Mini-MALTA: Radiation hard pixel designs for small-electrode monolithic CMOS sensors for the High Luminosity LHC

Depleted Monolithic Active Pixel Sensor (DMAPS) prototypes developed in the TowerJazz 180 nm CMOS imaging process have been designed in the context of the ATLAS upgrade Phase-II at the HL-LHC. The pixel sensors are characterized by a small collection electrode (3 $\mu$m) to minimize capacitance, a small pixel size ($36.4\times 36.4$ $\mu$m), and are produced on high resistivity epitaxial p-type silicon. The design targets a radiation hardness of $1\times10^{15}$ 1 MeV n$_{eq}$/cm$^{2}$, compatible with the outermost layer of the ATLAS ITK Pixel detector. This paper presents the results from characterization in particle beam tests of the Mini-MALTA prototype that implements a mask change or an additional implant to address the inefficiencies on the pixel edges. Results show full efficiency after a dose of $1\times10^{15}$ 1 MeV n$_{eq}$/cm$^{2}$.

==> figures/eff_2d_W2R11_plot.C <==
void eff_2d_W2R11_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Fri Jun  7 11:57:58 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,400,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.704225,-9.69697,19.83099,67.87879);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.17);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *MPass = new TH2D("MPass","MPass",48,0,16,192,0,64);
   MPass->SetBinContent(51,40.38462);
   MPass->SetBinContent(52,47.05882);
   MPass->SetBinContent(53,56.60377);
   MPass->SetBinContent(54,49.12281);
   MPass->SetBinContent(55,73.46939);
   MPass->SetBinContent(56,51.6129);
   MPass->SetBinContent(57,52.83019);
   MPass->SetBinContent(58,48.27586);
   MPass->SetBinContent(59,54.16667);
   MPass->SetBinContent(60,67.85714);
   MPass->SetBinContent(61,63.0137);
   MPass->SetBinContent(62,55.31915);
   MPass->SetBinContent(63,46.15385);
   MPass->SetBinContent(64,49.09091);
   MPass->SetBinContent(65,59.61538);
   MPass->SetBinContent(66,44.44444);
   MPass->SetBinContent(67,49.25373);
   MPass->SetBinContent(68,57.57576);
   MPass->SetBinContent(69,40.98361);
   MPass->SetBinContent(70,41.81818);
   MPass->SetBinContent(71,55.38462);
   MPass->SetBinContent(72,55.55556);
   MPass->SetBinContent(73,38.63636);
   MPass->SetBinContent(74,60.65574);
   MPass->SetBinContent(75,54.54545);
   MPass->SetBinContent(76,39.68254);
   MPass->SetBinContent(77,46.37681);
   MPass->SetBinContent(78,50.9434);
   MPass->SetBinContent(79,55.22388);
   MPass->SetBinContent(80,49.12281);
   MPass->SetBinContent(81,48.07692);
   MPass->SetBinContent(82,50);
   MPass->SetBinContent(83,58.49057);
   MPass->SetBinContent(84,51.51515);
   MPass->SetBinContent(85,58.33333);
   MPass->SetBinContent(86,38.02817);
   MPass->SetBinContent(87,50);
   MPass->SetBinContent(88,37.93103);
   MPass->SetBinContent(89,48.4375);
   MPass->SetBinContent(90,60);
   MPass->SetBinContent(91,56.71642);
   MPass->SetBinContent(92,44.28571);
   MPass->SetBinContent(93,47.67442);
   MPass->SetBinContent(94,56.79012);
   MPass->SetBinContent(95,53.62319);
   MPass->SetBinContent(96,54.43038);
   MPass->SetBinContent(97,40.69767);
   MPass->SetBinContent(98,26.98413);
   MPass->SetBinContent(101,70.58824);
   MPass->SetBinContent(102,94.52055);
   MPass->SetBinContent(103,86.53846);
   MPass->SetBinContent(104,89.65517);
   MPass->SetBinContent(105,94.73684);
   MPass->SetBinContent(106,79.06977);
   MPass->SetBinContent(107,89.47368);
   MPass->SetBinContent(108,93.75);
   MPass->SetBinContent(109,88.88889);
   MPass->SetBinContent(110,91.07143);
   MPass->SetBinContent(111,90.41096);
   MPass->SetBinContent(112,89.65517);
   MPass->SetBinContent(113,84.12698);
   MPass->SetBinContent(114,88.60759);
   MPass->SetBinContent(115,83.05085);
   MPass->SetBinContent(116,96.61017);
   MPass->SetBinContent(117,89.47368);
   MPass->SetBinContent(118,90);
   MPass->SetBinContent(119,83.07692);
   MPass->SetBinContent(120,88.88889);
   MPass->SetBinContent(121,91.5493);
   MPass->SetBinContent(122,89.74359);
   MPass->SetBinContent(123,92.20779);
   MPass->SetBinContent(124,79.6875);
   MPass->SetBinContent(125,83.33333);
   MPass->SetBinContent(126,80.59701);
   MPass->SetBinContent(127,89.23077);
   MPass->SetBinContent(128,88.13559);
   MPass->SetBinContent(129,93.75);
   MPass->SetBinContent(130,79.31034);
   MPass->SetBinContent(131,84.48276);
   MPass->SetBinContent(132,86.79245);
   MPass->SetBinContent(133,86.76471);
   MPass->SetBinContent(134,86.27451);
   MPass->SetBinContent(135,91.89189);
   MPass->SetBinContent(136,81.57895);
   MPass->SetBinContent(137,82.85714);
   MPass->SetBinContent(138,81.13208);
   MPass->SetBinContent(139,81.03448);
   MPass->SetBinContent(140,90);
   MPass->SetBinContent(141,82.08955);
   MPass->SetBinContent(142,94.91525);
   MPass->SetBinContent(143,81.01266);
   MPass->SetBinContent(144,92.30769);
   MPass->SetBinContent(145,88.88889);
   MPass->SetBinContent(146,88.75);
   MPass->SetBinContent(147,80.95238);
   MPass->SetBinContent(148,56.14035);
   MPass->SetBinContent(151,81.81818);
   MPass->SetBinContent(152,96.05263);
   MPass->SetBinContent(153,100);
   MPass->SetBinContent(154,100);
   MPass->SetBinContent(155,100);
   MPass->SetBinContent(156,100);
   MPass->SetBinContent(157,95.08197);
   MPass->SetBinContent(158,100);
   MPass->SetBinContent(159,98.33333);
   MPass->SetBinContent(160,100);
   MPass->SetBinContent(161,100);
   MPass->SetBinContent(162,98.36066);
   MPass->SetBinContent(163,97.95918);
   MPass->SetBinContent(164,98.27586);
   MPass->SetBinContent(165,100);
   MPass->SetBinContent(166,100);
   MPass->SetBinContent(167,100);
   MPass->SetBinContent(168,98.66667);
   MPass->SetBinContent(169,94.73684);
   MPass->SetBinContent(170,98.36066);
   MPass->SetBinContent(171,96.55172);
   MPass->SetBinContent(172,100);
   MPass->SetBinContent(173,100);
   MPass->SetBinContent(174,95.52239);
   MPass->SetBinContent(175,98.30508);
   MPass->SetBinContent(176,98.59155);
   MPass->SetBinContent(177,94.11765);
   MPass->SetBinContent(178,98.11321);
   MPass->SetBinContent(179,98.63014);
   MPass->SetBinContent(180,89.65517);
   MPass->SetBinContent(181,90.90909);
   MPass->SetBinContent(182,93.18182);
   MPass->SetBinContent(183,98.36066);
   MPass->SetBinContent(184,98.21429);
   MPass->SetBinContent(185,94.44444);
   MPass->SetBinContent(186,95.58824);
   MPass->SetBinContent(187,89.87342);
   MPass->SetBinContent(188,95.58824);
   MPass->SetBinContent(189,100);
   MPass->SetBinContent(190,100);
   MPass->SetBinContent(191,93.82716);
   MPass->SetBinContent(192,97.1831);
   MPass->SetBinContent(193,90.76923);
   MPass->SetBinContent(194,93.82716);
   MPass->SetBinContent(195,98.27586);
   MPass->SetBinContent(196,96.20253);
   MPass->SetBinContent(197,97.10145);
   MPass->SetBinContent(198,69.11765);
   MPass->SetBinContent(201,80.35714);
   MPass->SetBinContent(202,98.3871);
   MPass->SetBinContent(203,98.48485);
   MPass->SetBinContent(204,100);
   MPass->SetBinContent(205,100);
   MPass->SetBinContent(206,100);
   MPass->SetBinContent(207,96.875);
   MPass->SetBinContent(208,97.10145);
   MPass->SetBinContent(209,98.30508);
   MPass->SetBinContent(210,100);
   MPass->SetBinContent(211,98.71795);
   MPass->SetBinContent(212,100);
   MPass->SetBinContent(213,100);
   MPass->SetBinContent(214,100);
   MPass->SetBinContent(215,100);
   MPass->SetBinContent(216,100);
   MPass->SetBinContent(217,98.27586);
   MPass->SetBinContent(218,100);
   MPass->SetBinContent(219,100);
   MPass->SetBinContent(220,98.52941);
   MPass->SetBinContent(221,100);
   MPass->SetBinContent(222,100);
   MPass->SetBinContent(223,95.58824);
   MPass->SetBinContent(224,98.57143);
   MPass->SetBinContent(225,97.53086);
   MPass->SetBinContent(226,98.52941);
   MPass->SetBinContent(227,100);
   MPass->SetBinContent(228,100);
   MPass->SetBinContent(229,98.21429);
   MPass->SetBinContent(230,94.44444);
   MPass->SetBinContent(231,96.55172);
   MPass->SetBinContent(232,98.27586);
   MPass->SetBinContent(233,100);
   MPass->SetBinContent(234,100);
   MPass->SetBinContent(235,100);
   MPass->SetBinContent(236,95.77465);
   MPass->SetBinContent(237,84.84848);
   MPass->SetBinContent(238,96.72131);
   MPass->SetBinContent(239,98.14815);
   MPass->SetBinContent(240,96.66667);
   MPass->SetBinContent(241,100);
   MPass->SetBinContent(242,94.44444);
   MPass->SetBinContent(243,92.10526);
   MPass->SetBinContent(244,98.52941);
   MPass->SetBinContent(245,100);
   MPass->SetBinContent(246,98.52941);
   MPass->SetBinContent(247,94.66667);
   MPass->SetBinContent(248,76.40449);
   MPass->SetBinContent(251,80.59701);
   MPass->SetBinContent(252,98.63014);
   MPass->SetBinContent(253,100);
   MPass->SetBinContent(254,100);
   MPass->SetBinContent(255,98.4127);
   MPass->SetBinContent(256,100);
   MPass->SetBinContent(257,100);
   MPass->SetBinContent(258,100);
   MPass->SetBinContent(259,100);
   MPass->SetBinContent(260,100);
   MPass->SetBinContent(261,100);
   MPass->SetBinContent(262,98.3871);
   MPass->SetBinContent(263,98.33333);
   MPass->SetBinContent(264,100);
   MPass->SetBinContent(265,98.50746);
   MPass->SetBinContent(266,98.4375);
   MPass->SetBinContent(267,100);
   MPass->SetBinContent(268,100);
   MPass->SetBinContent(269,96.15385);
   MPass->SetBinContent(270,100);
   MPass->SetBinContent(271,100);
   MPass->SetBinContent(272,100);
   MPass->SetBinContent(273,100);
   MPass->SetBinContent(274,98.46154);
   MPass->SetBinContent(275,100);
   MPass->SetBinContent(276,100);
   MPass->SetBinContent(277,98.50746);
   MPass->SetBinContent(278,98.33333);
   MPass->SetBinContent(279,100);
   MPass->SetBinContent(280,96.92308);
   MPass->SetBinContent(281,98.59155);
   MPass->SetBinContent(282,98.57143);
   MPass->SetBinContent(283,100);
   MPass->SetBinContent(284,98.21429);
   MPass->SetBinContent(285,98.73418);
   MPass->SetBinContent(286,98.21429);
   MPass->SetBinContent(287,94.44444);
   MPass->SetBinContent(288,94.3662);
   MPass->SetBinContent(289,98.50746);
   MPass->SetBinContent(290,98.7013);
   MPass->SetBinContent(291,100);
   MPass->SetBinContent(292,96.875);
   MPass->SetBinContent(293,98.55072);
   MPass->SetBinContent(294,97.75281);
   MPass->SetBinContent(295,100);
   MPass->SetBinContent(296,100);
   MPass->SetBinContent(297,100);
   MPass->SetBinContent(298,64.61538);
   MPass->SetBinContent(301,70.68966);
   MPass->SetBinContent(302,94.23077);
   MPass->SetBinContent(303,100);
   MPass->SetBinContent(304,100);
   MPass->SetBinContent(305,100);
   MPass->SetBinContent(306,97.67442);
   MPass->SetBinContent(307,95.38462);
   MPass->SetBinContent(308,100);
   MPass->SetBinContent(309,100);
   MPass->SetBinContent(310,98.4375);
   MPass->SetBinContent(311,100);
   MPass->SetBinContent(312,98.3871);
   MPass->SetBinContent(313,100);
   MPass->SetBinContent(314,100);
   MPass->SetBinContent(315,96.49123);
   MPass->SetBinContent(316,98.4127);
   MPass->SetBinContent(317,98.59155);
   MPass->SetBinContent(318,100);
   MPass->SetBinContent(319,96.875);
   MPass->SetBinContent(320,100);
   MPass->SetBinContent(321,100);
   MPass->SetBinContent(322,100);
   MPass->SetBinContent(323,98.24561);
   MPass->SetBinContent(324,94.44444);
   MPass->SetBinContent(325,93.10345);
   MPass->SetBinContent(326,100);
   MPass->SetBinContent(327,98.4375);
   MPass->SetBinContent(328,98.61111);
   MPass->SetBinContent(329,100);
   MPass->SetBinContent(330,91.66667);
   MPass->SetBinContent(331,96.9697);
   MPass->SetBinContent(332,96.61017);
   MPass->SetBinContent(333,100);
   MPass->SetBinContent(334,100);
   MPass->SetBinContent(335,95.65217);
   MPass->SetBinContent(336,96.05263);
   MPass->SetBinContent(337,96.42857);
   MPass->SetBinContent(338,96.77419);
   MPass->SetBinContent(339,100);
   MPass->SetBinContent(340,100);
   MPass->SetBinContent(341,98.80952);
   MPass->SetBinContent(342,98.57143);
   MPass->SetBinContent(343,91.07143);
   MPass->SetBinContent(344,94.66667);
   MPass->SetBinContent(345,98.82353);
   MPass->SetBinContent(346,100);
   MPass->SetBinContent(347,94.73684);
   MPass->SetBinContent(348,78.20513);
   MPass->SetBinContent(351,86.95652);
   MPass->SetBinContent(352,100);
   MPass->SetBinContent(353,98.21429);
   MPass->SetBinContent(354,100);
   MPass->SetBinContent(355,100);
   MPass->SetBinContent(356,100);
   MPass->SetBinContent(357,100);
   MPass->SetBinContent(358,100);
   MPass->SetBinContent(359,100);
   MPass->SetBinContent(360,100);
   MPass->SetBinContent(361,100);
   MPass->SetBinContent(362,100);
   MPass->SetBinContent(363,98.57143);
   MPass->SetBinContent(364,100);
   MPass->SetBinContent(365,100);
   MPass->SetBinContent(366,100);
   MPass->SetBinContent(367,100);
   MPass->SetBinContent(368,98.50746);
   MPass->SetBinContent(369,100);
   MPass->SetBinContent(370,100);
   MPass->SetBinContent(371,100);
   MPass->SetBinContent(372,100);
   MPass->SetBinContent(373,94.73684);
   MPass->SetBinContent(374,98.3871);
   MPass->SetBinContent(375,96.77419);
   MPass->SetBinContent(376,91.07143);
   MPass->SetBinContent(377,100);
   MPass->SetBinContent(378,100);
   MPass->SetBinContent(379,100);
   MPass->SetBinContent(380,95);
   MPass->SetBinContent(381,100);
   MPass->SetBinContent(382,98.24561);
   MPass->SetBinContent(383,98.55072);
   MPass->SetBinContent(384,98.21429);
   MPass->SetBinContent(385,98.4127);
   MPass->SetBinContent(386,98.03922);
   MPass->SetBinContent(387,95);
   MPass->SetBinContent(388,98.3871);
   MPass->SetBinContent(389,97.01493);
   MPass->SetBinContent(390,100);
   MPass->SetBinContent(391,98.3871);
   MPass->SetBinContent(392,97.22222);
   MPass->SetBinContent(393,95.83333);
   MPass->SetBinContent(394,97.14286);
   MPass->SetBinContent(395,98.86364);
   MPass->SetBinContent(396,98.4127);
   MPass->SetBinContent(397,100);
   MPass->SetBinContent(398,75.71429);
   MPass->SetBinContent(401,82.97872);
   MPass->SetBinContent(402,100);
   MPass->SetBinContent(403,100);
   MPass->SetBinContent(404,100);
   MPass->SetBinContent(405,98.50746);
   MPass->SetBinContent(406,100);
   MPass->SetBinContent(407,100);
   MPass->SetBinContent(408,100);
   MPass->SetBinContent(409,100);
   MPass->SetBinContent(410,100);
   MPass->SetBinContent(411,100);
   MPass->SetBinContent(412,100);
   MPass->SetBinContent(413,100);
   MPass->SetBinContent(414,100);
   MPass->SetBinContent(415,100);
   MPass->SetBinContent(416,98.55072);
   MPass->SetBinContent(417,100);
   MPass->SetBinContent(418,100);
   MPass->SetBinContent(419,97.14286);
   MPass->SetBinContent(420,100);
   MPass->SetBinContent(421,100);
   MPass->SetBinContent(422,100);
   MPass->SetBinContent(423,100);
   MPass->SetBinContent(424,100);
   MPass->SetBinContent(425,100);
   MPass->SetBinContent(426,100);
   MPass->SetBinContent(427,100);
   MPass->SetBinContent(428,100);
   MPass->SetBinContent(429,100);
   MPass->SetBinContent(430,100);
   MPass->SetBinContent(431,98.18182);
   MPass->SetBinContent(432,100);
   MPass->SetBinContent(433,100);
   MPass->SetBinContent(434,98.55072);
   MPass->SetBinContent(435,97.05882);
   MPass->SetBinContent(436,97.22222);
   MPass->SetBinContent(437,94.52055);
   MPass->SetBinContent(438,98.27586);
   MPass->SetBinContent(439,96.77419);
   MPass->SetBinContent(440,100);
   MPass->SetBinContent(441,98.66667);
   MPass->SetBinContent(442,100);
   MPass->SetBinContent(443,97.01493);
   MPass->SetBinContent(444,100);
   MPass->SetBinContent(445,100);
   MPass->SetBinContent(446,100);
   MPass->SetBinContent(447,97.4359);
   MPass->SetBinContent(448,81.81818);
   MPass->SetBinContent(451,78.78788);
   MPass->SetBinContent(452,98.18182);
   MPass->SetBinContent(453,100);
   MPass->SetBinContent(454,100);
   MPass->SetBinContent(455,100);
   MPass->SetBinContent(456,100);
   MPass->SetBinContent(457,98.30508);
   MPass->SetBinContent(458,100);
   MPass->SetBinContent(459,100);
   MPass->SetBinContent(460,100);
   MPass->SetBinContent(461,100);
   MPass->SetBinContent(462,98.71795);
   MPass->SetBinContent(463,100);
   MPass->SetBinContent(464,100);
   MPass->SetBinContent(465,97.95918);
   MPass->SetBinContent(466,100);
   MPass->SetBinContent(467,100);
   MPass->SetBinContent(468,100);
   MPass->SetBinContent(469,100);
   MPass->SetBinContent(470,100);
   MPass->SetBinContent(471,100);
   MPass->SetBinContent(472,100);
   MPass->SetBinContent(473,97.56098);
   MPass->SetBinContent(474,100);
   MPass->SetBinContent(475,96.9697);
   MPass->SetBinContent(476,100);
   MPass->SetBinContent(477,100);
   MPass->SetBinContent(478,100);
   MPass->SetBinContent(479,100);
   MPass->SetBinContent(480,91.17647);
   MPass->SetBinContent(481,97.75281);
   MPass->SetBinContent(482,98.24561);
   MPass->SetBinContent(483,98.59155);
   MPass->SetBinContent(484,100);
   MPass->SetBinContent(485,98.57143);
   MPass->SetBinContent(486,92.75362);
   MPass->SetBinContent(487,98.48485);
   MPass->SetBinContent(488,98.46154);
   MPass->SetBinContent(489,100);
   MPass->SetBinContent(490,100);
   MPass->SetBinContent(491,98.78049);
   MPass->SetBinContent(492,98.50746);
   MPass->SetBinContent(493,95.06173);
   MPass->SetBinContent(494,93.15068);
   MPass->SetBinContent(495,100);
   MPass->SetBinContent(496,97.1831);
   MPass->SetBinContent(497,94.44444);
   MPass->SetBinContent(498,64.78873);
   MPass->SetBinContent(501,70.96774);
   MPass->SetBinContent(502,94);
   MPass->SetBinContent(503,98.55072);
   MPass->SetBinContent(504,100);
   MPass->SetBinContent(505,100);
   MPass->SetBinContent(506,100);
   MPass->SetBinContent(507,98.46154);
   MPass->SetBinContent(508,100);
   MPass->SetBinContent(509,100);
   MPass->SetBinContent(510,100);
   MPass->SetBinContent(511,100);
   MPass->SetBinContent(512,98.21429);
   MPass->SetBinContent(513,98.4375);
   MPass->SetBinContent(514,98.50746);
   MPass->SetBinContent(515,100);
   MPass->SetBinContent(516,100);
   MPass->SetBinContent(517,100);
   MPass->SetBinContent(518,100);
   MPass->SetBinContent(519,100);
   MPass->SetBinContent(520,100);
   MPass->SetBinContent(521,98.50746);
   MPass->SetBinContent(522,100);
   MPass->SetBinContent(523,98.57143);
   MPass->SetBinContent(524,96.07843);
   MPass->SetBinContent(525,98.33333);
   MPass->SetBinContent(526,100);
   MPass->SetBinContent(527,96.42857);
   MPass->SetBinContent(528,100);
   MPass->SetBinContent(529,98.30508);
   MPass->SetBinContent(530,94.2029);
   MPass->SetBinContent(531,100);
   MPass->SetBinContent(532,100);
   MPass->SetBinContent(533,96.36364);
   MPass->SetBinContent(534,95.65217);
   MPass->SetBinContent(535,98.3871);
   MPass->SetBinContent(536,94.2029);
   MPass->SetBinContent(537,96.92308);
   MPass->SetBinContent(538,97.01493);
   MPass->SetBinContent(539,98.55072);
   MPass->SetBinContent(540,98.59155);
   MPass->SetBinContent(541,98.64865);
   MPass->SetBinContent(542,95.3125);
   MPass->SetBinContent(543,95);
   MPass->SetBinContent(544,95.06173);
   MPass->SetBinContent(545,97.33333);
   MPass->SetBinContent(546,98.64865);
   MPass->SetBinContent(547,93.75);
   MPass->SetBinContent(548,74.32432);
   MPass->SetBinContent(551,80.59701);
   MPass->SetBinContent(552,100);
   MPass->SetBinContent(553,100);
   MPass->SetBinContent(554,98.48485);
   MPass->SetBinContent(555,98.61111);
   MPass->SetBinContent(556,100);
   MPass->SetBinContent(557,98.3871);
   MPass->SetBinContent(558,100);
   MPass->SetBinContent(559,98.36066);
   MPass->SetBinContent(560,100);
   MPass->SetBinContent(561,100);
   MPass->SetBinContent(562,97.87234);
   MPass->SetBinContent(563,100);
   MPass->SetBinContent(564,100);
   MPass->SetBinContent(565,100);
   MPass->SetBinContent(566,100);
   MPass->SetBinContent(567,100);
   MPass->SetBinContent(568,100);
   MPass->SetBinContent(569,100);
   MPass->SetBinContent(570,100);
   MPass->SetBinContent(571,100);
   MPass->SetBinContent(572,100);
   MPass->SetBinContent(573,100);
   MPass->SetBinContent(574,97.82609);
   MPass->SetBinContent(575,100);
   MPass->SetBinContent(576,100);
   MPass->SetBinContent(577,100);
   MPass->SetBinContent(578,100);
   MPass->SetBinContent(579,100);
   MPass->SetBinContent(580,100);
   MPass->SetBinContent(581,98.14815);
   MPass->SetBinContent(582,100);
   MPass->SetBinContent(583,100);
   MPass->SetBinContent(584,100);
   MPass->SetBinContent(585,98.24561);
   MPass->SetBinContent(586,96.72131);
   MPass->SetBinContent(587,100);
   MPass->SetBinContent(588,100);
   MPass->SetBinContent(589,98.73418);
   MPass->SetBinContent(590,100);
   MPass->SetBinContent(591,100);
   MPass->SetBinContent(592,97.10145);
   MPass->SetBinContent(593,98.48485);
   MPass->SetBinContent(594,98.61111);
   MPass->SetBinContent(595,98.50746);
   MPass->SetBinContent(596,97.26027);
   MPass->SetBinContent(597,95.38462);
   MPass->SetBinContent(598,80.30303);
   MPass->SetBinContent(601,75.92593);
   MPass->SetBinContent(602,100);
   MPass->SetBinContent(603,94.91525);
   MPass->SetBinContent(604,100);
   MPass->SetBinContent(605,100);
   MPass->SetBinContent(606,97.01493);
   MPass->SetBinContent(607,98.3871);
   MPass->SetBinContent(608,100);
   MPass->SetBinContent(609,100);
   MPass->SetBinContent(610,100);
   MPass->SetBinContent(611,100);
   MPass->SetBinContent(612,98.30508);
   MPass->SetBinContent(613,100);
   MPass->SetBinContent(614,98.59155);
   MPass->SetBinContent(615,100);
   MPass->SetBinContent(616,98.48485);
   MPass->SetBinContent(617,100);
   MPass->SetBinContent(618,97.67442);
   MPass->SetBinContent(619,100);
   MPass->SetBinContent(620,100);
   MPass->SetBinContent(621,100);
   MPass->SetBinContent(622,100);
   MPass->SetBinContent(623,100);
   MPass->SetBinContent(624,98.27586);
   MPass->SetBinContent(625,96.36364);
   MPass->SetBinContent(626,100);
   MPass->SetBinContent(627,100);
   MPass->SetBinContent(628,100);
   MPass->SetBinContent(629,100);
   MPass->SetBinContent(630,92.45283);
   MPass->SetBinContent(631,97.91667);
   MPass->SetBinContent(632,100);
   MPass->SetBinContent(633,98.66667);
   MPass->SetBinContent(634,100);
   MPass->SetBinContent(635,97.22222);
   MPass->SetBinContent(636,97.77778);
   MPass->SetBinContent(637,95.71429);
   MPass->SetBinContent(638,98.36066);
   MPass->SetBinContent(639,100);
   MPass->SetBinContent(640,100);
   MPass->SetBinContent(641,100);
   MPass->SetBinContent(642,98.75);
   MPass->SetBinContent(643,98.66667);
   MPass->SetBinContent(644,98.7013);
   MPass->SetBinContent(645,98.21429);
   MPass->SetBinContent(646,89.65517);
   MPass->SetBinContent(647,97.67442);
   MPass->SetBinContent(648,64.40678);
   MPass->SetBinContent(651,87.80488);
   MPass->SetBinContent(652,100);
   MPass->SetBinContent(653,98.57143);
   MPass->SetBinContent(654,100);
   MPass->SetBinContent(655,98.50746);
   MPass->SetBinContent(656,100);
   MPass->SetBinContent(657,98.33333);
   MPass->SetBinContent(658,98.33333);
   MPass->SetBinContent(659,100);
   MPass->SetBinContent(660,98.24561);
   MPass->SetBinContent(661,100);
   MPass->SetBinContent(662,100);
   MPass->SetBinContent(663,100);
   MPass->SetBinContent(664,100);
   MPass->SetBinContent(665,100);
   MPass->SetBinContent(666,100);
   MPass->SetBinContent(667,100);
   MPass->SetBinContent(668,100);
   MPass->SetBinContent(669,100);
   MPass->SetBinContent(670,100);
   MPass->SetBinContent(671,100);
   MPass->SetBinContent(672,100);
   MPass->SetBinContent(673,100);
   MPass->SetBinContent(674,100);
   MPass->SetBinContent(675,98.48485);
   MPass->SetBinContent(676,100);
   MPass->SetBinContent(677,100);
   MPass->SetBinContent(678,98.61111);
   MPass->SetBinContent(679,98.46154);
   MPass->SetBinContent(680,93.44262);
   MPass->SetBinContent(681,97.14286);
   MPass->SetBinContent(682,100);
   MPass->SetBinContent(683,97.91667);
   MPass->SetBinContent(684,100);
   MPass->SetBinContent(685,98.61111);
   MPass->SetBinContent(686,97.01493);
   MPass->SetBinContent(687,98.64865);
   MPass->SetBinContent(688,95.65217);
   MPass->SetBinContent(689,100);
   MPass->SetBinContent(690,100);
   MPass->SetBinContent(691,100);
   MPass->SetBinContent(692,96.05263);
   MPass->SetBinContent(693,98.57143);
   MPass->SetBinContent(694,94.04762);
   MPass->SetBinContent(695,100);
   MPass->SetBinContent(696,96.51163);
   MPass->SetBinContent(697,94.18605);
   MPass->SetBinContent(698,65.47619);
   MPass->SetBinContent(701,88.23529);
   MPass->SetBinContent(702,100);
   MPass->SetBinContent(703,100);
   MPass->SetBinContent(704,97.91667);
   MPass->SetBinContent(705,100);
   MPass->SetBinContent(706,100);
   MPass->SetBinContent(707,100);
   MPass->SetBinContent(708,100);
   MPass->SetBinContent(709,100);
   MPass->SetBinContent(710,100);
   MPass->SetBinContent(711,98.50746);
   MPass->SetBinContent(712,96.42857);
   MPass->SetBinContent(713,100);
   MPass->SetBinContent(714,100);
   MPass->SetBinContent(715,100);
   MPass->SetBinContent(716,100);
   MPass->SetBinContent(717,100);
   MPass->SetBinContent(718,100);
   MPass->SetBinContent(719,100);
   MPass->SetBinContent(720,100);
   MPass->SetBinContent(721,100);
   MPass->SetBinContent(722,100);
   MPass->SetBinContent(723,98.73418);
   MPass->SetBinContent(724,98.64865);
   MPass->SetBinContent(725,98.3871);
   MPass->SetBinContent(726,100);
   MPass->SetBinContent(727,100);
   MPass->SetBinContent(728,98.4127);
   MPass->SetBinContent(729,100);
   MPass->SetBinContent(730,100);
   MPass->SetBinContent(731,96.72131);
   MPass->SetBinContent(732,100);
   MPass->SetBinContent(733,98.30508);
   MPass->SetBinContent(734,100);
   MPass->SetBinContent(735,98.24561);
   MPass->SetBinContent(736,96.72131);
   MPass->SetBinContent(737,98.24561);
   MPass->SetBinContent(738,98.4127);
   MPass->SetBinContent(739,100);
   MPass->SetBinContent(740,100);
   MPass->SetBinContent(741,100);
   MPass->SetBinContent(742,97.59036);
   MPass->SetBinContent(743,100);
   MPass->SetBinContent(744,98.63014);
   MPass->SetBinContent(745,98.52941);
   MPass->SetBinContent(746,100);
   MPass->SetBinContent(747,95.50562);
   MPass->SetBinContent(748,68.60465);
   MPass->SetBinContent(751,79.62963);
   MPass->SetBinContent(752,93.75);
   MPass->SetBinContent(753,98.27586);
   MPass->SetBinContent(754,100);
   MPass->SetBinContent(755,100);
   MPass->SetBinContent(756,100);
   MPass->SetBinContent(757,98.33333);
   MPass->SetBinContent(758,100);
   MPass->SetBinContent(759,100);
   MPass->SetBinContent(760,100);
   MPass->SetBinContent(761,100);
   MPass->SetBinContent(762,100);
   MPass->SetBinContent(763,100);
   MPass->SetBinContent(764,98.24561);
   MPass->SetBinContent(765,100);
   MPass->SetBinContent(766,100);
   MPass->SetBinContent(767,100);
   MPass->SetBinContent(768,100);
   MPass->SetBinContent(769,96.9697);
   MPass->SetBinContent(770,100);
   MPass->SetBinContent(771,100);
   MPass->SetBinContent(772,98.59155);
   MPass->SetBinContent(773,97.10145);
   MPass->SetBinContent(774,97.14286);
   MPass->SetBinContent(775,100);
   MPass->SetBinContent(776,98.21429);
   MPass->SetBinContent(777,95.52239);
   MPass->SetBinContent(778,100);
   MPass->SetBinContent(779,98.3871);
   MPass->SetBinContent(780,98.24561);
   MPass->SetBinContent(781,93.75);
   MPass->SetBinContent(782,93.93939);
   MPass->SetBinContent(783,97.26027);
   MPass->SetBinContent(784,98.36066);
   MPass->SetBinContent(785,98.48485);
   MPass->SetBinContent(786,91.30435);
   MPass->SetBinContent(787,98.27586);
   MPass->SetBinContent(788,98.59155);
   MPass->SetBinContent(789,93.33333);
   MPass->SetBinContent(790,100);
   MPass->SetBinContent(791,98.46154);
   MPass->SetBinContent(792,98.52941);
   MPass->SetBinContent(793,89.33333);
   MPass->SetBinContent(794,98.9011);
   MPass->SetBinContent(795,100);
   MPass->SetBinContent(796,100);
   MPass->SetBinContent(797,91.02564);
   MPass->SetBinContent(798,74.62687);
   MPass->SetBinContent(801,82.08955);
   MPass->SetBinContent(802,97.05882);
   MPass->SetBinContent(803,100);
   MPass->SetBinContent(804,100);
   MPass->SetBinContent(805,100);
   MPass->SetBinContent(806,100);
   MPass->SetBinContent(807,100);
   MPass->SetBinContent(808,100);
   MPass->SetBinContent(809,98.27586);
   MPass->SetBinContent(810,100);
   MPass->SetBinContent(811,100);
   MPass->SetBinContent(812,100);
   MPass->SetBinContent(813,100);
   MPass->SetBinContent(814,97.4359);
   MPass->SetBinContent(815,97.95918);
   MPass->SetBinContent(816,98.07692);
   MPass->SetBinContent(817,100);
   MPass->SetBinContent(818,100);
   MPass->SetBinContent(819,98.82353);
   MPass->SetBinContent(820,100);
   MPass->SetBinContent(821,98.3871);
   MPass->SetBinContent(822,100);
   MPass->SetBinContent(823,100);
   MPass->SetBinContent(824,97.05882);
   MPass->SetBinContent(825,94.23077);
   MPass->SetBinContent(826,100);
   MPass->SetBinContent(827,100);
   MPass->SetBinContent(828,100);
   MPass->SetBinContent(829,100);
   MPass->SetBinContent(830,98.73418);
   MPass->SetBinContent(831,95.89041);
   MPass->SetBinContent(832,98.48485);
   MPass->SetBinContent(833,96.8254);
   MPass->SetBinContent(834,98.63014);
   MPass->SetBinContent(835,98.4375);
   MPass->SetBinContent(836,96.1039);
   MPass->SetBinContent(837,95.3125);
   MPass->SetBinContent(838,100);
   MPass->SetBinContent(839,98.61111);
   MPass->SetBinContent(840,100);
   MPass->SetBinContent(841,100);
   MPass->SetBinContent(842,95.45455);
   MPass->SetBinContent(843,97.64706);
   MPass->SetBinContent(844,97.22222);
   MPass->SetBinContent(845,100);
   MPass->SetBinContent(846,98.33333);
   MPass->SetBinContent(847,96.42857);
   MPass->SetBinContent(848,73.61111);
   MPass->SetBinContent(851,87.23404);
   MPass->SetBinContent(852,94.23077);
   MPass->SetBinContent(853,96.92308);
   MPass->SetBinContent(854,100);
   MPass->SetBinContent(855,100);
   MPass->SetBinContent(856,100);
   MPass->SetBinContent(857,98.36066);
   MPass->SetBinContent(858,100);
   MPass->SetBinContent(859,98.21429);
   MPass->SetBinContent(860,98.4375);
   MPass->SetBinContent(861,100);
   MPass->SetBinContent(862,100);
   MPass->SetBinContent(863,98);
   MPass->SetBinContent(864,100);
   MPass->SetBinContent(865,100);
   MPass->SetBinContent(866,100);
   MPass->SetBinContent(867,100);
   MPass->SetBinContent(868,100);
   MPass->SetBinContent(869,100);
   MPass->SetBinContent(870,100);
   MPass->SetBinContent(871,100);
   MPass->SetBinContent(872,100);
   MPass->SetBinContent(873,100);
   MPass->SetBinContent(874,98.50746);
   MPass->SetBinContent(875,98.48485);
   MPass->SetBinContent(876,98.55072);
   MPass->SetBinContent(877,100);
   MPass->SetBinContent(878,100);
   MPass->SetBinContent(879,100);
   MPass->SetBinContent(880,95.77465);
   MPass->SetBinContent(881,98.4375);
   MPass->SetBinContent(882,100);
   MPass->SetBinContent(883,100);
   MPass->SetBinContent(884,100);
   MPass->SetBinContent(885,100);
   MPass->SetBinContent(886,100);
   MPass->SetBinContent(887,95.89041);
   MPass->SetBinContent(888,100);
   MPass->SetBinContent(889,100);
   MPass->SetBinContent(890,98.80952);
   MPass->SetBinContent(891,98.7013);
   MPass->SetBinContent(892,94.59459);
   MPass->SetBinContent(893,98.3871);
   MPass->SetBinContent(894,98.71795);
   MPass->SetBinContent(895,100);
   MPass->SetBinContent(896,100);
   MPass->SetBinContent(897,94.52055);
   MPass->SetBinContent(898,72.60274);
   MPass->SetBinContent(901,80.88235);
   MPass->SetBinContent(902,98.55072);
   MPass->SetBinContent(903,100);
   MPass->SetBinContent(904,100);
   MPass->SetBinContent(905,100);
   MPass->SetBinContent(906,100);
   MPass->SetBinContent(907,98.55072);
   MPass->SetBinContent(908,100);
   MPass->SetBinContent(909,100);
   MPass->SetBinContent(910,100);
   MPass->SetBinContent(911,100);
   MPass->SetBinContent(912,98.50746);
   MPass->SetBinContent(913,100);
   MPass->SetBinContent(914,100);
   MPass->SetBinContent(915,100);
   MPass->SetBinContent(916,100);
   MPass->SetBinContent(917,100);
   MPass->SetBinContent(918,98.50746);
   MPass->SetBinContent(919,100);
   MPass->SetBinContent(920,98.50746);
   MPass->SetBinContent(921,98.46154);
   MPass->SetBinContent(922,100);
   MPass->SetBinContent(923,100);
   MPass->SetBinContent(924,98.7013);
   MPass->SetBinContent(925,94.44444);
   MPass->SetBinContent(926,100);
   MPass->SetBinContent(927,100);
   MPass->SetBinContent(928,100);
   MPass->SetBinContent(929,100);
   MPass->SetBinContent(930,90.38462);
   MPass->SetBinContent(931,96.38554);
   MPass->SetBinContent(932,100);
   MPass->SetBinContent(933,98.66667);
   MPass->SetBinContent(934,98.57143);
   MPass->SetBinContent(935,98.4127);
   MPass->SetBinContent(936,94.80519);
   MPass->SetBinContent(937,94.73684);
   MPass->SetBinContent(938,98.9011);
   MPass->SetBinContent(939,98.78049);
   MPass->SetBinContent(940,98.46154);
   MPass->SetBinContent(941,98.80952);
   MPass->SetBinContent(942,95.58824);
   MPass->SetBinContent(943,91.50943);
   MPass->SetBinContent(944,98.68421);
   MPass->SetBinContent(945,100);
   MPass->SetBinContent(946,100);
   MPass->SetBinContent(947,96.73913);
   MPass->SetBinContent(948,77.33333);
   MPass->SetBinContent(951,88.13559);
   MPass->SetBinContent(952,98.64865);
   MPass->SetBinContent(953,98.46154);
   MPass->SetBinContent(954,100);
   MPass->SetBinContent(955,100);
   MPass->SetBinContent(956,96.8254);
   MPass->SetBinContent(957,100);
   MPass->SetBinContent(958,100);
   MPass->SetBinContent(959,100);
   MPass->SetBinContent(960,100);
   MPass->SetBinContent(961,100);
   MPass->SetBinContent(962,100);
   MPass->SetBinContent(963,100);
   MPass->SetBinContent(964,100);
   MPass->SetBinContent(965,100);
   MPass->SetBinContent(966,100);
   MPass->SetBinContent(967,100);
   MPass->SetBinContent(968,100);
   MPass->SetBinContent(969,97.26027);
   MPass->SetBinContent(970,100);
   MPass->SetBinContent(971,100);
   MPass->SetBinContent(972,100);
   MPass->SetBinContent(973,100);
   MPass->SetBinContent(974,97.05882);
   MPass->SetBinContent(975,98.50746);
   MPass->SetBinContent(976,100);
   MPass->SetBinContent(977,98.66667);
   MPass->SetBinContent(978,100);
   MPass->SetBinContent(979,100);
   MPass->SetBinContent(980,96.1039);
   MPass->SetBinContent(981,97.10145);
   MPass->SetBinContent(982,98.7013);
   MPass->SetBinContent(983,98.66667);
   MPass->SetBinContent(984,100);
   MPass->SetBinContent(985,100);
   MPass->SetBinContent(986,95.71429);
   MPass->SetBinContent(987,97.01493);
   MPass->SetBinContent(988,100);
   MPass->SetBinContent(989,100);
   MPass->SetBinContent(990,98.79518);
   MPass->SetBinContent(991,97.1831);
   MPass->SetBinContent(992,97.14286);
   MPass->SetBinContent(993,97.05882);
   MPass->SetBinContent(994,97.84946);
   MPass->SetBinContent(995,98.79518);
   MPass->SetBinContent(996,98.80952);
   MPass->SetBinContent(997,98.82353);
   MPass->SetBinContent(998,75);
   MPass->SetBinContent(1001,86.88525);
   MPass->SetBinContent(1002,98.36066);
   MPass->SetBinContent(1003,100);
   MPass->SetBinContent(1004,100);
   MPass->SetBinContent(1005,100);
   MPass->SetBinContent(1006,98.3871);
   MPass->SetBinContent(1007,100);
   MPass->SetBinContent(1008,100);
   MPass->SetBinContent(1009,100);
   MPass->SetBinContent(1010,100);
   MPass->SetBinContent(1011,98.18182);
   MPass->SetBinContent(1012,100);
   MPass->SetBinContent(1013,100);
   MPass->SetBinContent(1014,100);
   MPass->SetBinContent(1015,100);
   MPass->SetBinContent(1016,100);
   MPass->SetBinContent(1017,100);
   MPass->SetBinContent(1018,100);
   MPass->SetBinContent(1019,98.55072);
   MPass->SetBinContent(1020,100);
   MPass->SetBinContent(1021,100);
   MPass->SetBinContent(1022,100);
   MPass->SetBinContent(1023,100);
   MPass->SetBinContent(1024,100);
   MPass->SetBinContent(1025,98.48485);
   MPass->SetBinContent(1026,100);
   MPass->SetBinContent(1027,98.59155);
   MPass->SetBinContent(1028,100);
   MPass->SetBinContent(1029,100);
   MPass->SetBinContent(1030,96.8254);
   MPass->SetBinContent(1031,97.46835);
   MPass->SetBinContent(1032,98.27586);
   MPass->SetBinContent(1033,100);
   MPass->SetBinContent(1034,100);
   MPass->SetBinContent(1035,98.4127);
   MPass->SetBinContent(1036,98.48485);
   MPass->SetBinContent(1037,100);
   MPass->SetBinContent(1038,100);
   MPass->SetBinContent(1039,100);
   MPass->SetBinContent(1040,100);
   MPass->SetBinContent(1041,98.85057);
   MPass->SetBinContent(1042,100);
   MPass->SetBinContent(1043,97.05882);
   MPass->SetBinContent(1044,98.76543);
   MPass->SetBinContent(1045,100);
   MPass->SetBinContent(1046,100);
   MPass->SetBinContent(1047,97.46835);
   MPass->SetBinContent(1048,79.6875);
   MPass->SetBinContent(1051,72.36842);
   MPass->SetBinContent(1052,98.3871);
   MPass->SetBinContent(1053,100);
   MPass->SetBinContent(1054,100);
   MPass->SetBinContent(1055,100);
   MPass->SetBinContent(1056,100);
   MPass->SetBinContent(1057,100);
   MPass->SetBinContent(1058,100);
   MPass->SetBinContent(1059,100);
   MPass->SetBinContent(1060,100);
   MPass->SetBinContent(1061,100);
   MPass->SetBinContent(1062,100);
   MPass->SetBinContent(1063,100);
   MPass->SetBinContent(1064,100);
   MPass->SetBinContent(1065,100);
   MPass->SetBinContent(1066,100);
   MPass->SetBinContent(1067,100);
   MPass->SetBinContent(1068,100);
   MPass->SetBinContent(1069,96.9697);
   MPass->SetBinContent(1070,100);
   MPass->SetBinContent(1071,100);
   MPass->SetBinContent(1072,98.4375);
   MPass->SetBinContent(1073,98.59155);
   MPass->SetBinContent(1074,98.36066);
   MPass->SetBinContent(1075,96.66667);
   MPass->SetBinContent(1076,100);
   MPass->SetBinContent(1077,100);
   MPass->SetBinContent(1078,98.61111);
   MPass->SetBinContent(1079,100);
   MPass->SetBinContent(1080,96.15385);
   MPass->SetBinContent(1081,96.2963);
   MPass->SetBinContent(1082,96.42857);
   MPass->SetBinContent(1083,98.61111);
   MPass->SetBinContent(1084,100);
   MPass->SetBinContent(1085,94.54545);
   MPass->SetBinContent(1086,92.53731);
   MPass->SetBinContent(1087,96.36364);
   MPass->SetBinContent(1088,97.01493);
   MPass->SetBinContent(1089,97.53086);
   MPass->SetBinContent(1090,98.63014);
   MPass->SetBinContent(1091,98.92473);
   MPass->SetBinContent(1092,98.75);
   MPass->SetBinContent(1093,97.36842);
   MPass->SetBinContent(1094,98.52941);
   MPass->SetBinContent(1095,97.01493);
   MPass->SetBinContent(1096,100);
   MPass->SetBinContent(1097,94.93671);
   MPass->SetBinContent(1098,74.72527);
   MPass->SetBinContent(1101,71.18644);
   MPass->SetBinContent(1102,98.63014);
   MPass->SetBinContent(1103,100);
   MPass->SetBinContent(1104,100);
   MPass->SetBinContent(1105,100);
   MPass->SetBinContent(1106,97.82609);
   MPass->SetBinContent(1107,100);
   MPass->SetBinContent(1108,100);
   MPass->SetBinContent(1109,100);
   MPass->SetBinContent(1110,100);
   MPass->SetBinContent(1111,100);
   MPass->SetBinContent(1112,100);
   MPass->SetBinContent(1113,100);
   MPass->SetBinContent(1114,100);
   MPass->SetBinContent(1115,100);
   MPass->SetBinContent(1116,100);
   MPass->SetBinContent(1117,100);
   MPass->SetBinContent(1118,100);
   MPass->SetBinContent(1119,100);
   MPass->SetBinContent(1120,98.63014);
   MPass->SetBinContent(1121,100);
   MPass->SetBinContent(1122,100);
   MPass->SetBinContent(1123,100);
   MPass->SetBinContent(1124,100);
   MPass->SetBinContent(1125,100);
   MPass->SetBinContent(1126,100);
   MPass->SetBinContent(1127,100);
   MPass->SetBinContent(1128,100);
   MPass->SetBinContent(1129,94.44444);
   MPass->SetBinContent(1130,95.3125);
   MPass->SetBinContent(1131,93.47826);
   MPass->SetBinContent(1132,100);
   MPass->SetBinContent(1133,98.57143);
   MPass->SetBinContent(1134,100);
   MPass->SetBinContent(1135,98.71795);
   MPass->SetBinContent(1136,98.4127);
   MPass->SetBinContent(1137,91.89189);
   MPass->SetBinContent(1138,100);
   MPass->SetBinContent(1139,100);
   MPass->SetBinContent(1140,98.79518);
   MPass->SetBinContent(1141,98.86364);
   MPass->SetBinContent(1142,97.22222);
   MPass->SetBinContent(1143,96);
   MPass->SetBinContent(1144,96);
   MPass->SetBinContent(1145,98.85057);
   MPass->SetBinContent(1146,100);
   MPass->SetBinContent(1147,94.3662);
   MPass->SetBinContent(1148,83.87097);
   MPass->SetBinContent(1151,69.23077);
   MPass->SetBinContent(1152,96.8254);
   MPass->SetBinContent(1153,100);
   MPass->SetBinContent(1154,100);
   MPass->SetBinContent(1155,97.26027);
   MPass->SetBinContent(1156,100);
   MPass->SetBinContent(1157,97.82609);
   MPass->SetBinContent(1158,100);
   MPass->SetBinContent(1159,100);
   MPass->SetBinContent(1160,100);
   MPass->SetBinContent(1161,100);
   MPass->SetBinContent(1162,97.46835);
   MPass->SetBinContent(1163,100);
   MPass->SetBinContent(1164,100);
   MPass->SetBinContent(1165,98.4127);
   MPass->SetBinContent(1166,100);
   MPass->SetBinContent(1167,100);
   MPass->SetBinContent(1168,98.7013);
   MPass->SetBinContent(1169,100);
   MPass->SetBinContent(1170,100);
   MPass->SetBinContent(1171,100);
   MPass->SetBinContent(1172,100);
   MPass->SetBinContent(1173,98.18182);
   MPass->SetBinContent(1174,98.14815);
   MPass->SetBinContent(1175,98.07692);
   MPass->SetBinContent(1176,100);
   MPass->SetBinContent(1177,100);
   MPass->SetBinContent(1178,100);
   MPass->SetBinContent(1179,100);
   MPass->SetBinContent(1180,100);
   MPass->SetBinContent(1181,100);
   MPass->SetBinContent(1182,100);
   MPass->SetBinContent(1183,100);
   MPass->SetBinContent(1184,97.1831);
   MPass->SetBinContent(1185,97.26027);
   MPass->SetBinContent(1186,97.4026);
   MPass->SetBinContent(1187,95.71429);
   MPass->SetBinContent(1188,98.61111);
   MPass->SetBinContent(1189,100);
   MPass->SetBinContent(1190,98.71795);
   MPass->SetBinContent(1191,98.88889);
   MPass->SetBinContent(1192,98.57143);
   MPass->SetBinContent(1193,90.41096);
   MPass->SetBinContent(1194,95.58824);
   MPass->SetBinContent(1195,100);
   MPass->SetBinContent(1196,100);
   MPass->SetBinContent(1197,98.7013);
   MPass->SetBinContent(1198,80.95238);
   MPass->SetBinContent(1201,83.60656);
   MPass->SetBinContent(1202,98.14815);
   MPass->SetBinContent(1203,100);
   MPass->SetBinContent(1204,100);
   MPass->SetBinContent(1205,98.59155);
   MPass->SetBinContent(1206,100);
   MPass->SetBinContent(1207,100);
   MPass->SetBinContent(1208,100);
   MPass->SetBinContent(1209,100);
   MPass->SetBinContent(1210,100);
   MPass->SetBinContent(1211,100);
   MPass->SetBinContent(1212,100);
   MPass->SetBinContent(1213,96.72131);
   MPass->SetBinContent(1214,100);
   MPass->SetBinContent(1215,100);
   MPass->SetBinContent(1216,100);
   MPass->SetBinContent(1217,100);
   MPass->SetBinContent(1218,98.21429);
   MPass->SetBinContent(1219,98.79518);
   MPass->SetBinContent(1220,100);
   MPass->SetBinContent(1221,100);
   MPass->SetBinContent(1222,100);
   MPass->SetBinContent(1223,98.4375);
   MPass->SetBinContent(1224,97.91667);
   MPass->SetBinContent(1225,98.27586);
   MPass->SetBinContent(1226,100);
   MPass->SetBinContent(1227,98.55072);
   MPass->SetBinContent(1228,100);
   MPass->SetBinContent(1229,95);
   MPass->SetBinContent(1230,95.94595);
   MPass->SetBinContent(1231,97.14286);
   MPass->SetBinContent(1232,96.72131);
   MPass->SetBinContent(1233,98.36066);
   MPass->SetBinContent(1234,98.59155);
   MPass->SetBinContent(1235,98.57143);
   MPass->SetBinContent(1236,92.06349);
   MPass->SetBinContent(1237,86.74699);
   MPass->SetBinContent(1238,98.68421);
   MPass->SetBinContent(1239,98.4375);
   MPass->SetBinContent(1240,100);
   MPass->SetBinContent(1241,100);
   MPass->SetBinContent(1242,90.90909);
   MPass->SetBinContent(1243,98.3871);
   MPass->SetBinContent(1244,98.57143);
   MPass->SetBinContent(1245,97.22222);
   MPass->SetBinContent(1246,98.7013);
   MPass->SetBinContent(1247,92.04545);
   MPass->SetBinContent(1248,77.21519);
   MPass->SetBinContent(1251,77.58621);
   MPass->SetBinContent(1252,100);
   MPass->SetBinContent(1253,100);
   MPass->SetBinContent(1254,100);
   MPass->SetBinContent(1255,97.01493);
   MPass->SetBinContent(1256,100);
   MPass->SetBinContent(1257,96.36364);
   MPass->SetBinContent(1258,100);
   MPass->SetBinContent(1259,100);
   MPass->SetBinContent(1260,98.27586);
   MPass->SetBinContent(1261,98.18182);
   MPass->SetBinContent(1262,100);
   MPass->SetBinContent(1263,100);
   MPass->SetBinContent(1264,100);
   MPass->SetBinContent(1265,100);
   MPass->SetBinContent(1266,98.63014);
   MPass->SetBinContent(1267,100);
   MPass->SetBinContent(1268,100);
   MPass->SetBinContent(1269,100);
   MPass->SetBinContent(1270,98.52941);
   MPass->SetBinContent(1271,98.11321);
   MPass->SetBinContent(1272,100);
   MPass->SetBinContent(1273,100);
   MPass->SetBinContent(1274,100);
   MPass->SetBinContent(1275,98.59155);
   MPass->SetBinContent(1276,98.07692);
   MPass->SetBinContent(1277,94.52055);
   MPass->SetBinContent(1278,100);
   MPass->SetBinContent(1279,100);
   MPass->SetBinContent(1280,94.02985);
   MPass->SetBinContent(1281,92.95775);
   MPass->SetBinContent(1282,98.63014);
   MPass->SetBinContent(1283,95.94595);
   MPass->SetBinContent(1284,91.42857);
   MPass->SetBinContent(1285,98.85057);
   MPass->SetBinContent(1286,89.39394);
   MPass->SetBinContent(1287,95.71429);
   MPass->SetBinContent(1288,98.0198);
   MPass->SetBinContent(1289,96.875);
   MPass->SetBinContent(1290,100);
   MPass->SetBinContent(1291,98.83721);
   MPass->SetBinContent(1292,93.15068);
   MPass->SetBinContent(1293,98.85057);
   MPass->SetBinContent(1294,93.93939);
   MPass->SetBinContent(1295,97.05882);
   MPass->SetBinContent(1296,98.50746);
   MPass->SetBinContent(1297,89.74359);
   MPass->SetBinContent(1298,75.71429);
   MPass->SetBinContent(1301,81.69014);
   MPass->SetBinContent(1302,100);
   MPass->SetBinContent(1303,100);
   MPass->SetBinContent(1304,100);
   MPass->SetBinContent(1305,98.46154);
   MPass->SetBinContent(1306,98.27586);
   MPass->SetBinContent(1307,100);
   MPass->SetBinContent(1308,100);
   MPass->SetBinContent(1309,96.49123);
   MPass->SetBinContent(1310,100);
   MPass->SetBinContent(1311,100);
   MPass->SetBinContent(1312,100);
   MPass->SetBinContent(1313,98.66667);
   MPass->SetBinContent(1314,100);
   MPass->SetBinContent(1315,100);
   MPass->SetBinContent(1316,98.48485);
   MPass->SetBinContent(1317,100);
   MPass->SetBinContent(1318,100);
   MPass->SetBinContent(1319,98.36066);
   MPass->SetBinContent(1320,100);
   MPass->SetBinContent(1321,100);
   MPass->SetBinContent(1322,100);
   MPass->SetBinContent(1323,100);
   MPass->SetBinContent(1324,98.52941);
   MPass->SetBinContent(1325,100);
   MPass->SetBinContent(1326,100);
   MPass->SetBinContent(1327,100);
   MPass->SetBinContent(1328,100);
   MPass->SetBinContent(1329,98.57143);
   MPass->SetBinContent(1330,98.63014);
   MPass->SetBinContent(1331,95.52239);
   MPass->SetBinContent(1332,100);
   MPass->SetBinContent(1333,100);
   MPass->SetBinContent(1334,97.05882);
   MPass->SetBinContent(1335,100);
   MPass->SetBinContent(1336,98.76543);
   MPass->SetBinContent(1337,97.33333);
   MPass->SetBinContent(1338,100);
   MPass->SetBinContent(1339,98.71795);
   MPass->SetBinContent(1340,96.9697);
   MPass->SetBinContent(1341,98.85057);
   MPass->SetBinContent(1342,96.38554);
   MPass->SetBinContent(1343,96.9697);
   MPass->SetBinContent(1344,98.93617);
   MPass->SetBinContent(1345,100);
   MPass->SetBinContent(1346,100);
   MPass->SetBinContent(1347,88.73239);
   MPass->SetBinContent(1348,70.65217);
   MPass->SetBinContent(1351,81.03448);
   MPass->SetBinContent(1352,98.61111);
   MPass->SetBinContent(1353,100);
   MPass->SetBinContent(1354,100);
   MPass->SetBinContent(1355,100);
   MPass->SetBinContent(1356,96.8254);
   MPass->SetBinContent(1357,97.10145);
   MPass->SetBinContent(1358,100);
   MPass->SetBinContent(1359,100);
   MPass->SetBinContent(1360,98.61111);
   MPass->SetBinContent(1361,98.75);
   MPass->SetBinContent(1362,100);
   MPass->SetBinContent(1363,100);
   MPass->SetBinContent(1364,100);
   MPass->SetBinContent(1365,100);
   MPass->SetBinContent(1366,98.80952);
   MPass->SetBinContent(1367,100);
   MPass->SetBinContent(1368,98.30508);
   MPass->SetBinContent(1369,98.59155);
   MPass->SetBinContent(1370,98.73418);
   MPass->SetBinContent(1371,100);
   MPass->SetBinContent(1372,100);
   MPass->SetBinContent(1373,98.52941);
   MPass->SetBinContent(1374,100);
   MPass->SetBinContent(1375,100);
   MPass->SetBinContent(1376,97.01493);
   MPass->SetBinContent(1377,98.3871);
   MPass->SetBinContent(1378,96.875);
   MPass->SetBinContent(1379,98.48485);
   MPass->SetBinContent(1380,100);
   MPass->SetBinContent(1381,94.3662);
   MPass->SetBinContent(1382,96.9697);
   MPass->SetBinContent(1383,100);
   MPass->SetBinContent(1384,98.76543);
   MPass->SetBinContent(1385,100);
   MPass->SetBinContent(1386,96.47059);
   MPass->SetBinContent(1387,93.68421);
   MPass->SetBinContent(1388,100);
   MPass->SetBinContent(1389,100);
   MPass->SetBinContent(1390,100);
   MPass->SetBinContent(1391,100);
   MPass->SetBinContent(1392,88.15789);
   MPass->SetBinContent(1393,95);
   MPass->SetBinContent(1394,95.58824);
   MPass->SetBinContent(1395,98.92473);
   MPass->SetBinContent(1396,100);
   MPass->SetBinContent(1397,95.29412);
   MPass->SetBinContent(1398,63.52941);
   MPass->SetBinContent(1401,83.33333);
   MPass->SetBinContent(1402,98.63014);
   MPass->SetBinContent(1403,100);
   MPass->SetBinContent(1404,100);
   MPass->SetBinContent(1405,100);
   MPass->SetBinContent(1406,100);
   MPass->SetBinContent(1407,100);
   MPass->SetBinContent(1408,98.66667);
   MPass->SetBinContent(1409,100);
   MPass->SetBinContent(1410,100);
   MPass->SetBinContent(1411,100);
   MPass->SetBinContent(1412,100);
   MPass->SetBinContent(1413,100);
   MPass->SetBinContent(1414,98.59155);
   MPass->SetBinContent(1415,100);
   MPass->SetBinContent(1416,100);
   MPass->SetBinContent(1417,100);
   MPass->SetBinContent(1418,96.61017);
   MPass->SetBinContent(1419,96.77419);
   MPass->SetBinContent(1420,100);
   MPass->SetBinContent(1421,100);
   MPass->SetBinContent(1422,100);
   MPass->SetBinContent(1423,98.3871);
   MPass->SetBinContent(1424,98.57143);
   MPass->SetBinContent(1425,100);
   MPass->SetBinContent(1426,100);
   MPass->SetBinContent(1427,98.33333);
   MPass->SetBinContent(1428,100);
   MPass->SetBinContent(1429,100);
   MPass->SetBinContent(1430,98.4127);
   MPass->SetBinContent(1431,100);
   MPass->SetBinContent(1432,100);
   MPass->SetBinContent(1433,100);
   MPass->SetBinContent(1434,100);
   MPass->SetBinContent(1435,98.75);
   MPass->SetBinContent(1436,98.57143);
   MPass->SetBinContent(1437,100);
   MPass->SetBinContent(1438,98.52941);
   MPass->SetBinContent(1439,100);
   MPass->SetBinContent(1440,98.50746);
   MPass->SetBinContent(1441,98.46154);
   MPass->SetBinContent(1442,92.53731);
   MPass->SetBinContent(1443,96.61017);
   MPass->SetBinContent(1444,98.80952);
   MPass->SetBinContent(1445,100);
   MPass->SetBinContent(1446,98.50746);
   MPass->SetBinContent(1447,95.2381);
   MPass->SetBinContent(1448,80);
   MPass->SetBinContent(1451,89.47368);
   MPass->SetBinContent(1452,98.46154);
   MPass->SetBinContent(1453,100);
   MPass->SetBinContent(1454,100);
   MPass->SetBinContent(1455,100);
   MPass->SetBinContent(1456,96.61017);
   MPass->SetBinContent(1457,98.50746);
   MPass->SetBinContent(1458,100);
   MPass->SetBinContent(1459,100);
   MPass->SetBinContent(1460,100);
   MPass->SetBinContent(1461,100);
   MPass->SetBinContent(1462,98.68421);
   MPass->SetBinContent(1463,100);
   MPass->SetBinContent(1464,100);
   MPass->SetBinContent(1465,100);
   MPass->SetBinContent(1466,100);
   MPass->SetBinContent(1467,98.46154);
   MPass->SetBinContent(1468,100);
   MPass->SetBinContent(1469,100);
   MPass->SetBinContent(1470,100);
   MPass->SetBinContent(1471,100);
   MPass->SetBinContent(1472,100);
   MPass->SetBinContent(1473,97.95918);
   MPass->SetBinContent(1474,100);
   MPass->SetBinContent(1475,98.07692);
   MPass->SetBinContent(1476,100);
   MPass->SetBinContent(1477,100);
   MPass->SetBinContent(1478,100);
   MPass->SetBinContent(1479,98.86364);
   MPass->SetBinContent(1480,98.73418);
   MPass->SetBinContent(1481,97.36842);
   MPass->SetBinContent(1482,97.46835);
   MPass->SetBinContent(1483,100);
   MPass->SetBinContent(1484,98.59155);
   MPass->SetBinContent(1485,100);
   MPass->SetBinContent(1486,97.10145);
   MPass->SetBinContent(1487,94.28571);
   MPass->SetBinContent(1488,98.78049);
   MPass->SetBinContent(1489,98.55072);
   MPass->SetBinContent(1490,97.67442);
   MPass->SetBinContent(1491,98.76543);
   MPass->SetBinContent(1492,95.65217);
   MPass->SetBinContent(1493,98.7013);
   MPass->SetBinContent(1494,100);
   MPass->SetBinContent(1495,100);
   MPass->SetBinContent(1496,100);
   MPass->SetBinContent(1497,91.35802);
   MPass->SetBinContent(1498,72.61905);
   MPass->SetBinContent(1501,78.7234);
   MPass->SetBinContent(1502,96.15385);
   MPass->SetBinContent(1503,100);
   MPass->SetBinContent(1504,100);
   MPass->SetBinContent(1505,100);
   MPass->SetBinContent(1506,100);
   MPass->SetBinContent(1507,100);
   MPass->SetBinContent(1508,100);
   MPass->SetBinContent(1509,100);
   MPass->SetBinContent(1510,100);
   MPass->SetBinContent(1511,100);
   MPass->SetBinContent(1512,100);
   MPass->SetBinContent(1513,94.82759);
   MPass->SetBinContent(1514,100);
   MPass->SetBinContent(1515,100);
   MPass->SetBinContent(1516,100);
   MPass->SetBinContent(1517,100);
   MPass->SetBinContent(1518,100);
   MPass->SetBinContent(1519,98.46154);
   MPass->SetBinContent(1520,100);
   MPass->SetBinContent(1521,98.48485);
   MPass->SetBinContent(1522,100);
   MPass->SetBinContent(1523,100);
   MPass->SetBinContent(1524,95.2381);
   MPass->SetBinContent(1525,95.38462);
   MPass->SetBinContent(1526,100);
   MPass->SetBinContent(1527,100);
   MPass->SetBinContent(1528,98.46154);
   MPass->SetBinContent(1529,96.15385);
   MPass->SetBinContent(1530,90.74074);
   MPass->SetBinContent(1531,93.9759);
   MPass->SetBinContent(1532,94.52055);
   MPass->SetBinContent(1533,98.63014);
   MPass->SetBinContent(1534,97.4359);
   MPass->SetBinContent(1535,100);
   MPass->SetBinContent(1536,98.76543);
   MPass->SetBinContent(1537,95.58824);
   MPass->SetBinContent(1538,98.68421);
   MPass->SetBinContent(1539,100);
   MPass->SetBinContent(1540,98.57143);
   MPass->SetBinContent(1541,95.83333);
   MPass->SetBinContent(1542,93.42105);
   MPass->SetBinContent(1543,98.82353);
   MPass->SetBinContent(1544,96.51163);
   MPass->SetBinContent(1545,98.46154);
   MPass->SetBinContent(1546,100);
   MPass->SetBinContent(1547,100);
   MPass->SetBinContent(1548,64);
   MPass->SetBinContent(1551,86.27451);
   MPass->SetBinContent(1552,100);
   MPass->SetBinContent(1553,98.11321);
   MPass->SetBinContent(1554,98.07692);
   MPass->SetBinContent(1555,100);
   MPass->SetBinContent(1556,100);
   MPass->SetBinContent(1557,100);
   MPass->SetBinContent(1558,100);
   MPass->SetBinContent(1559,100);
   MPass->SetBinContent(1560,100);
   MPass->SetBinContent(1561,100);
   MPass->SetBinContent(1562,97.95918);
   MPass->SetBinContent(1563,100);
   MPass->SetBinContent(1564,100);
   MPass->SetBinContent(1565,100);
   MPass->SetBinContent(1566,100);
   MPass->SetBinContent(1567,100);
   MPass->SetBinContent(1568,98.4127);
   MPass->SetBinContent(1569,100);
   MPass->SetBinContent(1570,100);
   MPass->SetBinContent(1571,100);
   MPass->SetBinContent(1572,100);
   MPass->SetBinContent(1573,100);
   MPass->SetBinContent(1574,96.9697);
   MPass->SetBinContent(1575,97.91667);
   MPass->SetBinContent(1576,100);
   MPass->SetBinContent(1577,100);
   MPass->SetBinContent(1578,100);
   MPass->SetBinContent(1579,100);
   MPass->SetBinContent(1580,96.25);
   MPass->SetBinContent(1581,98.18182);
   MPass->SetBinContent(1582,97.2973);
   MPass->SetBinContent(1583,98.64865);
   MPass->SetBinContent(1584,98.59155);
   MPass->SetBinContent(1585,98.68421);
   MPass->SetBinContent(1586,97.01493);
   MPass->SetBinContent(1587,96.62921);
   MPass->SetBinContent(1588,98.63014);
   MPass->SetBinContent(1589,100);
   MPass->SetBinContent(1590,100);
   MPass->SetBinContent(1591,93.82716);
   MPass->SetBinContent(1592,95.18072);
   MPass->SetBinContent(1593,95.06173);
   MPass->SetBinContent(1594,98.78049);
   MPass->SetBinContent(1595,94.87179);
   MPass->SetBinContent(1596,98.85057);
   MPass->SetBinContent(1597,96.25);
   MPass->SetBinContent(1598,79.48718);
   MPass->SetBinContent(1601,84.90566);
   MPass->SetBinContent(1602,98.14815);
   MPass->SetBinContent(1603,100);
   MPass->SetBinContent(1604,98.27586);
   MPass->SetBinContent(1605,97.53086);
   MPass->SetBinContent(1606,100);
   MPass->SetBinContent(1607,100);
   MPass->SetBinContent(1608,98.78049);
   MPass->SetBinContent(1609,100);
   MPass->SetBinContent(1610,100);
   MPass->SetBinContent(1611,100);
   MPass->SetBinContent(1612,100);
   MPass->SetBinContent(1613,100);
   MPass->SetBinContent(1614,98.48485);
   MPass->SetBinContent(1615,100);
   MPass->SetBinContent(1616,100);
   MPass->SetBinContent(1617,98.48485);
   MPass->SetBinContent(1618,100);
   MPass->SetBinContent(1619,98.52941);
   MPass->SetBinContent(1620,100);
   MPass->SetBinContent(1621,100);
   MPass->SetBinContent(1622,100);
   MPass->SetBinContent(1623,100);
   MPass->SetBinContent(1624,100);
   MPass->SetBinContent(1625,100);
   MPass->SetBinContent(1626,98.7013);
   MPass->SetBinContent(1627,100);
   MPass->SetBinContent(1628,100);
   MPass->SetBinContent(1629,98.4375);
   MPass->SetBinContent(1630,98.71795);
   MPass->SetBinContent(1631,95);
   MPass->SetBinContent(1632,98.57143);
   MPass->SetBinContent(1633,98.07692);
   MPass->SetBinContent(1634,100);
   MPass->SetBinContent(1635,100);
   MPass->SetBinContent(1636,97.05882);
   MPass->SetBinContent(1637,98.4375);
   MPass->SetBinContent(1638,100);
   MPass->SetBinContent(1639,100);
   MPass->SetBinContent(1640,98.82353);
   MPass->SetBinContent(1641,100);
   MPass->SetBinContent(1642,98.76543);
   MPass->SetBinContent(1643,98.78049);
   MPass->SetBinContent(1644,98.52941);
   MPass->SetBinContent(1645,100);
   MPass->SetBinContent(1646,98.80952);
   MPass->SetBinContent(1647,90.90909);
   MPass->SetBinContent(1648,71.76471);
   MPass->SetBinContent(1651,75.75758);
   MPass->SetBinContent(1652,100);
   MPass->SetBinContent(1653,100);
   MPass->SetBinContent(1654,97.01493);
   MPass->SetBinContent(1655,98.3871);
   MPass->SetBinContent(1656,100);
   MPass->SetBinContent(1657,100);
   MPass->SetBinContent(1658,100);
   MPass->SetBinContent(1659,100);
   MPass->SetBinContent(1660,100);
   MPass->SetBinContent(1661,100);
   MPass->SetBinContent(1662,98.66667);
   MPass->SetBinContent(1663,98.52941);
   MPass->SetBinContent(1664,95.16129);
   MPass->SetBinContent(1665,100);
   MPass->SetBinContent(1666,100);
   MPass->SetBinContent(1667,100);
   MPass->SetBinContent(1668,98.33333);
   MPass->SetBinContent(1669,100);
   MPass->SetBinContent(1670,100);
   MPass->SetBinContent(1671,100);
   MPass->SetBinContent(1672,98.59155);
   MPass->SetBinContent(1673,100);
   MPass->SetBinContent(1674,97.89474);
   MPass->SetBinContent(1675,97.01493);
   MPass->SetBinContent(1676,100);
   MPass->SetBinContent(1677,98.36066);
   MPass->SetBinContent(1678,100);
   MPass->SetBinContent(1679,96.8254);
   MPass->SetBinContent(1680,91.52542);
   MPass->SetBinContent(1681,94.33962);
   MPass->SetBinContent(1682,98.14815);
   MPass->SetBinContent(1683,100);
   MPass->SetBinContent(1684,100);
   MPass->SetBinContent(1685,98.73418);
   MPass->SetBinContent(1686,96.2963);
   MPass->SetBinContent(1687,96.92308);
   MPass->SetBinContent(1688,100);
   MPass->SetBinContent(1689,98.36066);
   MPass->SetBinContent(1690,100);
   MPass->SetBinContent(1691,95.58824);
   MPass->SetBinContent(1692,97.05882);
   MPass->SetBinContent(1693,98.8764);
   MPass->SetBinContent(1694,97.64706);
   MPass->SetBinContent(1695,100);
   MPass->SetBinContent(1696,97.84946);
   MPass->SetBinContent(1697,93.75);
   MPass->SetBinContent(1698,72.60274);
   MPass->SetBinContent(1701,88.09524);
   MPass->SetBinContent(1702,98.21429);
   MPass->SetBinContent(1703,100);
   MPass->SetBinContent(1704,100);
   MPass->SetBinContent(1705,100);
   MPass->SetBinContent(1706,95.2381);
   MPass->SetBinContent(1707,100);
   MPass->SetBinContent(1708,100);
   MPass->SetBinContent(1709,100);
   MPass->SetBinContent(1710,100);
   MPass->SetBinContent(1711,96.66667);
   MPass->SetBinContent(1712,98.4127);
   MPass->SetBinContent(1713,98.27586);
   MPass->SetBinContent(1714,100);
   MPass->SetBinContent(1715,98.11321);
   MPass->SetBinContent(1716,100);
   MPass->SetBinContent(1717,100);
   MPass->SetBinContent(1718,98.4127);
   MPass->SetBinContent(1719,100);
   MPass->SetBinContent(1720,100);
   MPass->SetBinContent(1721,100);
   MPass->SetBinContent(1722,100);
   MPass->SetBinContent(1723,100);
   MPass->SetBinContent(1724,95.16129);
   MPass->SetBinContent(1725,98.4375);
   MPass->SetBinContent(1726,98.30508);
   MPass->SetBinContent(1727,100);
   MPass->SetBinContent(1728,100);
   MPass->SetBinContent(1729,97.33333);
   MPass->SetBinContent(1730,100);
   MPass->SetBinContent(1731,90.74074);
   MPass->SetBinContent(1732,98.3871);
   MPass->SetBinContent(1733,100);
   MPass->SetBinContent(1734,100);
   MPass->SetBinContent(1735,97.4359);
   MPass->SetBinContent(1736,96.1039);
   MPass->SetBinContent(1737,98.3871);
   MPass->SetBinContent(1738,98.8764);
   MPass->SetBinContent(1739,95.2381);
   MPass->SetBinContent(1740,100);
   MPass->SetBinContent(1741,98.86364);
   MPass->SetBinContent(1742,94.56522);
   MPass->SetBinContent(1743,97.36842);
   MPass->SetBinContent(1744,98.7013);
   MPass->SetBinContent(1745,100);
   MPass->SetBinContent(1746,97.72727);
   MPass->SetBinContent(1747,96.1039);
   MPass->SetBinContent(1748,80.26316);
   MPass->SetBinContent(1751,79.36508);
   MPass->SetBinContent(1752,98.73418);
   MPass->SetBinContent(1753,100);
   MPass->SetBinContent(1754,100);
   MPass->SetBinContent(1755,100);
   MPass->SetBinContent(1756,97.33333);
   MPass->SetBinContent(1757,100);
   MPass->SetBinContent(1758,100);
   MPass->SetBinContent(1759,98.36066);
   MPass->SetBinContent(1760,100);
   MPass->SetBinContent(1761,100);
   MPass->SetBinContent(1762,98.30508);
   MPass->SetBinContent(1763,100);
   MPass->SetBinContent(1764,100);
   MPass->SetBinContent(1765,100);
   MPass->SetBinContent(1766,100);
   MPass->SetBinContent(1767,100);
   MPass->SetBinContent(1768,100);
   MPass->SetBinContent(1769,100);
   MPass->SetBinContent(1770,100);
   MPass->SetBinContent(1771,100);
   MPass->SetBinContent(1772,100);
   MPass->SetBinContent(1773,100);
   MPass->SetBinContent(1774,100);
   MPass->SetBinContent(1775,98.48485);
   MPass->SetBinContent(1776,100);
   MPass->SetBinContent(1777,98.27586);
   MPass->SetBinContent(1778,100);
   MPass->SetBinContent(1779,100);
   MPass->SetBinContent(1780,100);
   MPass->SetBinContent(1781,94.3662);
   MPass->SetBinContent(1782,98.57143);
   MPass->SetBinContent(1783,100);
   MPass->SetBinContent(1784,100);
   MPass->SetBinContent(1785,100);
   MPass->SetBinContent(1786,97.36842);
   MPass->SetBinContent(1787,95.45455);
   MPass->SetBinContent(1788,97.10145);
   MPass->SetBinContent(1789,100);
   MPass->SetBinContent(1790,98.36066);
   MPass->SetBinContent(1791,100);
   MPass->SetBinContent(1792,97.33333);
   MPass->SetBinContent(1793,97.22222);
   MPass->SetBinContent(1794,100);
   MPass->SetBinContent(1795,98.75);
   MPass->SetBinContent(1796,100);
   MPass->SetBinContent(1797,92.85714);
   MPass->SetBinContent(1798,74.68354);
   MPass->SetBinContent(1801,89.0625);
   MPass->SetBinContent(1802,98.4127);
   MPass->SetBinContent(1803,100);
   MPass->SetBinContent(1804,96.77419);
   MPass->SetBinContent(1805,100);
   MPass->SetBinContent(1806,100);
   MPass->SetBinContent(1807,100);
   MPass->SetBinContent(1808,98.50746);
   MPass->SetBinContent(1809,100);
   MPass->SetBinContent(1810,100);
   MPass->SetBinContent(1811,98.21429);
   MPass->SetBinContent(1812,100);
   MPass->SetBinContent(1813,98.63014);
   MPass->SetBinContent(1814,100);
   MPass->SetBinContent(1815,100);
   MPass->SetBinContent(1816,100);
   MPass->SetBinContent(1817,98.4127);
   MPass->SetBinContent(1818,100);
   MPass->SetBinContent(1819,100);
   MPass->SetBinContent(1820,100);
   MPass->SetBinContent(1821,98.55072);
   MPass->SetBinContent(1822,100);
   MPass->SetBinContent(1823,100);
   MPass->SetBinContent(1824,98.48485);
   MPass->SetBinContent(1825,97.01493);
   MPass->SetBinContent(1826,100);
   MPass->SetBinContent(1827,98.57143);
   MPass->SetBinContent(1828,100);
   MPass->SetBinContent(1829,94.52055);
   MPass->SetBinContent(1830,90);
   MPass->SetBinContent(1831,98.46154);
   MPass->SetBinContent(1832,98.03922);
   MPass->SetBinContent(1833,98.30508);
   MPass->SetBinContent(1834,98.46154);
   MPass->SetBinContent(1835,98.7013);
   MPass->SetBinContent(1836,96.92308);
   MPass->SetBinContent(1837,94.3662);
   MPass->SetBinContent(1838,100);
   MPass->SetBinContent(1839,100);
   MPass->SetBinContent(1840,100);
   MPass->SetBinContent(1841,96.77419);
   MPass->SetBinContent(1842,93.54839);
   MPass->SetBinContent(1843,96.07843);
   MPass->SetBinContent(1844,96.20253);
   MPass->SetBinContent(1845,98.85057);
   MPass->SetBinContent(1846,100);
   MPass->SetBinContent(1847,96.42857);
   MPass->SetBinContent(1848,80.88235);
   MPass->SetBinContent(1851,74.07407);
   MPass->SetBinContent(1852,100);
   MPass->SetBinContent(1853,100);
   MPass->SetBinContent(1854,100);
   MPass->SetBinContent(1855,98.3871);
   MPass->SetBinContent(1856,100);
   MPass->SetBinContent(1857,100);
   MPass->SetBinContent(1858,100);
   MPass->SetBinContent(1859,100);
   MPass->SetBinContent(1860,100);
   MPass->SetBinContent(1861,100);
   MPass->SetBinContent(1862,100);
   MPass->SetBinContent(1863,100);
   MPass->SetBinContent(1864,100);
   MPass->SetBinContent(1865,100);
   MPass->SetBinContent(1866,100);
   MPass->SetBinContent(1867,100);
   MPass->SetBinContent(1868,100);
   MPass->SetBinContent(1869,100);
   MPass->SetBinContent(1870,100);
   MPass->SetBinContent(1871,100);
   MPass->SetBinContent(1872,100);
   MPass->SetBinContent(1873,98.52941);
   MPass->SetBinContent(1874,97.61905);
   MPass->SetBinContent(1875,98.55072);
   MPass->SetBinContent(1876,100);
   MPass->SetBinContent(1877,100);
   MPass->SetBinContent(1878,100);
   MPass->SetBinContent(1879,98.91304);
   MPass->SetBinContent(1880,95.65217);
   MPass->SetBinContent(1881,96);
   MPass->SetBinContent(1882,98.3871);
   MPass->SetBinContent(1883,100);
   MPass->SetBinContent(1884,100);
   MPass->SetBinContent(1885,98.46154);
   MPass->SetBinContent(1886,97.36842);
   MPass->SetBinContent(1887,95.38462);
   MPass->SetBinContent(1888,94.82759);
   MPass->SetBinContent(1889,100);
   MPass->SetBinContent(1890,100);
   MPass->SetBinContent(1891,100);
   MPass->SetBinContent(1892,96.42857);
   MPass->SetBinContent(1893,96.9697);
   MPass->SetBinContent(1894,100);
   MPass->SetBinContent(1895,98.68421);
   MPass->SetBinContent(1896,100);
   MPass->SetBinContent(1897,98.71795);
   MPass->SetBinContent(1898,85.54217);
   MPass->SetBinContent(1901,80.35714);
   MPass->SetBinContent(1902,98.64865);
   MPass->SetBinContent(1903,100);
   MPass->SetBinContent(1904,100);
   MPass->SetBinContent(1905,100);
   MPass->SetBinContent(1906,98.18182);
   MPass->SetBinContent(1907,100);
   MPass->SetBinContent(1908,98.14815);
   MPass->SetBinContent(1909,100);
   MPass->SetBinContent(1910,100);
   MPass->SetBinContent(1911,100);
   MPass->SetBinContent(1912,98.50746);
   MPass->SetBinContent(1913,100);
   MPass->SetBinContent(1914,100);
   MPass->SetBinContent(1915,100);
   MPass->SetBinContent(1916,100);
   MPass->SetBinContent(1917,100);
   MPass->SetBinContent(1918,98.59155);
   MPass->SetBinContent(1919,100);
   MPass->SetBinContent(1920,100);
   MPass->SetBinContent(1921,100);
   MPass->SetBinContent(1922,98.21429);
   MPass->SetBinContent(1923,100);
   MPass->SetBinContent(1924,98.36066);
   MPass->SetBinContent(1925,98.75);
   MPass->SetBinContent(1926,100);
   MPass->SetBinContent(1927,98.46154);
   MPass->SetBinContent(1928,98.46154);
   MPass->SetBinContent(1929,100);
   MPass->SetBinContent(1930,97.01493);
   MPass->SetBinContent(1931,98.52941);
   MPass->SetBinContent(1932,98.57143);
   MPass->SetBinContent(1933,100);
   MPass->SetBinContent(1934,98.73418);
   MPass->SetBinContent(1935,100);
   MPass->SetBinContent(1936,98.30508);
   MPass->SetBinContent(1937,100);
   MPass->SetBinContent(1938,98.68421);
   MPass->SetBinContent(1939,100);
   MPass->SetBinContent(1940,100);
   MPass->SetBinContent(1941,98.61111);
   MPass->SetBinContent(1942,98.78049);
   MPass->SetBinContent(1943,98.71795);
   MPass->SetBinContent(1944,96.55172);
   MPass->SetBinContent(1945,98.66667);
   MPass->SetBinContent(1946,97.2973);
   MPass->SetBinContent(1947,97.46835);
   MPass->SetBinContent(1948,75.36232);
   MPass->SetBinContent(1951,72.54902);
   MPass->SetBinContent(1952,97.05882);
   MPass->SetBinContent(1953,100);
   MPass->SetBinContent(1954,98.24561);
   MPass->SetBinContent(1955,100);
   MPass->SetBinContent(1956,93.47826);
   MPass->SetBinContent(1957,98.4127);
   MPass->SetBinContent(1958,100);
   MPass->SetBinContent(1959,100);
   MPass->SetBinContent(1960,100);
   MPass->SetBinContent(1961,100);
   MPass->SetBinContent(1962,100);
   MPass->SetBinContent(1963,97.67442);
   MPass->SetBinContent(1964,100);
   MPass->SetBinContent(1965,100);
   MPass->SetBinContent(1966,98.7013);
   MPass->SetBinContent(1967,100);
   MPass->SetBinContent(1968,98.46154);
   MPass->SetBinContent(1969,98.73418);
   MPass->SetBinContent(1970,100);
   MPass->SetBinContent(1971,100);
   MPass->SetBinContent(1972,100);
   MPass->SetBinContent(1973,100);
   MPass->SetBinContent(1974,98.07692);
   MPass->SetBinContent(1975,98.33333);
   MPass->SetBinContent(1976,97.22222);
   MPass->SetBinContent(1977,98.4375);
   MPass->SetBinContent(1978,100);
   MPass->SetBinContent(1979,98.48485);
   MPass->SetBinContent(1980,95.18072);
   MPass->SetBinContent(1981,95.52239);
   MPass->SetBinContent(1982,100);
   MPass->SetBinContent(1983,96.61017);
   MPass->SetBinContent(1984,100);
   MPass->SetBinContent(1985,96.92308);
   MPass->SetBinContent(1986,98.52941);
   MPass->SetBinContent(1987,92.64706);
   MPass->SetBinContent(1988,97.4359);
   MPass->SetBinContent(1989,98.59155);
   MPass->SetBinContent(1990,98.61111);
   MPass->SetBinContent(1991,97.26027);
   MPass->SetBinContent(1992,100);
   MPass->SetBinContent(1993,97.33333);
   MPass->SetBinContent(1994,94.93671);
   MPass->SetBinContent(1995,100);
   MPass->SetBinContent(1996,100);
   MPass->SetBinContent(1997,97.61905);
   MPass->SetBinContent(1998,81.11111);
   MPass->SetBinContent(2001,75);
   MPass->SetBinContent(2002,98.14815);
   MPass->SetBinContent(2003,100);
   MPass->SetBinContent(2004,98.52941);
   MPass->SetBinContent(2005,98.24561);
   MPass->SetBinContent(2006,98.07692);
   MPass->SetBinContent(2007,100);
   MPass->SetBinContent(2008,100);
   MPass->SetBinContent(2009,100);
   MPass->SetBinContent(2010,100);
   MPass->SetBinContent(2011,100);
   MPass->SetBinContent(2012,100);
   MPass->SetBinContent(2013,100);
   MPass->SetBinContent(2014,100);
   MPass->SetBinContent(2015,100);
   MPass->SetBinContent(2016,100);
   MPass->SetBinContent(2017,100);
   MPass->SetBinContent(2018,100);
   MPass->SetBinContent(2019,98.64865);
   MPass->SetBinContent(2020,100);
   MPass->SetBinContent(2021,100);
   MPass->SetBinContent(2022,100);
   MPass->SetBinContent(2023,100);
   MPass->SetBinContent(2024,100);
   MPass->SetBinContent(2025,98.21429);
   MPass->SetBinContent(2026,98.50746);
   MPass->SetBinContent(2027,98.4375);
   MPass->SetBinContent(2028,94.59459);
   MPass->SetBinContent(2029,98.68421);
   MPass->SetBinContent(2030,94.93671);
   MPass->SetBinContent(2031,98.4375);
   MPass->SetBinContent(2032,95.08197);
   MPass->SetBinContent(2033,100);
   MPass->SetBinContent(2034,100);
   MPass->SetBinContent(2035,100);
   MPass->SetBinContent(2036,91.66667);
   MPass->SetBinContent(2037,94.66667);
   MPass->SetBinContent(2038,98.52941);
   MPass->SetBinContent(2039,100);
   MPass->SetBinContent(2040,100);
   MPass->SetBinContent(2041,100);
   MPass->SetBinContent(2042,100);
   MPass->SetBinContent(2043,97.22222);
   MPass->SetBinContent(2044,96.1039);
   MPass->SetBinContent(2045,100);
   MPass->SetBinContent(2046,98.61111);
   MPass->SetBinContent(2047,92.94118);
   MPass->SetBinContent(2048,79.22078);
   MPass->SetBinContent(2051,89.47368);
   MPass->SetBinContent(2052,98.03922);
   MPass->SetBinContent(2053,100);
   MPass->SetBinContent(2054,100);
   MPass->SetBinContent(2055,100);
   MPass->SetBinContent(2056,100);
   MPass->SetBinContent(2057,100);
   MPass->SetBinContent(2058,100);
   MPass->SetBinContent(2059,100);
   MPass->SetBinContent(2060,100);
   MPass->SetBinContent(2061,98.46154);
   MPass->SetBinContent(2062,98.50746);
   MPass->SetBinContent(2063,98.48485);
   MPass->SetBinContent(2064,100);
   MPass->SetBinContent(2065,100);
   MPass->SetBinContent(2066,100);
   MPass->SetBinContent(2067,98.21429);
   MPass->SetBinContent(2068,98.50746);
   MPass->SetBinContent(2069,98.36066);
   MPass->SetBinContent(2070,100);
   MPass->SetBinContent(2071,100);
   MPass->SetBinContent(2072,98.4127);
   MPass->SetBinContent(2073,100);
   MPass->SetBinContent(2074,98.4127);
   MPass->SetBinContent(2075,100);
   MPass->SetBinContent(2076,98.7013);
   MPass->SetBinContent(2077,100);
   MPass->SetBinContent(2078,98.36066);
   MPass->SetBinContent(2079,100);
   MPass->SetBinContent(2080,98.4127);
   MPass->SetBinContent(2081,96.92308);
   MPass->SetBinContent(2082,97.10145);
   MPass->SetBinContent(2083,100);
   MPass->SetBinContent(2084,98.52941);
   MPass->SetBinContent(2085,98.57143);
   MPass->SetBinContent(2086,98.75);
   MPass->SetBinContent(2087,98.66667);
   MPass->SetBinContent(2088,100);
   MPass->SetBinContent(2089,100);
   MPass->SetBinContent(2090,100);
   MPass->SetBinContent(2091,100);
   MPass->SetBinContent(2092,95.74468);
   MPass->SetBinContent(2093,92.75362);
   MPass->SetBinContent(2094,95.45455);
   MPass->SetBinContent(2095,97.05882);
   MPass->SetBinContent(2096,98.71795);
   MPass->SetBinContent(2097,94.93671);
   MPass->SetBinContent(2098,75.5814);
   MPass->SetBinContent(2101,76.27119);
   MPass->SetBinContent(2102,94.82759);
   MPass->SetBinContent(2103,100);
   MPass->SetBinContent(2104,100);
   MPass->SetBinContent(2105,100);
   MPass->SetBinContent(2106,98.36066);
   MPass->SetBinContent(2107,100);
   MPass->SetBinContent(2108,100);
   MPass->SetBinContent(2109,100);
   MPass->SetBinContent(2110,100);
   MPass->SetBinContent(2111,98.18182);
   MPass->SetBinContent(2112,100);
   MPass->SetBinContent(2113,100);
   MPass->SetBinContent(2114,98.52941);
   MPass->SetBinContent(2115,100);
   MPass->SetBinContent(2116,100);
   MPass->SetBinContent(2117,100);
   MPass->SetBinContent(2118,98.36066);
   MPass->SetBinContent(2119,98.48485);
   MPass->SetBinContent(2120,100);
   MPass->SetBinContent(2121,98.3871);
   MPass->SetBinContent(2122,100);
   MPass->SetBinContent(2123,95.77465);
   MPass->SetBinContent(2124,98.50746);
   MPass->SetBinContent(2125,94.11765);
   MPass->SetBinContent(2126,100);
   MPass->SetBinContent(2127,100);
   MPass->SetBinContent(2128,98.14815);
   MPass->SetBinContent(2129,98.4127);
   MPass->SetBinContent(2130,92.75362);
   MPass->SetBinContent(2131,94.73684);
   MPass->SetBinContent(2132,98.78049);
   MPass->SetBinContent(2133,98.46154);
   MPass->SetBinContent(2134,100);
   MPass->SetBinContent(2135,98.52941);
   MPass->SetBinContent(2136,94.73684);
   MPass->SetBinContent(2137,98.64865);
   MPass->SetBinContent(2138,98.36066);
   MPass->SetBinContent(2139,98.4127);
   MPass->SetBinContent(2140,97.26027);
   MPass->SetBinContent(2141,95.71429);
   MPass->SetBinContent(2142,94.44444);
   MPass->SetBinContent(2143,92.47312);
   MPass->SetBinContent(2144,98.59155);
   MPass->SetBinContent(2145,95.45455);
   MPass->SetBinContent(2146,100);
   MPass->SetBinContent(2147,95.91837);
   MPass->SetBinContent(2148,76.71233);
   MPass->SetBinContent(2151,76.5625);
   MPass->SetBinContent(2152,100);
   MPass->SetBinContent(2153,96.92308);
   MPass->SetBinContent(2154,98.14815);
   MPass->SetBinContent(2155,100);
   MPass->SetBinContent(2156,100);
   MPass->SetBinContent(2157,100);
   MPass->SetBinContent(2158,100);
   MPass->SetBinContent(2159,100);
   MPass->SetBinContent(2160,100);
   MPass->SetBinContent(2161,98.4127);
   MPass->SetBinContent(2162,98.46154);
   MPass->SetBinContent(2163,100);
   MPass->SetBinContent(2164,98.4375);
   MPass->SetBinContent(2165,100);
   MPass->SetBinContent(2166,98.52941);
   MPass->SetBinContent(2167,96.49123);
   MPass->SetBinContent(2168,96.66667);
   MPass->SetBinContent(2169,100);
   MPass->SetBinContent(2170,100);
   MPass->SetBinContent(2171,100);
   MPass->SetBinContent(2172,100);
   MPass->SetBinContent(2173,100);
   MPass->SetBinContent(2174,98.27586);
   MPass->SetBinContent(2175,100);
   MPass->SetBinContent(2176,100);
   MPass->SetBinContent(2177,97.10145);
   MPass->SetBinContent(2178,97.22222);
   MPass->SetBinContent(2179,97.4359);
   MPass->SetBinContent(2180,96.55172);
   MPass->SetBinContent(2181,94.02985);
   MPass->SetBinContent(2182,100);
   MPass->SetBinContent(2183,100);
   MPass->SetBinContent(2184,100);
   MPass->SetBinContent(2185,98.68421);
   MPass->SetBinContent(2186,93.82716);
   MPass->SetBinContent(2187,100);
   MPass->SetBinContent(2188,98.68421);
   MPass->SetBinContent(2189,96.875);
   MPass->SetBinContent(2190,98.8764);
   MPass->SetBinContent(2191,97.89474);
   MPass->SetBinContent(2192,96.38554);
   MPass->SetBinContent(2193,96.2963);
   MPass->SetBinContent(2194,98.59155);
   MPass->SetBinContent(2195,100);
   MPass->SetBinContent(2196,97.46835);
   MPass->SetBinContent(2197,96.55172);
   MPass->SetBinContent(2198,71.23288);
   MPass->SetBinContent(2201,81.35593);
   MPass->SetBinContent(2202,96.875);
   MPass->SetBinContent(2203,100);
   MPass->SetBinContent(2204,100);
   MPass->SetBinContent(2205,100);
   MPass->SetBinContent(2206,100);
   MPass->SetBinContent(2207,98.57143);
   MPass->SetBinContent(2208,100);
   MPass->SetBinContent(2209,100);
   MPass->SetBinContent(2210,100);
   MPass->SetBinContent(2211,100);
   MPass->SetBinContent(2212,100);
   MPass->SetBinContent(2213,100);
   MPass->SetBinContent(2214,100);
   MPass->SetBinContent(2215,100);
   MPass->SetBinContent(2216,100);
   MPass->SetBinContent(2217,100);
   MPass->SetBinContent(2218,100);
   MPass->SetBinContent(2219,100);
   MPass->SetBinContent(2220,100);
   MPass->SetBinContent(2221,100);
   MPass->SetBinContent(2222,100);
   MPass->SetBinContent(2223,100);
   MPass->SetBinContent(2224,100);
   MPass->SetBinContent(2225,97.91667);
   MPass->SetBinContent(2226,100);
   MPass->SetBinContent(2227,100);
   MPass->SetBinContent(2228,100);
   MPass->SetBinContent(2229,100);
   MPass->SetBinContent(2230,97.46835);
   MPass->SetBinContent(2231,100);
   MPass->SetBinContent(2232,97.53086);
   MPass->SetBinContent(2233,97.53086);
   MPass->SetBinContent(2234,100);
   MPass->SetBinContent(2235,97.95918);
   MPass->SetBinContent(2236,94.44444);
   MPass->SetBinContent(2237,97.1831);
   MPass->SetBinContent(2238,98.66667);
   MPass->SetBinContent(2239,98.52941);
   MPass->SetBinContent(2240,100);
   MPass->SetBinContent(2241,100);
   MPass->SetBinContent(2242,98.64865);
   MPass->SetBinContent(2243,94.80519);
   MPass->SetBinContent(2244,97.2973);
   MPass->SetBinContent(2245,100);
   MPass->SetBinContent(2246,95.89041);
   MPass->SetBinContent(2247,96.42857);
   MPass->SetBinContent(2248,71.42857);
   MPass->SetBinContent(2251,79.66102);
   MPass->SetBinContent(2252,94.82759);
   MPass->SetBinContent(2253,100);
   MPass->SetBinContent(2254,98.21429);
   MPass->SetBinContent(2255,100);
   MPass->SetBinContent(2256,100);
   MPass->SetBinContent(2257,98.33333);
   MPass->SetBinContent(2258,100);
   MPass->SetBinContent(2259,100);
   MPass->SetBinContent(2260,100);
   MPass->SetBinContent(2261,100);
   MPass->SetBinContent(2262,100);
   MPass->SetBinContent(2263,98.14815);
   MPass->SetBinContent(2264,100);
   MPass->SetBinContent(2265,100);
   MPass->SetBinContent(2266,100);
   MPass->SetBinContent(2267,100);
   MPass->SetBinContent(2268,100);
   MPass->SetBinContent(2269,100);
   MPass->SetBinContent(2270,100);
   MPass->SetBinContent(2271,100);
   MPass->SetBinContent(2272,100);
   MPass->SetBinContent(2273,100);
   MPass->SetBinContent(2274,100);
   MPass->SetBinContent(2275,95.83333);
   MPass->SetBinContent(2276,96.1039);
   MPass->SetBinContent(2277,98.24561);
   MPass->SetBinContent(2278,100);
   MPass->SetBinContent(2279,97.91667);
   MPass->SetBinContent(2280,98.24561);
   MPass->SetBinContent(2281,92.64706);
   MPass->SetBinContent(2282,98.79518);
   MPass->SetBinContent(2283,100);
   MPass->SetBinContent(2284,98.52941);
   MPass->SetBinContent(2285,95.65217);
   MPass->SetBinContent(2286,96.1039);
   MPass->SetBinContent(2287,90.90909);
   MPass->SetBinContent(2288,100);
   MPass->SetBinContent(2289,95.3125);
   MPass->SetBinContent(2290,98.68421);
   MPass->SetBinContent(2291,98.68421);
   MPass->SetBinContent(2292,95.2381);
   MPass->SetBinContent(2293,93.15068);
   MPass->SetBinContent(2294,97.4026);
   MPass->SetBinContent(2295,100);
   MPass->SetBinContent(2296,100);
   MPass->SetBinContent(2297,95.18072);
   MPass->SetBinContent(2298,71.95122);
   MPass->SetBinContent(2301,84.31373);
   MPass->SetBinContent(2302,95.3125);
   MPass->SetBinContent(2303,100);
   MPass->SetBinContent(2304,100);
   MPass->SetBinContent(2305,100);
   MPass->SetBinContent(2306,100);
   MPass->SetBinContent(2307,100);
   MPass->SetBinContent(2308,100);
   MPass->SetBinContent(2309,100);
   MPass->SetBinContent(2310,100);
   MPass->SetBinContent(2311,100);
   MPass->SetBinContent(2312,100);
   MPass->SetBinContent(2313,98.52941);
   MPass->SetBinContent(2314,100);
   MPass->SetBinContent(2315,100);
   MPass->SetBinContent(2316,100);
   MPass->SetBinContent(2317,100);
   MPass->SetBinContent(2318,98.55072);
   MPass->SetBinContent(2319,100);
   MPass->SetBinContent(2320,100);
   MPass->SetBinContent(2321,100);
   MPass->SetBinContent(2322,98.76543);
   MPass->SetBinContent(2323,100);
   MPass->SetBinContent(2324,96.875);
   MPass->SetBinContent(2325,100);
   MPass->SetBinContent(2326,100);
   MPass->SetBinContent(2327,100);
   MPass->SetBinContent(2328,100);
   MPass->SetBinContent(2329,98.64865);
   MPass->SetBinContent(2330,95.94595);
   MPass->SetBinContent(2331,96.42857);
   MPass->SetBinContent(2332,98.75);
   MPass->SetBinContent(2333,100);
   MPass->SetBinContent(2334,100);
   MPass->SetBinContent(2335,94.54545);
   MPass->SetBinContent(2336,95.45455);
   MPass->SetBinContent(2337,91.76471);
   MPass->SetBinContent(2338,98.59155);
   MPass->SetBinContent(2339,99.02913);
   MPass->SetBinContent(2340,100);
   MPass->SetBinContent(2341,96.05263);
   MPass->SetBinContent(2342,93.54839);
   MPass->SetBinContent(2343,95.6044);
   MPass->SetBinContent(2344,95.4023);
   MPass->SetBinContent(2345,98.52941);
   MPass->SetBinContent(2346,100);
   MPass->SetBinContent(2347,95.87629);
   MPass->SetBinContent(2348,78.94737);
   MPass->SetBinContent(2351,72.34043);
   MPass->SetBinContent(2352,96.22642);
   MPass->SetBinContent(2353,100);
   MPass->SetBinContent(2354,97.61905);
   MPass->SetBinContent(2355,100);
   MPass->SetBinContent(2356,98.33333);
   MPass->SetBinContent(2357,98.21429);
   MPass->SetBinContent(2358,100);
   MPass->SetBinContent(2359,98.66667);
   MPass->SetBinContent(2360,100);
   MPass->SetBinContent(2361,100);
   MPass->SetBinContent(2362,100);
   MPass->SetBinContent(2363,100);
   MPass->SetBinContent(2364,100);
   MPass->SetBinContent(2365,100);
   MPass->SetBinContent(2366,98.07692);
   MPass->SetBinContent(2367,100);
   MPass->SetBinContent(2368,100);
   MPass->SetBinContent(2369,98.36066);
   MPass->SetBinContent(2370,100);
   MPass->SetBinContent(2371,100);
   MPass->SetBinContent(2372,100);
   MPass->SetBinContent(2373,100);
   MPass->SetBinContent(2374,100);
   MPass->SetBinContent(2375,98.55072);
   MPass->SetBinContent(2376,100);
   MPass->SetBinContent(2377,100);
   MPass->SetBinContent(2378,100);
   MPass->SetBinContent(2379,100);
   MPass->SetBinContent(2380,100);
   MPass->SetBinContent(2381,98.48485);
   MPass->SetBinContent(2382,100);
   MPass->SetBinContent(2383,98.61111);
   MPass->SetBinContent(2384,100);
   MPass->SetBinContent(2385,100);
   MPass->SetBinContent(2386,95.16129);
   MPass->SetBinContent(2387,96.61017);
   MPass->SetBinContent(2388,100);
   MPass->SetBinContent(2389,98.64865);
   MPass->SetBinContent(2390,100);
   MPass->SetBinContent(2391,100);
   MPass->SetBinContent(2392,94.28571);
   MPass->SetBinContent(2393,100);
   MPass->SetBinContent(2394,100);
   MPass->SetBinContent(2395,98.8764);
   MPass->SetBinContent(2396,100);
   MPass->SetBinContent(2397,98.91304);
   MPass->SetBinContent(2398,67.77778);
   MPass->SetBinContent(2401,80);
   MPass->SetBinContent(2402,97.95918);
   MPass->SetBinContent(2403,98.4375);
   MPass->SetBinContent(2404,100);
   MPass->SetBinContent(2405,100);
   MPass->SetBinContent(2406,100);
   MPass->SetBinContent(2407,100);
   MPass->SetBinContent(2408,100);
   MPass->SetBinContent(2409,100);
   MPass->SetBinContent(2410,100);
   MPass->SetBinContent(2411,98.64865);
   MPass->SetBinContent(2412,100);
   MPass->SetBinContent(2413,100);
   MPass->SetBinContent(2414,100);
   MPass->SetBinContent(2415,98.68421);
   MPass->SetBinContent(2416,100);
   MPass->SetBinContent(2417,100);
   MPass->SetBinContent(2418,98.36066);
   MPass->SetBinContent(2419,98.63014);
   MPass->SetBinContent(2420,100);
   MPass->SetBinContent(2421,100);
   MPass->SetBinContent(2422,100);
   MPass->SetBinContent(2423,100);
   MPass->SetBinContent(2424,97.84946);
   MPass->SetBinContent(2425,96.77419);
   MPass->SetBinContent(2426,97.4359);
   MPass->SetBinContent(2427,100);
   MPass->SetBinContent(2428,100);
   MPass->SetBinContent(2429,97.26027);
   MPass->SetBinContent(2430,98.33333);
   MPass->SetBinContent(2431,98.48485);
   MPass->SetBinContent(2432,96.9697);
   MPass->SetBinContent(2433,100);
   MPass->SetBinContent(2434,100);
   MPass->SetBinContent(2435,97.33333);
   MPass->SetBinContent(2436,98.50746);
   MPass->SetBinContent(2437,97.46835);
   MPass->SetBinContent(2438,98.46154);
   MPass->SetBinContent(2439,95.58824);
   MPass->SetBinContent(2440,100);
   MPass->SetBinContent(2441,98.92473);
   MPass->SetBinContent(2442,97.22222);
   MPass->SetBinContent(2443,98.7013);
   MPass->SetBinContent(2444,98.57143);
   MPass->SetBinContent(2445,100);
   MPass->SetBinContent(2446,98.76543);
   MPass->SetBinContent(2447,100);
   MPass->SetBinContent(2448,84.04255);
   MPass->SetBinContent(2451,77.77778);
   MPass->SetBinContent(2452,98.57143);
   MPass->SetBinContent(2453,100);
   MPass->SetBinContent(2454,100);
   MPass->SetBinContent(2455,100);
   MPass->SetBinContent(2456,100);
   MPass->SetBinContent(2457,100);
   MPass->SetBinContent(2458,100);
   MPass->SetBinContent(2459,100);
   MPass->SetBinContent(2460,100);
   MPass->SetBinContent(2461,100);
   MPass->SetBinContent(2462,100);
   MPass->SetBinContent(2463,97.14286);
   MPass->SetBinContent(2464,97.10145);
   MPass->SetBinContent(2465,100);
   MPass->SetBinContent(2466,100);
   MPass->SetBinContent(2467,100);
   MPass->SetBinContent(2468,100);
   MPass->SetBinContent(2469,98.63014);
   MPass->SetBinContent(2470,100);
   MPass->SetBinContent(2471,100);
   MPass->SetBinContent(2472,100);
   MPass->SetBinContent(2473,98.66667);
   MPass->SetBinContent(2474,96.8254);
   MPass->SetBinContent(2475,98.33333);
   MPass->SetBinContent(2476,98.55072);
   MPass->SetBinContent(2477,96.72131);
   MPass->SetBinContent(2478,100);
   MPass->SetBinContent(2479,98.75);
   MPass->SetBinContent(2480,98.61111);
   MPass->SetBinContent(2481,93.15068);
   MPass->SetBinContent(2482,98.86364);
   MPass->SetBinContent(2483,100);
   MPass->SetBinContent(2484,100);
   MPass->SetBinContent(2485,100);
   MPass->SetBinContent(2486,98.61111);
   MPass->SetBinContent(2487,98.61111);
   MPass->SetBinContent(2488,97.56098);
   MPass->SetBinContent(2489,100);
   MPass->SetBinContent(2490,100);
   MPass->SetBinContent(2491,100);
   MPass->SetBinContent(2492,95.77465);
   MPass->SetBinContent(2493,95.83333);
   MPass->SetBinContent(2494,100);
   MPass->SetBinContent(2495,100);
   MPass->SetBinContent(2496,97.05882);
   MPass->SetBinContent(2497,97.14286);
   MPass->SetBinContent(2498,75);
   MPass->SetBinContent(2501,74.66667);
   MPass->SetBinContent(2502,100);
   MPass->SetBinContent(2503,100);
   MPass->SetBinContent(2504,100);
   MPass->SetBinContent(2505,100);
   MPass->SetBinContent(2506,98.61111);
   MPass->SetBinContent(2507,98.50746);
   MPass->SetBinContent(2508,100);
   MPass->SetBinContent(2509,100);
   MPass->SetBinContent(2510,100);
   MPass->SetBinContent(2511,100);
   MPass->SetBinContent(2512,100);
   MPass->SetBinContent(2513,100);
   MPass->SetBinContent(2514,100);
   MPass->SetBinContent(2515,100);
   MPass->SetBinContent(2516,100);
   MPass->SetBinContent(2517,98.46154);
   MPass->SetBinContent(2518,98.55072);
   MPass->SetBinContent(2519,100);
   MPass->SetBinContent(2520,98.63014);
   MPass->SetBinContent(2521,100);
   MPass->SetBinContent(2522,100);
   MPass->SetBinContent(2523,98.61111);
   MPass->SetBinContent(2524,100);
   MPass->SetBinContent(2525,100);
   MPass->SetBinContent(2526,98.82353);
   MPass->SetBinContent(2527,100);
   MPass->SetBinContent(2528,100);
   MPass->SetBinContent(2529,98.59155);
   MPass->SetBinContent(2530,98.4375);
   MPass->SetBinContent(2531,94.44444);
   MPass->SetBinContent(2532,100);
   MPass->SetBinContent(2533,98.30508);
   MPass->SetBinContent(2534,100);
   MPass->SetBinContent(2535,100);
   MPass->SetBinContent(2536,98.36066);
   MPass->SetBinContent(2537,100);
   MPass->SetBinContent(2538,98.21429);
   MPass->SetBinContent(2539,98.59155);
   MPass->SetBinContent(2540,96.66667);
   MPass->SetBinContent(2541,100);
   MPass->SetBinContent(2542,100);
   MPass->SetBinContent(2543,98.68421);
   MPass->SetBinContent(2544,97.56098);
   MPass->SetBinContent(2545,100);
   MPass->SetBinContent(2546,100);
   MPass->SetBinContent(2547,97.5);
   MPass->SetBinContent(2548,75.40984);
   MPass->SetBinContent(2551,85.9375);
   MPass->SetBinContent(2552,96.9697);
   MPass->SetBinContent(2553,98.11321);
   MPass->SetBinContent(2554,100);
   MPass->SetBinContent(2555,100);
   MPass->SetBinContent(2556,98.33333);
   MPass->SetBinContent(2557,100);
   MPass->SetBinContent(2558,100);
   MPass->SetBinContent(2559,100);
   MPass->SetBinContent(2560,100);
   MPass->SetBinContent(2561,100);
   MPass->SetBinContent(2562,100);
   MPass->SetBinContent(2563,100);
   MPass->SetBinContent(2564,100);
   MPass->SetBinContent(2565,100);
   MPass->SetBinContent(2566,100);
   MPass->SetBinContent(2567,98.55072);
   MPass->SetBinContent(2568,100);
   MPass->SetBinContent(2569,100);
   MPass->SetBinContent(2570,100);
   MPass->SetBinContent(2571,100);
   MPass->SetBinContent(2572,100);
   MPass->SetBinContent(2573,100);
   MPass->SetBinContent(2574,100);
   MPass->SetBinContent(2575,98.07692);
   MPass->SetBinContent(2576,98.61111);
   MPass->SetBinContent(2577,100);
   MPass->SetBinContent(2578,97.1831);
   MPass->SetBinContent(2579,98.3871);
   MPass->SetBinContent(2580,98.46154);
   MPass->SetBinContent(2581,100);
   MPass->SetBinContent(2582,100);
   MPass->SetBinContent(2583,98.18182);
   MPass->SetBinContent(2584,100);
   MPass->SetBinContent(2585,100);
   MPass->SetBinContent(2586,98.4127);
   MPass->SetBinContent(2587,98.73418);
   MPass->SetBinContent(2588,98.4375);
   MPass->SetBinContent(2589,100);
   MPass->SetBinContent(2590,100);
   MPass->SetBinContent(2591,98.55072);
   MPass->SetBinContent(2592,100);
   MPass->SetBinContent(2593,100);
   MPass->SetBinContent(2594,100);
   MPass->SetBinContent(2595,100);
   MPass->SetBinContent(2596,99.07407);
   MPass->SetBinContent(2597,90);
   MPass->SetBinContent(2598,73.52941);
   MPass->SetBinContent(2601,75);
   MPass->SetBinContent(2602,98.46154);
   MPass->SetBinContent(2603,100);
   MPass->SetBinContent(2604,100);
   MPass->SetBinContent(2605,98.63014);
   MPass->SetBinContent(2606,100);
   MPass->SetBinContent(2607,98.50746);
   MPass->SetBinContent(2608,100);
   MPass->SetBinContent(2609,100);
   MPass->SetBinContent(2610,100);
   MPass->SetBinContent(2611,100);
   MPass->SetBinContent(2612,97.10145);
   MPass->SetBinContent(2613,100);
   MPass->SetBinContent(2614,98.76543);
   MPass->SetBinContent(2615,98.68421);
   MPass->SetBinContent(2616,100);
   MPass->SetBinContent(2617,100);
   MPass->SetBinContent(2618,100);
   MPass->SetBinContent(2619,100);
   MPass->SetBinContent(2620,100);
   MPass->SetBinContent(2621,100);
   MPass->SetBinContent(2622,100);
   MPass->SetBinContent(2623,100);
   MPass->SetBinContent(2624,100);
   MPass->SetBinContent(2625,100);
   MPass->SetBinContent(2626,98.71795);
   MPass->SetBinContent(2627,100);
   MPass->SetBinContent(2628,100);
   MPass->SetBinContent(2629,95.08197);
   MPass->SetBinContent(2630,97.26027);
   MPass->SetBinContent(2631,98);
   MPass->SetBinContent(2632,98.11321);
   MPass->SetBinContent(2633,100);
   MPass->SetBinContent(2634,98.71795);
   MPass->SetBinContent(2635,100);
   MPass->SetBinContent(2636,98.78049);
   MPass->SetBinContent(2637,96.38554);
   MPass->SetBinContent(2638,100);
   MPass->SetBinContent(2639,100);
   MPass->SetBinContent(2640,100);
   MPass->SetBinContent(2641,100);
   MPass->SetBinContent(2642,98.55072);
   MPass->SetBinContent(2643,98.7013);
   MPass->SetBinContent(2644,98.4127);
   MPass->SetBinContent(2645,100);
   MPass->SetBinContent(2646,100);
   MPass->SetBinContent(2647,94.66667);
   MPass->SetBinContent(2648,73.61111);
   MPass->SetBinContent(2651,84.21053);
   MPass->SetBinContent(2652,98.36066);
   MPass->SetBinContent(2653,100);
   MPass->SetBinContent(2654,100);
   MPass->SetBinContent(2655,100);
   MPass->SetBinContent(2656,100);
   MPass->SetBinContent(2657,100);
   MPass->SetBinContent(2658,100);
   MPass->SetBinContent(2659,100);
   MPass->SetBinContent(2660,100);
   MPass->SetBinContent(2661,100);
   MPass->SetBinContent(2662,100);
   MPass->SetBinContent(2663,100);
   MPass->SetBinContent(2664,97.14286);
   MPass->SetBinContent(2665,100);
   MPass->SetBinContent(2666,100);
   MPass->SetBinContent(2667,100);
   MPass->SetBinContent(2668,97.2973);
   MPass->SetBinContent(2669,100);
   MPass->SetBinContent(2670,100);
   MPass->SetBinContent(2671,98.73418);
   MPass->SetBinContent(2672,100);
   MPass->SetBinContent(2673,98.50746);
   MPass->SetBinContent(2674,100);
   MPass->SetBinContent(2675,98.55072);
   MPass->SetBinContent(2676,96.77419);
   MPass->SetBinContent(2677,100);
   MPass->SetBinContent(2678,100);
   MPass->SetBinContent(2679,100);
   MPass->SetBinContent(2680,100);
   MPass->SetBinContent(2681,100);
   MPass->SetBinContent(2682,96.49123);
   MPass->SetBinContent(2683,100);
   MPass->SetBinContent(2684,100);
   MPass->SetBinContent(2685,98.61111);
   MPass->SetBinContent(2686,97.56098);
   MPass->SetBinContent(2687,98.76543);
   MPass->SetBinContent(2688,100);
   MPass->SetBinContent(2689,100);
   MPass->SetBinContent(2690,98.71795);
   MPass->SetBinContent(2691,100);
   MPass->SetBinContent(2692,100);
   MPass->SetBinContent(2693,98.61111);
   MPass->SetBinContent(2694,100);
   MPass->SetBinContent(2695,100);
   MPass->SetBinContent(2696,100);
   MPass->SetBinContent(2697,92.40506);
   MPass->SetBinContent(2698,73.61111);
   MPass->SetBinContent(2701,70.37037);
   MPass->SetBinContent(2702,98.18182);
   MPass->SetBinContent(2703,100);
   MPass->SetBinContent(2704,98.55072);
   MPass->SetBinContent(2705,100);
   MPass->SetBinContent(2706,98.46154);
   MPass->SetBinContent(2707,100);
   MPass->SetBinContent(2708,98.50746);
   MPass->SetBinContent(2709,97.14286);
   MPass->SetBinContent(2710,100);
   MPass->SetBinContent(2711,100);
   MPass->SetBinContent(2712,100);
   MPass->SetBinContent(2713,100);
   MPass->SetBinContent(2714,100);
   MPass->SetBinContent(2715,100);
   MPass->SetBinContent(2716,100);
   MPass->SetBinContent(2717,98.4127);
   MPass->SetBinContent(2718,100);
   MPass->SetBinContent(2719,98.52941);
   MPass->SetBinContent(2720,98.61111);
   MPass->SetBinContent(2721,100);
   MPass->SetBinContent(2722,100);
   MPass->SetBinContent(2723,100);
   MPass->SetBinContent(2724,98.75);
   MPass->SetBinContent(2725,100);
   MPass->SetBinContent(2726,100);
   MPass->SetBinContent(2727,100);
   MPass->SetBinContent(2728,96.61017);
   MPass->SetBinContent(2729,100);
   MPass->SetBinContent(2730,98.64865);
   MPass->SetBinContent(2731,100);
   MPass->SetBinContent(2732,98.46154);
   MPass->SetBinContent(2733,100);
   MPass->SetBinContent(2734,98.27586);
   MPass->SetBinContent(2735,100);
   MPass->SetBinContent(2736,93.82716);
   MPass->SetBinContent(2737,97.10145);
   MPass->SetBinContent(2738,98.7013);
   MPass->SetBinContent(2739,100);
   MPass->SetBinContent(2740,100);
   MPass->SetBinContent(2741,100);
   MPass->SetBinContent(2742,98.63014);
   MPass->SetBinContent(2743,98.79518);
   MPass->SetBinContent(2744,100);
   MPass->SetBinContent(2745,97.36842);
   MPass->SetBinContent(2746,100);
   MPass->SetBinContent(2747,86.95652);
   MPass->SetBinContent(2748,70.93023);
   MPass->SetBinContent(2751,87.03704);
   MPass->SetBinContent(2752,98.52941);
   MPass->SetBinContent(2753,100);
   MPass->SetBinContent(2754,100);
   MPass->SetBinContent(2755,98.71795);
   MPass->SetBinContent(2756,100);
   MPass->SetBinContent(2757,98.66667);
   MPass->SetBinContent(2758,100);
   MPass->SetBinContent(2759,100);
   MPass->SetBinContent(2760,100);
   MPass->SetBinContent(2761,100);
   MPass->SetBinContent(2762,100);
   MPass->SetBinContent(2763,100);
   MPass->SetBinContent(2764,98.61111);
   MPass->SetBinContent(2765,100);
   MPass->SetBinContent(2766,100);
   MPass->SetBinContent(2767,100);
   MPass->SetBinContent(2768,100);
   MPass->SetBinContent(2769,100);
   MPass->SetBinContent(2770,100);
   MPass->SetBinContent(2771,100);
   MPass->SetBinContent(2772,100);
   MPass->SetBinContent(2773,100);
   MPass->SetBinContent(2774,98.46154);
   MPass->SetBinContent(2775,100);
   MPass->SetBinContent(2776,100);
   MPass->SetBinContent(2777,98.52941);
   MPass->SetBinContent(2778,100);
   MPass->SetBinContent(2779,100);
   MPass->SetBinContent(2780,100);
   MPass->SetBinContent(2781,95.71429);
   MPass->SetBinContent(2782,100);
   MPass->SetBinContent(2783,96.77419);
   MPass->SetBinContent(2784,100);
   MPass->SetBinContent(2785,100);
   MPass->SetBinContent(2786,94.59459);
   MPass->SetBinContent(2787,100);
   MPass->SetBinContent(2788,100);
   MPass->SetBinContent(2789,100);
   MPass->SetBinContent(2790,100);
   MPass->SetBinContent(2791,98.63014);
   MPass->SetBinContent(2792,95.45455);
   MPass->SetBinContent(2793,100);
   MPass->SetBinContent(2794,98.50746);
   MPass->SetBinContent(2795,98.57143);
   MPass->SetBinContent(2796,100);
   MPass->SetBinContent(2797,90.36145);
   MPass->SetBinContent(2798,70.42254);
   MPass->SetBinContent(2801,71.69811);
   MPass->SetBinContent(2802,98.50746);
   MPass->SetBinContent(2803,100);
   MPass->SetBinContent(2804,100);
   MPass->SetBinContent(2805,100);
   MPass->SetBinContent(2806,100);
   MPass->SetBinContent(2807,100);
   MPass->SetBinContent(2808,100);
   MPass->SetBinContent(2809,100);
   MPass->SetBinContent(2810,100);
   MPass->SetBinContent(2811,98.14815);
   MPass->SetBinContent(2812,98.50746);
   MPass->SetBinContent(2813,100);
   MPass->SetBinContent(2814,100);
   MPass->SetBinContent(2815,100);
   MPass->SetBinContent(2816,100);
   MPass->SetBinContent(2817,100);
   MPass->SetBinContent(2818,100);
   MPass->SetBinContent(2819,100);
   MPass->SetBinContent(2820,100);
   MPass->SetBinContent(2821,100);
   MPass->SetBinContent(2822,100);
   MPass->SetBinContent(2823,100);
   MPass->SetBinContent(2824,100);
   MPass->SetBinContent(2825,100);
   MPass->SetBinContent(2826,98.57143);
   MPass->SetBinContent(2827,98.48485);
   MPass->SetBinContent(2828,100);
   MPass->SetBinContent(2829,98.7013);
   MPass->SetBinContent(2830,96.55172);
   MPass->SetBinContent(2831,98.4375);
   MPass->SetBinContent(2832,100);
   MPass->SetBinContent(2833,100);
   MPass->SetBinContent(2834,98.59155);
   MPass->SetBinContent(2835,100);
   MPass->SetBinContent(2836,98.68421);
   MPass->SetBinContent(2837,96.9697);
   MPass->SetBinContent(2838,100);
   MPass->SetBinContent(2839,100);
   MPass->SetBinContent(2840,100);
   MPass->SetBinContent(2841,98.79518);
   MPass->SetBinContent(2842,100);
   MPass->SetBinContent(2843,100);
   MPass->SetBinContent(2844,100);
   MPass->SetBinContent(2845,98.52941);
   MPass->SetBinContent(2846,100);
   MPass->SetBinContent(2847,93.90244);
   MPass->SetBinContent(2848,67.81609);
   MPass->SetBinContent(2851,84.21053);
   MPass->SetBinContent(2852,98.07692);
   MPass->SetBinContent(2853,100);
   MPass->SetBinContent(2854,100);
   MPass->SetBinContent(2855,100);
   MPass->SetBinContent(2856,100);
   MPass->SetBinContent(2857,100);
   MPass->SetBinContent(2858,100);
   MPass->SetBinContent(2859,100);
   MPass->SetBinContent(2860,100);
   MPass->SetBinContent(2861,100);
   MPass->SetBinContent(2862,98.36066);
   MPass->SetBinContent(2863,98.14815);
   MPass->SetBinContent(2864,98.46154);
   MPass->SetBinContent(2865,100);
   MPass->SetBinContent(2866,100);
   MPass->SetBinContent(2867,100);
   MPass->SetBinContent(2868,100);
   MPass->SetBinContent(2869,100);
   MPass->SetBinContent(2870,100);
   MPass->SetBinContent(2871,100);
   MPass->SetBinContent(2872,98.4375);
   MPass->SetBinContent(2873,100);
   MPass->SetBinContent(2874,100);
   MPass->SetBinContent(2875,100);
   MPass->SetBinContent(2876,100);
   MPass->SetBinContent(2877,98.57143);
   MPass->SetBinContent(2878,100);
   MPass->SetBinContent(2879,98.63014);
   MPass->SetBinContent(2880,100);
   MPass->SetBinContent(2881,100);
   MPass->SetBinContent(2882,98.50746);
   MPass->SetBinContent(2883,100);
   MPass->SetBinContent(2884,100);
   MPass->SetBinContent(2885,98.71795);
   MPass->SetBinContent(2886,92.42424);
   MPass->SetBinContent(2887,98.57143);
   MPass->SetBinContent(2888,100);
   MPass->SetBinContent(2889,100);
   MPass->SetBinContent(2890,100);
   MPass->SetBinContent(2891,100);
   MPass->SetBinContent(2892,93.67089);
   MPass->SetBinContent(2893,95.55556);
   MPass->SetBinContent(2894,100);
   MPass->SetBinContent(2895,97.67442);
   MPass->SetBinContent(2896,100);
   MPass->SetBinContent(2897,90.90909);
   MPass->SetBinContent(2898,70.83333);
   MPass->SetBinContent(2901,77.55102);
   MPass->SetBinContent(2902,97.2973);
   MPass->SetBinContent(2903,100);
   MPass->SetBinContent(2904,98);
   MPass->SetBinContent(2905,98.48485);
   MPass->SetBinContent(2906,98.18182);
   MPass->SetBinContent(2907,100);
   MPass->SetBinContent(2908,98.4127);
   MPass->SetBinContent(2909,100);
   MPass->SetBinContent(2910,100);
   MPass->SetBinContent(2911,98.73418);
   MPass->SetBinContent(2912,96.66667);
   MPass->SetBinContent(2913,100);
   MPass->SetBinContent(2914,100);
   MPass->SetBinContent(2915,98.64865);
   MPass->SetBinContent(2916,100);
   MPass->SetBinContent(2917,98.75);
   MPass->SetBinContent(2918,100);
   MPass->SetBinContent(2919,98.66667);
   MPass->SetBinContent(2920,100);
   MPass->SetBinContent(2921,100);
   MPass->SetBinContent(2922,100);
   MPass->SetBinContent(2923,100);
   MPass->SetBinContent(2924,100);
   MPass->SetBinContent(2925,100);
   MPass->SetBinContent(2926,98.36066);
   MPass->SetBinContent(2927,100);
   MPass->SetBinContent(2928,98.63014);
   MPass->SetBinContent(2929,98.21429);
   MPass->SetBinContent(2930,96.77419);
   MPass->SetBinContent(2931,98.50746);
   MPass->SetBinContent(2932,100);
   MPass->SetBinContent(2933,100);
   MPass->SetBinContent(2934,100);
   MPass->SetBinContent(2935,98.75);
   MPass->SetBinContent(2936,95.94595);
   MPass->SetBinContent(2937,100);
   MPass->SetBinContent(2938,100);
   MPass->SetBinContent(2939,98.76543);
   MPass->SetBinContent(2940,100);
   MPass->SetBinContent(2941,100);
   MPass->SetBinContent(2942,100);
   MPass->SetBinContent(2943,98.63014);
   MPass->SetBinContent(2944,100);
   MPass->SetBinContent(2945,100);
   MPass->SetBinContent(2946,98.8764);
   MPass->SetBinContent(2947,94.04762);
   MPass->SetBinContent(2948,75.78947);
   MPass->SetBinContent(2951,78.33333);
   MPass->SetBinContent(2952,98.4375);
   MPass->SetBinContent(2953,100);
   MPass->SetBinContent(2954,100);
   MPass->SetBinContent(2955,98.27586);
   MPass->SetBinContent(2956,100);
   MPass->SetBinContent(2957,100);
   MPass->SetBinContent(2958,100);
   MPass->SetBinContent(2959,97.77778);
   MPass->SetBinContent(2960,100);
   MPass->SetBinContent(2961,100);
   MPass->SetBinContent(2962,100);
   MPass->SetBinContent(2963,100);
   MPass->SetBinContent(2964,100);
   MPass->SetBinContent(2965,98.50746);
   MPass->SetBinContent(2966,100);
   MPass->SetBinContent(2967,100);
   MPass->SetBinContent(2968,100);
   MPass->SetBinContent(2969,100);
   MPass->SetBinContent(2970,100);
   MPass->SetBinContent(2971,100);
   MPass->SetBinContent(2972,98.50746);
   MPass->SetBinContent(2973,100);
   MPass->SetBinContent(2974,97.36842);
   MPass->SetBinContent(2975,98.59155);
   MPass->SetBinContent(2976,100);
   MPass->SetBinContent(2977,98.76543);
   MPass->SetBinContent(2978,100);
   MPass->SetBinContent(2979,100);
   MPass->SetBinContent(2980,100);
   MPass->SetBinContent(2981,100);
   MPass->SetBinContent(2982,100);
   MPass->SetBinContent(2983,100);
   MPass->SetBinContent(2984,100);
   MPass->SetBinContent(2985,100);
   MPass->SetBinContent(2986,100);
   MPass->SetBinContent(2987,98.80952);
   MPass->SetBinContent(2988,97.14286);
   MPass->SetBinContent(2989,100);
   MPass->SetBinContent(2990,100);
   MPass->SetBinContent(2991,100);
   MPass->SetBinContent(2992,98.64865);
   MPass->SetBinContent(2993,97.33333);
   MPass->SetBinContent(2994,100);
   MPass->SetBinContent(2995,98.4127);
   MPass->SetBinContent(2996,100);
   MPass->SetBinContent(2997,98.3871);
   MPass->SetBinContent(2998,82.27848);
   MPass->SetBinContent(3001,68.75);
   MPass->SetBinContent(3002,96.22642);
   MPass->SetBinContent(3003,98);
   MPass->SetBinContent(3004,100);
   MPass->SetBinContent(3005,100);
   MPass->SetBinContent(3006,100);
   MPass->SetBinContent(3007,100);
   MPass->SetBinContent(3008,100);
   MPass->SetBinContent(3009,100);
   MPass->SetBinContent(3010,100);
   MPass->SetBinContent(3011,100);
   MPass->SetBinContent(3012,97.95918);
   MPass->SetBinContent(3013,100);
   MPass->SetBinContent(3014,100);
   MPass->SetBinContent(3015,98.52941);
   MPass->SetBinContent(3016,98.11321);
   MPass->SetBinContent(3017,100);
   MPass->SetBinContent(3018,100);
   MPass->SetBinContent(3019,100);
   MPass->SetBinContent(3020,100);
   MPass->SetBinContent(3021,100);
   MPass->SetBinContent(3022,100);
   MPass->SetBinContent(3023,98.66667);
   MPass->SetBinContent(3024,98.63014);
   MPass->SetBinContent(3025,98.11321);
   MPass->SetBinContent(3026,98.68421);
   MPass->SetBinContent(3027,100);
   MPass->SetBinContent(3028,100);
   MPass->SetBinContent(3029,98.50746);
   MPass->SetBinContent(3030,100);
   MPass->SetBinContent(3031,97.05882);
   MPass->SetBinContent(3032,96.2963);
   MPass->SetBinContent(3033,98.57143);
   MPass->SetBinContent(3034,100);
   MPass->SetBinContent(3035,98.50746);
   MPass->SetBinContent(3036,100);
   MPass->SetBinContent(3037,94.2029);
   MPass->SetBinContent(3038,100);
   MPass->SetBinContent(3039,100);
   MPass->SetBinContent(3040,100);
   MPass->SetBinContent(3041,100);
   MPass->SetBinContent(3042,98.7013);
   MPass->SetBinContent(3043,95.77465);
   MPass->SetBinContent(3044,100);
   MPass->SetBinContent(3045,100);
   MPass->SetBinContent(3046,100);
   MPass->SetBinContent(3047,95.29412);
   MPass->SetBinContent(3048,76.05634);
   MPass->SetBinContent(3051,76.5625);
   MPass->SetBinContent(3052,95);
   MPass->SetBinContent(3053,98.11321);
   MPass->SetBinContent(3054,100);
   MPass->SetBinContent(3055,100);
   MPass->SetBinContent(3056,98.24561);
   MPass->SetBinContent(3057,100);
   MPass->SetBinContent(3058,100);
   MPass->SetBinContent(3059,100);
   MPass->SetBinContent(3060,100);
   MPass->SetBinContent(3061,100);
   MPass->SetBinContent(3062,98.36066);
   MPass->SetBinContent(3063,98.63014);
   MPass->SetBinContent(3064,98.59155);
   MPass->SetBinContent(3065,100);
   MPass->SetBinContent(3066,98.24561);
   MPass->SetBinContent(3067,100);
   MPass->SetBinContent(3068,100);
   MPass->SetBinContent(3069,100);
   MPass->SetBinContent(3070,100);
   MPass->SetBinContent(3071,100);
   MPass->SetBinContent(3072,100);
   MPass->SetBinContent(3073,100);
   MPass->SetBinContent(3074,100);
   MPass->SetBinContent(3075,100);
   MPass->SetBinContent(3076,100);
   MPass->SetBinContent(3077,98.59155);
   MPass->SetBinContent(3078,100);
   MPass->SetBinContent(3079,100);
   MPass->SetBinContent(3080,100);
   MPass->SetBinContent(3081,100);
   MPass->SetBinContent(3082,100);
   MPass->SetBinContent(3083,100);
   MPass->SetBinContent(3084,100);
   MPass->SetBinContent(3085,100);
   MPass->SetBinContent(3086,98.46154);
   MPass->SetBinContent(3087,100);
   MPass->SetBinContent(3088,100);
   MPass->SetBinContent(3089,100);
   MPass->SetBinContent(3090,98.3871);
   MPass->SetBinContent(3091,98.63014);
   MPass->SetBinContent(3092,97.14286);
   MPass->SetBinContent(3093,94.80519);
   MPass->SetBinContent(3094,98.78049);
   MPass->SetBinContent(3095,100);
   MPass->SetBinContent(3096,97.5);
   MPass->SetBinContent(3097,94.80519);
   MPass->SetBinContent(3098,76.27119);
   MPass->SetBinContent(3101,77.9661);
   MPass->SetBinContent(3102,94.33962);
   MPass->SetBinContent(3103,98.30508);
   MPass->SetBinContent(3104,100);
   MPass->SetBinContent(3105,98.03922);
   MPass->SetBinContent(3106,100);
   MPass->SetBinContent(3107,100);
   MPass->SetBinContent(3108,100);
   MPass->SetBinContent(3109,100);
   MPass->SetBinContent(3110,100);
   MPass->SetBinContent(3111,100);
   MPass->SetBinContent(3112,100);
   MPass->SetBinContent(3113,100);
   MPass->SetBinContent(3114,100);
   MPass->SetBinContent(3115,100);
   MPass->SetBinContent(3116,100);
   MPass->SetBinContent(3117,98.61111);
   MPass->SetBinContent(3118,100);
   MPass->SetBinContent(3119,100);
   MPass->SetBinContent(3120,98.27586);
   MPass->SetBinContent(3121,100);
   MPass->SetBinContent(3122,100);
   MPass->SetBinContent(3123,100);
   MPass->SetBinContent(3124,100);
   MPass->SetBinContent(3125,98.57143);
   MPass->SetBinContent(3126,100);
   MPass->SetBinContent(3127,100);
   MPass->SetBinContent(3128,98.59155);
   MPass->SetBinContent(3129,98.59155);
   MPass->SetBinContent(3130,98.63014);
   MPass->SetBinContent(3131,97.14286);
   MPass->SetBinContent(3132,100);
   MPass->SetBinContent(3133,100);
   MPass->SetBinContent(3134,100);
   MPass->SetBinContent(3135,100);
   MPass->SetBinContent(3136,98.59155);
   MPass->SetBinContent(3137,98.68421);
   MPass->SetBinContent(3138,98.78049);
   MPass->SetBinContent(3139,97.36842);
   MPass->SetBinContent(3140,100);
   MPass->SetBinContent(3141,100);
   MPass->SetBinContent(3142,97.59036);
   MPass->SetBinContent(3143,100);
   MPass->SetBinContent(3144,100);
   MPass->SetBinContent(3145,100);
   MPass->SetBinContent(3146,98.66667);
   MPass->SetBinContent(3147,96.42857);
   MPass->SetBinContent(3148,69.66292);
   MPass->SetBinContent(3151,82.75862);
   MPass->SetBinContent(3152,96.77419);
   MPass->SetBinContent(3153,100);
   MPass->SetBinContent(3154,100);
   MPass->SetBinContent(3155,98.27586);
   MPass->SetBinContent(3156,100);
   MPass->SetBinContent(3157,98.18182);
   MPass->SetBinContent(3158,100);
   MPass->SetBinContent(3159,100);
   MPass->SetBinContent(3160,100);
   MPass->SetBinContent(3161,100);
   MPass->SetBinContent(3162,100);
   MPass->SetBinContent(3163,100);
   MPass->SetBinContent(3164,100);
   MPass->SetBinContent(3165,100);
   MPass->SetBinContent(3166,100);
   MPass->SetBinContent(3167,100);
   MPass->SetBinContent(3168,100);
   MPass->SetBinContent(3169,100);
   MPass->SetBinContent(3170,100);
   MPass->SetBinContent(3171,100);
   MPass->SetBinContent(3172,100);
   MPass->SetBinContent(3173,100);
   MPass->SetBinContent(3174,100);
   MPass->SetBinContent(3175,98.50746);
   MPass->SetBinContent(3176,97.59036);
   MPass->SetBinContent(3177,100);
   MPass->SetBinContent(3178,98.57143);
   MPass->SetBinContent(3179,100);
   MPass->SetBinContent(3180,100);
   MPass->SetBinContent(3181,95.65217);
   MPass->SetBinContent(3182,98.64865);
   MPass->SetBinContent(3183,100);
   MPass->SetBinContent(3184,98.79518);
   MPass->SetBinContent(3185,98.64865);
   MPass->SetBinContent(3186,98.27586);
   MPass->SetBinContent(3187,94.93671);
   MPass->SetBinContent(3188,98.33333);
   MPass->SetBinContent(3189,100);
   MPass->SetBinContent(3190,98.73418);
   MPass->SetBinContent(3191,100);
   MPass->SetBinContent(3192,96.1039);
   MPass->SetBinContent(3193,92.20779);
   MPass->SetBinContent(3194,100);
   MPass->SetBinContent(3195,100);
   MPass->SetBinContent(3196,98.64865);
   MPass->SetBinContent(3197,94.73684);
   MPass->SetBinContent(3198,73.86364);
   MPass->SetBinContent(3201,81.81818);
   MPass->SetBinContent(3202,94.23077);
   MPass->SetBinContent(3203,98.36066);
   MPass->SetBinContent(3204,97.05882);
   MPass->SetBinContent(3205,100);
   MPass->SetBinContent(3206,100);
   MPass->SetBinContent(3207,100);
   MPass->SetBinContent(3208,100);
   MPass->SetBinContent(3209,100);
   MPass->SetBinContent(3210,100);
   MPass->SetBinContent(3211,100);
   MPass->SetBinContent(3212,100);
   MPass->SetBinContent(3213,100);
   MPass->SetBinContent(3214,100);
   MPass->SetBinContent(3215,100);
   MPass->SetBinContent(3216,100);
   MPass->SetBinContent(3217,100);
   MPass->SetBinContent(3218,100);
   MPass->SetBinContent(3219,100);
   MPass->SetBinContent(3220,100);
   MPass->SetBinContent(3221,100);
   MPass->SetBinContent(3222,100);
   MPass->SetBinContent(3223,100);
   MPass->SetBinContent(3224,96.72131);
   MPass->SetBinContent(3225,100);
   MPass->SetBinContent(3226,100);
   MPass->SetBinContent(3227,100);
   MPass->SetBinContent(3228,98.4375);
   MPass->SetBinContent(3229,100);
   MPass->SetBinContent(3230,98.46154);
   MPass->SetBinContent(3231,97.22222);
   MPass->SetBinContent(3232,98.48485);
   MPass->SetBinContent(3233,100);
   MPass->SetBinContent(3234,100);
   MPass->SetBinContent(3235,100);
   MPass->SetBinContent(3236,100);
   MPass->SetBinContent(3237,95.58824);
   MPass->SetBinContent(3238,98.71795);
   MPass->SetBinContent(3239,98.82353);
   MPass->SetBinContent(3240,100);
   MPass->SetBinContent(3241,100);
   MPass->SetBinContent(3242,96.92308);
   MPass->SetBinContent(3243,95.65217);
   MPass->SetBinContent(3244,97.75281);
   MPass->SetBinContent(3245,100);
   MPass->SetBinContent(3246,98.73418);
   MPass->SetBinContent(3247,93.58974);
   MPass->SetBinContent(3248,77.63158);
   MPass->SetBinContent(3251,72.09302);
   MPass->SetBinContent(3252,96.49123);
   MPass->SetBinContent(3253,100);
   MPass->SetBinContent(3254,100);
   MPass->SetBinContent(3255,100);
   MPass->SetBinContent(3256,100);
   MPass->SetBinContent(3257,100);
   MPass->SetBinContent(3258,98.46154);
   MPass->SetBinContent(3259,100);
   MPass->SetBinContent(3260,100);
   MPass->SetBinContent(3261,100);
   MPass->SetBinContent(3262,100);
   MPass->SetBinContent(3263,100);
   MPass->SetBinContent(3264,100);
   MPass->SetBinContent(3265,98.14815);
   MPass->SetBinContent(3266,100);
   MPass->SetBinContent(3267,98.73418);
   MPass->SetBinContent(3268,100);
   MPass->SetBinContent(3269,98.76543);
   MPass->SetBinContent(3270,100);
   MPass->SetBinContent(3271,100);
   MPass->SetBinContent(3272,100);
   MPass->SetBinContent(3273,100);
   MPass->SetBinContent(3274,97.95918);
   MPass->SetBinContent(3275,96.42857);
   MPass->SetBinContent(3276,100);
   MPass->SetBinContent(3277,100);
   MPass->SetBinContent(3278,100);
   MPass->SetBinContent(3279,100);
   MPass->SetBinContent(3280,93.84615);
   MPass->SetBinContent(3281,98.50746);
   MPass->SetBinContent(3282,100);
   MPass->SetBinContent(3283,98.61111);
   MPass->SetBinContent(3284,97.56098);
   MPass->SetBinContent(3285,100);
   MPass->SetBinContent(3286,95.08197);
   MPass->SetBinContent(3287,98.75);
   MPass->SetBinContent(3288,100);
   MPass->SetBinContent(3289,98.57143);
   MPass->SetBinContent(3290,100);
   MPass->SetBinContent(3291,98.85057);
   MPass->SetBinContent(3292,100);
   MPass->SetBinContent(3293,97.26027);
   MPass->SetBinContent(3294,98.93617);
   MPass->SetBinContent(3295,97.10145);
   MPass->SetBinContent(3296,100);
   MPass->SetBinContent(3297,96.47059);
   MPass->SetBinContent(3298,74.07407);
   MPass->SetBinContent(3301,74.46809);
   MPass->SetBinContent(3302,98.21429);
   MPass->SetBinContent(3303,100);
   MPass->SetBinContent(3304,100);
   MPass->SetBinContent(3305,100);
   MPass->SetBinContent(3306,100);
   MPass->SetBinContent(3307,100);
   MPass->SetBinContent(3308,98.76543);
   MPass->SetBinContent(3309,100);
   MPass->SetBinContent(3310,100);
   MPass->SetBinContent(3311,100);
   MPass->SetBinContent(3312,100);
   MPass->SetBinContent(3313,100);
   MPass->SetBinContent(3314,100);
   MPass->SetBinContent(3315,100);
   MPass->SetBinContent(3316,100);
   MPass->SetBinContent(3317,100);
   MPass->SetBinContent(3318,100);
   MPass->SetBinContent(3319,100);
   MPass->SetBinContent(3320,100);
   MPass->SetBinContent(3321,98.52941);
   MPass->SetBinContent(3322,98.68421);
   MPass->SetBinContent(3323,100);
   MPass->SetBinContent(3324,96.77419);
   MPass->SetBinContent(3325,100);
   MPass->SetBinContent(3326,97.22222);
   MPass->SetBinContent(3327,100);
   MPass->SetBinContent(3328,98.71795);
   MPass->SetBinContent(3329,98.4375);
   MPass->SetBinContent(3330,93.05556);
   MPass->SetBinContent(3331,97.56098);
   MPass->SetBinContent(3332,100);
   MPass->SetBinContent(3333,100);
   MPass->SetBinContent(3334,100);
   MPass->SetBinContent(3335,98.68421);
   MPass->SetBinContent(3336,98.64865);
   MPass->SetBinContent(3337,94.87179);
   MPass->SetBinContent(3338,100);
   MPass->SetBinContent(3339,100);
   MPass->SetBinContent(3340,100);
   MPass->SetBinContent(3341,100);
   MPass->SetBinContent(3342,92.40506);
   MPass->SetBinContent(3343,96.51163);
   MPass->SetBinContent(3344,100);
   MPass->SetBinContent(3345,98.75);
   MPass->SetBinContent(3346,93.87755);
   MPass->SetBinContent(3347,93.58974);
   MPass->SetBinContent(3348,71.92982);
   MPass->SetBinContent(3351,79.16667);
   MPass->SetBinContent(3352,96.49123);
   MPass->SetBinContent(3353,100);
   MPass->SetBinContent(3354,100);
   MPass->SetBinContent(3355,98.3871);
   MPass->SetBinContent(3356,100);
   MPass->SetBinContent(3357,100);
   MPass->SetBinContent(3358,98.61111);
   MPass->SetBinContent(3359,100);
   MPass->SetBinContent(3360,100);
   MPass->SetBinContent(3361,100);
   MPass->SetBinContent(3362,100);
   MPass->SetBinContent(3363,100);
   MPass->SetBinContent(3364,100);
   MPass->SetBinContent(3365,100);
   MPass->SetBinContent(3366,100);
   MPass->SetBinContent(3367,100);
   MPass->SetBinContent(3368,98.61111);
   MPass->SetBinContent(3369,98.61111);
   MPass->SetBinContent(3370,100);
   MPass->SetBinContent(3371,100);
   MPass->SetBinContent(3372,100);
   MPass->SetBinContent(3373,100);
   MPass->SetBinContent(3374,97.33333);
   MPass->SetBinContent(3375,98.55072);
   MPass->SetBinContent(3376,100);
   MPass->SetBinContent(3377,100);
   MPass->SetBinContent(3378,98.66667);
   MPass->SetBinContent(3379,100);
   MPass->SetBinContent(3380,95.58824);
   MPass->SetBinContent(3381,100);
   MPass->SetBinContent(3382,100);
   MPass->SetBinContent(3383,100);
   MPass->SetBinContent(3384,100);
   MPass->SetBinContent(3385,100);
   MPass->SetBinContent(3386,100);
   MPass->SetBinContent(3387,95.94595);
   MPass->SetBinContent(3388,98.78049);
   MPass->SetBinContent(3389,98.71795);
   MPass->SetBinContent(3390,98.59155);
   MPass->SetBinContent(3391,100);
   MPass->SetBinContent(3392,94.44444);
   MPass->SetBinContent(3393,97.59036);
   MPass->SetBinContent(3394,100);
   MPass->SetBinContent(3395,100);
   MPass->SetBinContent(3396,97.4359);
   MPass->SetBinContent(3397,95.71429);
   MPass->SetBinContent(3398,71.21212);
   MPass->SetBinContent(3401,77.55102);
   MPass->SetBinContent(3402,98.7013);
   MPass->SetBinContent(3403,100);
   MPass->SetBinContent(3404,100);
   MPass->SetBinContent(3405,100);
   MPass->SetBinContent(3406,100);
   MPass->SetBinContent(3407,100);
   MPass->SetBinContent(3408,100);
   MPass->SetBinContent(3409,98.64865);
   MPass->SetBinContent(3410,98.64865);
   MPass->SetBinContent(3411,100);
   MPass->SetBinContent(3412,100);
   MPass->SetBinContent(3413,100);
   MPass->SetBinContent(3414,96.36364);
   MPass->SetBinContent(3415,100);
   MPass->SetBinContent(3416,100);
   MPass->SetBinContent(3417,98.61111);
   MPass->SetBinContent(3418,100);
   MPass->SetBinContent(3419,100);
   MPass->SetBinContent(3420,100);
   MPass->SetBinContent(3421,100);
   MPass->SetBinContent(3422,100);
   MPass->SetBinContent(3423,100);
   MPass->SetBinContent(3424,100);
   MPass->SetBinContent(3425,100);
   MPass->SetBinContent(3426,100);
   MPass->SetBinContent(3427,100);
   MPass->SetBinContent(3428,100);
   MPass->SetBinContent(3429,100);
   MPass->SetBinContent(3430,98.63014);
   MPass->SetBinContent(3431,100);
   MPass->SetBinContent(3432,100);
   MPass->SetBinContent(3433,100);
   MPass->SetBinContent(3434,100);
   MPass->SetBinContent(3435,100);
   MPass->SetBinContent(3436,100);
   MPass->SetBinContent(3437,98.71795);
   MPass->SetBinContent(3438,100);
   MPass->SetBinContent(3439,100);
   MPass->SetBinContent(3440,100);
   MPass->SetBinContent(3441,100);
   MPass->SetBinContent(3442,97.08738);
   MPass->SetBinContent(3443,99);
   MPass->SetBinContent(3444,100);
   MPass->SetBinContent(3445,98.82353);
   MPass->SetBinContent(3446,100);
   MPass->SetBinContent(3447,92.30769);
   MPass->SetBinContent(3448,71.42857);
   MPass->SetBinContent(3451,79.59184);
   MPass->SetBinContent(3452,97.05882);
   MPass->SetBinContent(3453,100);
   MPass->SetBinContent(3454,97.61905);
   MPass->SetBinContent(3455,100);
   MPass->SetBinContent(3456,98.30508);
   MPass->SetBinContent(3457,100);
   MPass->SetBinContent(3458,100);
   MPass->SetBinContent(3459,100);
   MPass->SetBinContent(3460,100);
   MPass->SetBinContent(3461,100);
   MPass->SetBinContent(3462,100);
   MPass->SetBinContent(3463,98.61111);
   MPass->SetBinContent(3464,100);
   MPass->SetBinContent(3465,96.9697);
   MPass->SetBinContent(3466,100);
   MPass->SetBinContent(3467,100);
   MPass->SetBinContent(3468,100);
   MPass->SetBinContent(3469,100);
   MPass->SetBinContent(3470,100);
   MPass->SetBinContent(3471,100);
   MPass->SetBinContent(3472,100);
   MPass->SetBinContent(3473,100);
   MPass->SetBinContent(3474,98.61111);
   MPass->SetBinContent(3475,96.20253);
   MPass->SetBinContent(3476,100);
   MPass->SetBinContent(3477,100);
   MPass->SetBinContent(3478,100);
   MPass->SetBinContent(3479,100);
   MPass->SetBinContent(3480,98.68421);
   MPass->SetBinContent(3481,98.64865);
   MPass->SetBinContent(3482,98.73418);
   MPass->SetBinContent(3483,100);
   MPass->SetBinContent(3484,98.46154);
   MPass->SetBinContent(3485,100);
   MPass->SetBinContent(3486,93.24324);
   MPass->SetBinContent(3487,98.63014);
   MPass->SetBinContent(3488,100);
   MPass->SetBinContent(3489,100);
   MPass->SetBinContent(3490,98.80952);
   MPass->SetBinContent(3491,100);
   MPass->SetBinContent(3492,93.82716);
   MPass->SetBinContent(3493,98.50746);
   MPass->SetBinContent(3494,97.59036);
   MPass->SetBinContent(3495,100);
   MPass->SetBinContent(3496,100);
   MPass->SetBinContent(3497,95);
   MPass->SetBinContent(3498,65.88235);
   MPass->SetBinContent(3501,87.27273);
   MPass->SetBinContent(3502,98.64865);
   MPass->SetBinContent(3503,98.27586);
   MPass->SetBinContent(3504,100);
   MPass->SetBinContent(3505,98.52941);
   MPass->SetBinContent(3506,98.57143);
   MPass->SetBinContent(3507,100);
   MPass->SetBinContent(3508,100);
   MPass->SetBinContent(3509,98.55072);
   MPass->SetBinContent(3510,100);
   MPass->SetBinContent(3511,100);
   MPass->SetBinContent(3512,100);
   MPass->SetBinContent(3513,100);
   MPass->SetBinContent(3514,98.64865);
   MPass->SetBinContent(3515,100);
   MPass->SetBinContent(3516,100);
   MPass->SetBinContent(3517,100);
   MPass->SetBinContent(3518,100);
   MPass->SetBinContent(3519,100);
   MPass->SetBinContent(3520,100);
   MPass->SetBinContent(3521,100);
   MPass->SetBinContent(3522,100);
   MPass->SetBinContent(3523,100);
   MPass->SetBinContent(3524,95.3125);
   MPass->SetBinContent(3525,100);
   MPass->SetBinContent(3526,100);
   MPass->SetBinContent(3527,100);
   MPass->SetBinContent(3528,100);
   MPass->SetBinContent(3529,100);
   MPass->SetBinContent(3530,97.01493);
   MPass->SetBinContent(3531,95.77465);
   MPass->SetBinContent(3532,100);
   MPass->SetBinContent(3533,100);
   MPass->SetBinContent(3534,100);
   MPass->SetBinContent(3535,98.73418);
   MPass->SetBinContent(3536,100);
   MPass->SetBinContent(3537,98.8764);
   MPass->SetBinContent(3538,100);
   MPass->SetBinContent(3539,98.88889);
   MPass->SetBinContent(3540,98.59155);
   MPass->SetBinContent(3541,98.75);
   MPass->SetBinContent(3542,96.47059);
   MPass->SetBinContent(3543,96.51163);
   MPass->SetBinContent(3544,95.65217);
   MPass->SetBinContent(3545,100);
   MPass->SetBinContent(3546,100);
   MPass->SetBinContent(3547,97.08738);
   MPass->SetBinContent(3548,73.91304);
   MPass->SetBinContent(3551,66.66667);
   MPass->SetBinContent(3552,98.64865);
   MPass->SetBinContent(3553,100);
   MPass->SetBinContent(3554,100);
   MPass->SetBinContent(3555,98.30508);
   MPass->SetBinContent(3556,100);
   MPass->SetBinContent(3557,100);
   MPass->SetBinContent(3558,100);
   MPass->SetBinContent(3559,100);
   MPass->SetBinContent(3560,100);
   MPass->SetBinContent(3561,98.27586);
   MPass->SetBinContent(3562,100);
   MPass->SetBinContent(3563,100);
   MPass->SetBinContent(3564,98.4127);
   MPass->SetBinContent(3565,100);
   MPass->SetBinContent(3566,100);
   MPass->SetBinContent(3567,100);
   MPass->SetBinContent(3568,100);
   MPass->SetBinContent(3569,98.59155);
   MPass->SetBinContent(3570,100);
   MPass->SetBinContent(3571,100);
   MPass->SetBinContent(3572,100);
   MPass->SetBinContent(3573,100);
   MPass->SetBinContent(3574,98.57143);
   MPass->SetBinContent(3575,100);
   MPass->SetBinContent(3576,100);
   MPass->SetBinContent(3577,100);
   MPass->SetBinContent(3578,100);
   MPass->SetBinContent(3579,100);
   MPass->SetBinContent(3580,96.92308);
   MPass->SetBinContent(3581,97.75281);
   MPass->SetBinContent(3582,100);
   MPass->SetBinContent(3583,100);
   MPass->SetBinContent(3584,100);
   MPass->SetBinContent(3585,98.76543);
   MPass->SetBinContent(3586,98.63014);
   MPass->SetBinContent(3587,96.22642);
   MPass->SetBinContent(3588,100);
   MPass->SetBinContent(3589,100);
   MPass->SetBinContent(3590,100);
   MPass->SetBinContent(3591,98.76543);
   MPass->SetBinContent(3592,98.68421);
   MPass->SetBinContent(3593,97.82609);
   MPass->SetBinContent(3594,100);
   MPass->SetBinContent(3595,100);
   MPass->SetBinContent(3596,98.7013);
   MPass->SetBinContent(3597,97.67442);
   MPass->SetBinContent(3598,69.1358);
   MPass->SetBinContent(3601,68.96552);
   MPass->SetBinContent(3602,95.38462);
   MPass->SetBinContent(3603,98.4127);
   MPass->SetBinContent(3604,100);
   MPass->SetBinContent(3605,100);
   MPass->SetBinContent(3606,100);
   MPass->SetBinContent(3607,98.52941);
   MPass->SetBinContent(3608,100);
   MPass->SetBinContent(3609,100);
   MPass->SetBinContent(3610,100);
   MPass->SetBinContent(3611,100);
   MPass->SetBinContent(3612,100);
   MPass->SetBinContent(3613,98.55072);
   MPass->SetBinContent(3614,100);
   MPass->SetBinContent(3615,100);
   MPass->SetBinContent(3616,100);
   MPass->SetBinContent(3617,98.64865);
   MPass->SetBinContent(3618,100);
   MPass->SetBinContent(3619,98.30508);
   MPass->SetBinContent(3620,98.4375);
   MPass->SetBinContent(3621,100);
   MPass->SetBinContent(3622,100);
   MPass->SetBinContent(3623,100);
   MPass->SetBinContent(3624,100);
   MPass->SetBinContent(3625,100);
   MPass->SetBinContent(3626,100);
   MPass->SetBinContent(3627,98.50746);
   MPass->SetBinContent(3628,100);
   MPass->SetBinContent(3629,98.68421);
   MPass->SetBinContent(3630,100);
   MPass->SetBinContent(3631,95.58824);
   MPass->SetBinContent(3632,100);
   MPass->SetBinContent(3633,100);
   MPass->SetBinContent(3634,100);
   MPass->SetBinContent(3635,98.83721);
   MPass->SetBinContent(3636,98.76543);
   MPass->SetBinContent(3637,96.25);
   MPass->SetBinContent(3638,94.66667);
   MPass->SetBinContent(3639,100);
   MPass->SetBinContent(3640,100);
   MPass->SetBinContent(3641,100);
   MPass->SetBinContent(3642,99.0099);
   MPass->SetBinContent(3643,93.58974);
   MPass->SetBinContent(3644,96.2963);
   MPass->SetBinContent(3645,100);
   MPass->SetBinContent(3646,98.96907);
   MPass->SetBinContent(3647,97.22222);
   MPass->SetBinContent(3648,60);
   MPass->SetBinContent(3651,84.28571);
   MPass->SetBinContent(3652,96.2963);
   MPass->SetBinContent(3653,98.63014);
   MPass->SetBinContent(3654,100);
   MPass->SetBinContent(3655,100);
   MPass->SetBinContent(3656,100);
   MPass->SetBinContent(3657,100);
   MPass->SetBinContent(3658,100);
   MPass->SetBinContent(3659,98.36066);
   MPass->SetBinContent(3660,100);
   MPass->SetBinContent(3661,100);
   MPass->SetBinContent(3662,100);
   MPass->SetBinContent(3663,100);
   MPass->SetBinContent(3664,98.68421);
   MPass->SetBinContent(3665,100);
   MPass->SetBinContent(3666,100);
   MPass->SetBinContent(3667,100);
   MPass->SetBinContent(3668,100);
   MPass->SetBinContent(3669,100);
   MPass->SetBinContent(3670,98.4375);
   MPass->SetBinContent(3671,100);
   MPass->SetBinContent(3672,100);
   MPass->SetBinContent(3673,96.9697);
   MPass->SetBinContent(3674,98.55072);
   MPass->SetBinContent(3675,98.71795);
   MPass->SetBinContent(3676,98.27586);
   MPass->SetBinContent(3677,100);
   MPass->SetBinContent(3678,97.95918);
   MPass->SetBinContent(3679,100);
   MPass->SetBinContent(3680,98.79518);
   MPass->SetBinContent(3681,98.50746);
   MPass->SetBinContent(3682,100);
   MPass->SetBinContent(3683,100);
   MPass->SetBinContent(3684,100);
   MPass->SetBinContent(3685,100);
   MPass->SetBinContent(3686,96.92308);
   MPass->SetBinContent(3687,98.85057);
   MPass->SetBinContent(3688,100);
   MPass->SetBinContent(3689,100);
   MPass->SetBinContent(3690,100);
   MPass->SetBinContent(3691,100);
   MPass->SetBinContent(3692,94.38202);
   MPass->SetBinContent(3693,96.47059);
   MPass->SetBinContent(3694,97.95918);
   MPass->SetBinContent(3695,98.64865);
   MPass->SetBinContent(3696,100);
   MPass->SetBinContent(3697,94.44444);
   MPass->SetBinContent(3698,73.17073);
   MPass->SetBinContent(3701,84.41558);
   MPass->SetBinContent(3702,95.94595);
   MPass->SetBinContent(3703,100);
   MPass->SetBinContent(3704,100);
   MPass->SetBinContent(3705,100);
   MPass->SetBinContent(3706,100);
   MPass->SetBinContent(3707,100);
   MPass->SetBinContent(3708,100);
   MPass->SetBinContent(3709,100);
   MPass->SetBinContent(3710,98.57143);
   MPass->SetBinContent(3711,100);
   MPass->SetBinContent(3712,100);
   MPass->SetBinContent(3713,96.72131);
   MPass->SetBinContent(3714,100);
   MPass->SetBinContent(3715,98.4375);
   MPass->SetBinContent(3716,98.4127);
   MPass->SetBinContent(3717,100);
   MPass->SetBinContent(3718,100);
   MPass->SetBinContent(3719,100);
   MPass->SetBinContent(3720,100);
   MPass->SetBinContent(3721,100);
   MPass->SetBinContent(3722,100);
   MPass->SetBinContent(3723,100);
   MPass->SetBinContent(3724,100);
   MPass->SetBinContent(3725,100);
   MPass->SetBinContent(3726,100);
   MPass->SetBinContent(3727,100);
   MPass->SetBinContent(3728,100);
   MPass->SetBinContent(3729,100);
   MPass->SetBinContent(3730,100);
   MPass->SetBinContent(3731,100);
   MPass->SetBinContent(3732,98.66667);
   MPass->SetBinContent(3733,100);
   MPass->SetBinContent(3734,100);
   MPass->SetBinContent(3735,100);
   MPass->SetBinContent(3736,98.73418);
   MPass->SetBinContent(3737,98.63014);
   MPass->SetBinContent(3738,100);
   MPass->SetBinContent(3739,100);
   MPass->SetBinContent(3740,100);
   MPass->SetBinContent(3741,100);
   MPass->SetBinContent(3742,97.70115);
   MPass->SetBinContent(3743,98.0198);
   MPass->SetBinContent(3744,100);
   MPass->SetBinContent(3745,100);
   MPass->SetBinContent(3746,100);
   MPass->SetBinContent(3747,95.2381);
   MPass->SetBinContent(3748,77.63158);
   MPass->SetBinContent(3751,73.91304);
   MPass->SetBinContent(3752,100);
   MPass->SetBinContent(3753,100);
   MPass->SetBinContent(3754,100);
   MPass->SetBinContent(3755,100);
   MPass->SetBinContent(3756,100);
   MPass->SetBinContent(3757,98.57143);
   MPass->SetBinContent(3758,100);
   MPass->SetBinContent(3759,100);
   MPass->SetBinContent(3760,100);
   MPass->SetBinContent(3761,100);
   MPass->SetBinContent(3762,100);
   MPass->SetBinContent(3763,100);
   MPass->SetBinContent(3764,100);
   MPass->SetBinContent(3765,98.33333);
   MPass->SetBinContent(3766,100);
   MPass->SetBinContent(3767,97.56098);
   MPass->SetBinContent(3768,100);
   MPass->SetBinContent(3769,100);
   MPass->SetBinContent(3770,100);
   MPass->SetBinContent(3771,100);
   MPass->SetBinContent(3772,98.71795);
   MPass->SetBinContent(3773,100);
   MPass->SetBinContent(3774,100);
   MPass->SetBinContent(3775,100);
   MPass->SetBinContent(3776,98.64865);
   MPass->SetBinContent(3777,100);
   MPass->SetBinContent(3778,100);
   MPass->SetBinContent(3779,100);
   MPass->SetBinContent(3780,98.33333);
   MPass->SetBinContent(3781,100);
   MPass->SetBinContent(3782,100);
   MPass->SetBinContent(3783,98.83721);
   MPass->SetBinContent(3784,100);
   MPass->SetBinContent(3785,100);
   MPass->SetBinContent(3786,100);
   MPass->SetBinContent(3787,98.59155);
   MPass->SetBinContent(3788,97.33333);
   MPass->SetBinContent(3789,98.64865);
   MPass->SetBinContent(3790,98.75);
   MPass->SetBinContent(3791,100);
   MPass->SetBinContent(3792,97.64706);
   MPass->SetBinContent(3793,98.76543);
   MPass->SetBinContent(3794,98.86364);
   MPass->SetBinContent(3795,100);
   MPass->SetBinContent(3796,100);
   MPass->SetBinContent(3797,95.77465);
   MPass->SetBinContent(3798,62.68657);
   MPass->SetBinContent(3801,81.69014);
   MPass->SetBinContent(3802,100);
   MPass->SetBinContent(3803,100);
   MPass->SetBinContent(3804,100);
   MPass->SetBinContent(3805,100);
   MPass->SetBinContent(3806,100);
   MPass->SetBinContent(3807,100);
   MPass->SetBinContent(3808,97.2973);
   MPass->SetBinContent(3809,100);
   MPass->SetBinContent(3810,100);
   MPass->SetBinContent(3811,100);
   MPass->SetBinContent(3812,100);
   MPass->SetBinContent(3813,100);
   MPass->SetBinContent(3814,100);
   MPass->SetBinContent(3815,100);
   MPass->SetBinContent(3816,100);
   MPass->SetBinContent(3817,100);
   MPass->SetBinContent(3818,100);
   MPass->SetBinContent(3819,100);
   MPass->SetBinContent(3820,100);
   MPass->SetBinContent(3821,100);
   MPass->SetBinContent(3822,100);
   MPass->SetBinContent(3823,100);
   MPass->SetBinContent(3824,100);
   MPass->SetBinContent(3825,98.57143);
   MPass->SetBinContent(3826,98.55072);
   MPass->SetBinContent(3827,100);
   MPass->SetBinContent(3828,100);
   MPass->SetBinContent(3829,98.46154);
   MPass->SetBinContent(3830,100);
   MPass->SetBinContent(3831,97.10145);
   MPass->SetBinContent(3832,97.1831);
   MPass->SetBinContent(3833,100);
   MPass->SetBinContent(3834,100);
   MPass->SetBinContent(3835,100);
   MPass->SetBinContent(3836,97.46835);
   MPass->SetBinContent(3837,100);
   MPass->SetBinContent(3838,100);
   MPass->SetBinContent(3839,100);
   MPass->SetBinContent(3840,100);
   MPass->SetBinContent(3841,100);
   MPass->SetBinContent(3842,100);
   MPass->SetBinContent(3843,97.72727);
   MPass->SetBinContent(3844,100);
   MPass->SetBinContent(3845,100);
   MPass->SetBinContent(3846,98.79518);
   MPass->SetBinContent(3847,96.55172);
   MPass->SetBinContent(3848,71.21212);
   MPass->SetBinContent(3851,76.31579);
   MPass->SetBinContent(3852,98.14815);
   MPass->SetBinContent(3853,98.27586);
   MPass->SetBinContent(3854,100);
   MPass->SetBinContent(3855,100);
   MPass->SetBinContent(3856,100);
   MPass->SetBinContent(3857,100);
   MPass->SetBinContent(3858,100);
   MPass->SetBinContent(3859,100);
   MPass->SetBinContent(3860,100);
   MPass->SetBinContent(3861,100);
   MPass->SetBinContent(3862,98.4375);
   MPass->SetBinContent(3863,100);
   MPass->SetBinContent(3864,98.50746);
   MPass->SetBinContent(3865,100);
   MPass->SetBinContent(3866,100);
   MPass->SetBinContent(3867,100);
   MPass->SetBinContent(3868,100);
   MPass->SetBinContent(3869,100);
   MPass->SetBinContent(3870,100);
   MPass->SetBinContent(3871,100);
   MPass->SetBinContent(3872,100);
   MPass->SetBinContent(3873,100);
   MPass->SetBinContent(3874,98.7013);
   MPass->SetBinContent(3875,100);
   MPass->SetBinContent(3876,100);
   MPass->SetBinContent(3877,100);
   MPass->SetBinContent(3878,100);
   MPass->SetBinContent(3879,100);
   MPass->SetBinContent(3880,100);
   MPass->SetBinContent(3881,100);
   MPass->SetBinContent(3882,100);
   MPass->SetBinContent(3883,100);
   MPass->SetBinContent(3884,100);
   MPass->SetBinContent(3885,100);
   MPass->SetBinContent(3886,97.36842);
   MPass->SetBinContent(3887,96.55172);
   MPass->SetBinContent(3888,97.61905);
   MPass->SetBinContent(3889,98.92473);
   MPass->SetBinContent(3890,100);
   MPass->SetBinContent(3891,100);
   MPass->SetBinContent(3892,96.9697);
   MPass->SetBinContent(3893,98.85057);
   MPass->SetBinContent(3894,97.87234);
   MPass->SetBinContent(3895,98.85057);
   MPass->SetBinContent(3896,100);
   MPass->SetBinContent(3897,95.78947);
   MPass->SetBinContent(3898,72.1519);
   MPass->SetBinContent(3901,63.93443);
   MPass->SetBinContent(3902,96.61017);
   MPass->SetBinContent(3903,98.18182);
   MPass->SetBinContent(3904,100);
   MPass->SetBinContent(3905,100);
   MPass->SetBinContent(3906,98.64865);
   MPass->SetBinContent(3907,100);
   MPass->SetBinContent(3908,100);
   MPass->SetBinContent(3909,100);
   MPass->SetBinContent(3910,100);
   MPass->SetBinContent(3911,98.14815);
   MPass->SetBinContent(3912,100);
   MPass->SetBinContent(3913,100);
   MPass->SetBinContent(3914,100);
   MPass->SetBinContent(3915,100);
   MPass->SetBinContent(3916,100);
   MPass->SetBinContent(3917,100);
   MPass->SetBinContent(3918,100);
   MPass->SetBinContent(3919,98.61111);
   MPass->SetBinContent(3920,100);
   MPass->SetBinContent(3921,100);
   MPass->SetBinContent(3922,100);
   MPass->SetBinContent(3923,98.30508);
   MPass->SetBinContent(3924,98.78049);
   MPass->SetBinContent(3925,98.48485);
   MPass->SetBinContent(3926,100);
   MPass->SetBinContent(3927,100);
   MPass->SetBinContent(3928,100);
   MPass->SetBinContent(3929,100);
   MPass->SetBinContent(3930,100);
   MPass->SetBinContent(3931,97.70115);
   MPass->SetBinContent(3932,100);
   MPass->SetBinContent(3933,100);
   MPass->SetBinContent(3934,100);
   MPass->SetBinContent(3935,98.9011);
   MPass->SetBinContent(3936,94.93671);
   MPass->SetBinContent(3937,93.9759);
   MPass->SetBinContent(3938,100);
   MPass->SetBinContent(3939,100);
   MPass->SetBinContent(3940,100);
   MPass->SetBinContent(3941,98.7013);
   MPass->SetBinContent(3942,100);
   MPass->SetBinContent(3943,98.85057);
   MPass->SetBinContent(3944,100);
   MPass->SetBinContent(3945,100);
   MPass->SetBinContent(3946,100);
   MPass->SetBinContent(3947,95.65217);
   MPass->SetBinContent(3948,66.21622);
   MPass->SetBinContent(3951,77.19298);
   MPass->SetBinContent(3952,97.2973);
   MPass->SetBinContent(3953,100);
   MPass->SetBinContent(3954,100);
   MPass->SetBinContent(3955,100);
   MPass->SetBinContent(3956,100);
   MPass->SetBinContent(3957,98.24561);
   MPass->SetBinContent(3958,98.83721);
   MPass->SetBinContent(3959,100);
   MPass->SetBinContent(3960,100);
   MPass->SetBinContent(3961,100);
   MPass->SetBinContent(3962,100);
   MPass->SetBinContent(3963,100);
   MPass->SetBinContent(3964,100);
   MPass->SetBinContent(3965,100);
   MPass->SetBinContent(3966,100);
   MPass->SetBinContent(3967,100);
   MPass->SetBinContent(3968,100);
   MPass->SetBinContent(3969,100);
   MPass->SetBinContent(3970,100);
   MPass->SetBinContent(3971,100);
   MPass->SetBinContent(3972,100);
   MPass->SetBinContent(3973,98.73418);
   MPass->SetBinContent(3974,98.59155);
   MPass->SetBinContent(3975,100);
   MPass->SetBinContent(3976,98.73418);
   MPass->SetBinContent(3977,100);
   MPass->SetBinContent(3978,100);
   MPass->SetBinContent(3979,98.46154);
   MPass->SetBinContent(3980,98.52941);
   MPass->SetBinContent(3981,98.3871);
   MPass->SetBinContent(3982,100);
   MPass->SetBinContent(3983,100);
   MPass->SetBinContent(3984,100);
   MPass->SetBinContent(3985,98.63014);
   MPass->SetBinContent(3986,98.78049);
   MPass->SetBinContent(3987,100);
   MPass->SetBinContent(3988,98.55072);
   MPass->SetBinContent(3989,100);
   MPass->SetBinContent(3990,98.73418);
   MPass->SetBinContent(3991,100);
   MPass->SetBinContent(3992,96.2963);
   MPass->SetBinContent(3993,100);
   MPass->SetBinContent(3994,100);
   MPass->SetBinContent(3995,100);
   MPass->SetBinContent(3996,100);
   MPass->SetBinContent(3997,91.95402);
   MPass->SetBinContent(3998,68.35443);
   MPass->SetBinContent(4001,80.32787);
   MPass->SetBinContent(4002,100);
   MPass->SetBinContent(4003,97.14286);
   MPass->SetBinContent(4004,98.63014);
   MPass->SetBinContent(4005,100);
   MPass->SetBinContent(4006,98.27586);
   MPass->SetBinContent(4007,100);
   MPass->SetBinContent(4008,100);
   MPass->SetBinContent(4009,98.4127);
   MPass->SetBinContent(4010,100);
   MPass->SetBinContent(4011,100);
   MPass->SetBinContent(4012,100);
   MPass->SetBinContent(4013,100);
   MPass->SetBinContent(4014,100);
   MPass->SetBinContent(4015,100);
   MPass->SetBinContent(4016,100);
   MPass->SetBinContent(4017,100);
   MPass->SetBinContent(4018,98.30508);
   MPass->SetBinContent(4019,100);
   MPass->SetBinContent(4020,100);
   MPass->SetBinContent(4021,100);
   MPass->SetBinContent(4022,100);
   MPass->SetBinContent(4023,100);
   MPass->SetBinContent(4024,100);
   MPass->SetBinContent(4025,100);
   MPass->SetBinContent(4026,97.4359);
   MPass->SetBinContent(4027,100);
   MPass->SetBinContent(4028,100);
   MPass->SetBinContent(4029,100);
   MPass->SetBinContent(4030,100);
   MPass->SetBinContent(4031,100);
   MPass->SetBinContent(4032,97.2973);
   MPass->SetBinContent(4033,100);
   MPass->SetBinContent(4034,100);
   MPass->SetBinContent(4035,98.75);
   MPass->SetBinContent(4036,98.46154);
   MPass->SetBinContent(4037,97.67442);
   MPass->SetBinContent(4038,97.87234);
   MPass->SetBinContent(4039,98.07692);
   MPass->SetBinContent(4040,98.9011);
   MPass->SetBinContent(4041,100);
   MPass->SetBinContent(4042,100);
   MPass->SetBinContent(4043,98.0198);
   MPass->SetBinContent(4044,100);
   MPass->SetBinContent(4045,100);
   MPass->SetBinContent(4046,98.61111);
   MPass->SetBinContent(4047,92.30769);
   MPass->SetBinContent(4048,68.23529);
   MPass->SetBinContent(4051,77.77778);
   MPass->SetBinContent(4052,98.50746);
   MPass->SetBinContent(4053,100);
   MPass->SetBinContent(4054,100);
   MPass->SetBinContent(4055,100);
   MPass->SetBinContent(4056,100);
   MPass->SetBinContent(4057,100);
   MPass->SetBinContent(4058,100);
   MPass->SetBinContent(4059,100);
   MPass->SetBinContent(4060,100);
   MPass->SetBinContent(4061,100);
   MPass->SetBinContent(4062,100);
   MPass->SetBinContent(4063,100);
   MPass->SetBinContent(4064,100);
   MPass->SetBinContent(4065,98.27586);
   MPass->SetBinContent(4066,100);
   MPass->SetBinContent(4067,100);
   MPass->SetBinContent(4068,100);
   MPass->SetBinContent(4069,98.55072);
   MPass->SetBinContent(4070,100);
   MPass->SetBinContent(4071,100);
   MPass->SetBinContent(4072,100);
   MPass->SetBinContent(4073,98.33333);
   MPass->SetBinContent(4074,98.48485);
   MPass->SetBinContent(4075,98.4127);
   MPass->SetBinContent(4076,96.8254);
   MPass->SetBinContent(4077,100);
   MPass->SetBinContent(4078,100);
   MPass->SetBinContent(4079,100);
   MPass->SetBinContent(4080,96.9697);
   MPass->SetBinContent(4081,100);
   MPass->SetBinContent(4082,100);
   MPass->SetBinContent(4083,100);
   MPass->SetBinContent(4084,98.55072);
   MPass->SetBinContent(4085,97.59036);
   MPass->SetBinContent(4086,100);
   MPass->SetBinContent(4090,95.45455);
   MPass->SetBinContent(4091,100);
   MPass->SetBinContent(4092,95.06173);
   MPass->SetBinContent(4093,95.74468);
   MPass->SetBinContent(4094,96.47059);
   MPass->SetBinContent(4095,100);
   MPass->SetBinContent(4096,98.66667);
   MPass->SetBinContent(4097,92.94118);
   MPass->SetBinContent(4098,71.13402);
   MPass->SetBinContent(4101,80.26316);
   MPass->SetBinContent(4102,98.4375);
   MPass->SetBinContent(4103,100);
   MPass->SetBinContent(4104,100);
   MPass->SetBinContent(4105,100);
   MPass->SetBinContent(4106,98.4127);
   MPass->SetBinContent(4107,100);
   MPass->SetBinContent(4108,98.24561);
   MPass->SetBinContent(4109,98.27586);
   MPass->SetBinContent(4110,100);
   MPass->SetBinContent(4111,98.27586);
   MPass->SetBinContent(4112,100);
   MPass->SetBinContent(4113,98.4127);
   MPass->SetBinContent(4114,100);
   MPass->SetBinContent(4115,100);
   MPass->SetBinContent(4116,100);
   MPass->SetBinContent(4117,100);
   MPass->SetBinContent(4118,98.68421);
   MPass->SetBinContent(4119,98.50746);
   MPass->SetBinContent(4120,98.24561);
   MPass->SetBinContent(4121,98.24561);
   MPass->SetBinContent(4122,100);
   MPass->SetBinContent(4123,100);
   MPass->SetBinContent(4124,100);
   MPass->SetBinContent(4125,100);
   MPass->SetBinContent(4126,100);
   MPass->SetBinContent(4127,100);
   MPass->SetBinContent(4128,100);
   MPass->SetBinContent(4129,100);
   MPass->SetBinContent(4130,96.55172);
   MPass->SetBinContent(4131,96.77419);
   MPass->SetBinContent(4132,98.36066);
   MPass->SetBinContent(4133,100);
   MPass->SetBinContent(4134,100);
   MPass->SetBinContent(4135,100);
   MPass->SetBinContent(4141,100);
   MPass->SetBinContent(4142,97.84946);
   MPass->SetBinContent(4143,97.56098);
   MPass->SetBinContent(4144,100);
   MPass->SetBinContent(4145,100);
   MPass->SetBinContent(4146,100);
   MPass->SetBinContent(4147,97.82609);
   MPass->SetBinContent(4148,69.07216);
   MPass->SetBinContent(4151,81.35593);
   MPass->SetBinContent(4152,100);
   MPass->SetBinContent(4153,98.61111);
   MPass->SetBinContent(4154,100);
   MPass->SetBinContent(4155,100);
   MPass->SetBinContent(4156,100);
   MPass->SetBinContent(4157,100);
   MPass->SetBinContent(4158,100);
   MPass->SetBinContent(4159,100);
   MPass->SetBinContent(4160,100);
   MPass->SetBinContent(4161,100);
   MPass->SetBinContent(4162,98.27586);
   MPass->SetBinContent(4163,100);
   MPass->SetBinContent(4164,100);
   MPass->SetBinContent(4165,100);
   MPass->SetBinContent(4166,100);
   MPass->SetBinContent(4167,100);
   MPass->SetBinContent(4168,100);
   MPass->SetBinContent(4169,100);
   MPass->SetBinContent(4170,100);
   MPass->SetBinContent(4171,100);
   MPass->SetBinContent(4172,100);
   MPass->SetBinContent(4173,100);
   MPass->SetBinContent(4174,100);
   MPass->SetBinContent(4175,100);
   MPass->SetBinContent(4176,100);
   MPass->SetBinContent(4177,100);
   MPass->SetBinContent(4178,100);
   MPass->SetBinContent(4179,100);
   MPass->SetBinContent(4180,97.2973);
   MPass->SetBinContent(4181,98.61111);
   MPass->SetBinContent(4182,100);
   MPass->SetBinContent(4183,100);
   MPass->SetBinContent(4184,100);
   MPass->SetBinContent(4185,100);
   MPass->SetBinContent(4191,97.67442);
   MPass->SetBinContent(4192,96.47059);
   MPass->SetBinContent(4193,100);
   MPass->SetBinContent(4194,100);
   MPass->SetBinContent(4195,100);
   MPass->SetBinContent(4196,100);
   MPass->SetBinContent(4197,95.06173);
   MPass->SetBinContent(4198,77.17391);
   MPass->SetBinContent(4201,80);
   MPass->SetBinContent(4202,98.36066);
   MPass->SetBinContent(4203,100);
   MPass->SetBinContent(4204,100);
   MPass->SetBinContent(4205,100);
   MPass->SetBinContent(4206,100);
   MPass->SetBinContent(4207,100);
   MPass->SetBinContent(4208,100);
   MPass->SetBinContent(4209,100);
   MPass->SetBinContent(4210,98.50746);
   MPass->SetBinContent(4211,100);
   MPass->SetBinContent(4212,98.3871);
   MPass->SetBinContent(4213,100);
   MPass->SetBinContent(4214,100);
   MPass->SetBinContent(4215,97.10145);
   MPass->SetBinContent(4216,100);
   MPass->SetBinContent(4217,100);
   MPass->SetBinContent(4218,96.9697);
   MPass->SetBinContent(4219,100);
   MPass->SetBinContent(4220,100);
   MPass->SetBinContent(4221,100);
   MPass->SetBinContent(4222,100);
   MPass->SetBinContent(4223,100);
   MPass->SetBinContent(4224,98.50746);
   MPass->SetBinContent(4225,100);
   MPass->SetBinContent(4226,98.48485);
   MPass->SetBinContent(4227,100);
   MPass->SetBinContent(4228,100);
   MPass->SetBinContent(4229,95.94595);
   MPass->SetBinContent(4230,95.12195);
   MPass->SetBinContent(4231,95.94595);
   MPass->SetBinContent(4232,100);
   MPass->SetBinContent(4233,100);
   MPass->SetBinContent(4234,98.64865);
   MPass->SetBinContent(4235,98.24561);
   MPass->SetBinContent(4241,98.14815);
   MPass->SetBinContent(4242,100);
   MPass->SetBinContent(4243,100);
   MPass->SetBinContent(4244,98.83721);
   MPass->SetBinContent(4245,100);
   MPass->SetBinContent(4246,96.20253);
   MPass->SetBinContent(4247,95.83333);
   MPass->SetBinContent(4248,74.68354);
   MPass->SetBinContent(4251,65.21739);
   MPass->SetBinContent(4252,97.22222);
   MPass->SetBinContent(4253,100);
   MPass->SetBinContent(4254,100);
   MPass->SetBinContent(4255,100);
   MPass->SetBinContent(4256,100);
   MPass->SetBinContent(4257,98.33333);
   MPass->SetBinContent(4258,98.68421);
   MPass->SetBinContent(4259,100);
   MPass->SetBinContent(4260,98.21429);
   MPass->SetBinContent(4261,100);
   MPass->SetBinContent(4262,100);
   MPass->SetBinContent(4263,100);
   MPass->SetBinContent(4264,100);
   MPass->SetBinContent(4265,98.48485);
   MPass->SetBinContent(4266,100);
   MPass->SetBinContent(4267,100);
   MPass->SetBinContent(4268,100);
   MPass->SetBinContent(4269,100);
   MPass->SetBinContent(4270,100);
   MPass->SetBinContent(4271,100);
   MPass->SetBinContent(4272,100);
   MPass->SetBinContent(4273,100);
   MPass->SetBinContent(4274,100);
   MPass->SetBinContent(4275,100);
   MPass->SetBinContent(4276,98.52941);
   MPass->SetBinContent(4277,100);
   MPass->SetBinContent(4278,100);
   MPass->SetBinContent(4279,100);
   MPass->SetBinContent(4280,95.94595);
   MPass->SetBinContent(4281,96.55172);
   MPass->SetBinContent(4282,98.55072);
   MPass->SetBinContent(4283,100);
   MPass->SetBinContent(4284,98.4127);
   MPass->SetBinContent(4285,98.68421);
   MPass->SetBinContent(4286,100);
   MPass->SetBinContent(4290,96.15385);
   MPass->SetBinContent(4291,98.75);
   MPass->SetBinContent(4292,98.64865);
   MPass->SetBinContent(4293,100);
   MPass->SetBinContent(4294,100);
   MPass->SetBinContent(4295,100);
   MPass->SetBinContent(4296,100);
   MPass->SetBinContent(4297,95.2381);
   MPass->SetBinContent(4298,82.6087);
   MPass->SetBinContent(4301,72.05882);
   MPass->SetBinContent(4302,95.65217);
   MPass->SetBinContent(4303,100);
   MPass->SetBinContent(4304,100);
   MPass->SetBinContent(4305,98.03922);
   MPass->SetBinContent(4306,100);
   MPass->SetBinContent(4307,100);
   MPass->SetBinContent(4308,100);
   MPass->SetBinContent(4309,100);
   MPass->SetBinContent(4310,100);
   MPass->SetBinContent(4311,100);
   MPass->SetBinContent(4312,98.3871);
   MPass->SetBinContent(4313,100);
   MPass->SetBinContent(4314,100);
   MPass->SetBinContent(4315,100);
   MPass->SetBinContent(4316,100);
   MPass->SetBinContent(4317,100);
   MPass->SetBinContent(4318,100);
   MPass->SetBinContent(4319,100);
   MPass->SetBinContent(4320,100);
   MPass->SetBinContent(4321,100);
   MPass->SetBinContent(4322,100);
   MPass->SetBinContent(4323,100);
   MPass->SetBinContent(4324,98.78049);
   MPass->SetBinContent(4325,100);
   MPass->SetBinContent(4326,100);
   MPass->SetBinContent(4327,100);
   MPass->SetBinContent(4328,100);
   MPass->SetBinContent(4329,100);
   MPass->SetBinContent(4330,97.67442);
   MPass->SetBinContent(4331,97.33333);
   MPass->SetBinContent(4332,100);
   MPass->SetBinContent(4333,100);
   MPass->SetBinContent(4334,98.86364);
   MPass->SetBinContent(4335,100);
   MPass->SetBinContent(4336,93.84615);
   MPass->SetBinContent(4337,93.93939);
   MPass->SetBinContent(4338,97.4359);
   MPass->SetBinContent(4339,96.42857);
   MPass->SetBinContent(4340,98.64865);
   MPass->SetBinContent(4341,100);
   MPass->SetBinContent(4342,100);
   MPass->SetBinContent(4343,98.85057);
   MPass->SetBinContent(4344,100);
   MPass->SetBinContent(4345,100);
   MPass->SetBinContent(4346,98.57143);
   MPass->SetBinContent(4347,92.40506);
   MPass->SetBinContent(4348,76.59574);
   MPass->SetBinContent(4351,75.92593);
   MPass->SetBinContent(4352,95.38462);
   MPass->SetBinContent(4353,100);
   MPass->SetBinContent(4354,100);
   MPass->SetBinContent(4355,100);
   MPass->SetBinContent(4356,100);
   MPass->SetBinContent(4357,100);
   MPass->SetBinContent(4358,98.18182);
   MPass->SetBinContent(4359,100);
   MPass->SetBinContent(4360,98.24561);
   MPass->SetBinContent(4361,98.21429);
   MPass->SetBinContent(4362,100);
   MPass->SetBinContent(4363,100);
   MPass->SetBinContent(4364,100);
   MPass->SetBinContent(4365,98.7013);
   MPass->SetBinContent(4366,100);
   MPass->SetBinContent(4367,100);
   MPass->SetBinContent(4368,100);
   MPass->SetBinContent(4369,100);
   MPass->SetBinContent(4370,100);
   MPass->SetBinContent(4371,100);
   MPass->SetBinContent(4372,98.66667);
   MPass->SetBinContent(4373,98.57143);
   MPass->SetBinContent(4374,98.59155);
   MPass->SetBinContent(4375,98.73418);
   MPass->SetBinContent(4376,100);
   MPass->SetBinContent(4377,100);
   MPass->SetBinContent(4378,100);
   MPass->SetBinContent(4379,100);
   MPass->SetBinContent(4380,98.50746);
   MPass->SetBinContent(4381,98.50746);
   MPass->SetBinContent(4382,100);
   MPass->SetBinContent(4383,100);
   MPass->SetBinContent(4384,100);
   MPass->SetBinContent(4385,97.64706);
   MPass->SetBinContent(4386,95.12195);
   MPass->SetBinContent(4387,97.53086);
   MPass->SetBinContent(4388,100);
   MPass->SetBinContent(4389,100);
   MPass->SetBinContent(4390,100);
   MPass->SetBinContent(4391,100);
   MPass->SetBinContent(4392,98.78049);
   MPass->SetBinContent(4393,97.26027);
   MPass->SetBinContent(4394,98.0198);
   MPass->SetBinContent(4395,98.66667);
   MPass->SetBinContent(4396,98.05825);
   MPass->SetBinContent(4397,97.59036);
   MPass->SetBinContent(4398,72.60274);
   MPass->SetBinContent(4401,79.36508);
   MPass->SetBinContent(4402,98.21429);
   MPass->SetBinContent(4403,100);
   MPass->SetBinContent(4404,98.66667);
   MPass->SetBinContent(4405,100);
   MPass->SetBinContent(4406,100);
   MPass->SetBinContent(4407,100);
   MPass->SetBinContent(4408,100);
   MPass->SetBinContent(4409,100);
   MPass->SetBinContent(4410,100);
   MPass->SetBinContent(4411,100);
   MPass->SetBinContent(4412,95.89041);
   MPass->SetBinContent(4413,98.33333);
   MPass->SetBinContent(4414,98.3871);
   MPass->SetBinContent(4415,100);
   MPass->SetBinContent(4416,100);
   MPass->SetBinContent(4417,100);
   MPass->SetBinContent(4418,98.92473);
   MPass->SetBinContent(4419,98.30508);
   MPass->SetBinContent(4420,100);
   MPass->SetBinContent(4421,100);
   MPass->SetBinContent(4422,100);
   MPass->SetBinContent(4423,100);
   MPass->SetBinContent(4424,98.71795);
   MPass->SetBinContent(4425,100);
   MPass->SetBinContent(4426,98.55072);
   MPass->SetBinContent(4427,100);
   MPass->SetBinContent(4428,100);
   MPass->SetBinContent(4429,100);
   MPass->SetBinContent(4430,100);
   MPass->SetBinContent(4431,100);
   MPass->SetBinContent(4432,100);
   MPass->SetBinContent(4433,100);
   MPass->SetBinContent(4434,100);
   MPass->SetBinContent(4435,100);
   MPass->SetBinContent(4436,98.68421);
   MPass->SetBinContent(4437,98.82353);
   MPass->SetBinContent(4438,100);
   MPass->SetBinContent(4439,100);
   MPass->SetBinContent(4440,100);
   MPass->SetBinContent(4441,98.61111);
   MPass->SetBinContent(4442,100);
   MPass->SetBinContent(4443,98.68421);
   MPass->SetBinContent(4444,98.68421);
   MPass->SetBinContent(4445,98.91304);
   MPass->SetBinContent(4446,97.59036);
   MPass->SetBinContent(4447,95.74468);
   MPass->SetBinContent(4448,74.73684);
   MPass->SetBinContent(4451,83.01887);
   MPass->SetBinContent(4452,95.77465);
   MPass->SetBinContent(4453,100);
   MPass->SetBinContent(4454,98.30508);
   MPass->SetBinContent(4455,100);
   MPass->SetBinContent(4456,98.33333);
   MPass->SetBinContent(4457,100);
   MPass->SetBinContent(4458,100);
   MPass->SetBinContent(4459,100);
   MPass->SetBinContent(4460,100);
   MPass->SetBinContent(4461,100);
   MPass->SetBinContent(4462,100);
   MPass->SetBinContent(4463,98.36066);
   MPass->SetBinContent(4464,98.50746);
   MPass->SetBinContent(4465,100);
   MPass->SetBinContent(4466,100);
   MPass->SetBinContent(4467,98.68421);
   MPass->SetBinContent(4468,100);
   MPass->SetBinContent(4469,100);
   MPass->SetBinContent(4470,100);
   MPass->SetBinContent(4471,100);
   MPass->SetBinContent(4472,100);
   MPass->SetBinContent(4473,100);
   MPass->SetBinContent(4474,98.61111);
   MPass->SetBinContent(4475,98.75);
   MPass->SetBinContent(4476,98.57143);
   MPass->SetBinContent(4477,100);
   MPass->SetBinContent(4478,100);
   MPass->SetBinContent(4479,100);
   MPass->SetBinContent(4480,100);
   MPass->SetBinContent(4481,100);
   MPass->SetBinContent(4482,100);
   MPass->SetBinContent(4483,100);
   MPass->SetBinContent(4484,100);
   MPass->SetBinContent(4485,100);
   MPass->SetBinContent(4486,97.2973);
   MPass->SetBinContent(4487,100);
   MPass->SetBinContent(4488,100);
   MPass->SetBinContent(4489,100);
   MPass->SetBinContent(4490,100);
   MPass->SetBinContent(4491,100);
   MPass->SetBinContent(4492,97.56098);
   MPass->SetBinContent(4493,97.70115);
   MPass->SetBinContent(4494,100);
   MPass->SetBinContent(4495,100);
   MPass->SetBinContent(4496,98.83721);
   MPass->SetBinContent(4497,90.36145);
   MPass->SetBinContent(4498,74.19355);
   MPass->SetBinContent(4501,79.03226);
   MPass->SetBinContent(4502,100);
   MPass->SetBinContent(4503,98.57143);
   MPass->SetBinContent(4504,100);
   MPass->SetBinContent(4505,100);
   MPass->SetBinContent(4506,100);
   MPass->SetBinContent(4507,98.46154);
   MPass->SetBinContent(4508,100);
   MPass->SetBinContent(4509,100);
   MPass->SetBinContent(4510,100);
   MPass->SetBinContent(4511,98.57143);
   MPass->SetBinContent(4512,100);
   MPass->SetBinContent(4513,100);
   MPass->SetBinContent(4514,100);
   MPass->SetBinContent(4515,100);
   MPass->SetBinContent(4516,100);
   MPass->SetBinContent(4517,98.52941);
   MPass->SetBinContent(4518,98.57143);
   MPass->SetBinContent(4519,100);
   MPass->SetBinContent(4520,100);
   MPass->SetBinContent(4521,100);
   MPass->SetBinContent(4522,100);
   MPass->SetBinContent(4523,98.82353);
   MPass->SetBinContent(4524,98.71795);
   MPass->SetBinContent(4525,98.82353);
   MPass->SetBinContent(4526,100);
   MPass->SetBinContent(4527,100);
   MPass->SetBinContent(4528,100);
   MPass->SetBinContent(4529,98.83721);
   MPass->SetBinContent(4530,92.95775);
   MPass->SetBinContent(4531,98.73418);
   MPass->SetBinContent(4532,100);
   MPass->SetBinContent(4533,98.48485);
   MPass->SetBinContent(4534,100);
   MPass->SetBinContent(4535,100);
   MPass->SetBinContent(4536,98.78049);
   MPass->SetBinContent(4537,95.34884);
   MPass->SetBinContent(4538,98.82353);
   MPass->SetBinContent(4539,100);
   MPass->SetBinContent(4540,100);
   MPass->SetBinContent(4541,100);
   MPass->SetBinContent(4542,96.9697);
   MPass->SetBinContent(4543,100);
   MPass->SetBinContent(4544,100);
   MPass->SetBinContent(4545,100);
   MPass->SetBinContent(4546,100);
   MPass->SetBinContent(4547,92.15686);
   MPass->SetBinContent(4548,78.31325);
   MPass->SetBinContent(4551,76.27119);
   MPass->SetBinContent(4552,98.21429);
   MPass->SetBinContent(4553,100);
   MPass->SetBinContent(4554,100);
   MPass->SetBinContent(4555,100);
   MPass->SetBinContent(4556,100);
   MPass->SetBinContent(4557,100);
   MPass->SetBinContent(4558,100);
   MPass->SetBinContent(4559,100);
   MPass->SetBinContent(4560,100);
   MPass->SetBinContent(4561,100);
   MPass->SetBinContent(4562,100);
   MPass->SetBinContent(4563,100);
   MPass->SetBinContent(4564,100);
   MPass->SetBinContent(4565,100);
   MPass->SetBinContent(4566,100);
   MPass->SetBinContent(4567,98.7013);
   MPass->SetBinContent(4568,100);
   MPass->SetBinContent(4569,98.64865);
   MPass->SetBinContent(4570,100);
   MPass->SetBinContent(4571,100);
   MPass->SetBinContent(4572,100);
   MPass->SetBinContent(4573,100);
   MPass->SetBinContent(4574,100);
   MPass->SetBinContent(4575,100);
   MPass->SetBinContent(4576,98.75);
   MPass->SetBinContent(4577,97.70115);
   MPass->SetBinContent(4578,100);
   MPass->SetBinContent(4579,95.3125);
   MPass->SetBinContent(4580,100);
   MPass->SetBinContent(4581,100);
   MPass->SetBinContent(4582,100);
   MPass->SetBinContent(4583,100);
   MPass->SetBinContent(4584,100);
   MPass->SetBinContent(4585,97.59036);
   MPass->SetBinContent(4586,97.14286);
   MPass->SetBinContent(4587,98.59155);
   MPass->SetBinContent(4588,100);
   MPass->SetBinContent(4589,98.82353);
   MPass->SetBinContent(4590,100);
   MPass->SetBinContent(4591,97.84946);
   MPass->SetBinContent(4592,97.77778);
   MPass->SetBinContent(4593,100);
   MPass->SetBinContent(4594,98.7013);
   MPass->SetBinContent(4595,98.57143);
   MPass->SetBinContent(4596,100);
   MPass->SetBinContent(4597,97.67442);
   MPass->SetBinContent(4598,72);
   MPass->SetBinContent(4601,77.04918);
   MPass->SetBinContent(4602,95.91837);
   MPass->SetBinContent(4603,100);
   MPass->SetBinContent(4604,98.3871);
   MPass->SetBinContent(4605,100);
   MPass->SetBinContent(4606,98.46154);
   MPass->SetBinContent(4607,100);
   MPass->SetBinContent(4608,98.52941);
   MPass->SetBinContent(4609,100);
   MPass->SetBinContent(4610,100);
   MPass->SetBinContent(4611,98.33333);
   MPass->SetBinContent(4612,100);
   MPass->SetBinContent(4613,100);
   MPass->SetBinContent(4614,98.4127);
   MPass->SetBinContent(4615,98.71795);
   MPass->SetBinContent(4616,100);
   MPass->SetBinContent(4617,100);
   MPass->SetBinContent(4618,98.50746);
   MPass->SetBinContent(4619,98.63014);
   MPass->SetBinContent(4620,98.50746);
   MPass->SetBinContent(4621,100);
   MPass->SetBinContent(4622,98.8764);
   MPass->SetBinContent(4623,100);
   MPass->SetBinContent(4624,100);
   MPass->SetBinContent(4625,100);
   MPass->SetBinContent(4626,100);
   MPass->SetBinContent(4627,98.64865);
   MPass->SetBinContent(4628,100);
   MPass->SetBinContent(4629,100);
   MPass->SetBinContent(4630,98.83721);
   MPass->SetBinContent(4631,98.64865);
   MPass->SetBinContent(4632,100);
   MPass->SetBinContent(4633,100);
   MPass->SetBinContent(4634,100);
   MPass->SetBinContent(4635,100);
   MPass->SetBinContent(4636,97.59036);
   MPass->SetBinContent(4637,97.33333);
   MPass->SetBinContent(4638,98.52941);
   MPass->SetBinContent(4639,100);
   MPass->SetBinContent(4640,100);
   MPass->SetBinContent(4641,97.56098);
   MPass->SetBinContent(4642,100);
   MPass->SetBinContent(4643,100);
   MPass->SetBinContent(4644,100);
   MPass->SetBinContent(4645,100);
   MPass->SetBinContent(4646,98.76543);
   MPass->SetBinContent(4647,100);
   MPass->SetBinContent(4648,76.81159);
   MPass->SetBinContent(4651,64.28571);
   MPass->SetBinContent(4652,98.4375);
   MPass->SetBinContent(4653,100);
   MPass->SetBinContent(4654,100);
   MPass->SetBinContent(4655,100);
   MPass->SetBinContent(4656,100);
   MPass->SetBinContent(4657,98.4375);
   MPass->SetBinContent(4658,100);
   MPass->SetBinContent(4659,100);
   MPass->SetBinContent(4660,100);
   MPass->SetBinContent(4661,100);
   MPass->SetBinContent(4662,100);
   MPass->SetBinContent(4663,97.14286);
   MPass->SetBinContent(4664,100);
   MPass->SetBinContent(4665,100);
   MPass->SetBinContent(4666,96.72131);
   MPass->SetBinContent(4667,100);
   MPass->SetBinContent(4668,97.4026);
   MPass->SetBinContent(4669,100);
   MPass->SetBinContent(4670,100);
   MPass->SetBinContent(4671,100);
   MPass->SetBinContent(4672,100);
   MPass->SetBinContent(4673,100);
   MPass->SetBinContent(4674,98.80952);
   MPass->SetBinContent(4675,100);
   MPass->SetBinContent(4676,100);
   MPass->SetBinContent(4677,98.57143);
   MPass->SetBinContent(4678,98.83721);
   MPass->SetBinContent(4679,100);
   MPass->SetBinContent(4680,100);
   MPass->SetBinContent(4681,97.33333);
   MPass->SetBinContent(4682,100);
   MPass->SetBinContent(4683,100);
   MPass->SetBinContent(4684,100);
   MPass->SetBinContent(4685,96.42857);
   MPass->SetBinContent(4686,93.05556);
   MPass->SetBinContent(4687,98.68421);
   MPass->SetBinContent(4688,95.45455);
   MPass->SetBinContent(4689,100);
   MPass->SetBinContent(4690,98.3871);
   MPass->SetBinContent(4691,100);
   MPass->SetBinContent(4692,97.67442);
   MPass->SetBinContent(4693,98.83721);
   MPass->SetBinContent(4694,100);
   MPass->SetBinContent(4695,98.83721);
   MPass->SetBinContent(4696,99.04762);
   MPass->SetBinContent(4697,94.68085);
   MPass->SetBinContent(4698,78.75);
   MPass->SetBinContent(4701,81.48148);
   MPass->SetBinContent(4702,98.46154);
   MPass->SetBinContent(4703,100);
   MPass->SetBinContent(4704,100);
   MPass->SetBinContent(4705,98.52941);
   MPass->SetBinContent(4706,100);
   MPass->SetBinContent(4707,96.72131);
   MPass->SetBinContent(4708,98.48485);
   MPass->SetBinContent(4709,98.55072);
   MPass->SetBinContent(4710,98.52941);
   MPass->SetBinContent(4711,100);
   MPass->SetBinContent(4712,100);
   MPass->SetBinContent(4713,100);
   MPass->SetBinContent(4714,100);
   MPass->SetBinContent(4715,100);
   MPass->SetBinContent(4716,100);
   MPass->SetBinContent(4717,98.59155);
   MPass->SetBinContent(4718,100);
   MPass->SetBinContent(4719,98.55072);
   MPass->SetBinContent(4720,100);
   MPass->SetBinContent(4721,98.57143);
   MPass->SetBinContent(4722,100);
   MPass->SetBinContent(4723,100);
   MPass->SetBinContent(4724,98.7013);
   MPass->SetBinContent(4725,100);
   MPass->SetBinContent(4726,98.50746);
   MPass->SetBinContent(4727,100);
   MPass->SetBinContent(4728,100);
   MPass->SetBinContent(4729,98.46154);
   MPass->SetBinContent(4730,92.75362);
   MPass->SetBinContent(4731,95.38462);
   MPass->SetBinContent(4732,97.53086);
   MPass->SetBinContent(4733,98.57143);
   MPass->SetBinContent(4734,98.4375);
   MPass->SetBinContent(4735,100);
   MPass->SetBinContent(4736,96.875);
   MPass->SetBinContent(4737,98.55072);
   MPass->SetBinContent(4738,98.61111);
   MPass->SetBinContent(4739,100);
   MPass->SetBinContent(4740,100);
   MPass->SetBinContent(4741,100);
   MPass->SetBinContent(4742,97.53086);
   MPass->SetBinContent(4743,97.4026);
   MPass->SetBinContent(4744,100);
   MPass->SetBinContent(4745,100);
   MPass->SetBinContent(4746,98.7013);
   MPass->SetBinContent(4747,98.59155);
   MPass->SetBinContent(4748,74.44444);
   MPass->SetBinContent(4751,84.84848);
   MPass->SetBinContent(4752,98.30508);
   MPass->SetBinContent(4753,98.73418);
   MPass->SetBinContent(4754,97.01493);
   MPass->SetBinContent(4755,100);
   MPass->SetBinContent(4756,97.26027);
   MPass->SetBinContent(4757,96.15385);
   MPass->SetBinContent(4758,100);
   MPass->SetBinContent(4759,98.3871);
   MPass->SetBinContent(4760,100);
   MPass->SetBinContent(4761,96.875);
   MPass->SetBinContent(4762,100);
   MPass->SetBinContent(4763,96.77419);
   MPass->SetBinContent(4764,94.31818);
   MPass->SetBinContent(4765,96.77419);
   MPass->SetBinContent(4766,100);
   MPass->SetBinContent(4767,95.65217);
   MPass->SetBinContent(4768,95.94595);
   MPass->SetBinContent(4769,95.83333);
   MPass->SetBinContent(4770,91.52542);
   MPass->SetBinContent(4771,97.5);
   MPass->SetBinContent(4772,98.71795);
   MPass->SetBinContent(4773,98.52941);
   MPass->SetBinContent(4774,97.2973);
   MPass->SetBinContent(4775,94.28571);
   MPass->SetBinContent(4776,100);
   MPass->SetBinContent(4777,97.46835);
   MPass->SetBinContent(4778,98.57143);
   MPass->SetBinContent(4779,96.1039);
   MPass->SetBinContent(4780,97.64706);
   MPass->SetBinContent(4781,97.26027);
   MPass->SetBinContent(4782,93.75);
   MPass->SetBinContent(4783,97.2973);
   MPass->SetBinContent(4784,94.38202);
   MPass->SetBinContent(4785,100);
   MPass->SetBinContent(4786,92.22222);
   MPass->SetBinContent(4787,97.4026);
   MPass->SetBinContent(4788,94.28571);
   MPass->SetBinContent(4789,98.71795);
   MPass->SetBinContent(4790,95.83333);
   MPass->SetBinContent(4791,94.25287);
   MPass->SetBinContent(4792,92.68293);
   MPass->SetBinContent(4793,93.9759);
   MPass->SetBinContent(4794,96.2963);
   MPass->SetBinContent(4795,96.73913);
   MPass->SetBinContent(4796,98.86364);
   MPass->SetBinContent(4797,93.42105);
   MPass->SetBinContent(4798,77.90698);
   MPass->SetBinContent(4801,59.57447);
   MPass->SetBinContent(4802,85.29412);
   MPass->SetBinContent(4803,80.64516);
   MPass->SetBinContent(4804,82.45614);
   MPass->SetBinContent(4805,75.75758);
   MPass->SetBinContent(4806,74.07407);
   MPass->SetBinContent(4807,69.38776);
   MPass->SetBinContent(4808,88.46154);
   MPass->SetBinContent(4809,78.37838);
   MPass->SetBinContent(4810,85.54217);
   MPass->SetBinContent(4811,78.37838);
   MPass->SetBinContent(4812,70.12987);
   MPass->SetBinContent(4813,77.9661);
   MPass->SetBinContent(4814,77.90698);
   MPass->SetBinContent(4815,79.22078);
   MPass->SetBinContent(4816,78.26087);
   MPass->SetBinContent(4817,90.66667);
   MPass->SetBinContent(4818,71.66667);
   MPass->SetBinContent(4819,84.33735);
   MPass->SetBinContent(4820,73.84615);
   MPass->SetBinContent(4821,73.52941);
   MPass->SetBinContent(4822,79.31034);
   MPass->SetBinContent(4823,72.36842);
   MPass->SetBinContent(4824,70);
   MPass->SetBinContent(4825,78.82353);
   MPass->SetBinContent(4826,73.75);
   MPass->SetBinContent(4827,79.01235);
   MPass->SetBinContent(4828,82.41758);
   MPass->SetBinContent(4829,81.48148);
   MPass->SetBinContent(4830,74.1573);
   MPass->SetBinContent(4831,75.71429);
   MPass->SetBinContent(4832,71.875);
   MPass->SetBinContent(4833,78.57143);
   MPass->SetBinContent(4834,74.28571);
   MPass->SetBinContent(4835,76.62338);
   MPass->SetBinContent(4836,75.36232);
   MPass->SetBinContent(4837,63.15789);
   MPass->SetBinContent(4838,65.97938);
   MPass->SetBinContent(4839,79.45205);
   MPass->SetBinContent(4840,72.22222);
   MPass->SetBinContent(4841,79.12088);
   MPass->SetBinContent(4842,59.78261);
   MPass->SetBinContent(4843,57.53425);
   MPass->SetBinContent(4844,70.93023);
   MPass->SetBinContent(4845,72.09302);
   MPass->SetBinContent(4846,72.83951);
   MPass->SetBinContent(4847,64.35644);
   MPass->SetBinContent(4848,53.08642);
   MPass->SetBinContent(7251,50);
   MPass->SetBinContent(7252,69.35484);
   MPass->SetBinContent(7253,64.15094);
   MPass->SetBinContent(7254,81.25);
   MPass->SetBinContent(7255,70.4918);
   MPass->SetBinContent(7256,86.15385);
   MPass->SetBinContent(7257,81.25);
   MPass->SetBinContent(7258,68.65672);
   MPass->SetBinContent(7259,77.19298);
   MPass->SetBinContent(7260,67.16418);
   MPass->SetBinContent(7261,66.66667);
   MPass->SetBinContent(7262,82.25806);
   MPass->SetBinContent(7263,73.49398);
   MPass->SetBinContent(7264,72.36842);
   MPass->SetBinContent(7265,81.66667);
   MPass->SetBinContent(7266,77.61194);
   MPass->SetBinContent(7267,79.41176);
   MPass->SetBinContent(7268,77.61194);
   MPass->SetBinContent(7269,80);
   MPass->SetBinContent(7270,80.72289);
   MPass->SetBinContent(7271,72.46377);
   MPass->SetBinContent(7272,79.51807);
   MPass->SetBinContent(7273,72.36842);
   MPass->SetBinContent(7274,74.28571);
   MPass->SetBinContent(7275,72.1519);
   MPass->SetBinContent(7276,76.31579);
   MPass->SetBinContent(7277,69.14894);
   MPass->SetBinContent(7278,77.21519);
   MPass->SetBinContent(7279,68.25397);
   MPass->SetBinContent(7280,66.29213);
   MPass->SetBinContent(7281,69.44444);
   MPass->SetBinContent(7282,72.72727);
   MPass->SetBinContent(7283,69.11765);
   MPass->SetBinContent(7284,74.24242);
   MPass->SetBinContent(7285,76.19048);
   MPass->SetBinContent(7286,68.25397);
   MPass->SetBinContent(7287,80);
   MPass->SetBinContent(7288,65.67164);
   MPass->SetBinContent(7289,70.83333);
   MPass->SetBinContent(7290,68.49315);
   MPass->SetBinContent(7291,68.86792);
   MPass->SetBinContent(7292,68.35443);
   MPass->SetBinContent(7293,70.32967);
   MPass->SetBinContent(7294,69.5122);
   MPass->SetBinContent(7295,75);
   MPass->SetBinContent(7296,76.25);
   MPass->SetBinContent(7297,64.94845);
   MPass->SetBinContent(7298,51.54639);
   MPass->SetBinContent(7301,75.80645);
   MPass->SetBinContent(7302,98.52941);
   MPass->SetBinContent(7303,100);
   MPass->SetBinContent(7304,98.46154);
   MPass->SetBinContent(7305,96.15385);
   MPass->SetBinContent(7306,100);
   MPass->SetBinContent(7307,95.2381);
   MPass->SetBinContent(7308,97.2973);
   MPass->SetBinContent(7309,93.10345);
   MPass->SetBinContent(7310,96.15385);
   MPass->SetBinContent(7311,95.45455);
   MPass->SetBinContent(7312,100);
   MPass->SetBinContent(7313,95.89041);
   MPass->SetBinContent(7314,96.66667);
   MPass->SetBinContent(7315,95.2381);
   MPass->SetBinContent(7316,94.11765);
   MPass->SetBinContent(7317,94.82759);
   MPass->SetBinContent(7318,96.875);
   MPass->SetBinContent(7319,100);
   MPass->SetBinContent(7320,97.2973);
   MPass->SetBinContent(7321,98.52941);
   MPass->SetBinContent(7322,100);
   MPass->SetBinContent(7323,92.85714);
   MPass->SetBinContent(7324,96.38554);
   MPass->SetBinContent(7325,95.71429);
   MPass->SetBinContent(7326,98.50746);
   MPass->SetBinContent(7327,95.58824);
   MPass->SetBinContent(7328,96.1039);
   MPass->SetBinContent(7329,95.06173);
   MPass->SetBinContent(7330,98.63014);
   MPass->SetBinContent(7331,98.52941);
   MPass->SetBinContent(7332,97.26027);
   MPass->SetBinContent(7333,97.14286);
   MPass->SetBinContent(7334,94.25287);
   MPass->SetBinContent(7335,96.55172);
   MPass->SetBinContent(7336,95.58824);
   MPass->SetBinContent(7337,91.78082);
   MPass->SetBinContent(7338,96.42857);
   MPass->SetBinContent(7339,96.38554);
   MPass->SetBinContent(7340,96.66667);
   MPass->SetBinContent(7341,90.47619);
   MPass->SetBinContent(7342,87.77778);
   MPass->SetBinContent(7343,94.44444);
   MPass->SetBinContent(7344,97.59036);
   MPass->SetBinContent(7345,92.10526);
   MPass->SetBinContent(7346,96.2963);
   MPass->SetBinContent(7347,86.17021);
   MPass->SetBinContent(7348,61.53846);
   MPass->SetBinContent(7351,76.19048);
   MPass->SetBinContent(7352,94);
   MPass->SetBinContent(7353,100);
   MPass->SetBinContent(7354,98.36066);
   MPass->SetBinContent(7355,100);
   MPass->SetBinContent(7356,100);
   MPass->SetBinContent(7357,100);
   MPass->SetBinContent(7358,100);
   MPass->SetBinContent(7359,100);
   MPass->SetBinContent(7360,100);
   MPass->SetBinContent(7361,98.78049);
   MPass->SetBinContent(7362,98.57143);
   MPass->SetBinContent(7363,100);
   MPass->SetBinContent(7364,98.57143);
   MPass->SetBinContent(7365,100);
   MPass->SetBinContent(7366,96.07843);
   MPass->SetBinContent(7367,100);
   MPass->SetBinContent(7368,98.48485);
   MPass->SetBinContent(7369,100);
   MPass->SetBinContent(7370,100);
   MPass->SetBinContent(7371,98.61111);
   MPass->SetBinContent(7372,100);
   MPass->SetBinContent(7373,100);
   MPass->SetBinContent(7374,98.33333);
   MPass->SetBinContent(7375,100);
   MPass->SetBinContent(7376,98.36066);
   MPass->SetBinContent(7377,100);
   MPass->SetBinContent(7378,100);
   MPass->SetBinContent(7379,97.36842);
   MPass->SetBinContent(7380,100);
   MPass->SetBinContent(7381,98.92473);
   MPass->SetBinContent(7382,97.26027);
   MPass->SetBinContent(7383,100);
   MPass->SetBinContent(7384,97.2973);
   MPass->SetBinContent(7385,97.33333);
   MPass->SetBinContent(7386,100);
   MPass->SetBinContent(7387,98.71795);
   MPass->SetBinContent(7388,100);
   MPass->SetBinContent(7389,98.7013);
   MPass->SetBinContent(7390,100);
   MPass->SetBinContent(7391,96.80851);
   MPass->SetBinContent(7392,96.62921);
   MPass->SetBinContent(7393,97.82609);
   MPass->SetBinContent(7394,97.93814);
   MPass->SetBinContent(7395,97.64706);
   MPass->SetBinContent(7396,98.86364);
   MPass->SetBinContent(7397,96.66667);
   MPass->SetBinContent(7398,67.05882);
   MPass->SetBinContent(7401,73.21429);
   MPass->SetBinContent(7402,96.07843);
   MPass->SetBinContent(7403,98.73418);
   MPass->SetBinContent(7404,98.4375);
   MPass->SetBinContent(7405,100);
   MPass->SetBinContent(7406,100);
   MPass->SetBinContent(7407,98.36066);
   MPass->SetBinContent(7408,100);
   MPass->SetBinContent(7409,98.80952);
   MPass->SetBinContent(7410,100);
   MPass->SetBinContent(7411,100);
   MPass->SetBinContent(7412,100);
   MPass->SetBinContent(7413,100);
   MPass->SetBinContent(7414,98.57143);
   MPass->SetBinContent(7415,100);
   MPass->SetBinContent(7416,100);
   MPass->SetBinContent(7417,100);
   MPass->SetBinContent(7418,98.63014);
   MPass->SetBinContent(7419,100);
   MPass->SetBinContent(7420,98.59155);
   MPass->SetBinContent(7421,100);
   MPass->SetBinContent(7422,100);
   MPass->SetBinContent(7423,98.46154);
   MPass->SetBinContent(7424,100);
   MPass->SetBinContent(7425,97.4359);
   MPass->SetBinContent(7426,100);
   MPass->SetBinContent(7427,98.21429);
   MPass->SetBinContent(7428,100);
   MPass->SetBinContent(7429,98.76543);
   MPass->SetBinContent(7430,100);
   MPass->SetBinContent(7431,100);
   MPass->SetBinContent(7432,100);
   MPass->SetBinContent(7433,100);
   MPass->SetBinContent(7434,100);
   MPass->SetBinContent(7435,100);
   MPass->SetBinContent(7436,98.48485);
   MPass->SetBinContent(7437,97.33333);
   MPass->SetBinContent(7438,98.64865);
   MPass->SetBinContent(7439,98.52941);
   MPass->SetBinContent(7440,100);
   MPass->SetBinContent(7441,100);
   MPass->SetBinContent(7442,97.5);
   MPass->SetBinContent(7443,96.875);
   MPass->SetBinContent(7444,100);
   MPass->SetBinContent(7445,100);
   MPass->SetBinContent(7446,100);
   MPass->SetBinContent(7447,93.33333);
   MPass->SetBinContent(7448,74.02597);
   MPass->SetBinContent(7451,81.81818);
   MPass->SetBinContent(7452,95.2381);
   MPass->SetBinContent(7453,97.82609);
   MPass->SetBinContent(7454,100);
   MPass->SetBinContent(7455,100);
   MPass->SetBinContent(7456,100);
   MPass->SetBinContent(7457,98.57143);
   MPass->SetBinContent(7458,100);
   MPass->SetBinContent(7459,100);
   MPass->SetBinContent(7460,100);
   MPass->SetBinContent(7461,100);
   MPass->SetBinContent(7462,100);
   MPass->SetBinContent(7463,100);
   MPass->SetBinContent(7464,96.9697);
   MPass->SetBinContent(7465,100);
   MPass->SetBinContent(7466,98.7013);
   MPass->SetBinContent(7467,98.57143);
   MPass->SetBinContent(7468,97.36842);
   MPass->SetBinContent(7469,98.61111);
   MPass->SetBinContent(7470,100);
   MPass->SetBinContent(7471,100);
   MPass->SetBinContent(7472,98.46154);
   MPass->SetBinContent(7473,100);
   MPass->SetBinContent(7474,98.86364);
   MPass->SetBinContent(7475,100);
   MPass->SetBinContent(7476,98.3871);
   MPass->SetBinContent(7477,100);
   MPass->SetBinContent(7478,100);
   MPass->SetBinContent(7479,100);
   MPass->SetBinContent(7480,97.4359);
   MPass->SetBinContent(7481,98.55072);
   MPass->SetBinContent(7482,100);
   MPass->SetBinContent(7483,100);
   MPass->SetBinContent(7484,100);
   MPass->SetBinContent(7485,100);
   MPass->SetBinContent(7486,95.94595);
   MPass->SetBinContent(7487,97.59036);
   MPass->SetBinContent(7488,97.4026);
   MPass->SetBinContent(7489,98.48485);
   MPass->SetBinContent(7490,100);
   MPass->SetBinContent(7491,100);
   MPass->SetBinContent(7492,98);
   MPass->SetBinContent(7493,98.85057);
   MPass->SetBinContent(7494,100);
   MPass->SetBinContent(7495,100);
   MPass->SetBinContent(7496,99.01961);
   MPass->SetBinContent(7497,93.58974);
   MPass->SetBinContent(7498,73.80952);
   MPass->SetBinContent(7501,73.84615);
   MPass->SetBinContent(7502,93.54839);
   MPass->SetBinContent(7503,100);
   MPass->SetBinContent(7504,98.4127);
   MPass->SetBinContent(7505,100);
   MPass->SetBinContent(7506,100);
   MPass->SetBinContent(7507,100);
   MPass->SetBinContent(7508,100);
   MPass->SetBinContent(7509,100);
   MPass->SetBinContent(7510,100);
   MPass->SetBinContent(7511,100);
   MPass->SetBinContent(7512,100);
   MPass->SetBinContent(7513,100);
   MPass->SetBinContent(7514,100);
   MPass->SetBinContent(7515,98.75);
   MPass->SetBinContent(7516,98.4375);
   MPass->SetBinContent(7517,100);
   MPass->SetBinContent(7518,97.33333);
   MPass->SetBinContent(7519,100);
   MPass->SetBinContent(7520,100);
   MPass->SetBinContent(7521,100);
   MPass->SetBinContent(7522,100);
   MPass->SetBinContent(7523,100);
   MPass->SetBinContent(7524,100);
   MPass->SetBinContent(7525,100);
   MPass->SetBinContent(7526,100);
   MPass->SetBinContent(7527,98.48485);
   MPass->SetBinContent(7528,98.46154);
   MPass->SetBinContent(7529,98.52941);
   MPass->SetBinContent(7530,98.85057);
   MPass->SetBinContent(7531,100);
   MPass->SetBinContent(7532,100);
   MPass->SetBinContent(7533,98.63014);
   MPass->SetBinContent(7534,100);
   MPass->SetBinContent(7535,100);
   MPass->SetBinContent(7536,98.52941);
   MPass->SetBinContent(7537,100);
   MPass->SetBinContent(7538,100);
   MPass->SetBinContent(7539,98.61111);
   MPass->SetBinContent(7540,98.75);
   MPass->SetBinContent(7541,95.29412);
   MPass->SetBinContent(7542,97.93814);
   MPass->SetBinContent(7543,100);
   MPass->SetBinContent(7544,96.2963);
   MPass->SetBinContent(7545,98.64865);
   MPass->SetBinContent(7546,99);
   MPass->SetBinContent(7547,94.11765);
   MPass->SetBinContent(7548,75);
   MPass->SetBinContent(7551,68.42105);
   MPass->SetBinContent(7552,97.05882);
   MPass->SetBinContent(7553,100);
   MPass->SetBinContent(7554,97.14286);
   MPass->SetBinContent(7555,100);
   MPass->SetBinContent(7556,100);
   MPass->SetBinContent(7557,97.1831);
   MPass->SetBinContent(7558,100);
   MPass->SetBinContent(7559,100);
   MPass->SetBinContent(7560,100);
   MPass->SetBinContent(7561,100);
   MPass->SetBinContent(7562,100);
   MPass->SetBinContent(7563,100);
   MPass->SetBinContent(7564,100);
   MPass->SetBinContent(7565,100);
   MPass->SetBinContent(7566,97.36842);
   MPass->SetBinContent(7567,100);
   MPass->SetBinContent(7568,98.30508);
   MPass->SetBinContent(7569,100);
   MPass->SetBinContent(7570,100);
   MPass->SetBinContent(7571,100);
   MPass->SetBinContent(7572,98.50746);
   MPass->SetBinContent(7573,100);
   MPass->SetBinContent(7574,100);
   MPass->SetBinContent(7575,100);
   MPass->SetBinContent(7576,100);
   MPass->SetBinContent(7577,100);
   MPass->SetBinContent(7578,97.91667);
   MPass->SetBinContent(7579,100);
   MPass->SetBinContent(7580,98.71795);
   MPass->SetBinContent(7581,98.64865);
   MPass->SetBinContent(7582,100);
   MPass->SetBinContent(7583,100);
   MPass->SetBinContent(7584,100);
   MPass->SetBinContent(7585,96.9697);
   MPass->SetBinContent(7586,98.85057);
   MPass->SetBinContent(7587,100);
   MPass->SetBinContent(7588,98.48485);
   MPass->SetBinContent(7589,100);
   MPass->SetBinContent(7590,100);
   MPass->SetBinContent(7591,97.36842);
   MPass->SetBinContent(7592,98.78049);
   MPass->SetBinContent(7593,95.77465);
   MPass->SetBinContent(7594,100);
   MPass->SetBinContent(7595,100);
   MPass->SetBinContent(7596,100);
   MPass->SetBinContent(7597,94.44444);
   MPass->SetBinContent(7598,75);
   MPass->SetBinContent(7601,69.84127);
   MPass->SetBinContent(7602,96.66667);
   MPass->SetBinContent(7603,100);
   MPass->SetBinContent(7604,100);
   MPass->SetBinContent(7605,100);
   MPass->SetBinContent(7606,100);
   MPass->SetBinContent(7607,100);
   MPass->SetBinContent(7608,98.4375);
   MPass->SetBinContent(7609,100);
   MPass->SetBinContent(7610,100);
   MPass->SetBinContent(7611,100);
   MPass->SetBinContent(7612,98.18182);
   MPass->SetBinContent(7613,100);
   MPass->SetBinContent(7614,98.61111);
   MPass->SetBinContent(7615,98.3871);
   MPass->SetBinContent(7616,100);
   MPass->SetBinContent(7617,100);
   MPass->SetBinContent(7618,100);
   MPass->SetBinContent(7619,100);
   MPass->SetBinContent(7620,100);
   MPass->SetBinContent(7621,100);
   MPass->SetBinContent(7622,100);
   MPass->SetBinContent(7623,100);
   MPass->SetBinContent(7624,100);
   MPass->SetBinContent(7625,98.46154);
   MPass->SetBinContent(7626,100);
   MPass->SetBinContent(7627,100);
   MPass->SetBinContent(7628,100);
   MPass->SetBinContent(7629,100);
   MPass->SetBinContent(7630,100);
   MPass->SetBinContent(7631,100);
   MPass->SetBinContent(7632,98.48485);
   MPass->SetBinContent(7633,100);
   MPass->SetBinContent(7634,100);
   MPass->SetBinContent(7635,100);
   MPass->SetBinContent(7636,98.3871);
   MPass->SetBinContent(7637,97.4026);
   MPass->SetBinContent(7638,100);
   MPass->SetBinContent(7639,98.7013);
   MPass->SetBinContent(7640,100);
   MPass->SetBinContent(7641,100);
   MPass->SetBinContent(7642,96.62921);
   MPass->SetBinContent(7643,100);
   MPass->SetBinContent(7644,98.75);
   MPass->SetBinContent(7645,100);
   MPass->SetBinContent(7646,100);
   MPass->SetBinContent(7647,89.33333);
   MPass->SetBinContent(7648,74.07407);
   MPass->SetBinContent(7651,74.60317);
   MPass->SetBinContent(7652,100);
   MPass->SetBinContent(7653,100);
   MPass->SetBinContent(7654,100);
   MPass->SetBinContent(7655,98.24561);
   MPass->SetBinContent(7656,100);
   MPass->SetBinContent(7657,100);
   MPass->SetBinContent(7658,100);
   MPass->SetBinContent(7659,100);
   MPass->SetBinContent(7660,100);
   MPass->SetBinContent(7661,100);
   MPass->SetBinContent(7662,98.36066);
   MPass->SetBinContent(7663,97.75281);
   MPass->SetBinContent(7664,98.57143);
   MPass->SetBinContent(7665,100);
   MPass->SetBinContent(7666,100);
   MPass->SetBinContent(7667,100);
   MPass->SetBinContent(7668,100);
   MPass->SetBinContent(7669,100);
   MPass->SetBinContent(7670,100);
   MPass->SetBinContent(7671,100);
   MPass->SetBinContent(7672,100);
   MPass->SetBinContent(7673,98.63014);
   MPass->SetBinContent(7674,100);
   MPass->SetBinContent(7675,100);
   MPass->SetBinContent(7676,100);
   MPass->SetBinContent(7677,100);
   MPass->SetBinContent(7678,96.8254);
   MPass->SetBinContent(7679,98.36066);
   MPass->SetBinContent(7680,98.92473);
   MPass->SetBinContent(7681,95.94595);
   MPass->SetBinContent(7682,98.46154);
   MPass->SetBinContent(7683,100);
   MPass->SetBinContent(7684,100);
   MPass->SetBinContent(7685,96.72131);
   MPass->SetBinContent(7686,100);
   MPass->SetBinContent(7687,98.36066);
   MPass->SetBinContent(7688,100);
   MPass->SetBinContent(7689,100);
   MPass->SetBinContent(7690,100);
   MPass->SetBinContent(7691,98.79518);
   MPass->SetBinContent(7692,100);
   MPass->SetBinContent(7693,98.64865);
   MPass->SetBinContent(7694,97.1831);
   MPass->SetBinContent(7695,98.68421);
   MPass->SetBinContent(7696,98.85057);
   MPass->SetBinContent(7697,92.68293);
   MPass->SetBinContent(7698,83.78378);
   MPass->SetBinContent(7701,70.3125);
   MPass->SetBinContent(7702,96.07843);
   MPass->SetBinContent(7703,98.55072);
   MPass->SetBinContent(7704,100);
   MPass->SetBinContent(7705,100);
   MPass->SetBinContent(7706,100);
   MPass->SetBinContent(7707,100);
   MPass->SetBinContent(7708,100);
   MPass->SetBinContent(7709,100);
   MPass->SetBinContent(7710,100);
   MPass->SetBinContent(7711,100);
   MPass->SetBinContent(7712,100);
   MPass->SetBinContent(7713,100);
   MPass->SetBinContent(7714,100);
   MPass->SetBinContent(7715,98.63014);
   MPass->SetBinContent(7716,100);
   MPass->SetBinContent(7717,100);
   MPass->SetBinContent(7718,100);
   MPass->SetBinContent(7719,98.33333);
   MPass->SetBinContent(7720,100);
   MPass->SetBinContent(7721,100);
   MPass->SetBinContent(7722,100);
   MPass->SetBinContent(7723,98.92473);
   MPass->SetBinContent(7724,100);
   MPass->SetBinContent(7725,100);
   MPass->SetBinContent(7726,100);
   MPass->SetBinContent(7727,100);
   MPass->SetBinContent(7728,100);
   MPass->SetBinContent(7729,100);
   MPass->SetBinContent(7730,95.3125);
   MPass->SetBinContent(7731,100);
   MPass->SetBinContent(7732,100);
   MPass->SetBinContent(7733,100);
   MPass->SetBinContent(7734,100);
   MPass->SetBinContent(7735,98.48485);
   MPass->SetBinContent(7736,97.36842);
   MPass->SetBinContent(7737,100);
   MPass->SetBinContent(7738,98.66667);
   MPass->SetBinContent(7739,100);
   MPass->SetBinContent(7740,100);
   MPass->SetBinContent(7741,100);
   MPass->SetBinContent(7742,98.55072);
   MPass->SetBinContent(7743,100);
   MPass->SetBinContent(7744,100);
   MPass->SetBinContent(7745,100);
   MPass->SetBinContent(7746,100);
   MPass->SetBinContent(7747,92.06349);
   MPass->SetBinContent(7748,70);
   MPass->SetBinContent(7751,74.54545);
   MPass->SetBinContent(7752,96.49123);
   MPass->SetBinContent(7753,98.3871);
   MPass->SetBinContent(7754,100);
   MPass->SetBinContent(7755,98.30508);
   MPass->SetBinContent(7756,100);
   MPass->SetBinContent(7757,100);
   MPass->SetBinContent(7758,100);
   MPass->SetBinContent(7759,98.68421);
   MPass->SetBinContent(7760,100);
   MPass->SetBinContent(7761,100);
   MPass->SetBinContent(7762,100);
   MPass->SetBinContent(7763,98.18182);
   MPass->SetBinContent(7764,98.46154);
   MPass->SetBinContent(7765,100);
   MPass->SetBinContent(7766,100);
   MPass->SetBinContent(7767,100);
   MPass->SetBinContent(7768,100);
   MPass->SetBinContent(7769,100);
   MPass->SetBinContent(7770,100);
   MPass->SetBinContent(7771,100);
   MPass->SetBinContent(7772,100);
   MPass->SetBinContent(7773,100);
   MPass->SetBinContent(7774,100);
   MPass->SetBinContent(7775,100);
   MPass->SetBinContent(7776,100);
   MPass->SetBinContent(7777,100);
   MPass->SetBinContent(7778,100);
   MPass->SetBinContent(7779,100);
   MPass->SetBinContent(7780,98.59155);
   MPass->SetBinContent(7781,98.79518);
   MPass->SetBinContent(7782,100);
   MPass->SetBinContent(7783,100);
   MPass->SetBinContent(7784,98.4375);
   MPass->SetBinContent(7785,100);
   MPass->SetBinContent(7786,100);
   MPass->SetBinContent(7787,100);
   MPass->SetBinContent(7788,100);
   MPass->SetBinContent(7789,100);
   MPass->SetBinContent(7790,100);
   MPass->SetBinContent(7791,100);
   MPass->SetBinContent(7792,98.57143);
   MPass->SetBinContent(7793,100);
   MPass->SetBinContent(7794,98.82353);
   MPass->SetBinContent(7795,100);
   MPass->SetBinContent(7796,100);
   MPass->SetBinContent(7797,93.58974);
   MPass->SetBinContent(7798,85.05747);
   MPass->SetBinContent(7801,92.5);
   MPass->SetBinContent(7802,95.12195);
   MPass->SetBinContent(7803,100);
   MPass->SetBinContent(7804,100);
   MPass->SetBinContent(7805,100);
   MPass->SetBinContent(7806,100);
   MPass->SetBinContent(7807,98.4375);
   MPass->SetBinContent(7808,98.50746);
   MPass->SetBinContent(7809,100);
   MPass->SetBinContent(7810,100);
   MPass->SetBinContent(7811,100);
   MPass->SetBinContent(7812,100);
   MPass->SetBinContent(7813,98.57143);
   MPass->SetBinContent(7814,100);
   MPass->SetBinContent(7815,100);
   MPass->SetBinContent(7816,100);
   MPass->SetBinContent(7817,100);
   MPass->SetBinContent(7818,98.48485);
   MPass->SetBinContent(7819,100);
   MPass->SetBinContent(7820,100);
   MPass->SetBinContent(7821,100);
   MPass->SetBinContent(7822,100);
   MPass->SetBinContent(7823,100);
   MPass->SetBinContent(7824,100);
   MPass->SetBinContent(7825,98.55072);
   MPass->SetBinContent(7826,100);
   MPass->SetBinContent(7827,100);
   MPass->SetBinContent(7828,98.7013);
   MPass->SetBinContent(7829,98.55072);
   MPass->SetBinContent(7830,100);
   MPass->SetBinContent(7831,97.67442);
   MPass->SetBinContent(7832,100);
   MPass->SetBinContent(7833,98.61111);
   MPass->SetBinContent(7834,97.67442);
   MPass->SetBinContent(7835,100);
   MPass->SetBinContent(7836,100);
   MPass->SetBinContent(7837,95.77465);
   MPass->SetBinContent(7838,98.68421);
   MPass->SetBinContent(7839,100);
   MPass->SetBinContent(7840,100);
   MPass->SetBinContent(7841,98.48485);
   MPass->SetBinContent(7842,97.53086);
   MPass->SetBinContent(7843,95.65217);
   MPass->SetBinContent(7844,95.34884);
   MPass->SetBinContent(7845,100);
   MPass->SetBinContent(7846,100);
   MPass->SetBinContent(7847,93.15068);
   MPass->SetBinContent(7848,80.51948);
   MPass->SetBinContent(7851,67.27273);
   MPass->SetBinContent(7852,94.11765);
   MPass->SetBinContent(7853,96);
   MPass->SetBinContent(7854,98.14815);
   MPass->SetBinContent(7855,100);
   MPass->SetBinContent(7856,98.57143);
   MPass->SetBinContent(7857,100);
   MPass->SetBinContent(7858,100);
   MPass->SetBinContent(7859,100);
   MPass->SetBinContent(7860,100);
   MPass->SetBinContent(7861,100);
   MPass->SetBinContent(7862,100);
   MPass->SetBinContent(7863,100);
   MPass->SetBinContent(7864,100);
   MPass->SetBinContent(7865,100);
   MPass->SetBinContent(7866,100);
   MPass->SetBinContent(7867,100);
   MPass->SetBinContent(7868,100);
   MPass->SetBinContent(7869,100);
   MPass->SetBinContent(7870,100);
   MPass->SetBinContent(7871,100);
   MPass->SetBinContent(7872,97.5);
   MPass->SetBinContent(7873,100);
   MPass->SetBinContent(7874,100);
   MPass->SetBinContent(7875,100);
   MPass->SetBinContent(7876,100);
   MPass->SetBinContent(7877,100);
   MPass->SetBinContent(7878,100);
   MPass->SetBinContent(7879,96);
   MPass->SetBinContent(7880,95.3125);
   MPass->SetBinContent(7881,98.33333);
   MPass->SetBinContent(7882,100);
   MPass->SetBinContent(7883,98.64865);
   MPass->SetBinContent(7884,100);
   MPass->SetBinContent(7885,100);
   MPass->SetBinContent(7886,100);
   MPass->SetBinContent(7887,98.46154);
   MPass->SetBinContent(7888,100);
   MPass->SetBinContent(7889,96.05263);
   MPass->SetBinContent(7890,100);
   MPass->SetBinContent(7891,100);
   MPass->SetBinContent(7892,100);
   MPass->SetBinContent(7893,98.79518);
   MPass->SetBinContent(7894,96.42857);
   MPass->SetBinContent(7895,98.96907);
   MPass->SetBinContent(7896,100);
   MPass->SetBinContent(7897,95.4023);
   MPass->SetBinContent(7898,71.25);
   MPass->SetBinContent(7901,74.46809);
   MPass->SetBinContent(7902,92.85714);
   MPass->SetBinContent(7903,96.66667);
   MPass->SetBinContent(7904,100);
   MPass->SetBinContent(7905,100);
   MPass->SetBinContent(7906,100);
   MPass->SetBinContent(7907,98.85057);
   MPass->SetBinContent(7908,100);
   MPass->SetBinContent(7909,100);
   MPass->SetBinContent(7910,100);
   MPass->SetBinContent(7911,100);
   MPass->SetBinContent(7912,100);
   MPass->SetBinContent(7913,100);
   MPass->SetBinContent(7914,100);
   MPass->SetBinContent(7915,100);
   MPass->SetBinContent(7916,100);
   MPass->SetBinContent(7917,100);
   MPass->SetBinContent(7918,100);
   MPass->SetBinContent(7919,100);
   MPass->SetBinContent(7920,98.63014);
   MPass->SetBinContent(7921,100);
   MPass->SetBinContent(7922,100);
   MPass->SetBinContent(7923,98.68421);
   MPass->SetBinContent(7924,100);
   MPass->SetBinContent(7925,100);
   MPass->SetBinContent(7926,100);
   MPass->SetBinContent(7927,100);
   MPass->SetBinContent(7928,100);
   MPass->SetBinContent(7929,100);
   MPass->SetBinContent(7930,100);
   MPass->SetBinContent(7931,98.55072);
   MPass->SetBinContent(7932,100);
   MPass->SetBinContent(7933,100);
   MPass->SetBinContent(7934,98.27586);
   MPass->SetBinContent(7935,100);
   MPass->SetBinContent(7936,100);
   MPass->SetBinContent(7937,97.8022);
   MPass->SetBinContent(7938,100);
   MPass->SetBinContent(7939,100);
   MPass->SetBinContent(7940,100);
   MPass->SetBinContent(7941,100);
   MPass->SetBinContent(7942,100);
   MPass->SetBinContent(7943,100);
   MPass->SetBinContent(7944,98.7013);
   MPass->SetBinContent(7945,100);
   MPass->SetBinContent(7946,100);
   MPass->SetBinContent(7947,93.82716);
   MPass->SetBinContent(7948,76.71233);
   MPass->SetBinContent(7951,72.58065);
   MPass->SetBinContent(7952,94.44444);
   MPass->SetBinContent(7953,100);
   MPass->SetBinContent(7954,100);
   MPass->SetBinContent(7955,100);
   MPass->SetBinContent(7956,98.61111);
   MPass->SetBinContent(7957,98.33333);
   MPass->SetBinContent(7958,100);
   MPass->SetBinContent(7959,97.01493);
   MPass->SetBinContent(7960,100);
   MPass->SetBinContent(7961,98.64865);
   MPass->SetBinContent(7962,100);
   MPass->SetBinContent(7963,100);
   MPass->SetBinContent(7964,98.36066);
   MPass->SetBinContent(7965,100);
   MPass->SetBinContent(7966,100);
   MPass->SetBinContent(7967,98.61111);
   MPass->SetBinContent(7968,100);
   MPass->SetBinContent(7969,98.27586);
   MPass->SetBinContent(7970,100);
   MPass->SetBinContent(7971,98.4375);
   MPass->SetBinContent(7972,98.57143);
   MPass->SetBinContent(7973,100);
   MPass->SetBinContent(7974,98.55072);
   MPass->SetBinContent(7975,98.50746);
   MPass->SetBinContent(7976,100);
   MPass->SetBinContent(7977,100);
   MPass->SetBinContent(7978,100);
   MPass->SetBinContent(7979,100);
   MPass->SetBinContent(7980,98.61111);
   MPass->SetBinContent(7981,98.52941);
   MPass->SetBinContent(7982,100);
   MPass->SetBinContent(7983,98.66667);
   MPass->SetBinContent(7984,97.26027);
   MPass->SetBinContent(7985,100);
   MPass->SetBinContent(7986,98.21429);
   MPass->SetBinContent(7987,100);
   MPass->SetBinContent(7988,100);
   MPass->SetBinContent(7989,98.4375);
   MPass->SetBinContent(7990,98.71795);
   MPass->SetBinContent(7991,100);
   MPass->SetBinContent(7992,100);
   MPass->SetBinContent(7993,97.4026);
   MPass->SetBinContent(7994,100);
   MPass->SetBinContent(7995,100);
   MPass->SetBinContent(7996,100);
   MPass->SetBinContent(7997,95.29412);
   MPass->SetBinContent(7998,64.1791);
   MPass->SetBinContent(8001,75);
   MPass->SetBinContent(8002,93.75);
   MPass->SetBinContent(8003,96.9697);
   MPass->SetBinContent(8004,100);
   MPass->SetBinContent(8005,100);
   MPass->SetBinContent(8006,100);
   MPass->SetBinContent(8007,100);
   MPass->SetBinContent(8008,100);
   MPass->SetBinContent(8009,100);
   MPass->SetBinContent(8010,100);
   MPass->SetBinContent(8011,100);
   MPass->SetBinContent(8012,100);
   MPass->SetBinContent(8013,100);
   MPass->SetBinContent(8014,100);
   MPass->SetBinContent(8015,100);
   MPass->SetBinContent(8016,97.46835);
   MPass->SetBinContent(8017,100);
   MPass->SetBinContent(8018,100);
   MPass->SetBinContent(8019,100);
   MPass->SetBinContent(8020,100);
   MPass->SetBinContent(8021,100);
   MPass->SetBinContent(8022,100);
   MPass->SetBinContent(8023,100);
   MPass->SetBinContent(8024,100);
   MPass->SetBinContent(8025,98.63014);
   MPass->SetBinContent(8026,98.50746);
   MPass->SetBinContent(8027,98.73418);
   MPass->SetBinContent(8028,100);
   MPass->SetBinContent(8029,97.05882);
   MPass->SetBinContent(8030,98.55072);
   MPass->SetBinContent(8031,97.2973);
   MPass->SetBinContent(8032,100);
   MPass->SetBinContent(8033,100);
   MPass->SetBinContent(8034,98.4127);
   MPass->SetBinContent(8035,100);
   MPass->SetBinContent(8036,97.82609);
   MPass->SetBinContent(8037,98.79518);
   MPass->SetBinContent(8038,100);
   MPass->SetBinContent(8039,100);
   MPass->SetBinContent(8040,96.05263);
   MPass->SetBinContent(8041,98.91304);
   MPass->SetBinContent(8042,98.79518);
   MPass->SetBinContent(8043,98.9011);
   MPass->SetBinContent(8044,98.93617);
   MPass->SetBinContent(8045,98.85057);
   MPass->SetBinContent(8046,97.5);
   MPass->SetBinContent(8047,95.45455);
   MPass->SetBinContent(8048,73.41772);
   MPass->SetBinContent(8051,68);
   MPass->SetBinContent(8052,92.85714);
   MPass->SetBinContent(8053,96);
   MPass->SetBinContent(8054,98.18182);
   MPass->SetBinContent(8055,98.18182);
   MPass->SetBinContent(8056,100);
   MPass->SetBinContent(8057,100);
   MPass->SetBinContent(8058,98.61111);
   MPass->SetBinContent(8059,98.61111);
   MPass->SetBinContent(8060,100);
   MPass->SetBinContent(8061,100);
   MPass->SetBinContent(8062,100);
   MPass->SetBinContent(8063,100);
   MPass->SetBinContent(8064,100);
   MPass->SetBinContent(8065,98.83721);
   MPass->SetBinContent(8066,100);
   MPass->SetBinContent(8067,100);
   MPass->SetBinContent(8068,98.18182);
   MPass->SetBinContent(8069,100);
   MPass->SetBinContent(8070,100);
   MPass->SetBinContent(8071,100);
   MPass->SetBinContent(8072,98.4375);
   MPass->SetBinContent(8073,100);
   MPass->SetBinContent(8074,100);
   MPass->SetBinContent(8075,100);
   MPass->SetBinContent(8076,100);
   MPass->SetBinContent(8077,100);
   MPass->SetBinContent(8078,100);
   MPass->SetBinContent(8079,98.61111);
   MPass->SetBinContent(8080,95.45455);
   MPass->SetBinContent(8081,100);
   MPass->SetBinContent(8082,97.91667);
   MPass->SetBinContent(8083,100);
   MPass->SetBinContent(8084,97.36842);
   MPass->SetBinContent(8085,97.33333);
   MPass->SetBinContent(8086,100);
   MPass->SetBinContent(8087,100);
   MPass->SetBinContent(8088,98.66667);
   MPass->SetBinContent(8089,97.64706);
   MPass->SetBinContent(8090,100);
   MPass->SetBinContent(8091,100);
   MPass->SetBinContent(8092,97.05882);
   MPass->SetBinContent(8093,100);
   MPass->SetBinContent(8094,98.57143);
   MPass->SetBinContent(8095,100);
   MPass->SetBinContent(8096,98.79518);
   MPass->SetBinContent(8097,91.66667);
   MPass->SetBinContent(8098,73.33333);
   MPass->SetBinContent(8101,77.27273);
   MPass->SetBinContent(8102,94.44444);
   MPass->SetBinContent(8103,98.4127);
   MPass->SetBinContent(8104,100);
   MPass->SetBinContent(8105,100);
   MPass->SetBinContent(8106,100);
   MPass->SetBinContent(8107,100);
   MPass->SetBinContent(8108,100);
   MPass->SetBinContent(8109,98.57143);
   MPass->SetBinContent(8110,98.75);
   MPass->SetBinContent(8111,100);
   MPass->SetBinContent(8112,98.27586);
   MPass->SetBinContent(8113,98.27586);
   MPass->SetBinContent(8114,98.57143);
   MPass->SetBinContent(8115,100);
   MPass->SetBinContent(8116,100);
   MPass->SetBinContent(8117,100);
   MPass->SetBinContent(8118,100);
   MPass->SetBinContent(8119,100);
   MPass->SetBinContent(8120,98.71795);
   MPass->SetBinContent(8121,100);
   MPass->SetBinContent(8122,100);
   MPass->SetBinContent(8123,100);
   MPass->SetBinContent(8124,100);
   MPass->SetBinContent(8125,100);
   MPass->SetBinContent(8126,100);
   MPass->SetBinContent(8127,100);
   MPass->SetBinContent(8128,100);
   MPass->SetBinContent(8129,98.73418);
   MPass->SetBinContent(8130,97.01493);
   MPass->SetBinContent(8131,95.18072);
   MPass->SetBinContent(8132,100);
   MPass->SetBinContent(8133,98.75);
   MPass->SetBinContent(8134,97.72727);
   MPass->SetBinContent(8135,100);
   MPass->SetBinContent(8136,98.50746);
   MPass->SetBinContent(8137,100);
   MPass->SetBinContent(8138,98.61111);
   MPass->SetBinContent(8139,100);
   MPass->SetBinContent(8140,100);
   MPass->SetBinContent(8141,98.86364);
   MPass->SetBinContent(8142,97.59036);
   MPass->SetBinContent(8143,97.05882);
   MPass->SetBinContent(8144,96.80851);
   MPass->SetBinContent(8145,100);
   MPass->SetBinContent(8146,98.9011);
   MPass->SetBinContent(8147,92.15686);
   MPass->SetBinContent(8148,72.64151);
   MPass->SetBinContent(8151,66.66667);
   MPass->SetBinContent(8152,91.5493);
   MPass->SetBinContent(8153,98.50746);
   MPass->SetBinContent(8154,100);
   MPass->SetBinContent(8155,100);
   MPass->SetBinContent(8156,100);
   MPass->SetBinContent(8157,100);
   MPass->SetBinContent(8158,100);
   MPass->SetBinContent(8159,100);
   MPass->SetBinContent(8160,100);
   MPass->SetBinContent(8161,96.55172);
   MPass->SetBinContent(8162,100);
   MPass->SetBinContent(8163,100);
   MPass->SetBinContent(8164,98.55072);
   MPass->SetBinContent(8165,98.73418);
   MPass->SetBinContent(8166,100);
   MPass->SetBinContent(8167,100);
   MPass->SetBinContent(8168,98.36066);
   MPass->SetBinContent(8169,100);
   MPass->SetBinContent(8170,100);
   MPass->SetBinContent(8171,100);
   MPass->SetBinContent(8172,100);
   MPass->SetBinContent(8173,100);
   MPass->SetBinContent(8174,98.3871);
   MPass->SetBinContent(8175,98.50746);
   MPass->SetBinContent(8176,100);
   MPass->SetBinContent(8177,100);
   MPass->SetBinContent(8178,100);
   MPass->SetBinContent(8179,100);
   MPass->SetBinContent(8180,98.55072);
   MPass->SetBinContent(8181,100);
   MPass->SetBinContent(8182,100);
   MPass->SetBinContent(8183,100);
   MPass->SetBinContent(8184,100);
   MPass->SetBinContent(8185,100);
   MPass->SetBinContent(8186,93.42105);
   MPass->SetBinContent(8187,100);
   MPass->SetBinContent(8188,100);
   MPass->SetBinContent(8189,98.85057);
   MPass->SetBinContent(8190,100);
   MPass->SetBinContent(8191,100);
   MPass->SetBinContent(8192,98.80952);
   MPass->SetBinContent(8193,98.57143);
   MPass->SetBinContent(8194,98.93617);
   MPass->SetBinContent(8195,100);
   MPass->SetBinContent(8196,96.38554);
   MPass->SetBinContent(8197,97.59036);
   MPass->SetBinContent(8198,60.97561);
   MPass->SetBinContent(8201,69.09091);
   MPass->SetBinContent(8202,96.36364);
   MPass->SetBinContent(8203,100);
   MPass->SetBinContent(8204,100);
   MPass->SetBinContent(8205,100);
   MPass->SetBinContent(8206,100);
   MPass->SetBinContent(8207,100);
   MPass->SetBinContent(8208,100);
   MPass->SetBinContent(8209,100);
   MPass->SetBinContent(8210,100);
   MPass->SetBinContent(8211,100);
   MPass->SetBinContent(8212,100);
   MPass->SetBinContent(8213,98.59155);
   MPass->SetBinContent(8214,100);
   MPass->SetBinContent(8215,100);
   MPass->SetBinContent(8216,100);
   MPass->SetBinContent(8217,100);
   MPass->SetBinContent(8218,100);
   MPass->SetBinContent(8219,100);
   MPass->SetBinContent(8220,98.76543);
   MPass->SetBinContent(8221,100);
   MPass->SetBinContent(8222,98.52941);
   MPass->SetBinContent(8223,100);
   MPass->SetBinContent(8224,100);
   MPass->SetBinContent(8225,96.1039);
   MPass->SetBinContent(8226,100);
   MPass->SetBinContent(8227,100);
   MPass->SetBinContent(8228,98.64865);
   MPass->SetBinContent(8229,98.63014);
   MPass->SetBinContent(8230,98.3871);
   MPass->SetBinContent(8231,100);
   MPass->SetBinContent(8232,100);
   MPass->SetBinContent(8233,98.64865);
   MPass->SetBinContent(8234,100);
   MPass->SetBinContent(8235,100);
   MPass->SetBinContent(8236,100);
   MPass->SetBinContent(8237,100);
   MPass->SetBinContent(8238,97.53086);
   MPass->SetBinContent(8239,100);
   MPass->SetBinContent(8240,98.78049);
   MPass->SetBinContent(8241,100);
   MPass->SetBinContent(8242,98);
   MPass->SetBinContent(8243,97.5);
   MPass->SetBinContent(8244,97.59036);
   MPass->SetBinContent(8245,98.83721);
   MPass->SetBinContent(8246,98.36066);
   MPass->SetBinContent(8247,93.81443);
   MPass->SetBinContent(8248,76.31579);
   MPass->SetBinContent(8251,78.18182);
   MPass->SetBinContent(8252,96.61017);
   MPass->SetBinContent(8253,100);
   MPass->SetBinContent(8254,100);
   MPass->SetBinContent(8255,100);
   MPass->SetBinContent(8256,100);
   MPass->SetBinContent(8257,98.52941);
   MPass->SetBinContent(8258,98.18182);
   MPass->SetBinContent(8259,96.8254);
   MPass->SetBinContent(8260,100);
   MPass->SetBinContent(8261,100);
   MPass->SetBinContent(8262,100);
   MPass->SetBinContent(8263,100);
   MPass->SetBinContent(8264,100);
   MPass->SetBinContent(8265,100);
   MPass->SetBinContent(8266,100);
   MPass->SetBinContent(8267,100);
   MPass->SetBinContent(8268,100);
   MPass->SetBinContent(8269,98.61111);
   MPass->SetBinContent(8270,100);
   MPass->SetBinContent(8271,100);
   MPass->SetBinContent(8272,100);
   MPass->SetBinContent(8273,100);
   MPass->SetBinContent(8274,98.59155);
   MPass->SetBinContent(8275,98.66667);
   MPass->SetBinContent(8276,96.8254);
   MPass->SetBinContent(8277,100);
   MPass->SetBinContent(8278,100);
   MPass->SetBinContent(8279,100);
   MPass->SetBinContent(8280,100);
   MPass->SetBinContent(8281,97.72727);
   MPass->SetBinContent(8282,98.79518);
   MPass->SetBinContent(8283,98.9011);
   MPass->SetBinContent(8284,100);
   MPass->SetBinContent(8285,100);
   MPass->SetBinContent(8286,100);
   MPass->SetBinContent(8287,97.67442);
   MPass->SetBinContent(8288,97.22222);
   MPass->SetBinContent(8289,100);
   MPass->SetBinContent(8290,100);
   MPass->SetBinContent(8291,100);
   MPass->SetBinContent(8292,96.1039);
   MPass->SetBinContent(8293,97.2973);
   MPass->SetBinContent(8294,100);
   MPass->SetBinContent(8295,98.85057);
   MPass->SetBinContent(8296,98.71795);
   MPass->SetBinContent(8297,92.15686);
   MPass->SetBinContent(8298,68.2243);
   MPass->SetBinContent(8301,69.49153);
   MPass->SetBinContent(8302,95.83333);
   MPass->SetBinContent(8303,100);
   MPass->SetBinContent(8304,100);
   MPass->SetBinContent(8305,100);
   MPass->SetBinContent(8306,100);
   MPass->SetBinContent(8307,100);
   MPass->SetBinContent(8308,100);
   MPass->SetBinContent(8309,100);
   MPass->SetBinContent(8310,100);
   MPass->SetBinContent(8311,98.52941);
   MPass->SetBinContent(8312,100);
   MPass->SetBinContent(8313,100);
   MPass->SetBinContent(8314,98.48485);
   MPass->SetBinContent(8315,100);
   MPass->SetBinContent(8316,98.46154);
   MPass->SetBinContent(8317,100);
   MPass->SetBinContent(8318,100);
   MPass->SetBinContent(8319,98.59155);
   MPass->SetBinContent(8320,98.7013);
   MPass->SetBinContent(8321,100);
   MPass->SetBinContent(8322,100);
   MPass->SetBinContent(8323,100);
   MPass->SetBinContent(8324,100);
   MPass->SetBinContent(8325,100);
   MPass->SetBinContent(8326,100);
   MPass->SetBinContent(8327,100);
   MPass->SetBinContent(8328,98.63014);
   MPass->SetBinContent(8329,100);
   MPass->SetBinContent(8330,100);
   MPass->SetBinContent(8331,100);
   MPass->SetBinContent(8332,98.66667);
   MPass->SetBinContent(8333,100);
   MPass->SetBinContent(8334,98.76543);
   MPass->SetBinContent(8335,100);
   MPass->SetBinContent(8336,100);
   MPass->SetBinContent(8337,96.2963);
   MPass->SetBinContent(8338,96.8254);
   MPass->SetBinContent(8339,98.64865);
   MPass->SetBinContent(8340,97.64706);
   MPass->SetBinContent(8341,100);
   MPass->SetBinContent(8342,100);
   MPass->SetBinContent(8343,97.93814);
   MPass->SetBinContent(8344,100);
   MPass->SetBinContent(8345,98.88889);
   MPass->SetBinContent(8346,100);
   MPass->SetBinContent(8347,86.58537);
   MPass->SetBinContent(8348,75.60976);
   MPass->SetBinContent(8351,76.1194);
   MPass->SetBinContent(8352,91.42857);
   MPass->SetBinContent(8353,98.55072);
   MPass->SetBinContent(8354,98.36066);
   MPass->SetBinContent(8355,100);
   MPass->SetBinContent(8356,98.4127);
   MPass->SetBinContent(8357,100);
   MPass->SetBinContent(8358,100);
   MPass->SetBinContent(8359,100);
   MPass->SetBinContent(8360,100);
   MPass->SetBinContent(8361,100);
   MPass->SetBinContent(8362,100);
   MPass->SetBinContent(8363,100);
   MPass->SetBinContent(8364,100);
   MPass->SetBinContent(8365,100);
   MPass->SetBinContent(8366,100);
   MPass->SetBinContent(8367,100);
   MPass->SetBinContent(8368,100);
   MPass->SetBinContent(8369,98.63014);
   MPass->SetBinContent(8370,100);
   MPass->SetBinContent(8371,98.52941);
   MPass->SetBinContent(8372,100);
   MPass->SetBinContent(8373,96.42857);
   MPass->SetBinContent(8374,98.55072);
   MPass->SetBinContent(8375,100);
   MPass->SetBinContent(8376,97.01493);
   MPass->SetBinContent(8377,100);
   MPass->SetBinContent(8378,100);
   MPass->SetBinContent(8379,98.79518);
   MPass->SetBinContent(8380,98.11321);
   MPass->SetBinContent(8381,98.7013);
   MPass->SetBinContent(8382,100);
   MPass->SetBinContent(8383,98.9011);
   MPass->SetBinContent(8384,98.48485);
   MPass->SetBinContent(8385,100);
   MPass->SetBinContent(8386,100);
   MPass->SetBinContent(8387,100);
   MPass->SetBinContent(8388,100);
   MPass->SetBinContent(8389,100);
   MPass->SetBinContent(8390,100);
   MPass->SetBinContent(8391,98.7013);
   MPass->SetBinContent(8392,98.83721);
   MPass->SetBinContent(8393,97.72727);
   MPass->SetBinContent(8394,98.88889);
   MPass->SetBinContent(8395,97.59036);
   MPass->SetBinContent(8396,100);
   MPass->SetBinContent(8397,96.875);
   MPass->SetBinContent(8398,71.73913);
   MPass->SetBinContent(8401,69.38776);
   MPass->SetBinContent(8402,96.9697);
   MPass->SetBinContent(8403,96.875);
   MPass->SetBinContent(8404,100);
   MPass->SetBinContent(8405,100);
   MPass->SetBinContent(8406,100);
   MPass->SetBinContent(8407,100);
   MPass->SetBinContent(8408,100);
   MPass->SetBinContent(8409,100);
   MPass->SetBinContent(8410,100);
   MPass->SetBinContent(8411,96.15385);
   MPass->SetBinContent(8412,100);
   MPass->SetBinContent(8413,96.77419);
   MPass->SetBinContent(8414,100);
   MPass->SetBinContent(8415,100);
   MPass->SetBinContent(8416,100);
   MPass->SetBinContent(8417,100);
   MPass->SetBinContent(8418,100);
   MPass->SetBinContent(8419,100);
   MPass->SetBinContent(8420,100);
   MPass->SetBinContent(8421,100);
   MPass->SetBinContent(8422,100);
   MPass->SetBinContent(8423,100);
   MPass->SetBinContent(8424,98.50746);
   MPass->SetBinContent(8425,98.64865);
   MPass->SetBinContent(8426,100);
   MPass->SetBinContent(8427,100);
   MPass->SetBinContent(8428,98.68421);
   MPass->SetBinContent(8429,100);
   MPass->SetBinContent(8430,98.48485);
   MPass->SetBinContent(8431,95.89041);
   MPass->SetBinContent(8432,100);
   MPass->SetBinContent(8433,98.63014);
   MPass->SetBinContent(8434,100);
   MPass->SetBinContent(8435,100);
   MPass->SetBinContent(8436,96.15385);
   MPass->SetBinContent(8437,100);
   MPass->SetBinContent(8438,100);
   MPass->SetBinContent(8439,100);
   MPass->SetBinContent(8440,98.91304);
   MPass->SetBinContent(8441,98.63014);
   MPass->SetBinContent(8442,98.91304);
   MPass->SetBinContent(8443,96.77419);
   MPass->SetBinContent(8444,98.88889);
   MPass->SetBinContent(8445,100);
   MPass->SetBinContent(8446,98.86364);
   MPass->SetBinContent(8447,85.89744);
   MPass->SetBinContent(8448,75.82418);
   MPass->SetBinContent(8451,72.88136);
   MPass->SetBinContent(8452,94.33962);
   MPass->SetBinContent(8453,100);
   MPass->SetBinContent(8454,100);
   MPass->SetBinContent(8455,100);
   MPass->SetBinContent(8456,100);
   MPass->SetBinContent(8457,98.33333);
   MPass->SetBinContent(8458,100);
   MPass->SetBinContent(8459,100);
   MPass->SetBinContent(8460,100);
   MPass->SetBinContent(8461,98.64865);
   MPass->SetBinContent(8462,100);
   MPass->SetBinContent(8463,100);
   MPass->SetBinContent(8464,100);
   MPass->SetBinContent(8465,98.73418);
   MPass->SetBinContent(8466,100);
   MPass->SetBinContent(8467,100);
   MPass->SetBinContent(8468,98.33333);
   MPass->SetBinContent(8469,100);
   MPass->SetBinContent(8470,98.52941);
   MPass->SetBinContent(8471,100);
   MPass->SetBinContent(8472,98.61111);
   MPass->SetBinContent(8473,100);
   MPass->SetBinContent(8474,100);
   MPass->SetBinContent(8475,100);
   MPass->SetBinContent(8476,98.50746);
   MPass->SetBinContent(8477,100);
   MPass->SetBinContent(8478,96.61017);
   MPass->SetBinContent(8479,98.36066);
   MPass->SetBinContent(8480,100);
   MPass->SetBinContent(8481,100);
   MPass->SetBinContent(8482,98.76543);
   MPass->SetBinContent(8483,100);
   MPass->SetBinContent(8484,100);
   MPass->SetBinContent(8485,98.55072);
   MPass->SetBinContent(8486,100);
   MPass->SetBinContent(8487,96.42857);
   MPass->SetBinContent(8488,98.66667);
   MPass->SetBinContent(8489,97.26027);
   MPass->SetBinContent(8490,97.53086);
   MPass->SetBinContent(8491,100);
   MPass->SetBinContent(8492,97.2973);
   MPass->SetBinContent(8493,97.14286);
   MPass->SetBinContent(8494,100);
   MPass->SetBinContent(8495,98.76543);
   MPass->SetBinContent(8496,97.4026);
   MPass->SetBinContent(8497,91.35802);
   MPass->SetBinContent(8498,67.77778);
   MPass->SetBinContent(8501,75.75758);
   MPass->SetBinContent(8502,97.95918);
   MPass->SetBinContent(8503,100);
   MPass->SetBinContent(8504,100);
   MPass->SetBinContent(8505,100);
   MPass->SetBinContent(8506,100);
   MPass->SetBinContent(8507,100);
   MPass->SetBinContent(8508,100);
   MPass->SetBinContent(8509,100);
   MPass->SetBinContent(8510,100);
   MPass->SetBinContent(8511,98.27586);
   MPass->SetBinContent(8512,100);
   MPass->SetBinContent(8513,100);
   MPass->SetBinContent(8514,100);
   MPass->SetBinContent(8515,98);
   MPass->SetBinContent(8516,100);
   MPass->SetBinContent(8517,100);
   MPass->SetBinContent(8518,100);
   MPass->SetBinContent(8519,100);
   MPass->SetBinContent(8520,100);
   MPass->SetBinContent(8521,100);
   MPass->SetBinContent(8522,100);
   MPass->SetBinContent(8523,100);
   MPass->SetBinContent(8524,100);
   MPass->SetBinContent(8525,100);
   MPass->SetBinContent(8526,98.48485);
   MPass->SetBinContent(8527,100);
   MPass->SetBinContent(8528,100);
   MPass->SetBinContent(8529,100);
   MPass->SetBinContent(8530,98.75);
   MPass->SetBinContent(8531,100);
   MPass->SetBinContent(8532,98.55072);
   MPass->SetBinContent(8533,100);
   MPass->SetBinContent(8534,100);
   MPass->SetBinContent(8535,98.78049);
   MPass->SetBinContent(8536,98.8764);
   MPass->SetBinContent(8537,100);
   MPass->SetBinContent(8538,100);
   MPass->SetBinContent(8539,100);
   MPass->SetBinContent(8540,100);
   MPass->SetBinContent(8541,98.05825);
   MPass->SetBinContent(8542,97.33333);
   MPass->SetBinContent(8543,98.48485);
   MPass->SetBinContent(8544,98.86364);
   MPass->SetBinContent(8545,97.14286);
   MPass->SetBinContent(8546,98.57143);
   MPass->SetBinContent(8547,91.35802);
   MPass->SetBinContent(8548,71.15385);
   MPass->SetBinContent(8551,67.44186);
   MPass->SetBinContent(8552,93.10345);
   MPass->SetBinContent(8553,100);
   MPass->SetBinContent(8554,98);
   MPass->SetBinContent(8555,100);
   MPass->SetBinContent(8556,100);
   MPass->SetBinContent(8557,100);
   MPass->SetBinContent(8558,100);
   MPass->SetBinContent(8559,100);
   MPass->SetBinContent(8560,98.64865);
   MPass->SetBinContent(8561,100);
   MPass->SetBinContent(8562,96.72131);
   MPass->SetBinContent(8563,100);
   MPass->SetBinContent(8564,100);
   MPass->SetBinContent(8565,100);
   MPass->SetBinContent(8566,100);
   MPass->SetBinContent(8567,94);
   MPass->SetBinContent(8568,97.87234);
   MPass->SetBinContent(8569,98.30508);
   MPass->SetBinContent(8570,100);
   MPass->SetBinContent(8571,100);
   MPass->SetBinContent(8572,98.63014);
   MPass->SetBinContent(8573,100);
   MPass->SetBinContent(8574,100);
   MPass->SetBinContent(8575,100);
   MPass->SetBinContent(8576,100);
   MPass->SetBinContent(8577,100);
   MPass->SetBinContent(8578,100);
   MPass->SetBinContent(8579,100);
   MPass->SetBinContent(8580,95.38462);
   MPass->SetBinContent(8581,98.3871);
   MPass->SetBinContent(8582,100);
   MPass->SetBinContent(8583,98.48485);
   MPass->SetBinContent(8584,100);
   MPass->SetBinContent(8585,100);
   MPass->SetBinContent(8586,97.46835);
   MPass->SetBinContent(8587,96.59091);
   MPass->SetBinContent(8588,97.53086);
   MPass->SetBinContent(8589,98.66667);
   MPass->SetBinContent(8590,98.59155);
   MPass->SetBinContent(8591,98.50746);
   MPass->SetBinContent(8592,100);
   MPass->SetBinContent(8593,100);
   MPass->SetBinContent(8594,98.57143);
   MPass->SetBinContent(8595,100);
   MPass->SetBinContent(8596,100);
   MPass->SetBinContent(8597,96.62921);
   MPass->SetBinContent(8598,67.53247);
   MPass->SetBinContent(8601,76.59574);
   MPass->SetBinContent(8602,94.91525);
   MPass->SetBinContent(8603,100);
   MPass->SetBinContent(8604,98.64865);
   MPass->SetBinContent(8605,100);
   MPass->SetBinContent(8606,100);
   MPass->SetBinContent(8607,100);
   MPass->SetBinContent(8608,100);
   MPass->SetBinContent(8609,100);
   MPass->SetBinContent(8610,100);
   MPass->SetBinContent(8611,98.48485);
   MPass->SetBinContent(8612,100);
   MPass->SetBinContent(8613,100);
   MPass->SetBinContent(8614,100);
   MPass->SetBinContent(8615,100);
   MPass->SetBinContent(8616,100);
   MPass->SetBinContent(8617,98.33333);
   MPass->SetBinContent(8618,98.52941);
   MPass->SetBinContent(8619,98.57143);
   MPass->SetBinContent(8620,100);
   MPass->SetBinContent(8621,98.18182);
   MPass->SetBinContent(8622,100);
   MPass->SetBinContent(8623,100);
   MPass->SetBinContent(8624,100);
   MPass->SetBinContent(8625,100);
   MPass->SetBinContent(8626,100);
   MPass->SetBinContent(8627,98.33333);
   MPass->SetBinContent(8628,100);
   MPass->SetBinContent(8629,98.48485);
   MPass->SetBinContent(8630,100);
   MPass->SetBinContent(8631,100);
   MPass->SetBinContent(8632,98.68421);
   MPass->SetBinContent(8633,100);
   MPass->SetBinContent(8634,100);
   MPass->SetBinContent(8635,98.57143);
   MPass->SetBinContent(8636,97.4359);
   MPass->SetBinContent(8637,97.8022);
   MPass->SetBinContent(8638,98.52941);
   MPass->SetBinContent(8639,100);
   MPass->SetBinContent(8640,98.64865);
   MPass->SetBinContent(8641,98.48485);
   MPass->SetBinContent(8642,100);
   MPass->SetBinContent(8643,98.75);
   MPass->SetBinContent(8644,98.79518);
   MPass->SetBinContent(8645,100);
   MPass->SetBinContent(8646,100);
   MPass->SetBinContent(8647,91.86047);
   MPass->SetBinContent(8648,74.73684);
   MPass->SetBinContent(8651,81.81818);
   MPass->SetBinContent(8652,92.72727);
   MPass->SetBinContent(8653,98.50746);
   MPass->SetBinContent(8654,100);
   MPass->SetBinContent(8655,100);
   MPass->SetBinContent(8656,100);
   MPass->SetBinContent(8657,100);
   MPass->SetBinContent(8658,100);
   MPass->SetBinContent(8659,100);
   MPass->SetBinContent(8660,100);
   MPass->SetBinContent(8661,100);
   MPass->SetBinContent(8662,100);
   MPass->SetBinContent(8663,100);
   MPass->SetBinContent(8664,98.61111);
   MPass->SetBinContent(8665,100);
   MPass->SetBinContent(8666,100);
   MPass->SetBinContent(8667,100);
   MPass->SetBinContent(8668,100);
   MPass->SetBinContent(8669,100);
   MPass->SetBinContent(8670,100);
   MPass->SetBinContent(8671,100);
   MPass->SetBinContent(8672,100);
   MPass->SetBinContent(8673,100);
   MPass->SetBinContent(8674,100);
   MPass->SetBinContent(8675,98.48485);
   MPass->SetBinContent(8676,100);
   MPass->SetBinContent(8677,98.3871);
   MPass->SetBinContent(8678,100);
   MPass->SetBinContent(8679,100);
   MPass->SetBinContent(8680,96.47059);
   MPass->SetBinContent(8681,98.7013);
   MPass->SetBinContent(8682,98.9011);
   MPass->SetBinContent(8683,98.46154);
   MPass->SetBinContent(8684,100);
   MPass->SetBinContent(8685,100);
   MPass->SetBinContent(8686,100);
   MPass->SetBinContent(8687,100);
   MPass->SetBinContent(8688,100);
   MPass->SetBinContent(8689,100);
   MPass->SetBinContent(8690,100);
   MPass->SetBinContent(8691,100);
   MPass->SetBinContent(8692,98.52941);
   MPass->SetBinContent(8693,100);
   MPass->SetBinContent(8694,100);
   MPass->SetBinContent(8695,100);
   MPass->SetBinContent(8696,97.36842);
   MPass->SetBinContent(8697,94.89796);
   MPass->SetBinContent(8698,66.29213);
   MPass->SetBinContent(8701,71.15385);
   MPass->SetBinContent(8702,96.49123);
   MPass->SetBinContent(8703,96.55172);
   MPass->SetBinContent(8704,100);
   MPass->SetBinContent(8705,100);
   MPass->SetBinContent(8706,98.48485);
   MPass->SetBinContent(8707,100);
   MPass->SetBinContent(8708,100);
   MPass->SetBinContent(8709,100);
   MPass->SetBinContent(8710,100);
   MPass->SetBinContent(8711,98.50746);
   MPass->SetBinContent(8712,100);
   MPass->SetBinContent(8713,100);
   MPass->SetBinContent(8714,100);
   MPass->SetBinContent(8715,100);
   MPass->SetBinContent(8716,100);
   MPass->SetBinContent(8717,100);
   MPass->SetBinContent(8718,100);
   MPass->SetBinContent(8719,98.73418);
   MPass->SetBinContent(8720,100);
   MPass->SetBinContent(8721,100);
   MPass->SetBinContent(8722,100);
   MPass->SetBinContent(8723,96.61017);
   MPass->SetBinContent(8724,98.63014);
   MPass->SetBinContent(8725,100);
   MPass->SetBinContent(8726,97.53086);
   MPass->SetBinContent(8727,100);
   MPass->SetBinContent(8728,100);
   MPass->SetBinContent(8729,100);
   MPass->SetBinContent(8730,100);
   MPass->SetBinContent(8731,98.57143);
   MPass->SetBinContent(8732,100);
   MPass->SetBinContent(8733,97.01493);
   MPass->SetBinContent(8734,100);
   MPass->SetBinContent(8735,98.71795);
   MPass->SetBinContent(8736,98.85057);
   MPass->SetBinContent(8737,100);
   MPass->SetBinContent(8738,98.68421);
   MPass->SetBinContent(8739,100);
   MPass->SetBinContent(8740,98.71795);
   MPass->SetBinContent(8741,98.50746);
   MPass->SetBinContent(8742,100);
   MPass->SetBinContent(8743,100);
   MPass->SetBinContent(8744,98.73418);
   MPass->SetBinContent(8745,98.71795);
   MPass->SetBinContent(8746,98.86364);
   MPass->SetBinContent(8747,96.20253);
   MPass->SetBinContent(8748,69.76744);
   MPass->SetBinContent(8751,77.55102);
   MPass->SetBinContent(8752,92.85714);
   MPass->SetBinContent(8753,100);
   MPass->SetBinContent(8754,100);
   MPass->SetBinContent(8755,100);
   MPass->SetBinContent(8756,100);
   MPass->SetBinContent(8757,100);
   MPass->SetBinContent(8758,98.33333);
   MPass->SetBinContent(8759,98.14815);
   MPass->SetBinContent(8760,100);
   MPass->SetBinContent(8761,100);
   MPass->SetBinContent(8762,98.64865);
   MPass->SetBinContent(8763,100);
   MPass->SetBinContent(8764,100);
   MPass->SetBinContent(8765,100);
   MPass->SetBinContent(8766,100);
   MPass->SetBinContent(8767,100);
   MPass->SetBinContent(8768,98.36066);
   MPass->SetBinContent(8769,100);
   MPass->SetBinContent(8770,100);
   MPass->SetBinContent(8771,97.95918);
   MPass->SetBinContent(8772,100);
   MPass->SetBinContent(8773,100);
   MPass->SetBinContent(8774,98.75);
   MPass->SetBinContent(8775,98.52941);
   MPass->SetBinContent(8776,97.70115);
   MPass->SetBinContent(8777,100);
   MPass->SetBinContent(8778,97.56098);
   MPass->SetBinContent(8779,98.61111);
   MPass->SetBinContent(8780,98.4375);
   MPass->SetBinContent(8781,98.24561);
   MPass->SetBinContent(8782,97.05882);
   MPass->SetBinContent(8783,98.76543);
   MPass->SetBinContent(8784,100);
   MPass->SetBinContent(8785,100);
   MPass->SetBinContent(8786,98.46154);
   MPass->SetBinContent(8787,98.33333);
   MPass->SetBinContent(8788,98.71795);
   MPass->SetBinContent(8789,100);
   MPass->SetBinContent(8790,100);
   MPass->SetBinContent(8791,100);
   MPass->SetBinContent(8792,98.57143);
   MPass->SetBinContent(8793,100);
   MPass->SetBinContent(8794,97.72727);
   MPass->SetBinContent(8795,98.71795);
   MPass->SetBinContent(8796,98.85057);
   MPass->SetBinContent(8797,98.64865);
   MPass->SetBinContent(8798,78.94737);
   MPass->SetBinContent(8801,77.77778);
   MPass->SetBinContent(8802,96.42857);
   MPass->SetBinContent(8803,100);
   MPass->SetBinContent(8804,100);
   MPass->SetBinContent(8805,100);
   MPass->SetBinContent(8806,100);
   MPass->SetBinContent(8807,100);
   MPass->SetBinContent(8808,100);
   MPass->SetBinContent(8809,100);
   MPass->SetBinContent(8810,100);
   MPass->SetBinContent(8811,100);
   MPass->SetBinContent(8812,98.36066);
   MPass->SetBinContent(8813,100);
   MPass->SetBinContent(8814,100);
   MPass->SetBinContent(8815,96.92308);
   MPass->SetBinContent(8816,100);
   MPass->SetBinContent(8817,100);
   MPass->SetBinContent(8818,100);
   MPass->SetBinContent(8819,100);
   MPass->SetBinContent(8820,96.875);
   MPass->SetBinContent(8821,100);
   MPass->SetBinContent(8822,98.61111);
   MPass->SetBinContent(8823,100);
   MPass->SetBinContent(8824,96.72131);
   MPass->SetBinContent(8825,100);
   MPass->SetBinContent(8826,100);
   MPass->SetBinContent(8827,100);
   MPass->SetBinContent(8828,98.48485);
   MPass->SetBinContent(8829,100);
   MPass->SetBinContent(8830,100);
   MPass->SetBinContent(8831,98.79518);
   MPass->SetBinContent(8832,100);
   MPass->SetBinContent(8833,100);
   MPass->SetBinContent(8834,98.75);
   MPass->SetBinContent(8835,100);
   MPass->SetBinContent(8836,100);
   MPass->SetBinContent(8837,100);
   MPass->SetBinContent(8838,100);
   MPass->SetBinContent(8839,100);
   MPass->SetBinContent(8840,100);
   MPass->SetBinContent(8841,100);
   MPass->SetBinContent(8842,97.01493);
   MPass->SetBinContent(8843,100);
   MPass->SetBinContent(8844,98.7013);
   MPass->SetBinContent(8845,100);
   MPass->SetBinContent(8846,100);
   MPass->SetBinContent(8847,91.5493);
   MPass->SetBinContent(8848,65.90909);
   MPass->SetBinContent(8851,71.92982);
   MPass->SetBinContent(8852,91.83673);
   MPass->SetBinContent(8853,97.82609);
   MPass->SetBinContent(8854,100);
   MPass->SetBinContent(8855,98.59155);
   MPass->SetBinContent(8856,96.875);
   MPass->SetBinContent(8857,100);
   MPass->SetBinContent(8858,100);
   MPass->SetBinContent(8859,100);
   MPass->SetBinContent(8860,100);
   MPass->SetBinContent(8861,100);
   MPass->SetBinContent(8862,100);
   MPass->SetBinContent(8863,100);
   MPass->SetBinContent(8864,98.36066);
   MPass->SetBinContent(8865,100);
   MPass->SetBinContent(8866,100);
   MPass->SetBinContent(8867,98.24561);
   MPass->SetBinContent(8868,98.4127);
   MPass->SetBinContent(8869,100);
   MPass->SetBinContent(8870,100);
   MPass->SetBinContent(8871,98.64865);
   MPass->SetBinContent(8872,98.48485);
   MPass->SetBinContent(8873,100);
   MPass->SetBinContent(8874,98.66667);
   MPass->SetBinContent(8875,98.76543);
   MPass->SetBinContent(8876,100);
   MPass->SetBinContent(8877,100);
   MPass->SetBinContent(8878,100);
   MPass->SetBinContent(8879,100);
   MPass->SetBinContent(8880,98.63014);
   MPass->SetBinContent(8881,96.25);
   MPass->SetBinContent(8882,100);
   MPass->SetBinContent(8883,100);
   MPass->SetBinContent(8884,100);
   MPass->SetBinContent(8885,97.1831);
   MPass->SetBinContent(8886,98.59155);
   MPass->SetBinContent(8887,100);
   MPass->SetBinContent(8888,100);
   MPass->SetBinContent(8889,100);
   MPass->SetBinContent(8890,100);
   MPass->SetBinContent(8891,96.34146);
   MPass->SetBinContent(8892,100);
   MPass->SetBinContent(8893,97.64706);
   MPass->SetBinContent(8894,100);
   MPass->SetBinContent(8895,100);
   MPass->SetBinContent(8896,100);
   MPass->SetBinContent(8897,94.38202);
   MPass->SetBinContent(8898,64.77273);
   MPass->SetBinContent(8901,76);
   MPass->SetBinContent(8902,93.47826);
   MPass->SetBinContent(8903,100);
   MPass->SetBinContent(8904,100);
   MPass->SetBinContent(8905,100);
   MPass->SetBinContent(8906,100);
   MPass->SetBinContent(8907,100);
   MPass->SetBinContent(8908,100);
   MPass->SetBinContent(8909,100);
   MPass->SetBinContent(8910,98.18182);
   MPass->SetBinContent(8911,100);
   MPass->SetBinContent(8912,98.33333);
   MPass->SetBinContent(8913,100);
   MPass->SetBinContent(8914,100);
   MPass->SetBinContent(8915,100);
   MPass->SetBinContent(8916,100);
   MPass->SetBinContent(8917,100);
   MPass->SetBinContent(8918,98.07692);
   MPass->SetBinContent(8919,100);
   MPass->SetBinContent(8920,100);
   MPass->SetBinContent(8921,100);
   MPass->SetBinContent(8922,100);
   MPass->SetBinContent(8923,100);
   MPass->SetBinContent(8924,100);
   MPass->SetBinContent(8925,98.59155);
   MPass->SetBinContent(8926,100);
   MPass->SetBinContent(8927,100);
   MPass->SetBinContent(8928,100);
   MPass->SetBinContent(8929,98.63014);
   MPass->SetBinContent(8930,98.50746);
   MPass->SetBinContent(8931,98.59155);
   MPass->SetBinContent(8932,100);
   MPass->SetBinContent(8933,100);
   MPass->SetBinContent(8934,98.64865);
   MPass->SetBinContent(8935,100);
   MPass->SetBinContent(8936,98.30508);
   MPass->SetBinContent(8937,98.71795);
   MPass->SetBinContent(8938,96.875);
   MPass->SetBinContent(8939,100);
   MPass->SetBinContent(8940,97.87234);
   MPass->SetBinContent(8941,97.4359);
   MPass->SetBinContent(8942,98.71795);
   MPass->SetBinContent(8943,98.3871);
   MPass->SetBinContent(8944,98.66667);
   MPass->SetBinContent(8945,100);
   MPass->SetBinContent(8946,97.46835);
   MPass->SetBinContent(8947,92.10526);
   MPass->SetBinContent(8948,60.21505);
   MPass->SetBinContent(8951,70.3125);
   MPass->SetBinContent(8952,96.55172);
   MPass->SetBinContent(8953,96.875);
   MPass->SetBinContent(8954,100);
   MPass->SetBinContent(8955,100);
   MPass->SetBinContent(8956,98.52941);
   MPass->SetBinContent(8957,100);
   MPass->SetBinContent(8958,100);
   MPass->SetBinContent(8959,100);
   MPass->SetBinContent(8960,100);
   MPass->SetBinContent(8961,100);
   MPass->SetBinContent(8962,100);
   MPass->SetBinContent(8963,100);
   MPass->SetBinContent(8964,100);
   MPass->SetBinContent(8965,98.64865);
   MPass->SetBinContent(8966,100);
   MPass->SetBinContent(8967,100);
   MPass->SetBinContent(8968,100);
   MPass->SetBinContent(8969,98.36066);
   MPass->SetBinContent(8970,100);
   MPass->SetBinContent(8971,98.4127);
   MPass->SetBinContent(8972,100);
   MPass->SetBinContent(8973,100);
   MPass->SetBinContent(8974,98.30508);
   MPass->SetBinContent(8975,100);
   MPass->SetBinContent(8976,100);
   MPass->SetBinContent(8977,100);
   MPass->SetBinContent(8978,100);
   MPass->SetBinContent(8979,100);
   MPass->SetBinContent(8980,100);
   MPass->SetBinContent(8981,98.75);
   MPass->SetBinContent(8982,100);
   MPass->SetBinContent(8983,100);
   MPass->SetBinContent(8984,100);
   MPass->SetBinContent(8985,97.26027);
   MPass->SetBinContent(8986,100);
   MPass->SetBinContent(8987,100);
   MPass->SetBinContent(8988,97.46835);
   MPass->SetBinContent(8989,100);
   MPass->SetBinContent(8990,98.75);
   MPass->SetBinContent(8991,98.50746);
   MPass->SetBinContent(8992,98.59155);
   MPass->SetBinContent(8993,100);
   MPass->SetBinContent(8994,98.92473);
   MPass->SetBinContent(8995,100);
   MPass->SetBinContent(8996,97.77778);
   MPass->SetBinContent(8997,90.78947);
   MPass->SetBinContent(8998,66.27907);
   MPass->SetBinContent(9001,70.58824);
   MPass->SetBinContent(9002,93.65079);
   MPass->SetBinContent(9003,100);
   MPass->SetBinContent(9004,100);
   MPass->SetBinContent(9005,100);
   MPass->SetBinContent(9006,100);
   MPass->SetBinContent(9007,100);
   MPass->SetBinContent(9008,100);
   MPass->SetBinContent(9009,100);
   MPass->SetBinContent(9010,100);
   MPass->SetBinContent(9011,98.30508);
   MPass->SetBinContent(9012,98.27586);
   MPass->SetBinContent(9013,100);
   MPass->SetBinContent(9014,96.77419);
   MPass->SetBinContent(9015,100);
   MPass->SetBinContent(9016,100);
   MPass->SetBinContent(9017,100);
   MPass->SetBinContent(9018,98.14815);
   MPass->SetBinContent(9019,100);
   MPass->SetBinContent(9020,98.30508);
   MPass->SetBinContent(9021,100);
   MPass->SetBinContent(9022,100);
   MPass->SetBinContent(9023,100);
   MPass->SetBinContent(9024,100);
   MPass->SetBinContent(9025,100);
   MPass->SetBinContent(9026,100);
   MPass->SetBinContent(9027,98.57143);
   MPass->SetBinContent(9028,100);
   MPass->SetBinContent(9029,100);
   MPass->SetBinContent(9030,100);
   MPass->SetBinContent(9031,100);
   MPass->SetBinContent(9032,100);
   MPass->SetBinContent(9033,98.76543);
   MPass->SetBinContent(9034,100);
   MPass->SetBinContent(9035,100);
   MPass->SetBinContent(9036,100);
   MPass->SetBinContent(9037,98.3871);
   MPass->SetBinContent(9038,96.42857);
   MPass->SetBinContent(9039,98.78049);
   MPass->SetBinContent(9040,98.59155);
   MPass->SetBinContent(9041,98.33333);
   MPass->SetBinContent(9042,96.875);
   MPass->SetBinContent(9043,100);
   MPass->SetBinContent(9044,100);
   MPass->SetBinContent(9045,98.73418);
   MPass->SetBinContent(9046,98.71795);
   MPass->SetBinContent(9047,92.68293);
   MPass->SetBinContent(9048,71.95122);
   MPass->SetBinContent(9051,76.5625);
   MPass->SetBinContent(9052,96.55172);
   MPass->SetBinContent(9053,98.36066);
   MPass->SetBinContent(9054,100);
   MPass->SetBinContent(9055,100);
   MPass->SetBinContent(9056,100);
   MPass->SetBinContent(9057,100);
   MPass->SetBinContent(9058,100);
   MPass->SetBinContent(9059,100);
   MPass->SetBinContent(9060,100);
   MPass->SetBinContent(9061,98.21429);
   MPass->SetBinContent(9062,100);
   MPass->SetBinContent(9063,100);
   MPass->SetBinContent(9064,100);
   MPass->SetBinContent(9065,100);
   MPass->SetBinContent(9066,100);
   MPass->SetBinContent(9067,100);
   MPass->SetBinContent(9068,100);
   MPass->SetBinContent(9069,98.75);
   MPass->SetBinContent(9070,100);
   MPass->SetBinContent(9071,100);
   MPass->SetBinContent(9072,100);
   MPass->SetBinContent(9073,100);
   MPass->SetBinContent(9074,100);
   MPass->SetBinContent(9075,100);
   MPass->SetBinContent(9076,98.48485);
   MPass->SetBinContent(9077,98.52941);
   MPass->SetBinContent(9078,100);
   MPass->SetBinContent(9079,100);
   MPass->SetBinContent(9080,97.4026);
   MPass->SetBinContent(9081,100);
   MPass->SetBinContent(9082,100);
   MPass->SetBinContent(9083,98.55072);
   MPass->SetBinContent(9084,98.82353);
   MPass->SetBinContent(9085,98.57143);
   MPass->SetBinContent(9086,100);
   MPass->SetBinContent(9087,100);
   MPass->SetBinContent(9088,100);
   MPass->SetBinContent(9089,98.52941);
   MPass->SetBinContent(9090,98.63014);
   MPass->SetBinContent(9091,96.77419);
   MPass->SetBinContent(9092,98.48485);
   MPass->SetBinContent(9093,98.82353);
   MPass->SetBinContent(9094,97.70115);
   MPass->SetBinContent(9095,98.75);
   MPass->SetBinContent(9096,98.88889);
   MPass->SetBinContent(9097,94.73684);
   MPass->SetBinContent(9098,78.78788);
   MPass->SetBinContent(9101,79.62963);
   MPass->SetBinContent(9102,92.30769);
   MPass->SetBinContent(9103,100);
   MPass->SetBinContent(9104,98.18182);
   MPass->SetBinContent(9105,98.14815);
   MPass->SetBinContent(9106,100);
   MPass->SetBinContent(9107,98.33333);
   MPass->SetBinContent(9108,100);
   MPass->SetBinContent(9109,98.48485);
   MPass->SetBinContent(9110,100);
   MPass->SetBinContent(9111,100);
   MPass->SetBinContent(9112,100);
   MPass->SetBinContent(9113,98.50746);
   MPass->SetBinContent(9114,98.57143);
   MPass->SetBinContent(9115,100);
   MPass->SetBinContent(9116,100);
   MPass->SetBinContent(9117,100);
   MPass->SetBinContent(9118,98.63014);
   MPass->SetBinContent(9119,100);
   MPass->SetBinContent(9120,100);
   MPass->SetBinContent(9121,98.46154);
   MPass->SetBinContent(9122,100);
   MPass->SetBinContent(9123,95.74468);
   MPass->SetBinContent(9124,100);
   MPass->SetBinContent(9125,100);
   MPass->SetBinContent(9126,100);
   MPass->SetBinContent(9127,100);
   MPass->SetBinContent(9128,100);
   MPass->SetBinContent(9129,100);
   MPass->SetBinContent(9130,100);
   MPass->SetBinContent(9131,100);
   MPass->SetBinContent(9132,100);
   MPass->SetBinContent(9133,100);
   MPass->SetBinContent(9134,100);
   MPass->SetBinContent(9135,100);
   MPass->SetBinContent(9136,100);
   MPass->SetBinContent(9137,96.49123);
   MPass->SetBinContent(9138,100);
   MPass->SetBinContent(9139,100);
   MPass->SetBinContent(9140,97.26027);
   MPass->SetBinContent(9141,97.67442);
   MPass->SetBinContent(9142,97.75281);
   MPass->SetBinContent(9143,98.80952);
   MPass->SetBinContent(9144,100);
   MPass->SetBinContent(9145,97.56098);
   MPass->SetBinContent(9146,100);
   MPass->SetBinContent(9147,97.72727);
   MPass->SetBinContent(9148,67.81609);
   MPass->SetBinContent(9151,76.27119);
   MPass->SetBinContent(9152,95.08197);
   MPass->SetBinContent(9153,100);
   MPass->SetBinContent(9154,100);
   MPass->SetBinContent(9155,100);
   MPass->SetBinContent(9156,100);
   MPass->SetBinContent(9157,98.59155);
   MPass->SetBinContent(9158,98.63014);
   MPass->SetBinContent(9159,100);
   MPass->SetBinContent(9160,100);
   MPass->SetBinContent(9161,100);
   MPass->SetBinContent(9162,100);
   MPass->SetBinContent(9163,100);
   MPass->SetBinContent(9164,100);
   MPass->SetBinContent(9165,100);
   MPass->SetBinContent(9166,98.48485);
   MPass->SetBinContent(9167,100);
   MPass->SetBinContent(9168,98.59155);
   MPass->SetBinContent(9169,100);
   MPass->SetBinContent(9170,98.79518);
   MPass->SetBinContent(9171,100);
   MPass->SetBinContent(9172,100);
   MPass->SetBinContent(9173,100);
   MPass->SetBinContent(9174,100);
   MPass->SetBinContent(9175,98.50746);
   MPass->SetBinContent(9176,100);
   MPass->SetBinContent(9177,100);
   MPass->SetBinContent(9178,100);
   MPass->SetBinContent(9179,98.57143);
   MPass->SetBinContent(9180,100);
   MPass->SetBinContent(9181,98.80952);
   MPass->SetBinContent(9182,96.875);
   MPass->SetBinContent(9183,100);
   MPass->SetBinContent(9184,100);
   MPass->SetBinContent(9185,100);
   MPass->SetBinContent(9186,98.64865);
   MPass->SetBinContent(9187,98.48485);
   MPass->SetBinContent(9188,98.79518);
   MPass->SetBinContent(9189,98.64865);
   MPass->SetBinContent(9190,100);
   MPass->SetBinContent(9191,98.61111);
   MPass->SetBinContent(9192,97.36842);
   MPass->SetBinContent(9193,98.79518);
   MPass->SetBinContent(9194,100);
   MPass->SetBinContent(9195,100);
   MPass->SetBinContent(9196,100);
   MPass->SetBinContent(9197,94.38202);
   MPass->SetBinContent(9198,65.97938);
   MPass->SetBinContent(9201,78.43137);
   MPass->SetBinContent(9202,95.74468);
   MPass->SetBinContent(9203,100);
   MPass->SetBinContent(9204,100);
   MPass->SetBinContent(9205,98);
   MPass->SetBinContent(9206,100);
   MPass->SetBinContent(9207,100);
   MPass->SetBinContent(9208,100);
   MPass->SetBinContent(9209,100);
   MPass->SetBinContent(9210,100);
   MPass->SetBinContent(9211,100);
   MPass->SetBinContent(9212,100);
   MPass->SetBinContent(9213,98.33333);
   MPass->SetBinContent(9214,100);
   MPass->SetBinContent(9215,100);
   MPass->SetBinContent(9216,100);
   MPass->SetBinContent(9217,98.50746);
   MPass->SetBinContent(9218,100);
   MPass->SetBinContent(9219,100);
   MPass->SetBinContent(9220,100);
   MPass->SetBinContent(9221,100);
   MPass->SetBinContent(9222,100);
   MPass->SetBinContent(9223,100);
   MPass->SetBinContent(9224,100);
   MPass->SetBinContent(9225,98.46154);
   MPass->SetBinContent(9226,100);
   MPass->SetBinContent(9227,100);
   MPass->SetBinContent(9228,100);
   MPass->SetBinContent(9229,100);
   MPass->SetBinContent(9230,100);
   MPass->SetBinContent(9231,96.49123);
   MPass->SetBinContent(9232,100);
   MPass->SetBinContent(9233,100);
   MPass->SetBinContent(9234,100);
   MPass->SetBinContent(9235,98.11321);
   MPass->SetBinContent(9236,97.10145);
   MPass->SetBinContent(9237,98.64865);
   MPass->SetBinContent(9238,100);
   MPass->SetBinContent(9239,100);
   MPass->SetBinContent(9240,100);
   MPass->SetBinContent(9241,97.2973);
   MPass->SetBinContent(9242,96.66667);
   MPass->SetBinContent(9243,100);
   MPass->SetBinContent(9244,97.72727);
   MPass->SetBinContent(9245,100);
   MPass->SetBinContent(9246,98.9011);
   MPass->SetBinContent(9247,89.70588);
   MPass->SetBinContent(9248,73.91304);
   MPass->SetBinContent(9251,80.70175);
   MPass->SetBinContent(9252,93.75);
   MPass->SetBinContent(9253,97.33333);
   MPass->SetBinContent(9254,100);
   MPass->SetBinContent(9255,100);
   MPass->SetBinContent(9256,100);
   MPass->SetBinContent(9257,100);
   MPass->SetBinContent(9258,98.59155);
   MPass->SetBinContent(9259,100);
   MPass->SetBinContent(9260,100);
   MPass->SetBinContent(9261,100);
   MPass->SetBinContent(9262,100);
   MPass->SetBinContent(9263,100);
   MPass->SetBinContent(9264,100);
   MPass->SetBinContent(9265,100);
   MPass->SetBinContent(9266,100);
   MPass->SetBinContent(9267,98.80952);
   MPass->SetBinContent(9268,97.4359);
   MPass->SetBinContent(9269,100);
   MPass->SetBinContent(9270,98.71795);
   MPass->SetBinContent(9271,100);
   MPass->SetBinContent(9272,100);
   MPass->SetBinContent(9273,100);
   MPass->SetBinContent(9274,98.27586);
   MPass->SetBinContent(9275,100);
   MPass->SetBinContent(9276,100);
   MPass->SetBinContent(9277,98.50746);
   MPass->SetBinContent(9278,100);
   MPass->SetBinContent(9279,100);
   MPass->SetBinContent(9280,98.18182);
   MPass->SetBinContent(9281,98.63014);
   MPass->SetBinContent(9282,98.48485);
   MPass->SetBinContent(9283,100);
   MPass->SetBinContent(9284,100);
   MPass->SetBinContent(9285,100);
   MPass->SetBinContent(9286,98.66667);
   MPass->SetBinContent(9287,100);
   MPass->SetBinContent(9288,98.61111);
   MPass->SetBinContent(9289,96.77419);
   MPass->SetBinContent(9290,100);
   MPass->SetBinContent(9291,100);
   MPass->SetBinContent(9292,97.22222);
   MPass->SetBinContent(9293,98.76543);
   MPass->SetBinContent(9294,100);
   MPass->SetBinContent(9295,97.36842);
   MPass->SetBinContent(9296,100);
   MPass->SetBinContent(9297,91.50943);
   MPass->SetBinContent(9298,73.80952);
   MPass->SetBinContent(9301,61.53846);
   MPass->SetBinContent(9302,98);
   MPass->SetBinContent(9303,100);
   MPass->SetBinContent(9304,100);
   MPass->SetBinContent(9305,100);
   MPass->SetBinContent(9306,100);
   MPass->SetBinContent(9307,100);
   MPass->SetBinContent(9308,100);
   MPass->SetBinContent(9309,100);
   MPass->SetBinContent(9310,100);
   MPass->SetBinContent(9311,100);
   MPass->SetBinContent(9312,100);
   MPass->SetBinContent(9313,98.21429);
   MPass->SetBinContent(9314,100);
   MPass->SetBinContent(9315,100);
   MPass->SetBinContent(9316,100);
   MPass->SetBinContent(9317,100);
   MPass->SetBinContent(9318,100);
   MPass->SetBinContent(9319,100);
   MPass->SetBinContent(9320,100);
   MPass->SetBinContent(9321,98.33333);
   MPass->SetBinContent(9322,100);
   MPass->SetBinContent(9323,100);
   MPass->SetBinContent(9324,100);
   MPass->SetBinContent(9325,98.66667);
   MPass->SetBinContent(9326,98.61111);
   MPass->SetBinContent(9327,100);
   MPass->SetBinContent(9328,100);
   MPass->SetBinContent(9329,100);
   MPass->SetBinContent(9330,97.4359);
   MPass->SetBinContent(9331,98.59155);
   MPass->SetBinContent(9332,100);
   MPass->SetBinContent(9333,100);
   MPass->SetBinContent(9334,100);
   MPass->SetBinContent(9335,100);
   MPass->SetBinContent(9336,100);
   MPass->SetBinContent(9337,98.68421);
   MPass->SetBinContent(9338,100);
   MPass->SetBinContent(9339,100);
   MPass->SetBinContent(9340,100);
   MPass->SetBinContent(9341,98.52941);
   MPass->SetBinContent(9342,98.30508);
   MPass->SetBinContent(9343,100);
   MPass->SetBinContent(9344,97.84946);
   MPass->SetBinContent(9345,100);
   MPass->SetBinContent(9346,98.80952);
   MPass->SetBinContent(9347,90.76923);
   MPass->SetBinContent(9348,72.36842);
   MPass->SetBinContent(9351,76.66667);
   MPass->SetBinContent(9352,95.91837);
   MPass->SetBinContent(9353,100);
   MPass->SetBinContent(9354,100);
   MPass->SetBinContent(9355,100);
   MPass->SetBinContent(9356,98.61111);
   MPass->SetBinContent(9357,100);
   MPass->SetBinContent(9358,100);
   MPass->SetBinContent(9359,100);
   MPass->SetBinContent(9360,100);
   MPass->SetBinContent(9361,100);
   MPass->SetBinContent(9362,98.30508);
   MPass->SetBinContent(9363,100);
   MPass->SetBinContent(9364,98.48485);
   MPass->SetBinContent(9365,100);
   MPass->SetBinContent(9366,98.36066);
   MPass->SetBinContent(9367,100);
   MPass->SetBinContent(9368,100);
   MPass->SetBinContent(9369,100);
   MPass->SetBinContent(9370,100);
   MPass->SetBinContent(9371,100);
   MPass->SetBinContent(9372,100);
   MPass->SetBinContent(9373,100);
   MPass->SetBinContent(9374,100);
   MPass->SetBinContent(9375,98.64865);
   MPass->SetBinContent(9376,98.48485);
   MPass->SetBinContent(9377,100);
   MPass->SetBinContent(9378,100);
   MPass->SetBinContent(9379,100);
   MPass->SetBinContent(9380,98.57143);
   MPass->SetBinContent(9381,100);
   MPass->SetBinContent(9382,96.66667);
   MPass->SetBinContent(9383,100);
   MPass->SetBinContent(9384,100);
   MPass->SetBinContent(9385,100);
   MPass->SetBinContent(9386,100);
   MPass->SetBinContent(9387,97.5);
   MPass->SetBinContent(9388,98.21429);
   MPass->SetBinContent(9389,100);
   MPass->SetBinContent(9390,100);
   MPass->SetBinContent(9391,100);
   MPass->SetBinContent(9392,95.38462);
   MPass->SetBinContent(9393,100);
   MPass->SetBinContent(9394,100);
   MPass->SetBinContent(9395,100);
   MPass->SetBinContent(9396,100);
   MPass->SetBinContent(9397,91.30435);
   MPass->SetBinContent(9398,78.87324);
   MPass->SetBinContent(9401,72.30769);
   MPass->SetBinContent(9402,97.10145);
   MPass->SetBinContent(9403,98.14815);
   MPass->SetBinContent(9404,100);
   MPass->SetBinContent(9405,98.4127);
   MPass->SetBinContent(9406,100);
   MPass->SetBinContent(9407,98.3871);
   MPass->SetBinContent(9408,100);
   MPass->SetBinContent(9409,100);
   MPass->SetBinContent(9410,100);
   MPass->SetBinContent(9411,98.21429);
   MPass->SetBinContent(9412,100);
   MPass->SetBinContent(9413,100);
   MPass->SetBinContent(9414,100);
   MPass->SetBinContent(9415,100);
   MPass->SetBinContent(9416,100);
   MPass->SetBinContent(9417,100);
   MPass->SetBinContent(9418,100);
   MPass->SetBinContent(9419,100);
   MPass->SetBinContent(9420,100);
   MPass->SetBinContent(9421,100);
   MPass->SetBinContent(9422,100);
   MPass->SetBinContent(9423,100);
   MPass->SetBinContent(9424,100);
   MPass->SetBinContent(9425,100);
   MPass->SetBinContent(9426,100);
   MPass->SetBinContent(9427,100);
   MPass->SetBinContent(9428,100);
   MPass->SetBinContent(9429,98.52941);
   MPass->SetBinContent(9430,98.57143);
   MPass->SetBinContent(9431,98.71795);
   MPass->SetBinContent(9432,100);
   MPass->SetBinContent(9433,100);
   MPass->SetBinContent(9434,100);
   MPass->SetBinContent(9435,97.72727);
   MPass->SetBinContent(9436,97.01493);
   MPass->SetBinContent(9437,100);
   MPass->SetBinContent(9438,97.53086);
   MPass->SetBinContent(9439,98.55072);
   MPass->SetBinContent(9440,97.53086);
   MPass->SetBinContent(9441,100);
   MPass->SetBinContent(9442,100);
   MPass->SetBinContent(9443,98.66667);
   MPass->SetBinContent(9444,98.76543);
   MPass->SetBinContent(9445,100);
   MPass->SetBinContent(9446,98.75);
   MPass->SetBinContent(9447,90.14085);
   MPass->SetBinContent(9448,71.64179);
   MPass->SetBinContent(9451,67.10526);
   MPass->SetBinContent(9452,96.72131);
   MPass->SetBinContent(9453,98.4127);
   MPass->SetBinContent(9454,100);
   MPass->SetBinContent(9455,98.63014);
   MPass->SetBinContent(9456,100);
   MPass->SetBinContent(9457,100);
   MPass->SetBinContent(9458,100);
   MPass->SetBinContent(9459,100);
   MPass->SetBinContent(9460,100);
   MPass->SetBinContent(9461,100);
   MPass->SetBinContent(9462,100);
   MPass->SetBinContent(9463,100);
   MPass->SetBinContent(9464,100);
   MPass->SetBinContent(9465,98.55072);
   MPass->SetBinContent(9466,98.36066);
   MPass->SetBinContent(9467,100);
   MPass->SetBinContent(9468,98.4127);
   MPass->SetBinContent(9469,97.22222);
   MPass->SetBinContent(9470,100);
   MPass->SetBinContent(9471,100);
   MPass->SetBinContent(9472,100);
   MPass->SetBinContent(9473,100);
   MPass->SetBinContent(9474,100);
   MPass->SetBinContent(9475,100);
   MPass->SetBinContent(9476,100);
   MPass->SetBinContent(9477,100);
   MPass->SetBinContent(9478,100);
   MPass->SetBinContent(9479,100);
   MPass->SetBinContent(9480,98.71795);
   MPass->SetBinContent(9481,100);
   MPass->SetBinContent(9482,100);
   MPass->SetBinContent(9483,98.61111);
   MPass->SetBinContent(9484,100);
   MPass->SetBinContent(9485,100);
   MPass->SetBinContent(9486,98.27586);
   MPass->SetBinContent(9487,97.14286);
   MPass->SetBinContent(9488,100);
   MPass->SetBinContent(9489,98.30508);
   MPass->SetBinContent(9490,98.4375);
   MPass->SetBinContent(9491,100);
   MPass->SetBinContent(9492,100);
   MPass->SetBinContent(9493,98.61111);
   MPass->SetBinContent(9494,100);
   MPass->SetBinContent(9495,100);
   MPass->SetBinContent(9496,96.47059);
   MPass->SetBinContent(9497,94.2029);
   MPass->SetBinContent(9498,77.77778);
   MPass->SetBinContent(9501,71.66667);
   MPass->SetBinContent(9502,94.44444);
   MPass->SetBinContent(9503,94.87179);
   MPass->SetBinContent(9504,100);
   MPass->SetBinContent(9505,100);
   MPass->SetBinContent(9506,100);
   MPass->SetBinContent(9507,98.27586);
   MPass->SetBinContent(9508,98.66667);
   MPass->SetBinContent(9509,100);
   MPass->SetBinContent(9510,97.05882);
   MPass->SetBinContent(9511,100);
   MPass->SetBinContent(9512,98.50746);
   MPass->SetBinContent(9513,98.4375);
   MPass->SetBinContent(9514,98.50746);
   MPass->SetBinContent(9515,100);
   MPass->SetBinContent(9516,100);
   MPass->SetBinContent(9517,100);
   MPass->SetBinContent(9518,100);
   MPass->SetBinContent(9519,95.83333);
   MPass->SetBinContent(9520,100);
   MPass->SetBinContent(9521,100);
   MPass->SetBinContent(9522,98.33333);
   MPass->SetBinContent(9523,98.55072);
   MPass->SetBinContent(9524,98.21429);
   MPass->SetBinContent(9525,98.33333);
   MPass->SetBinContent(9526,100);
   MPass->SetBinContent(9527,100);
   MPass->SetBinContent(9528,100);
   MPass->SetBinContent(9529,100);
   MPass->SetBinContent(9530,98.36066);
   MPass->SetBinContent(9531,97.5);
   MPass->SetBinContent(9532,94.73684);
   MPass->SetBinContent(9533,100);
   MPass->SetBinContent(9534,100);
   MPass->SetBinContent(9535,98.57143);
   MPass->SetBinContent(9536,100);
   MPass->SetBinContent(9537,98.46154);
   MPass->SetBinContent(9538,98.66667);
   MPass->SetBinContent(9539,100);
   MPass->SetBinContent(9540,98.7013);
   MPass->SetBinContent(9541,98.75);
   MPass->SetBinContent(9542,97.22222);
   MPass->SetBinContent(9543,95.83333);
   MPass->SetBinContent(9544,98.52941);
   MPass->SetBinContent(9545,98.71795);
   MPass->SetBinContent(9546,98.82353);
   MPass->SetBinContent(9547,94.28571);
   MPass->SetBinContent(9548,73.52941);
   MPass->SetBinContent(9551,68.11594);
   MPass->SetBinContent(9552,100);
   MPass->SetBinContent(9553,94.44444);
   MPass->SetBinContent(9554,90.90909);
   MPass->SetBinContent(9555,100);
   MPass->SetBinContent(9556,94);
   MPass->SetBinContent(9557,93.44262);
   MPass->SetBinContent(9558,90.16393);
   MPass->SetBinContent(9559,93.05556);
   MPass->SetBinContent(9560,94.02985);
   MPass->SetBinContent(9561,95.2381);
   MPass->SetBinContent(9562,95.83333);
   MPass->SetBinContent(9563,94.73684);
   MPass->SetBinContent(9564,94.52055);
   MPass->SetBinContent(9565,97.26027);
   MPass->SetBinContent(9566,97.1831);
   MPass->SetBinContent(9567,98.50746);
   MPass->SetBinContent(9568,96.05263);
   MPass->SetBinContent(9569,95.38462);
   MPass->SetBinContent(9570,93.67089);
   MPass->SetBinContent(9571,95.2381);
   MPass->SetBinContent(9572,94.23077);
   MPass->SetBinContent(9573,95.2381);
   MPass->SetBinContent(9574,95.89041);
   MPass->SetBinContent(9575,97.36842);
   MPass->SetBinContent(9576,95.94595);
   MPass->SetBinContent(9577,91.07143);
   MPass->SetBinContent(9578,97.22222);
   MPass->SetBinContent(9579,98.3871);
   MPass->SetBinContent(9580,92.64706);
   MPass->SetBinContent(9581,91.66667);
   MPass->SetBinContent(9582,92.59259);
   MPass->SetBinContent(9583,92.85714);
   MPass->SetBinContent(9584,89.74359);
   MPass->SetBinContent(9585,97.1831);
   MPass->SetBinContent(9586,94.2029);
   MPass->SetBinContent(9587,91.89189);
   MPass->SetBinContent(9588,94.2029);
   MPass->SetBinContent(9589,95.87629);
   MPass->SetBinContent(9590,95.16129);
   MPass->SetBinContent(9591,94.93671);
   MPass->SetBinContent(9592,89.24731);
   MPass->SetBinContent(9593,92.85714);
   MPass->SetBinContent(9594,96.1039);
   MPass->SetBinContent(9595,91.78082);
   MPass->SetBinContent(9596,96.25);
   MPass->SetBinContent(9597,81.57895);
   MPass->SetBinContent(9598,68.53933);
   MPass->SetBinContent(9601,50);
   MPass->SetBinContent(9602,79.6875);
   MPass->SetBinContent(9603,82.75862);
   MPass->SetBinContent(9604,73.84615);
   MPass->SetBinContent(9605,77.14286);
   MPass->SetBinContent(9606,76.81159);
   MPass->SetBinContent(9607,66.07143);
   MPass->SetBinContent(9608,75);
   MPass->SetBinContent(9609,74.13793);
   MPass->SetBinContent(9610,70.4918);
   MPass->SetBinContent(9611,68.42105);
   MPass->SetBinContent(9612,66.66667);
   MPass->SetBinContent(9613,69.64286);
   MPass->SetBinContent(9614,76.47059);
   MPass->SetBinContent(9615,77.46479);
   MPass->SetBinContent(9616,81.42857);
   MPass->SetBinContent(9617,72.22222);
   MPass->SetBinContent(9618,78.46154);
   MPass->SetBinContent(9619,68.33333);
   MPass->SetBinContent(9620,70.83333);
   MPass->SetBinContent(9621,68.91892);
   MPass->SetBinContent(9622,75);
   MPass->SetBinContent(9623,78.87324);
   MPass->SetBinContent(9624,63.23529);
   MPass->SetBinContent(9625,75);
   MPass->SetBinContent(9626,66.10169);
   MPass->SetBinContent(9627,80.76923);
   MPass->SetBinContent(9628,76.5625);
   MPass->SetBinContent(9629,81.96721);
   MPass->SetBinContent(9630,62.12121);
   MPass->SetBinContent(9631,74.13793);
   MPass->SetBinContent(9632,71.05263);
   MPass->SetBinContent(9633,79.22078);
   MPass->SetBinContent(9634,75);
   MPass->SetBinContent(9635,76.5625);
   MPass->SetBinContent(9636,72.60274);
   MPass->SetBinContent(9637,77.01149);
   MPass->SetBinContent(9638,66.66667);
   MPass->SetBinContent(9639,70.83333);
   MPass->SetBinContent(9640,80.55556);
   MPass->SetBinContent(9641,69.1358);
   MPass->SetBinContent(9642,77.27273);
   MPass->SetBinContent(9643,71.95122);
   MPass->SetBinContent(9644,70.70707);
   MPass->SetBinContent(9645,70.78652);
   MPass->SetBinContent(9646,69.31818);
   MPass->SetBinContent(9647,68.96552);
   MPass->SetBinContent(9648,53.65854);
   MPass->SetBinError(51,10.44158);
   MPass->SetBinError(52,11.64879);
   MPass->SetBinError(53,12.9326);
   MPass->SetBinError(54,11.33643);
   MPass->SetBinError(55,16.12748);
   MPass->SetBinError(56,11.23444);
   MPass->SetBinError(57,12.34263);
   MPass->SetBinError(58,11.10929);
   MPass->SetBinError(59,13.18987);
   MPass->SetBinError(60,14.26178);
   MPass->SetBinError(61,11.86228);
   MPass->SetBinError(62,13.52077);
   MPass->SetBinError(63,11.38957);
   MPass->SetBinError(64,11.53572);
   MPass->SetBinError(65,13.52742);
   MPass->SetBinError(66,10.90341);
   MPass->SetBinError(67,10.47478);
   MPass->SetBinError(68,11.72445);
   MPass->SetBinError(69,9.732501);
   MPass->SetBinError(70,10.38406);
   MPass->SetBinError(71,11.50646);
   MPass->SetBinError(72,10.9557);
   MPass->SetBinError(73,11.03343);
   MPass->SetBinError(74,12.63919);
   MPass->SetBinError(75,10.46314);
   MPass->SetBinError(76,9.37995);
   MPass->SetBinError(77,9.918866);
   MPass->SetBinError(78,12.04517);
   MPass->SetBinError(79,11.31111);
   MPass->SetBinError(80,11.33643);
   MPass->SetBinError(81,11.70066);
   MPass->SetBinError(82,10.5021);
   MPass->SetBinError(83,13.22534);
   MPass->SetBinError(84,10.87486);
   MPass->SetBinError(85,12.40706);
   MPass->SetBinError(86,8.598197);
   MPass->SetBinError(87,10.20621);
   MPass->SetBinError(88,9.49761);
   MPass->SetBinError(89,10.59919);
   MPass->SetBinError(90,11.31371);
   MPass->SetBinError(91,11.51792);
   MPass->SetBinError(92,9.554203);
   MPass->SetBinError(93,9.047865);
   MPass->SetBinError(94,10.48463);
   MPass->SetBinError(95,10.92648);
   MPass->SetBinError(96,10.3151);
   MPass->SetBinError(97,8.159791);
   MPass->SetBinError(98,7.374942);
   MPass->SetBinError(101,15.36582);
   MPass->SetBinError(102,15.87027);
   MPass->SetBinError(103,17.61924);
   MPass->SetBinError(104,17.12206);
   MPass->SetBinError(105,17.99062);
   MPass->SetBinError(106,18.14605);
   MPass->SetBinError(107,17.24585);
   MPass->SetBinError(108,19.45297);
   MPass->SetBinError(109,15.27076);
   MPass->SetBinError(110,17.62767);
   MPass->SetBinError(111,15.3566);
   MPass->SetBinError(112,17.12206);
   MPass->SetBinError(113,15.68036);
   MPass->SetBinError(114,14.54459);
   MPass->SetBinError(115,16.0521);
   MPass->SetBinError(116,17.94273);
   MPass->SetBinError(117,17.24585);
   MPass->SetBinError(118,16.88194);
   MPass->SetBinError(119,15.29679);
   MPass->SetBinError(120,15.27076);
   MPass->SetBinError(121,15.71588);
   MPass->SetBinError(122,14.77536);
   MPass->SetBinError(123,15.17134);
   MPass->SetBinError(124,14.95767);
   MPass->SetBinError(125,14.56679);
   MPass->SetBinError(126,14.73932);
   MPass->SetBinError(127,16.11746);
   MPass->SetBinError(128,16.76429);
   MPass->SetBinError(129,16.84676);
   MPass->SetBinError(130,15.65862);
   MPass->SetBinError(131,16.3926);
   MPass->SetBinError(132,17.48971);
   MPass->SetBinError(133,15.43706);
   MPass->SetBinError(134,17.75141);
   MPass->SetBinError(135,15.43658);
   MPass->SetBinError(136,13.96095);
   MPass->SetBinError(137,14.71201);
   MPass->SetBinError(138,16.6516);
   MPass->SetBinError(139,15.90382);
   MPass->SetBinError(140,15.62964);
   MPass->SetBinError(141,14.93651);
   MPass->SetBinError(142,17.70781);
   MPass->SetBinError(143,13.6244);
   MPass->SetBinError(144,15.08586);
   MPass->SetBinError(145,14.39741);
   MPass->SetBinError(146,14.47047);
   MPass->SetBinError(147,13.20558);
   MPass->SetBinError(148,12.40103);
   MPass->SetBinError(151,15.01314);
   MPass->SetBinError(152,15.74107);
   MPass->SetBinError(153,20.62842);
   MPass->SetBinError(154,18.89822);
   MPass->SetBinError(155,17.81742);
   MPass->SetBinError(156,19.06925);
   MPass->SetBinError(157,17.43784);
   MPass->SetBinError(158,17.81742);
   MPass->SetBinError(159,18.02904);
   MPass->SetBinError(160,19.24501);
   MPass->SetBinError(161,18.10715);
   MPass->SetBinError(162,17.88437);
   MPass->SetBinError(163,19.89355);
   MPass->SetBinError(164,18.32924);
   MPass->SetBinError(165,17.67767);
   MPass->SetBinError(166,17.81742);
   MPass->SetBinError(167,18.41149);
   MPass->SetBinError(168,16.16654);
   MPass->SetBinError(169,17.99062);
   MPass->SetBinError(170,17.88437);
   MPass->SetBinError(171,18.08858);
   MPass->SetBinError(172,17.67767);
   MPass->SetBinError(173,19.42572);
   MPass->SetBinError(174,16.69604);
   MPass->SetBinError(175,18.17728);
   MPass->SetBinError(176,16.60623);
   MPass->SetBinError(177,16.39131);
   MPass->SetBinError(178,19.15061);
   MPass->SetBinError(179,16.38196);
   MPass->SetBinError(180,17.12206);
   MPass->SetBinError(181,17.76379);
   MPass->SetBinError(182,20.22658);
   MPass->SetBinError(183,17.88437);
   MPass->SetBinError(184,18.64493);
   MPass->SetBinError(185,15.97054);
   MPass->SetBinError(186,16.58132);
   MPass->SetBinError(187,14.69719);
   MPass->SetBinError(188,16.58132);
   MPass->SetBinError(189,18.41149);
   MPass->SetBinError(190,17.14986);
   MPass->SetBinError(191,14.98405);
   MPass->SetBinError(192,16.42862);
   MPass->SetBinError(193,16.32175);
   MPass->SetBinError(194,14.98405);
   MPass->SetBinError(195,18.32924);
   MPass->SetBinError(196,15.45724);
   MPass->SetBinError(197,16.65456);
   MPass->SetBinError(198,13.11096);
   MPass->SetBinError(201,16.08736);
   MPass->SetBinError(202,17.74312);
   MPass->SetBinError(203,17.20982);
   MPass->SetBinError(204,18.10715);
   MPass->SetBinError(205,19.06925);
   MPass->SetBinError(206,17.81742);
   MPass->SetBinError(207,17.2628);
   MPass->SetBinError(208,16.65456);
   MPass->SetBinError(209,18.17728);
   MPass->SetBinError(210,16.11646);
   MPass->SetBinError(211,15.85876);
   MPass->SetBinError(212,18.73172);
   MPass->SetBinError(213,17.96053);
   MPass->SetBinError(214,18.10715);
   MPass->SetBinError(215,19.80295);
   MPass->SetBinError(216,18.41149);
   MPass->SetBinError(217,18.32924);
   MPass->SetBinError(218,14.82499);
   MPass->SetBinError(219,17.27737);
   MPass->SetBinError(220,16.96059);
   MPass->SetBinError(221,18.25742);
   MPass->SetBinError(222,17.67767);
   MPass->SetBinError(223,16.58132);
   MPass->SetBinError(224,16.72187);
   MPass->SetBinError(225,15.42219);
   MPass->SetBinError(226,16.96059);
   MPass->SetBinError(227,18.56953);
   MPass->SetBinError(228,18.25742);
   MPass->SetBinError(229,18.64493);
   MPass->SetBinError(230,18.4412);
   MPass->SetBinError(231,18.08858);
   MPass->SetBinError(232,18.32924);
   MPass->SetBinError(233,17.54116);
   MPass->SetBinError(234,20.41241);
   MPass->SetBinError(235,16.32993);
   MPass->SetBinError(236,16.25078);
   MPass->SetBinError(237,15.41551);
   MPass->SetBinError(238,17.66127);
   MPass->SetBinError(239,18.97751);
   MPass->SetBinError(240,17.80033);
   MPass->SetBinError(241,19.61161);
   MPass->SetBinError(242,18.4412);
   MPass->SetBinError(243,15.25826);
   MPass->SetBinError(244,16.96059);
   MPass->SetBinError(245,18.56953);
   MPass->SetBinError(246,16.96059);
   MPass->SetBinError(247,15.67522);
   MPass->SetBinError(248,12.30607);
   MPass->SetBinError(251,14.73932);
   MPass->SetBinError(252,16.38196);
   MPass->SetBinError(253,17.67767);
   MPass->SetBinError(254,18.56953);
   MPass->SetBinError(255,17.60516);
   MPass->SetBinError(256,20.62842);
   MPass->SetBinError(257,18.25742);
   MPass->SetBinError(258,17.67767);
   MPass->SetBinError(259,18.10715);
   MPass->SetBinError(260,17.14986);
   MPass->SetBinError(261,17.27737);
   MPass->SetBinError(262,17.74312);
   MPass->SetBinError(263,18.02904);
   MPass->SetBinError(264,19.80295);
   MPass->SetBinError(265,17.08384);
   MPass->SetBinError(266,17.47037);
   MPass->SetBinError(267,16.01282);
   MPass->SetBinError(268,18.25742);
   MPass->SetBinError(269,15.55015);
   MPass->SetBinError(270,17.02513);
   MPass->SetBinError(271,17.67767);
   MPass->SetBinError(272,18.25742);
   MPass->SetBinError(273,18.73172);
   MPass->SetBinError(274,17.33863);
   MPass->SetBinError(275,17.81742);
   MPass->SetBinError(276,18.56953);
   MPass->SetBinError(277,17.08384);
   MPass->SetBinError(278,18.02904);
   MPass->SetBinError(279,17.02513);
   MPass->SetBinError(280,17.13583);
   MPass->SetBinError(281,16.60623);
   MPass->SetBinError(282,16.72187);
   MPass->SetBinError(283,15.81139);
   MPass->SetBinError(284,18.64493);
   MPass->SetBinError(285,15.76001);
   MPass->SetBinError(286,18.64493);
   MPass->SetBinError(287,18.4412);
   MPass->SetBinError(288,16.07272);
   MPass->SetBinError(289,17.08384);
   MPass->SetBinError(290,15.9594);
   MPass->SetBinError(291,16.78363);
   MPass->SetBinError(292,17.2628);
   MPass->SetBinError(293,16.83996);
   MPass->SetBinError(294,14.73774);
   MPass->SetBinError(295,15.71348);
   MPass->SetBinError(296,17.14986);
   MPass->SetBinError(297,16.66667);
   MPass->SetBinError(298,12.79224);
   MPass->SetBinError(301,14.4234);
   MPass->SetBinError(302,18.7609);
   MPass->SetBinError(303,18.41149);
   MPass->SetBinError(304,17.40777);
   MPass->SetBinError(305,18.73172);
   MPass->SetBinError(306,21.19002);
   MPass->SetBinError(307,16.93276);
   MPass->SetBinError(308,21.56655);
   MPass->SetBinError(309,19.80295);
   MPass->SetBinError(310,17.47037);
   MPass->SetBinError(311,19.61161);
   MPass->SetBinError(312,17.74312);
   MPass->SetBinError(313,20);
   MPass->SetBinError(314,17.14986);
   MPass->SetBinError(315,18.23804);
   MPass->SetBinError(316,17.60516);
   MPass->SetBinError(317,16.60623);
   MPass->SetBinError(318,18.73172);
   MPass->SetBinError(319,17.2628);
   MPass->SetBinError(320,16.66667);
   MPass->SetBinError(321,17.96053);
   MPass->SetBinError(322,17.81742);
   MPass->SetBinError(323,18.48506);
   MPass->SetBinError(324,15.97054);
   MPass->SetBinError(325,17.60613);
   MPass->SetBinError(326,17.40777);
   MPass->SetBinError(327,17.47037);
   MPass->SetBinError(328,16.49295);
   MPass->SetBinError(329,16.90309);
   MPass->SetBinError(330,17.1121);
   MPass->SetBinError(331,17.01162);
   MPass->SetBinError(332,17.94273);
   MPass->SetBinError(333,16.11646);
   MPass->SetBinError(334,18.41149);
   MPass->SetBinError(335,16.46892);
   MPass->SetBinError(336,15.74107);
   MPass->SetBinError(337,15.01639);
   MPass->SetBinError(338,17.5254);
   MPass->SetBinError(339,19.42572);
   MPass->SetBinError(340,16.22214);
   MPass->SetBinError(341,15.2925);
   MPass->SetBinError(342,16.72187);
   MPass->SetBinError(343,17.62767);
   MPass->SetBinError(344,15.67522);
   MPass->SetBinError(345,15.20389);
   MPass->SetBinError(346,17.02513);
   MPass->SetBinError(347,15.58033);
   MPass->SetBinError(348,13.36689);
   MPass->SetBinError(351,18.79933);
   MPass->SetBinError(352,19.61161);
   MPass->SetBinError(353,18.64493);
   MPass->SetBinError(354,17.67767);
   MPass->SetBinError(355,17.67767);
   MPass->SetBinError(356,19.42572);
   MPass->SetBinError(357,18.25742);
   MPass->SetBinError(358,17.14986);
   MPass->SetBinError(359,18.25742);
   MPass->SetBinError(360,17.14986);
   MPass->SetBinError(361,19.42572);
   MPass->SetBinError(362,19.42572);
   MPass->SetBinError(363,16.72187);
   MPass->SetBinError(364,18.10715);
   MPass->SetBinError(365,16.32993);
   MPass->SetBinError(366,18.25742);
   MPass->SetBinError(367,18.10715);
   MPass->SetBinError(368,17.08384);
   MPass->SetBinError(369,17.96053);
   MPass->SetBinError(370,19.42572);
   MPass->SetBinError(371,18.41149);
   MPass->SetBinError(372,16.78363);
   MPass->SetBinError(373,17.99062);
   MPass->SetBinError(374,17.74312);
   MPass->SetBinError(375,17.5254);
   MPass->SetBinError(376,17.62767);
   MPass->SetBinError(377,18.56953);
   MPass->SetBinError(378,20.41241);
   MPass->SetBinError(379,17.27737);
   MPass->SetBinError(380,17.57128);
   MPass->SetBinError(381,18.10715);
   MPass->SetBinError(382,18.48506);
   MPass->SetBinError(383,16.83996);
   MPass->SetBinError(384,18.64493);
   MPass->SetBinError(385,17.60516);
   MPass->SetBinError(386,19.51149);
   MPass->SetBinError(387,15.21718);
   MPass->SetBinError(388,17.74312);
   MPass->SetBinError(389,16.89007);
   MPass->SetBinError(390,15.61738);
   MPass->SetBinError(391,17.74312);
   MPass->SetBinError(392,16.31903);
   MPass->SetBinError(393,16.1449);
   MPass->SetBinError(394,16.54044);
   MPass->SetBinError(395,14.94702);
   MPass->SetBinError(396,17.60516);
   MPass->SetBinError(397,16.66667);
   MPass->SetBinError(398,13.78616);
   MPass->SetBinError(401,17.97359);
   MPass->SetBinError(402,19.61161);
   MPass->SetBinError(403,18.89822);
   MPass->SetBinError(404,18.41149);
   MPass->SetBinError(405,17.08384);
   MPass->SetBinError(406,19.06925);
   MPass->SetBinError(407,17.96053);
   MPass->SetBinError(408,17.96053);
   MPass->SetBinError(409,17.27737);
   MPass->SetBinError(410,18.41149);
   MPass->SetBinError(411,21.82179);
   MPass->SetBinError(412,19.80295);
   MPass->SetBinError(413,20);
   MPass->SetBinError(414,17.27737);
   MPass->SetBinError(415,17.81742);
   MPass->SetBinError(416,16.83996);
   MPass->SetBinError(417,18.73172);
   MPass->SetBinError(418,18.73172);
   MPass->SetBinError(419,16.54044);
   MPass->SetBinError(420,20);
   MPass->SetBinError(421,18.56953);
   MPass->SetBinError(422,17.81742);
   MPass->SetBinError(423,18.10715);
   MPass->SetBinError(424,18.56953);
   MPass->SetBinError(425,17.96053);
   MPass->SetBinError(426,18.41149);
   MPass->SetBinError(427,17.40777);
   MPass->SetBinError(428,17.02513);
   MPass->SetBinError(429,17.14986);
   MPass->SetBinError(430,17.27737);
   MPass->SetBinError(431,18.80902);
   MPass->SetBinError(432,17.02513);
   MPass->SetBinError(433,18.73172);
   MPass->SetBinError(434,16.83996);
   MPass->SetBinError(435,16.77108);
   MPass->SetBinError(436,16.31903);
   MPass->SetBinError(437,15.87027);
   MPass->SetBinError(438,18.32924);
   MPass->SetBinError(439,17.5254);
   MPass->SetBinError(440,16.22214);
   MPass->SetBinError(441,16.16654);
   MPass->SetBinError(442,15.61738);
   MPass->SetBinError(443,16.89007);
   MPass->SetBinError(444,17.67767);
   MPass->SetBinError(445,17.27737);
   MPass->SetBinError(446,17.40777);
   MPass->SetBinError(447,15.70454);
   MPass->SetBinError(448,15.01314);
   MPass->SetBinError(451,14.60921);
   MPass->SetBinError(452,18.80902);
   MPass->SetBinError(453,19.42572);
   MPass->SetBinError(454,18.56953);
   MPass->SetBinError(455,16.78363);
   MPass->SetBinError(456,19.06925);
   MPass->SetBinError(457,18.17728);
   MPass->SetBinError(458,21.32007);
   MPass->SetBinError(459,17.81742);
   MPass->SetBinError(460,17.40777);
   MPass->SetBinError(461,18.10715);
   MPass->SetBinError(462,15.85876);
   MPass->SetBinError(463,17.02513);
   MPass->SetBinError(464,17.40777);
   MPass->SetBinError(465,19.89355);
   MPass->SetBinError(466,17.54116);
   MPass->SetBinError(467,17.96053);
   MPass->SetBinError(468,19.06925);
   MPass->SetBinError(469,19.80295);
   MPass->SetBinError(470,16.66667);
   MPass->SetBinError(471,18.73172);
   MPass->SetBinError(472,16.78363);
   MPass->SetBinError(473,21.68187);
   MPass->SetBinError(474,18.56953);
   MPass->SetBinError(475,17.01162);
   MPass->SetBinError(476,17.81742);
   MPass->SetBinError(477,17.27737);
   MPass->SetBinError(478,15.91115);
   MPass->SetBinError(479,17.54116);
   MPass->SetBinError(480,16.01047);
   MPass->SetBinError(481,14.73774);
   MPass->SetBinError(482,18.48506);
   MPass->SetBinError(483,16.60623);
   MPass->SetBinError(484,16.78363);
   MPass->SetBinError(485,16.72187);
   MPass->SetBinError(486,16.0969);
   MPass->SetBinError(487,17.20982);
   MPass->SetBinError(488,17.33863);
   MPass->SetBinError(489,16.78363);
   MPass->SetBinError(490,17.67767);
   MPass->SetBinError(491,15.47446);
   MPass->SetBinError(492,17.08384);
   MPass->SetBinError(493,15.13026);
   MPass->SetBinError(494,15.69928);
   MPass->SetBinError(495,18.56953);
   MPass->SetBinError(496,16.42862);
   MPass->SetBinError(497,18.4412);
   MPass->SetBinError(498,12.26265);
   MPass->SetBinError(501,13.98916);
   MPass->SetBinError(502,19.09764);
   MPass->SetBinError(503,16.83996);
   MPass->SetBinError(504,16.78363);
   MPass->SetBinError(505,16.66667);
   MPass->SetBinError(506,18.73172);
   MPass->SetBinError(507,17.33863);
   MPass->SetBinError(508,17.14986);
   MPass->SetBinError(509,19.24501);
   MPass->SetBinError(510,19.61161);
   MPass->SetBinError(511,17.67767);
   MPass->SetBinError(512,18.64493);
   MPass->SetBinError(513,17.47037);
   MPass->SetBinError(514,17.08384);
   MPass->SetBinError(515,19.42572);
   MPass->SetBinError(516,19.61161);
   MPass->SetBinError(517,18.89822);
   MPass->SetBinError(518,20);
   MPass->SetBinError(519,17.67767);
   MPass->SetBinError(520,20.20305);
   MPass->SetBinError(521,17.08384);
   MPass->SetBinError(522,18.89822);
   MPass->SetBinError(523,16.72187);
   MPass->SetBinError(524,19.21953);
   MPass->SetBinError(525,18.02904);
   MPass->SetBinError(526,17.14986);
   MPass->SetBinError(527,18.39125);
   MPass->SetBinError(528,17.96053);
   MPass->SetBinError(529,18.17728);
   MPass->SetBinError(530,16.28304);
   MPass->SetBinError(531,21.32007);
   MPass->SetBinError(532,17.40777);
   MPass->SetBinError(533,18.54837);
   MPass->SetBinError(534,16.46892);
   MPass->SetBinError(535,17.74312);
   MPass->SetBinError(536,16.28304);
   MPass->SetBinError(537,17.13583);
   MPass->SetBinError(538,16.89007);
   MPass->SetBinError(539,16.83996);
   MPass->SetBinError(540,16.60623);
   MPass->SetBinError(541,16.27318);
   MPass->SetBinError(542,17.05493);
   MPass->SetBinError(543,15.21718);
   MPass->SetBinError(544,15.13026);
   MPass->SetBinError(545,16.00296);
   MPass->SetBinError(546,16.27318);
   MPass->SetBinError(547,16.84676);
   MPass->SetBinError(548,13.2321);
   MPass->SetBinError(551,14.73932);
   MPass->SetBinError(552,20.62842);
   MPass->SetBinError(553,20.20305);
   MPass->SetBinError(554,17.20982);
   MPass->SetBinError(555,16.49295);
   MPass->SetBinError(556,18.56953);
   MPass->SetBinError(557,17.74312);
   MPass->SetBinError(558,17.54116);
   MPass->SetBinError(559,17.88437);
   MPass->SetBinError(560,17.96053);
   MPass->SetBinError(561,18.25742);
   MPass->SetBinError(562,20.29895);
   MPass->SetBinError(563,18.41149);
   MPass->SetBinError(564,18.41149);
   MPass->SetBinError(565,18.73172);
   MPass->SetBinError(566,15.91115);
   MPass->SetBinError(567,19.24501);
   MPass->SetBinError(568,18.25742);
   MPass->SetBinError(569,18.56953);
   MPass->SetBinError(570,16.11646);
   MPass->SetBinError(571,18.89822);
   MPass->SetBinError(572,17.81742);
   MPass->SetBinError(573,18.25742);
   MPass->SetBinError(574,20.51116);
   MPass->SetBinError(575,16.66667);
   MPass->SetBinError(576,17.27737);
   MPass->SetBinError(577,18.10715);
   MPass->SetBinError(578,20);
   MPass->SetBinError(579,17.54116);
   MPass->SetBinError(580,16.78363);
   MPass->SetBinError(581,18.97751);
   MPass->SetBinError(582,18.10715);
   MPass->SetBinError(583,16.32993);
   MPass->SetBinError(584,16.90309);
   MPass->SetBinError(585,18.48506);
   MPass->SetBinError(586,17.66127);
   MPass->SetBinError(587,17.54116);
   MPass->SetBinError(588,19.06925);
   MPass->SetBinError(589,15.76001);
   MPass->SetBinError(590,18.10715);
   MPass->SetBinError(591,18.41149);
   MPass->SetBinError(592,16.65456);
   MPass->SetBinError(593,17.20982);
   MPass->SetBinError(594,16.49295);
   MPass->SetBinError(595,17.08384);
   MPass->SetBinError(596,16.21161);
   MPass->SetBinError(597,16.93276);
   MPass->SetBinError(598,14.81138);
   MPass->SetBinError(601,15.72762);
   MPass->SetBinError(602,19.80295);
   MPass->SetBinError(603,17.70781);
   MPass->SetBinError(604,17.81742);
   MPass->SetBinError(605,18.25742);
   MPass->SetBinError(606,16.89007);
   MPass->SetBinError(607,17.74312);
   MPass->SetBinError(608,19.42572);
   MPass->SetBinError(609,19.06925);
   MPass->SetBinError(610,19.80295);
   MPass->SetBinError(611,20.41241);
   MPass->SetBinError(612,18.17728);
   MPass->SetBinError(613,18.41149);
   MPass->SetBinError(614,16.60623);
   MPass->SetBinError(615,17.02513);
   MPass->SetBinError(616,17.20982);
   MPass->SetBinError(617,19.24501);
   MPass->SetBinError(618,21.19002);
   MPass->SetBinError(619,17.02513);
   MPass->SetBinError(620,16.01282);
   MPass->SetBinError(621,17.27737);
   MPass->SetBinError(622,18.56953);
   MPass->SetBinError(623,16.4399);
   MPass->SetBinError(624,18.32924);
   MPass->SetBinError(625,18.54837);
   MPass->SetBinError(626,16.66667);
   MPass->SetBinError(627,17.54116);
   MPass->SetBinError(628,17.14986);
   MPass->SetBinError(629,17.40777);
   MPass->SetBinError(630,18.32248);
   MPass->SetBinError(631,20.09319);
   MPass->SetBinError(632,16.90309);
   MPass->SetBinError(633,16.16654);
   MPass->SetBinError(634,18.89822);
   MPass->SetBinError(635,16.31903);
   MPass->SetBinError(636,20.73016);
   MPass->SetBinError(637,16.35877);
   MPass->SetBinError(638,17.88437);
   MPass->SetBinError(639,20.20305);
   MPass->SetBinError(640,17.14986);
   MPass->SetBinError(641,16.66667);
   MPass->SetBinError(642,15.66308);
   MPass->SetBinError(643,16.16654);
   MPass->SetBinError(644,15.9594);
   MPass->SetBinError(645,18.64493);
   MPass->SetBinError(646,17.12206);
   MPass->SetBinError(647,14.98361);
   MPass->SetBinError(648,13.39676);
   MPass->SetBinError(651,14.18097);
   MPass->SetBinError(652,19.80295);
   MPass->SetBinError(653,16.72187);
   MPass->SetBinError(654,17.54116);
   MPass->SetBinError(655,17.08384);
   MPass->SetBinError(656,17.81742);
   MPass->SetBinError(657,18.02904);
   MPass->SetBinError(658,18.02904);
   MPass->SetBinError(659,19.06925);
   MPass->SetBinError(660,18.48506);
   MPass->SetBinError(661,17.54116);
   MPass->SetBinError(662,17.40777);
   MPass->SetBinError(663,18.10715);
   MPass->SetBinError(664,18.56953);
   MPass->SetBinError(665,19.24501);
   MPass->SetBinError(666,18.73172);
   MPass->SetBinError(667,20.62842);
   MPass->SetBinError(668,20.20305);
   MPass->SetBinError(669,17.96053);
   MPass->SetBinError(670,19.61161);
   MPass->SetBinError(671,17.81742);
   MPass->SetBinError(672,20.20305);
   MPass->SetBinError(673,19.80295);
   MPass->SetBinError(674,19.80295);
   MPass->SetBinError(675,17.20982);
   MPass->SetBinError(676,16.32993);
   MPass->SetBinError(677,17.54116);
   MPass->SetBinError(678,16.49295);
   MPass->SetBinError(679,17.33863);
   MPass->SetBinError(680,17.21407);
   MPass->SetBinError(681,16.54044);
   MPass->SetBinError(682,19.42572);
   MPass->SetBinError(683,20.09319);
   MPass->SetBinError(684,16.66667);
   MPass->SetBinError(685,16.49295);
   MPass->SetBinError(686,16.89007);
   MPass->SetBinError(687,16.27318);
   MPass->SetBinError(688,16.46892);
   MPass->SetBinError(689,18.56953);
   MPass->SetBinError(690,14.43376);
   MPass->SetBinError(691,15.71348);
   MPass->SetBinError(692,15.74107);
   MPass->SetBinError(693,16.72187);
   MPass->SetBinError(694,14.73969);
   MPass->SetBinError(695,16.78363);
   MPass->SetBinError(696,14.85028);
   MPass->SetBinError(697,14.58321);
   MPass->SetBinError(698,11.35716);
   MPass->SetBinError(701,18.04624);
   MPass->SetBinError(702,18.10715);
   MPass->SetBinError(703,19.61161);
   MPass->SetBinError(704,20.09319);
   MPass->SetBinError(705,16.11646);
   MPass->SetBinError(706,19.80295);
   MPass->SetBinError(707,20);
   MPass->SetBinError(708,17.27737);
   MPass->SetBinError(709,19.06925);
   MPass->SetBinError(710,18.10715);
   MPass->SetBinError(711,17.08384);
   MPass->SetBinError(712,18.39125);
   MPass->SetBinError(713,18.56953);
   MPass->SetBinError(714,17.27737);
   MPass->SetBinError(715,18.25742);
   MPass->SetBinError(716,19.80295);
   MPass->SetBinError(717,18.73172);
   MPass->SetBinError(718,18.41149);
   MPass->SetBinError(719,18.41149);
   MPass->SetBinError(720,16.90309);
   MPass->SetBinError(721,17.54116);
   MPass->SetBinError(722,18.73172);
   MPass->SetBinError(723,15.76001);
   MPass->SetBinError(724,16.27318);
   MPass->SetBinError(725,17.74312);
   MPass->SetBinError(726,17.81742);
   MPass->SetBinError(727,17.14986);
   MPass->SetBinError(728,17.60516);
   MPass->SetBinError(729,17.81742);
   MPass->SetBinError(730,17.40777);
   MPass->SetBinError(731,17.66127);
   MPass->SetBinError(732,18.73172);
   MPass->SetBinError(733,18.17728);
   MPass->SetBinError(734,18.73172);
   MPass->SetBinError(735,18.48506);
   MPass->SetBinError(736,17.66127);
   MPass->SetBinError(737,18.48506);
   MPass->SetBinError(738,17.60516);
   MPass->SetBinError(739,17.67767);
   MPass->SetBinError(740,18.25742);
   MPass->SetBinError(741,17.14986);
   MPass->SetBinError(742,15.24219);
   MPass->SetBinError(743,16.66667);
   MPass->SetBinError(744,16.38196);
   MPass->SetBinError(745,16.96059);
   MPass->SetBinError(746,17.40777);
   MPass->SetBinError(747,14.48435);
   MPass->SetBinError(748,11.59745);
   MPass->SetBinError(751,16.27532);
   MPass->SetBinError(752,19.45297);
   MPass->SetBinError(753,18.32924);
   MPass->SetBinError(754,17.27737);
   MPass->SetBinError(755,17.81742);
   MPass->SetBinError(756,17.40777);
   MPass->SetBinError(757,18.02904);
   MPass->SetBinError(758,18.89822);
   MPass->SetBinError(759,17.54116);
   MPass->SetBinError(760,17.67767);
   MPass->SetBinError(761,19.24501);
   MPass->SetBinError(762,18.41149);
   MPass->SetBinError(763,17.27737);
   MPass->SetBinError(764,18.48506);
   MPass->SetBinError(765,18.56953);
   MPass->SetBinError(766,19.42572);
   MPass->SetBinError(767,18.41149);
   MPass->SetBinError(768,18.73172);
   MPass->SetBinError(769,17.01162);
   MPass->SetBinError(770,18.56953);
   MPass->SetBinError(771,17.40777);
   MPass->SetBinError(772,16.60623);
   MPass->SetBinError(773,16.65456);
   MPass->SetBinError(774,16.54044);
   MPass->SetBinError(775,18.25742);
   MPass->SetBinError(776,18.64493);
   MPass->SetBinError(777,16.69604);
   MPass->SetBinError(778,18.89822);
   MPass->SetBinError(779,17.74312);
   MPass->SetBinError(780,18.48506);
   MPass->SetBinError(781,19.45297);
   MPass->SetBinError(782,16.61441);
   MPass->SetBinError(783,16.21161);
   MPass->SetBinError(784,17.88437);
   MPass->SetBinError(785,17.20982);
   MPass->SetBinError(786,15.91049);
   MPass->SetBinError(787,18.32924);
   MPass->SetBinError(788,16.60623);
   MPass->SetBinError(789,17.34188);
   MPass->SetBinError(790,16.22214);
   MPass->SetBinError(791,17.33863);
   MPass->SetBinError(792,16.96059);
   MPass->SetBinError(793,15.01722);
   MPass->SetBinError(794,14.70275);
   MPass->SetBinError(795,16.55212);
   MPass->SetBinError(796,14.21338);
   MPass->SetBinError(797,14.93071);
   MPass->SetBinError(798,13.94652);
   MPass->SetBinError(801,14.93651);
   MPass->SetBinError(802,16.77108);
   MPass->SetBinError(803,17.96053);
   MPass->SetBinError(804,18.10715);
   MPass->SetBinError(805,18.10715);
   MPass->SetBinError(806,18.41149);
   MPass->SetBinError(807,18.73172);
   MPass->SetBinError(808,18.10715);
   MPass->SetBinError(809,18.32924);
   MPass->SetBinError(810,18.25742);
   MPass->SetBinError(811,18.10715);
   MPass->SetBinError(812,20.62842);
   MPass->SetBinError(813,20.20305);
   MPass->SetBinError(814,22.20958);
   MPass->SetBinError(815,19.89355);
   MPass->SetBinError(816,19.32852);
   MPass->SetBinError(817,18.10715);
   MPass->SetBinError(818,19.61161);
   MPass->SetBinError(819,15.20389);
   MPass->SetBinError(820,18.25742);
   MPass->SetBinError(821,17.74312);
   MPass->SetBinError(822,17.67767);
   MPass->SetBinError(823,16.90309);
   MPass->SetBinError(824,16.77108);
   MPass->SetBinError(825,18.7609);
   MPass->SetBinError(826,18.56953);
   MPass->SetBinError(827,17.96053);
   MPass->SetBinError(828,16.32993);
   MPass->SetBinError(829,16.11646);
   MPass->SetBinError(830,15.76001);
   MPass->SetBinError(831,16.04105);
   MPass->SetBinError(832,17.20982);
   MPass->SetBinError(833,17.39262);
   MPass->SetBinError(834,16.38196);
   MPass->SetBinError(835,17.47037);
   MPass->SetBinError(836,15.64474);
   MPass->SetBinError(837,17.05493);
   MPass->SetBinError(838,16.66667);
   MPass->SetBinError(839,16.49295);
   MPass->SetBinError(840,14.99063);
   MPass->SetBinError(841,16.90309);
   MPass->SetBinError(842,16.81316);
   MPass->SetBinError(843,15.06834);
   MPass->SetBinError(844,16.31903);
   MPass->SetBinError(845,15.91115);
   MPass->SetBinError(846,18.02904);
   MPass->SetBinError(847,15.01639);
   MPass->SetBinError(848,13.32276);
   MPass->SetBinError(851,18.64174);
   MPass->SetBinError(852,18.7609);
   MPass->SetBinError(853,17.13583);
   MPass->SetBinError(854,19.24501);
   MPass->SetBinError(855,16.78363);
   MPass->SetBinError(856,16.66667);
   MPass->SetBinError(857,17.88437);
   MPass->SetBinError(858,19.24501);
   MPass->SetBinError(859,18.64493);
   MPass->SetBinError(860,17.47037);
   MPass->SetBinError(861,17.40777);
   MPass->SetBinError(862,17.96053);
   MPass->SetBinError(863,19.69975);
   MPass->SetBinError(864,20.20305);
   MPass->SetBinError(865,17.40777);
   MPass->SetBinError(866,18.89822);
   MPass->SetBinError(867,17.81742);
   MPass->SetBinError(868,18.10715);
   MPass->SetBinError(869,19.06925);
   MPass->SetBinError(870,17.81742);
   MPass->SetBinError(871,18.10715);
   MPass->SetBinError(872,17.14986);
   MPass->SetBinError(873,20);
   MPass->SetBinError(874,17.08384);
   MPass->SetBinError(875,17.20982);
   MPass->SetBinError(876,16.83996);
   MPass->SetBinError(877,17.96053);
   MPass->SetBinError(878,18.10715);
   MPass->SetBinError(879,21.08185);
   MPass->SetBinError(880,16.25078);
   MPass->SetBinError(881,17.47037);
   MPass->SetBinError(882,14.90712);
   MPass->SetBinError(883,19.80295);
   MPass->SetBinError(884,17.67767);
   MPass->SetBinError(885,18.73172);
   MPass->SetBinError(886,19.24501);
   MPass->SetBinError(887,16.04105);
   MPass->SetBinError(888,16.66667);
   MPass->SetBinError(889,18.41149);
   MPass->SetBinError(890,15.2925);
   MPass->SetBinError(891,15.9594);
   MPass->SetBinError(892,15.77185);
   MPass->SetBinError(893,17.74312);
   MPass->SetBinError(894,15.85876);
   MPass->SetBinError(895,17.02513);
   MPass->SetBinError(896,16.4399);
   MPass->SetBinError(897,15.87027);
   MPass->SetBinError(898,13.10204);
   MPass->SetBinError(901,14.66799);
   MPass->SetBinError(902,16.83996);
   MPass->SetBinError(903,18.56953);
   MPass->SetBinError(904,17.96053);
   MPass->SetBinError(905,17.27737);
   MPass->SetBinError(906,17.96053);
   MPass->SetBinError(907,16.83996);
   MPass->SetBinError(908,18.10715);
   MPass->SetBinError(909,17.02513);
   MPass->SetBinError(910,16.4399);
   MPass->SetBinError(911,17.67767);
   MPass->SetBinError(912,17.08384);
   MPass->SetBinError(913,17.81742);
   MPass->SetBinError(914,17.96053);
   MPass->SetBinError(915,16.55212);
   MPass->SetBinError(916,16.78363);
   MPass->SetBinError(917,20.20305);
   MPass->SetBinError(918,17.08384);
   MPass->SetBinError(919,17.27737);
   MPass->SetBinError(920,17.08384);
   MPass->SetBinError(921,17.33863);
   MPass->SetBinError(922,17.40777);
   MPass->SetBinError(923,16.4399);
   MPass->SetBinError(924,15.9594);
   MPass->SetBinError(925,18.4412);
   MPass->SetBinError(926,17.96053);
   MPass->SetBinError(927,17.54116);
   MPass->SetBinError(928,14.5865);
   MPass->SetBinError(929,17.96053);
   MPass->SetBinError(930,18.19121);
   MPass->SetBinError(931,15.10155);
   MPass->SetBinError(932,20);
   MPass->SetBinError(933,16.16654);
   MPass->SetBinError(934,16.72187);
   MPass->SetBinError(935,17.60516);
   MPass->SetBinError(936,15.48713);
   MPass->SetBinError(937,15.58033);
   MPass->SetBinError(938,14.70275);
   MPass->SetBinError(939,15.47446);
   MPass->SetBinError(940,17.33863);
   MPass->SetBinError(941,15.2925);
   MPass->SetBinError(942,16.58132);
   MPass->SetBinError(943,12.85805);
   MPass->SetBinError(944,16.06197);
   MPass->SetBinError(945,16.32993);
   MPass->SetBinError(946,15.07557);
   MPass->SetBinError(947,14.3831);
   MPass->SetBinError(948,13.52222);
   MPass->SetBinError(951,16.76429);
   MPass->SetBinError(952,16.27318);
   MPass->SetBinError(953,17.33863);
   MPass->SetBinError(954,17.14986);
   MPass->SetBinError(955,16.66667);
   MPass->SetBinError(956,17.39262);
   MPass->SetBinError(957,18.89822);
   MPass->SetBinError(958,17.81742);
   MPass->SetBinError(959,17.54116);
   MPass->SetBinError(960,19.06925);
   MPass->SetBinError(961,18.73172);
   MPass->SetBinError(962,20);
   MPass->SetBinError(963,16.11646);
   MPass->SetBinError(964,18.25742);
   MPass->SetBinError(965,17.40777);
   MPass->SetBinError(966,17.14986);
   MPass->SetBinError(967,16.66667);
   MPass->SetBinError(968,18.73172);
   MPass->SetBinError(969,16.21161);
   MPass->SetBinError(970,17.67767);
   MPass->SetBinError(971,16.4399);
   MPass->SetBinError(972,17.27737);
   MPass->SetBinError(973,18.25742);
   MPass->SetBinError(974,16.77108);
   MPass->SetBinError(975,17.08384);
   MPass->SetBinError(976,17.96053);
   MPass->SetBinError(977,16.16654);
   MPass->SetBinError(978,17.67767);
   MPass->SetBinError(979,19.42572);
   MPass->SetBinError(980,15.64474);
   MPass->SetBinError(981,16.65456);
   MPass->SetBinError(982,15.9594);
   MPass->SetBinError(983,16.16654);
   MPass->SetBinError(984,17.14986);
   MPass->SetBinError(985,16.32993);
   MPass->SetBinError(986,16.35877);
   MPass->SetBinError(987,16.89007);
   MPass->SetBinError(988,16.4399);
   MPass->SetBinError(989,17.02513);
   MPass->SetBinError(990,15.38267);
   MPass->SetBinError(991,16.42862);
   MPass->SetBinError(992,16.54044);
   MPass->SetBinError(993,16.77108);
   MPass->SetBinError(994,14.42797);
   MPass->SetBinError(995,15.38267);
   MPass->SetBinError(996,15.2925);
   MPass->SetBinError(997,15.20389);
   MPass->SetBinError(998,13.89297);
   MPass->SetBinError(1001,16.31532);
   MPass->SetBinError(1002,17.88437);
   MPass->SetBinError(1003,20.62842);
   MPass->SetBinError(1004,18.89822);
   MPass->SetBinError(1005,19.42572);
   MPass->SetBinError(1006,17.74312);
   MPass->SetBinError(1007,18.89822);
   MPass->SetBinError(1008,18.25742);
   MPass->SetBinError(1009,17.54116);
   MPass->SetBinError(1010,17.02513);
   MPass->SetBinError(1011,18.80902);
   MPass->SetBinError(1012,18.41149);
   MPass->SetBinError(1013,17.27737);
   MPass->SetBinError(1014,16.90309);
   MPass->SetBinError(1015,17.40777);
   MPass->SetBinError(1016,20.85144);
   MPass->SetBinError(1017,18.89822);
   MPass->SetBinError(1018,17.67767);
   MPass->SetBinError(1019,16.83996);
   MPass->SetBinError(1020,20);
   MPass->SetBinError(1021,17.14986);
   MPass->SetBinError(1022,17.02513);
   MPass->SetBinError(1023,17.02513);
   MPass->SetBinError(1024,18.25742);
   MPass->SetBinError(1025,17.20982);
   MPass->SetBinError(1026,17.40777);
   MPass->SetBinError(1027,16.60623);
   MPass->SetBinError(1028,17.14986);
   MPass->SetBinError(1029,17.27737);
   MPass->SetBinError(1030,17.39262);
   MPass->SetBinError(1031,15.60871);
   MPass->SetBinError(1032,18.32924);
   MPass->SetBinError(1033,16.4399);
   MPass->SetBinError(1034,18.89822);
   MPass->SetBinError(1035,17.60516);
   MPass->SetBinError(1036,17.20982);
   MPass->SetBinError(1037,17.02513);
   MPass->SetBinError(1038,15.61738);
   MPass->SetBinError(1039,15.91115);
   MPass->SetBinError(1040,17.02513);
   MPass->SetBinError(1041,15.03119);
   MPass->SetBinError(1042,17.02513);
   MPass->SetBinError(1043,16.77108);
   MPass->SetBinError(1044,15.56791);
   MPass->SetBinError(1045,16.4399);
   MPass->SetBinError(1046,16.55212);
   MPass->SetBinError(1047,15.60871);
   MPass->SetBinError(1048,14.95767);
   MPass->SetBinError(1051,12.8114);
   MPass->SetBinError(1052,17.74312);
   MPass->SetBinError(1053,18.10715);
   MPass->SetBinError(1054,19.61161);
   MPass->SetBinError(1055,16.4399);
   MPass->SetBinError(1056,17.54116);
   MPass->SetBinError(1057,18.10715);
   MPass->SetBinError(1058,16.78363);
   MPass->SetBinError(1059,19.61161);
   MPass->SetBinError(1060,18.25742);
   MPass->SetBinError(1061,17.14986);
   MPass->SetBinError(1062,18.73172);
   MPass->SetBinError(1063,16.4399);
   MPass->SetBinError(1064,15.81139);
   MPass->SetBinError(1065,18.10715);
   MPass->SetBinError(1066,19.61161);
   MPass->SetBinError(1067,17.02513);
   MPass->SetBinError(1068,16.11646);
   MPass->SetBinError(1069,17.01162);
   MPass->SetBinError(1070,16.01282);
   MPass->SetBinError(1071,15.91115);
   MPass->SetBinError(1072,17.47037);
   MPass->SetBinError(1073,16.60623);
   MPass->SetBinError(1074,17.88437);
   MPass->SetBinError(1075,17.80033);
   MPass->SetBinError(1076,16.55212);
   MPass->SetBinError(1077,20.20305);
   MPass->SetBinError(1078,16.49295);
   MPass->SetBinError(1079,17.40777);
   MPass->SetBinError(1080,15.55015);
   MPass->SetBinError(1081,18.70958);
   MPass->SetBinError(1082,18.39125);
   MPass->SetBinError(1083,16.49295);
   MPass->SetBinError(1084,17.67767);
   MPass->SetBinError(1085,18.2873);
   MPass->SetBinError(1086,16.30717);
   MPass->SetBinError(1087,18.54837);
   MPass->SetBinError(1088,16.89007);
   MPass->SetBinError(1089,15.42219);
   MPass->SetBinError(1090,16.38196);
   MPass->SetBinError(1091,14.54639);
   MPass->SetBinError(1092,15.66308);
   MPass->SetBinError(1093,15.90161);
   MPass->SetBinError(1094,16.96059);
   MPass->SetBinError(1095,16.89007);
   MPass->SetBinError(1096,16.90309);
   MPass->SetBinError(1097,15.3056);
   MPass->SetBinError(1098,11.97818);
   MPass->SetBinError(1101,14.37167);
   MPass->SetBinError(1102,16.38196);
   MPass->SetBinError(1103,20.41241);
   MPass->SetBinError(1104,19.80295);
   MPass->SetBinError(1105,17.14986);
   MPass->SetBinError(1106,20.51116);
   MPass->SetBinError(1107,18.25742);
   MPass->SetBinError(1108,17.96053);
   MPass->SetBinError(1109,19.06925);
   MPass->SetBinError(1110,19.61161);
   MPass->SetBinError(1111,17.14986);
   MPass->SetBinError(1112,20.20305);
   MPass->SetBinError(1113,18.25742);
   MPass->SetBinError(1114,20.41241);
   MPass->SetBinError(1115,17.67767);
   MPass->SetBinError(1116,17.14986);
   MPass->SetBinError(1117,19.06925);
   MPass->SetBinError(1118,20.20305);
   MPass->SetBinError(1119,17.67767);
   MPass->SetBinError(1120,16.38196);
   MPass->SetBinError(1121,17.14986);
   MPass->SetBinError(1122,19.06925);
   MPass->SetBinError(1123,17.40777);
   MPass->SetBinError(1124,16.90309);
   MPass->SetBinError(1125,17.54116);
   MPass->SetBinError(1126,18.25742);
   MPass->SetBinError(1127,17.54116);
   MPass->SetBinError(1128,18.41149);
   MPass->SetBinError(1129,18.4412);
   MPass->SetBinError(1130,17.05493);
   MPass->SetBinError(1131,19.82862);
   MPass->SetBinError(1132,17.81742);
   MPass->SetBinError(1133,16.72187);
   MPass->SetBinError(1134,16.55212);
   MPass->SetBinError(1135,15.85876);
   MPass->SetBinError(1136,17.60516);
   MPass->SetBinError(1137,15.43658);
   MPass->SetBinError(1138,17.14986);
   MPass->SetBinError(1139,16.90309);
   MPass->SetBinError(1140,15.38267);
   MPass->SetBinError(1141,14.94702);
   MPass->SetBinError(1142,16.31903);
   MPass->SetBinError(1143,15.83919);
   MPass->SetBinError(1144,15.83919);
   MPass->SetBinError(1145,15.03119);
   MPass->SetBinError(1146,16.22214);
   MPass->SetBinError(1147,16.07272);
   MPass->SetBinError(1148,15.77127);
   MPass->SetBinError(1151,13.42556);
   MPass->SetBinError(1152,17.39262);
   MPass->SetBinError(1153,17.27737);
   MPass->SetBinError(1154,17.67767);
   MPass->SetBinError(1155,16.21161);
   MPass->SetBinError(1156,17.27737);
   MPass->SetBinError(1157,20.51116);
   MPass->SetBinError(1158,17.40777);
   MPass->SetBinError(1159,18.56953);
   MPass->SetBinError(1160,18.25742);
   MPass->SetBinError(1161,17.40777);
   MPass->SetBinError(1162,15.60871);
   MPass->SetBinError(1163,19.06925);
   MPass->SetBinError(1164,17.67767);
   MPass->SetBinError(1165,17.60516);
   MPass->SetBinError(1166,16.22214);
   MPass->SetBinError(1167,15.91115);
   MPass->SetBinError(1168,15.9594);
   MPass->SetBinError(1169,16.78363);
   MPass->SetBinError(1170,17.96053);
   MPass->SetBinError(1171,18.25742);
   MPass->SetBinError(1172,17.81742);
   MPass->SetBinError(1173,18.80902);
   MPass->SetBinError(1174,18.97751);
   MPass->SetBinError(1175,19.32852);
   MPass->SetBinError(1176,17.81742);
   MPass->SetBinError(1177,16.66667);
   MPass->SetBinError(1178,17.27737);
   MPass->SetBinError(1179,17.54116);
   MPass->SetBinError(1180,18.73172);
   MPass->SetBinError(1181,20.41241);
   MPass->SetBinError(1182,15.43033);
   MPass->SetBinError(1183,17.14986);
   MPass->SetBinError(1184,16.42862);
   MPass->SetBinError(1185,16.21161);
   MPass->SetBinError(1186,15.80216);
   MPass->SetBinError(1187,16.35877);
   MPass->SetBinError(1188,16.49295);
   MPass->SetBinError(1189,16.4399);
   MPass->SetBinError(1190,15.85876);
   MPass->SetBinError(1191,14.78284);
   MPass->SetBinError(1192,16.72187);
   MPass->SetBinError(1193,15.3566);
   MPass->SetBinError(1194,16.58132);
   MPass->SetBinError(1195,16.55212);
   MPass->SetBinError(1196,15.43033);
   MPass->SetBinError(1197,15.9594);
   MPass->SetBinError(1198,13.20558);
   MPass->SetBinError(1201,15.86351);
   MPass->SetBinError(1202,18.97751);
   MPass->SetBinError(1203,18.10715);
   MPass->SetBinError(1204,19.42572);
   MPass->SetBinError(1205,16.60623);
   MPass->SetBinError(1206,19.61161);
   MPass->SetBinError(1207,18.41149);
   MPass->SetBinError(1208,17.02513);
   MPass->SetBinError(1209,18.10715);
   MPass->SetBinError(1210,19.42572);
   MPass->SetBinError(1211,16.78363);
   MPass->SetBinError(1212,19.24501);
   MPass->SetBinError(1213,17.66127);
   MPass->SetBinError(1214,18.25742);
   MPass->SetBinError(1215,18.73172);
   MPass->SetBinError(1216,21.08185);
   MPass->SetBinError(1217,18.56953);
   MPass->SetBinError(1218,18.64493);
   MPass->SetBinError(1219,15.38267);
   MPass->SetBinError(1220,17.40777);
   MPass->SetBinError(1221,18.56953);
   MPass->SetBinError(1222,18.73172);
   MPass->SetBinError(1223,17.47037);
   MPass->SetBinError(1224,20.09319);
   MPass->SetBinError(1225,18.32924);
   MPass->SetBinError(1226,17.40777);
   MPass->SetBinError(1227,16.83996);
   MPass->SetBinError(1228,18.89822);
   MPass->SetBinError(1229,17.57128);
   MPass->SetBinError(1230,15.93917);
   MPass->SetBinError(1231,16.54044);
   MPass->SetBinError(1232,17.66127);
   MPass->SetBinError(1233,17.88437);
   MPass->SetBinError(1234,16.60623);
   MPass->SetBinError(1235,16.72187);
   MPass->SetBinError(1236,16.75313);
   MPass->SetBinError(1237,13.9706);
   MPass->SetBinError(1238,16.06197);
   MPass->SetBinError(1239,17.47037);
   MPass->SetBinError(1240,17.27737);
   MPass->SetBinError(1241,15.3393);
   MPass->SetBinError(1242,16.21605);
   MPass->SetBinError(1243,17.74312);
   MPass->SetBinError(1244,16.72187);
   MPass->SetBinError(1245,16.31903);
   MPass->SetBinError(1246,15.9594);
   MPass->SetBinError(1247,14.173);
   MPass->SetBinError(1248,13.16098);
   MPass->SetBinError(1251,15.41285);
   MPass->SetBinError(1252,17.81742);
   MPass->SetBinError(1253,18.56953);
   MPass->SetBinError(1254,16.78363);
   MPass->SetBinError(1255,16.89007);
   MPass->SetBinError(1256,19.06925);
   MPass->SetBinError(1257,18.54837);
   MPass->SetBinError(1258,17.54116);
   MPass->SetBinError(1259,18.10715);
   MPass->SetBinError(1260,18.32924);
   MPass->SetBinError(1261,18.80902);
   MPass->SetBinError(1262,18.56953);
   MPass->SetBinError(1263,18.73172);
   MPass->SetBinError(1264,16.22214);
   MPass->SetBinError(1265,17.96053);
   MPass->SetBinError(1266,16.38196);
   MPass->SetBinError(1267,16.32993);
   MPass->SetBinError(1268,17.27737);
   MPass->SetBinError(1269,19.42572);
   MPass->SetBinError(1270,16.96059);
   MPass->SetBinError(1271,19.15061);
   MPass->SetBinError(1272,19.06925);
   MPass->SetBinError(1273,20.85144);
   MPass->SetBinError(1274,17.96053);
   MPass->SetBinError(1275,16.60623);
   MPass->SetBinError(1276,19.32852);
   MPass->SetBinError(1277,15.87027);
   MPass->SetBinError(1278,20);
   MPass->SetBinError(1279,18.25742);
   MPass->SetBinError(1280,16.50174);
   MPass->SetBinError(1281,15.89442);
   MPass->SetBinError(1282,16.38196);
   MPass->SetBinError(1283,15.93917);
   MPass->SetBinError(1284,15.81231);
   MPass->SetBinError(1285,15.03119);
   MPass->SetBinError(1286,16.01641);
   MPass->SetBinError(1287,16.35877);
   MPass->SetBinError(1288,13.86279);
   MPass->SetBinError(1289,17.2628);
   MPass->SetBinError(1290,16.55212);
   MPass->SetBinError(1291,15.1168);
   MPass->SetBinError(1292,15.69928);
   MPass->SetBinError(1293,15.03119);
   MPass->SetBinError(1294,16.61441);
   MPass->SetBinError(1295,16.77108);
   MPass->SetBinError(1296,17.08384);
   MPass->SetBinError(1297,14.77536);
   MPass->SetBinError(1298,13.78616);
   MPass->SetBinError(1301,14.45844);
   MPass->SetBinError(1302,18.25742);
   MPass->SetBinError(1303,16.90309);
   MPass->SetBinError(1304,18.25742);
   MPass->SetBinError(1305,17.33863);
   MPass->SetBinError(1306,18.32924);
   MPass->SetBinError(1307,16.78363);
   MPass->SetBinError(1308,17.27737);
   MPass->SetBinError(1309,18.23804);
   MPass->SetBinError(1310,16.78363);
   MPass->SetBinError(1311,17.96053);
   MPass->SetBinError(1312,18.89822);
   MPass->SetBinError(1313,16.16654);
   MPass->SetBinError(1314,17.27737);
   MPass->SetBinError(1315,18.41149);
   MPass->SetBinError(1316,17.20982);
   MPass->SetBinError(1317,18.41149);
   MPass->SetBinError(1318,15.71348);
   MPass->SetBinError(1319,17.88437);
   MPass->SetBinError(1320,17.02513);
   MPass->SetBinError(1321,16.22214);
   MPass->SetBinError(1322,16.90309);
   MPass->SetBinError(1323,17.96053);
   MPass->SetBinError(1324,16.96059);
   MPass->SetBinError(1325,17.54116);
   MPass->SetBinError(1326,16.4399);
   MPass->SetBinError(1327,15.16196);
   MPass->SetBinError(1328,17.14986);
   MPass->SetBinError(1329,16.72187);
   MPass->SetBinError(1330,16.38196);
   MPass->SetBinError(1331,16.69604);
   MPass->SetBinError(1332,15.61738);
   MPass->SetBinError(1333,17.67767);
   MPass->SetBinError(1334,16.77108);
   MPass->SetBinError(1335,16.4399);
   MPass->SetBinError(1336,15.56791);
   MPass->SetBinError(1337,16.00296);
   MPass->SetBinError(1338,16.55212);
   MPass->SetBinError(1339,15.85876);
   MPass->SetBinError(1340,17.01162);
   MPass->SetBinError(1341,15.03119);
   MPass->SetBinError(1342,15.10155);
   MPass->SetBinError(1343,17.01162);
   MPass->SetBinError(1344,14.47007);
   MPass->SetBinError(1345,16.78363);
   MPass->SetBinError(1346,15.61738);
   MPass->SetBinError(1347,15.35802);
   MPass->SetBinError(1348,11.44787);
   MPass->SetBinError(1351,15.90382);
   MPass->SetBinError(1352,16.49295);
   MPass->SetBinError(1353,18.89822);
   MPass->SetBinError(1354,17.81742);
   MPass->SetBinError(1355,17.54116);
   MPass->SetBinError(1356,17.39262);
   MPass->SetBinError(1357,16.65456);
   MPass->SetBinError(1358,17.14986);
   MPass->SetBinError(1359,16.4399);
   MPass->SetBinError(1360,16.49295);
   MPass->SetBinError(1361,15.66308);
   MPass->SetBinError(1362,17.81742);
   MPass->SetBinError(1363,18.73172);
   MPass->SetBinError(1364,17.81742);
   MPass->SetBinError(1365,16.32993);
   MPass->SetBinError(1366,15.2925);
   MPass->SetBinError(1367,17.40777);
   MPass->SetBinError(1368,18.17728);
   MPass->SetBinError(1369,16.60623);
   MPass->SetBinError(1370,15.76001);
   MPass->SetBinError(1371,17.27737);
   MPass->SetBinError(1372,16.78363);
   MPass->SetBinError(1373,16.96059);
   MPass->SetBinError(1374,16.90309);
   MPass->SetBinError(1375,17.81742);
   MPass->SetBinError(1376,16.89007);
   MPass->SetBinError(1377,17.74312);
   MPass->SetBinError(1378,17.2628);
   MPass->SetBinError(1379,17.20982);
   MPass->SetBinError(1380,16.11646);
   MPass->SetBinError(1381,16.07272);
   MPass->SetBinError(1382,17.01162);
   MPass->SetBinError(1383,16.55212);
   MPass->SetBinError(1384,15.56791);
   MPass->SetBinError(1385,17.67767);
   MPass->SetBinError(1386,14.93265);
   MPass->SetBinError(1387,13.82033);
   MPass->SetBinError(1388,16.4399);
   MPass->SetBinError(1389,17.02513);
   MPass->SetBinError(1390,16.32993);
   MPass->SetBinError(1391,16.01282);
   MPass->SetBinError(1392,14.77356);
   MPass->SetBinError(1393,15.21718);
   MPass->SetBinError(1394,16.58132);
   MPass->SetBinError(1395,14.54639);
   MPass->SetBinError(1396,15.24986);
   MPass->SetBinError(1397,14.79681);
   MPass->SetBinError(1398,11.05544);
   MPass->SetBinError(1401,15.95712);
   MPass->SetBinError(1402,16.38196);
   MPass->SetBinError(1403,18.10715);
   MPass->SetBinError(1404,18.56953);
   MPass->SetBinError(1405,17.40777);
   MPass->SetBinError(1406,18.56953);
   MPass->SetBinError(1407,17.54116);
   MPass->SetBinError(1408,16.16654);
   MPass->SetBinError(1409,17.14986);
   MPass->SetBinError(1410,19.42572);
   MPass->SetBinError(1411,18.41149);
   MPass->SetBinError(1412,18.41149);
   MPass->SetBinError(1413,17.14986);
   MPass->SetBinError(1414,16.60623);
   MPass->SetBinError(1415,20.62842);
   MPass->SetBinError(1416,17.67767);
   MPass->SetBinError(1417,16.22214);
   MPass->SetBinError(1418,17.94273);
   MPass->SetBinError(1419,17.5254);
   MPass->SetBinError(1420,16.01282);
   MPass->SetBinError(1421,17.27737);
   MPass->SetBinError(1422,18.25742);
   MPass->SetBinError(1423,17.74312);
   MPass->SetBinError(1424,16.72187);
   MPass->SetBinError(1425,16.90309);
   MPass->SetBinError(1426,16.32993);
   MPass->SetBinError(1427,18.02904);
   MPass->SetBinError(1428,17.02513);
   MPass->SetBinError(1429,16.78363);
   MPass->SetBinError(1430,17.60516);
   MPass->SetBinError(1431,17.14986);
   MPass->SetBinError(1432,16.55212);
   MPass->SetBinError(1433,17.67767);
   MPass->SetBinError(1434,17.96053);
   MPass->SetBinError(1435,15.66308);
   MPass->SetBinError(1436,16.72187);
   MPass->SetBinError(1437,18.10715);
   MPass->SetBinError(1438,16.96059);
   MPass->SetBinError(1439,17.40777);
   MPass->SetBinError(1440,17.08384);
   MPass->SetBinError(1441,17.33863);
   MPass->SetBinError(1442,16.30717);
   MPass->SetBinError(1443,17.94273);
   MPass->SetBinError(1444,15.2925);
   MPass->SetBinError(1445,15.52301);
   MPass->SetBinError(1446,17.08384);
   MPass->SetBinError(1447,14.87812);
   MPass->SetBinError(1448,13.41641);
   MPass->SetBinError(1451,17.24585);
   MPass->SetBinError(1452,17.33863);
   MPass->SetBinError(1453,17.40777);
   MPass->SetBinError(1454,17.96053);
   MPass->SetBinError(1455,19.24501);
   MPass->SetBinError(1456,17.94273);
   MPass->SetBinError(1457,17.08384);
   MPass->SetBinError(1458,14.90712);
   MPass->SetBinError(1459,15.16196);
   MPass->SetBinError(1460,17.54116);
   MPass->SetBinError(1461,16.11646);
   MPass->SetBinError(1462,16.06197);
   MPass->SetBinError(1463,17.40777);
   MPass->SetBinError(1464,18.25742);
   MPass->SetBinError(1465,16.4399);
   MPass->SetBinError(1466,17.96053);
   MPass->SetBinError(1467,17.33863);
   MPass->SetBinError(1468,19.24501);
   MPass->SetBinError(1469,16.01282);
   MPass->SetBinError(1470,17.40777);
   MPass->SetBinError(1471,16.66667);
   MPass->SetBinError(1472,17.27737);
   MPass->SetBinError(1473,19.89355);
   MPass->SetBinError(1474,16.90309);
   MPass->SetBinError(1475,19.32852);
   MPass->SetBinError(1476,17.27737);
   MPass->SetBinError(1477,17.27737);
   MPass->SetBinError(1478,17.14986);
   MPass->SetBinError(1479,14.94702);
   MPass->SetBinError(1480,15.76001);
   MPass->SetBinError(1481,15.90161);
   MPass->SetBinError(1482,15.60871);
   MPass->SetBinError(1483,16.55212);
   MPass->SetBinError(1484,16.60623);
   MPass->SetBinError(1485,18.89822);
   MPass->SetBinError(1486,16.65456);
   MPass->SetBinError(1487,16.17687);
   MPass->SetBinError(1488,15.47446);
   MPass->SetBinError(1489,16.83996);
   MPass->SetBinError(1490,14.98361);
   MPass->SetBinError(1491,15.56791);
   MPass->SetBinError(1492,14.26251);
   MPass->SetBinError(1493,15.9594);
   MPass->SetBinError(1494,17.96053);
   MPass->SetBinError(1495,18.25742);
   MPass->SetBinError(1496,14.99063);
   MPass->SetBinError(1497,14.6911);
   MPass->SetBinError(1498,12.21603);
   MPass->SetBinError(1501,17.3019);
   MPass->SetBinError(1502,19.04496);
   MPass->SetBinError(1503,17.67767);
   MPass->SetBinError(1504,17.67767);
   MPass->SetBinError(1505,16.90309);
   MPass->SetBinError(1506,17.67767);
   MPass->SetBinError(1507,18.10715);
   MPass->SetBinError(1508,15.81139);
   MPass->SetBinError(1509,17.14986);
   MPass->SetBinError(1510,16.11646);
   MPass->SetBinError(1511,18.10715);
   MPass->SetBinError(1512,19.24501);
   MPass->SetBinError(1513,17.84755);
   MPass->SetBinError(1514,19.24501);
   MPass->SetBinError(1515,18.10715);
   MPass->SetBinError(1516,17.02513);
   MPass->SetBinError(1517,17.14986);
   MPass->SetBinError(1518,16.90309);
   MPass->SetBinError(1519,17.33863);
   MPass->SetBinError(1520,17.81742);
   MPass->SetBinError(1521,17.20982);
   MPass->SetBinError(1522,16.90309);
   MPass->SetBinError(1523,17.02513);
   MPass->SetBinError(1524,17.17977);
   MPass->SetBinError(1525,16.93276);
   MPass->SetBinError(1526,17.67767);
   MPass->SetBinError(1527,16.90309);
   MPass->SetBinError(1528,17.33863);
   MPass->SetBinError(1529,15.55015);
   MPass->SetBinError(1530,17.90301);
   MPass->SetBinError(1531,14.81983);
   MPass->SetBinError(1532,15.87027);
   MPass->SetBinError(1533,16.38196);
   MPass->SetBinError(1534,15.70454);
   MPass->SetBinError(1535,17.40777);
   MPass->SetBinError(1536,15.56791);
   MPass->SetBinError(1537,16.58132);
   MPass->SetBinError(1538,16.06197);
   MPass->SetBinError(1539,17.02513);
   MPass->SetBinError(1540,16.72187);
   MPass->SetBinError(1541,16.1449);
   MPass->SetBinError(1542,15.4194);
   MPass->SetBinError(1543,15.20389);
   MPass->SetBinError(1544,14.85028);
   MPass->SetBinError(1545,17.33863);
   MPass->SetBinError(1546,15.24986);
   MPass->SetBinError(1547,15.16196);
   MPass->SetBinError(1548,11.82991);
   MPass->SetBinError(1551,17.75141);
   MPass->SetBinError(1552,16.4399);
   MPass->SetBinError(1553,19.15061);
   MPass->SetBinError(1554,19.32852);
   MPass->SetBinError(1555,18.89822);
   MPass->SetBinError(1556,18.10715);
   MPass->SetBinError(1557,16.11646);
   MPass->SetBinError(1558,17.54116);
   MPass->SetBinError(1559,18.56953);
   MPass->SetBinError(1560,17.67767);
   MPass->SetBinError(1561,16.66667);
   MPass->SetBinError(1562,19.89355);
   MPass->SetBinError(1563,17.40777);
   MPass->SetBinError(1564,18.41149);
   MPass->SetBinError(1565,19.06925);
   MPass->SetBinError(1566,17.96053);
   MPass->SetBinError(1567,18.10715);
   MPass->SetBinError(1568,17.60516);
   MPass->SetBinError(1569,19.06925);
   MPass->SetBinError(1570,19.06925);
   MPass->SetBinError(1571,19.42572);
   MPass->SetBinError(1572,17.96053);
   MPass->SetBinError(1573,16.55212);
   MPass->SetBinError(1574,17.01162);
   MPass->SetBinError(1575,20.09319);
   MPass->SetBinError(1576,16.01282);
   MPass->SetBinError(1577,17.14986);
   MPass->SetBinError(1578,18.89822);
   MPass->SetBinError(1579,17.14986);
   MPass->SetBinError(1580,15.36598);
   MPass->SetBinError(1581,18.80902);
   MPass->SetBinError(1582,16.10627);
   MPass->SetBinError(1583,16.27318);
   MPass->SetBinError(1584,16.60623);
   MPass->SetBinError(1585,16.06197);
   MPass->SetBinError(1586,16.89007);
   MPass->SetBinError(1587,14.61111);
   MPass->SetBinError(1588,16.38196);
   MPass->SetBinError(1589,16.4399);
   MPass->SetBinError(1590,18.41149);
   MPass->SetBinError(1591,14.98405);
   MPass->SetBinError(1592,14.96077);
   MPass->SetBinError(1593,15.13026);
   MPass->SetBinError(1594,15.47446);
   MPass->SetBinError(1595,15.39557);
   MPass->SetBinError(1596,15.03119);
   MPass->SetBinError(1597,15.36598);
   MPass->SetBinError(1598,13.5244);
   MPass->SetBinError(1601,17.21098);
   MPass->SetBinError(1602,18.97751);
   MPass->SetBinError(1603,18.73172);
   MPass->SetBinError(1604,18.32924);
   MPass->SetBinError(1605,15.42219);
   MPass->SetBinError(1606,17.81742);
   MPass->SetBinError(1607,16.11646);
   MPass->SetBinError(1608,15.47446);
   MPass->SetBinError(1609,16.66667);
   MPass->SetBinError(1610,17.67767);
   MPass->SetBinError(1611,18.73172);
   MPass->SetBinError(1612,16.90309);
   MPass->SetBinError(1613,15.61738);
   MPass->SetBinError(1614,17.20982);
   MPass->SetBinError(1615,19.06925);
   MPass->SetBinError(1616,17.96053);
   MPass->SetBinError(1617,17.20982);
   MPass->SetBinError(1618,17.67767);
   MPass->SetBinError(1619,16.96059);
   MPass->SetBinError(1620,17.96053);
   MPass->SetBinError(1621,19.24501);
   MPass->SetBinError(1622,16.32993);
   MPass->SetBinError(1623,17.02513);
   MPass->SetBinError(1624,17.27737);
   MPass->SetBinError(1625,17.40777);
   MPass->SetBinError(1626,15.9594);
   MPass->SetBinError(1627,16.55212);
   MPass->SetBinError(1628,17.40777);
   MPass->SetBinError(1629,17.47037);
   MPass->SetBinError(1630,15.85876);
   MPass->SetBinError(1631,17.57128);
   MPass->SetBinError(1632,16.72187);
   MPass->SetBinError(1633,19.32852);
   MPass->SetBinError(1634,18.89822);
   MPass->SetBinError(1635,17.02513);
   MPass->SetBinError(1636,16.77108);
   MPass->SetBinError(1637,17.47037);
   MPass->SetBinError(1638,16.22214);
   MPass->SetBinError(1639,16.90309);
   MPass->SetBinError(1640,15.20389);
   MPass->SetBinError(1641,16.01282);
   MPass->SetBinError(1642,15.56791);
   MPass->SetBinError(1643,15.47446);
   MPass->SetBinError(1644,16.96059);
   MPass->SetBinError(1645,16.90309);
   MPass->SetBinError(1646,15.2925);
   MPass->SetBinError(1647,15.01314);
   MPass->SetBinError(1648,12.0424);
   MPass->SetBinError(1651,14.20359);
   MPass->SetBinError(1652,21.56655);
   MPass->SetBinError(1653,19.80295);
   MPass->SetBinError(1654,16.89007);
   MPass->SetBinError(1655,17.74312);
   MPass->SetBinError(1656,17.27737);
   MPass->SetBinError(1657,17.67767);
   MPass->SetBinError(1658,18.89822);
   MPass->SetBinError(1659,17.81742);
   MPass->SetBinError(1660,19.24501);
   MPass->SetBinError(1661,16.55212);
   MPass->SetBinError(1662,16.16654);
   MPass->SetBinError(1663,16.96059);
   MPass->SetBinError(1664,17.30737);
   MPass->SetBinError(1665,17.54116);
   MPass->SetBinError(1666,19.06925);
   MPass->SetBinError(1667,17.40777);
   MPass->SetBinError(1668,18.02904);
   MPass->SetBinError(1669,17.40777);
   MPass->SetBinError(1670,18.25742);
   MPass->SetBinError(1671,16.78363);
   MPass->SetBinError(1672,16.60623);
   MPass->SetBinError(1673,18.10715);
   MPass->SetBinError(1674,14.28022);
   MPass->SetBinError(1675,16.89007);
   MPass->SetBinError(1676,19.80295);
   MPass->SetBinError(1677,17.88437);
   MPass->SetBinError(1678,18.25742);
   MPass->SetBinError(1679,17.39262);
   MPass->SetBinError(1680,17.23686);
   MPass->SetBinError(1681,18.59901);
   MPass->SetBinError(1682,18.97751);
   MPass->SetBinError(1683,16.78363);
   MPass->SetBinError(1684,16.01282);
   MPass->SetBinError(1685,15.76001);
   MPass->SetBinError(1686,18.70958);
   MPass->SetBinError(1687,17.13583);
   MPass->SetBinError(1688,15.24986);
   MPass->SetBinError(1689,17.88437);
   MPass->SetBinError(1690,16.78363);
   MPass->SetBinError(1691,16.58132);
   MPass->SetBinError(1692,16.77108);
   MPass->SetBinError(1693,14.86425);
   MPass->SetBinError(1694,15.06834);
   MPass->SetBinError(1695,15.24986);
   MPass->SetBinError(1696,14.42797);
   MPass->SetBinError(1697,15.0682);
   MPass->SetBinError(1698,13.10204);
   MPass->SetBinError(1701,19.8628);
   MPass->SetBinError(1702,18.64493);
   MPass->SetBinError(1703,19.80295);
   MPass->SetBinError(1704,17.67767);
   MPass->SetBinError(1705,17.54116);
   MPass->SetBinError(1706,17.17977);
   MPass->SetBinError(1707,18.25742);
   MPass->SetBinError(1708,16.66667);
   MPass->SetBinError(1709,19.61161);
   MPass->SetBinError(1710,17.40777);
   MPass->SetBinError(1711,17.80033);
   MPass->SetBinError(1712,17.60516);
   MPass->SetBinError(1713,18.32924);
   MPass->SetBinError(1714,16.78363);
   MPass->SetBinError(1715,19.15061);
   MPass->SetBinError(1716,18.73172);
   MPass->SetBinError(1717,18.41149);
   MPass->SetBinError(1718,17.60516);
   MPass->SetBinError(1719,18.25742);
   MPass->SetBinError(1720,18.56953);
   MPass->SetBinError(1721,17.40777);
   MPass->SetBinError(1722,18.73172);
   MPass->SetBinError(1723,15.43033);
   MPass->SetBinError(1724,17.30737);
   MPass->SetBinError(1725,17.47037);
   MPass->SetBinError(1726,18.17728);
   MPass->SetBinError(1727,17.14986);
   MPass->SetBinError(1728,18.56953);
   MPass->SetBinError(1729,16.00296);
   MPass->SetBinError(1730,21.32007);
   MPass->SetBinError(1731,17.90301);
   MPass->SetBinError(1732,17.74312);
   MPass->SetBinError(1733,17.81742);
   MPass->SetBinError(1734,19.24501);
   MPass->SetBinError(1735,15.70454);
   MPass->SetBinError(1736,15.64474);
   MPass->SetBinError(1737,17.74312);
   MPass->SetBinError(1738,14.86425);
   MPass->SetBinError(1739,17.17977);
   MPass->SetBinError(1740,17.02513);
   MPass->SetBinError(1741,14.94702);
   MPass->SetBinError(1742,14.14179);
   MPass->SetBinError(1743,15.90161);
   MPass->SetBinError(1744,15.9594);
   MPass->SetBinError(1745,15.3393);
   MPass->SetBinError(1746,14.81835);
   MPass->SetBinError(1747,15.64474);
   MPass->SetBinError(1748,13.79764);
   MPass->SetBinError(1751,15.03188);
   MPass->SetBinError(1752,15.76001);
   MPass->SetBinError(1753,17.81742);
   MPass->SetBinError(1754,18.89822);
   MPass->SetBinError(1755,16.4399);
   MPass->SetBinError(1756,16.00296);
   MPass->SetBinError(1757,16.4399);
   MPass->SetBinError(1758,19.80295);
   MPass->SetBinError(1759,17.88437);
   MPass->SetBinError(1760,21.08185);
   MPass->SetBinError(1761,18.73172);
   MPass->SetBinError(1762,18.17728);
   MPass->SetBinError(1763,16.55212);
   MPass->SetBinError(1764,20.62842);
   MPass->SetBinError(1765,17.40777);
   MPass->SetBinError(1766,19.80295);
   MPass->SetBinError(1767,18.41149);
   MPass->SetBinError(1768,18.10715);
   MPass->SetBinError(1769,19.61161);
   MPass->SetBinError(1770,17.27737);
   MPass->SetBinError(1771,17.67767);
   MPass->SetBinError(1772,19.06925);
   MPass->SetBinError(1773,16.90309);
   MPass->SetBinError(1774,17.02513);
   MPass->SetBinError(1775,17.20982);
   MPass->SetBinError(1776,17.14986);
   MPass->SetBinError(1777,18.32924);
   MPass->SetBinError(1778,17.14986);
   MPass->SetBinError(1779,16.11646);
   MPass->SetBinError(1780,18.10715);
   MPass->SetBinError(1781,16.07272);
   MPass->SetBinError(1782,16.72187);
   MPass->SetBinError(1783,16.66667);
   MPass->SetBinError(1784,16.11646);
   MPass->SetBinError(1785,19.24501);
   MPass->SetBinError(1786,15.90161);
   MPass->SetBinError(1787,16.81316);
   MPass->SetBinError(1788,16.65456);
   MPass->SetBinError(1789,16.11646);
   MPass->SetBinError(1790,17.88437);
   MPass->SetBinError(1791,15.81139);
   MPass->SetBinError(1792,16.00296);
   MPass->SetBinError(1793,16.31903);
   MPass->SetBinError(1794,16.78363);
   MPass->SetBinError(1795,15.66308);
   MPass->SetBinError(1796,15.81139);
   MPass->SetBinError(1797,15.99471);
   MPass->SetBinError(1798,12.85064);
   MPass->SetBinError(1801,16.22035);
   MPass->SetBinError(1802,17.60516);
   MPass->SetBinError(1803,21.56655);
   MPass->SetBinError(1804,17.5254);
   MPass->SetBinError(1805,16.90309);
   MPass->SetBinError(1806,16.78363);
   MPass->SetBinError(1807,18.41149);
   MPass->SetBinError(1808,17.08384);
   MPass->SetBinError(1809,19.06925);
   MPass->SetBinError(1810,17.67767);
   MPass->SetBinError(1811,18.64493);
   MPass->SetBinError(1812,17.81742);
   MPass->SetBinError(1813,16.38196);
   MPass->SetBinError(1814,18.73172);
   MPass->SetBinError(1815,21.32007);
   MPass->SetBinError(1816,19.80295);
   MPass->SetBinError(1817,17.60516);
   MPass->SetBinError(1818,17.67767);
   MPass->SetBinError(1819,17.02513);
   MPass->SetBinError(1820,17.81742);
   MPass->SetBinError(1821,16.83996);
   MPass->SetBinError(1822,17.81742);
   MPass->SetBinError(1823,16.90309);
   MPass->SetBinError(1824,17.20982);
   MPass->SetBinError(1825,16.89007);
   MPass->SetBinError(1826,17.67767);
   MPass->SetBinError(1827,16.72187);
   MPass->SetBinError(1828,17.27737);
   MPass->SetBinError(1829,15.87027);
   MPass->SetBinError(1830,18.49324);
   MPass->SetBinError(1831,17.33863);
   MPass->SetBinError(1832,19.51149);
   MPass->SetBinError(1833,18.17728);
   MPass->SetBinError(1834,17.33863);
   MPass->SetBinError(1835,15.9594);
   MPass->SetBinError(1836,17.13583);
   MPass->SetBinError(1837,16.07272);
   MPass->SetBinError(1838,17.14986);
   MPass->SetBinError(1839,19.80295);
   MPass->SetBinError(1840,16.78363);
   MPass->SetBinError(1841,17.5254);
   MPass->SetBinError(1842,17.08902);
   MPass->SetBinError(1843,19.21953);
   MPass->SetBinError(1844,15.45724);
   MPass->SetBinError(1845,15.03119);
   MPass->SetBinError(1846,16.78363);
   MPass->SetBinError(1847,15.01639);
   MPass->SetBinError(1848,14.66799);
   MPass->SetBinError(1851,15.45266);
   MPass->SetBinError(1852,18.73172);
   MPass->SetBinError(1853,19.42572);
   MPass->SetBinError(1854,17.96053);
   MPass->SetBinError(1855,17.74312);
   MPass->SetBinError(1856,17.14986);
   MPass->SetBinError(1857,15.61738);
   MPass->SetBinError(1858,17.54116);
   MPass->SetBinError(1859,18.89822);
   MPass->SetBinError(1860,17.67767);
   MPass->SetBinError(1861,18.56953);
   MPass->SetBinError(1862,16.22214);
   MPass->SetBinError(1863,19.61161);
   MPass->SetBinError(1864,18.41149);
   MPass->SetBinError(1865,21.56655);
   MPass->SetBinError(1866,17.40777);
   MPass->SetBinError(1867,17.81742);
   MPass->SetBinError(1868,18.41149);
   MPass->SetBinError(1869,19.42572);
   MPass->SetBinError(1870,18.56953);
   MPass->SetBinError(1871,17.67767);
   MPass->SetBinError(1872,17.96053);
   MPass->SetBinError(1873,16.96059);
   MPass->SetBinError(1874,15.15451);
   MPass->SetBinError(1875,16.83996);
   MPass->SetBinError(1876,17.81742);
   MPass->SetBinError(1877,16.90309);
   MPass->SetBinError(1878,16.90309);
   MPass->SetBinError(1879,14.62394);
   MPass->SetBinError(1880,16.46892);
   MPass->SetBinError(1881,19.39897);
   MPass->SetBinError(1882,17.74312);
   MPass->SetBinError(1883,17.54116);
   MPass->SetBinError(1884,17.14986);
   MPass->SetBinError(1885,17.33863);
   MPass->SetBinError(1886,15.90161);
   MPass->SetBinError(1887,16.93276);
   MPass->SetBinError(1888,17.84755);
   MPass->SetBinError(1889,19.06925);
   MPass->SetBinError(1890,18.41149);
   MPass->SetBinError(1891,15.16196);
   MPass->SetBinError(1892,15.01639);
   MPass->SetBinError(1893,17.01162);
   MPass->SetBinError(1894,16.66667);
   MPass->SetBinError(1895,16.06197);
   MPass->SetBinError(1896,14.66471);
   MPass->SetBinError(1897,15.85876);
   MPass->SetBinError(1898,13.82841);
   MPass->SetBinError(1901,16.08736);
   MPass->SetBinError(1902,16.27318);
   MPass->SetBinError(1903,20.85144);
   MPass->SetBinError(1904,19.42572);
   MPass->SetBinError(1905,17.96053);
   MPass->SetBinError(1906,18.80902);
   MPass->SetBinError(1907,17.27737);
   MPass->SetBinError(1908,18.97751);
   MPass->SetBinError(1909,17.96053);
   MPass->SetBinError(1910,18.41149);
   MPass->SetBinError(1911,16.66667);
   MPass->SetBinError(1912,17.08384);
   MPass->SetBinError(1913,20.41241);
   MPass->SetBinError(1914,18.73172);
   MPass->SetBinError(1915,18.89822);
   MPass->SetBinError(1916,16.78363);
   MPass->SetBinError(1917,15.71348);
   MPass->SetBinError(1918,16.60623);
   MPass->SetBinError(1919,16.78363);
   MPass->SetBinError(1920,16.78363);
   MPass->SetBinError(1921,17.02513);
   MPass->SetBinError(1922,18.64493);
   MPass->SetBinError(1923,18.56953);
   MPass->SetBinError(1924,17.88437);
   MPass->SetBinError(1925,15.66308);
   MPass->SetBinError(1926,16.32993);
   MPass->SetBinError(1927,17.33863);
   MPass->SetBinError(1928,17.33863);
   MPass->SetBinError(1929,17.40777);
   MPass->SetBinError(1930,16.89007);
   MPass->SetBinError(1931,16.96059);
   MPass->SetBinError(1932,16.72187);
   MPass->SetBinError(1933,17.40777);
   MPass->SetBinError(1934,15.76001);
   MPass->SetBinError(1935,17.96053);
   MPass->SetBinError(1936,18.17728);
   MPass->SetBinError(1937,19.06925);
   MPass->SetBinError(1938,16.06197);
   MPass->SetBinError(1939,17.67767);
   MPass->SetBinError(1940,16.32993);
   MPass->SetBinError(1941,16.49295);
   MPass->SetBinError(1942,15.47446);
   MPass->SetBinError(1943,15.85876);
   MPass->SetBinError(1944,14.76926);
   MPass->SetBinError(1945,16.16654);
   MPass->SetBinError(1946,16.10627);
   MPass->SetBinError(1947,15.60871);
   MPass->SetBinError(1948,13.83951);
   MPass->SetBinError(1951,15.66704);
   MPass->SetBinError(1952,16.77108);
   MPass->SetBinError(1953,19.61161);
   MPass->SetBinError(1954,18.48506);
   MPass->SetBinError(1955,19.61161);
   MPass->SetBinError(1956,19.82862);
   MPass->SetBinError(1957,17.60516);
   MPass->SetBinError(1958,18.41149);
   MPass->SetBinError(1959,19.24501);
   MPass->SetBinError(1960,17.40777);
   MPass->SetBinError(1961,17.96053);
   MPass->SetBinError(1962,21.32007);
   MPass->SetBinError(1963,21.19002);
   MPass->SetBinError(1964,17.02513);
   MPass->SetBinError(1965,16.90309);
   MPass->SetBinError(1966,15.9594);
   MPass->SetBinError(1967,19.06925);
   MPass->SetBinError(1968,17.33863);
   MPass->SetBinError(1969,15.76001);
   MPass->SetBinError(1970,17.40777);
   MPass->SetBinError(1971,19.42572);
   MPass->SetBinError(1972,18.25742);
   MPass->SetBinError(1973,19.06925);
   MPass->SetBinError(1974,19.32852);
   MPass->SetBinError(1975,18.02904);
   MPass->SetBinError(1976,16.31903);
   MPass->SetBinError(1977,17.47037);
   MPass->SetBinError(1978,18.41149);
   MPass->SetBinError(1979,17.20982);
   MPass->SetBinError(1980,14.96077);
   MPass->SetBinError(1981,16.69604);
   MPass->SetBinError(1982,18.41149);
   MPass->SetBinError(1983,17.94273);
   MPass->SetBinError(1984,17.67767);
   MPass->SetBinError(1985,17.13583);
   MPass->SetBinError(1986,16.96059);
   MPass->SetBinError(1987,16.20103);
   MPass->SetBinError(1988,15.70454);
   MPass->SetBinError(1989,16.60623);
   MPass->SetBinError(1990,16.49295);
   MPass->SetBinError(1991,16.21161);
   MPass->SetBinError(1992,16.78363);
   MPass->SetBinError(1993,16.00296);
   MPass->SetBinError(1994,15.3056);
   MPass->SetBinError(1995,15.07557);
   MPass->SetBinError(1996,17.14986);
   MPass->SetBinError(1997,15.15451);
   MPass->SetBinError(1998,12.7759);
   MPass->SetBinError(2001,13.50154);
   MPass->SetBinError(2002,18.97751);
   MPass->SetBinError(2003,17.40777);
   MPass->SetBinError(2004,16.96059);
   MPass->SetBinError(2005,18.48506);
   MPass->SetBinError(2006,19.32852);
   MPass->SetBinError(2007,18.73172);
   MPass->SetBinError(2008,16.78363);
   MPass->SetBinError(2009,18.10715);
   MPass->SetBinError(2010,17.40777);
   MPass->SetBinError(2011,17.81742);
   MPass->SetBinError(2012,18.89822);
   MPass->SetBinError(2013,18.10715);
   MPass->SetBinError(2014,16.66667);
   MPass->SetBinError(2015,18.89822);
   MPass->SetBinError(2016,16.90309);
   MPass->SetBinError(2017,18.10715);
   MPass->SetBinError(2018,17.54116);
   MPass->SetBinError(2019,16.27318);
   MPass->SetBinError(2020,17.40777);
   MPass->SetBinError(2021,19.06925);
   MPass->SetBinError(2022,19.61161);
   MPass->SetBinError(2023,19.42572);
   MPass->SetBinError(2024,19.24501);
   MPass->SetBinError(2025,18.64493);
   MPass->SetBinError(2026,17.08384);
   MPass->SetBinError(2027,17.47037);
   MPass->SetBinError(2028,15.77185);
   MPass->SetBinError(2029,16.06197);
   MPass->SetBinError(2030,15.3056);
   MPass->SetBinError(2031,17.47037);
   MPass->SetBinError(2032,17.43784);
   MPass->SetBinError(2033,17.27737);
   MPass->SetBinError(2034,17.40777);
   MPass->SetBinError(2035,17.67767);
   MPass->SetBinError(2036,19.13191);
   MPass->SetBinError(2037,15.67522);
   MPass->SetBinError(2038,16.96059);
   MPass->SetBinError(2039,17.81742);
   MPass->SetBinError(2040,17.96053);
   MPass->SetBinError(2041,17.14986);
   MPass->SetBinError(2042,16.66667);
   MPass->SetBinError(2043,16.31903);
   MPass->SetBinError(2044,15.64474);
   MPass->SetBinError(2045,16.22214);
   MPass->SetBinError(2046,16.49295);
   MPass->SetBinError(2047,14.5247);
   MPass->SetBinError(2048,13.57902);
   MPass->SetBinError(2051,17.24585);
   MPass->SetBinError(2052,19.51149);
   MPass->SetBinError(2053,18.56953);
   MPass->SetBinError(2054,19.42572);
   MPass->SetBinError(2055,19.61161);
   MPass->SetBinError(2056,18.89822);
   MPass->SetBinError(2057,18.56953);
   MPass->SetBinError(2058,18.25742);
   MPass->SetBinError(2059,17.02513);
   MPass->SetBinError(2060,17.96053);
   MPass->SetBinError(2061,17.33863);
   MPass->SetBinError(2062,17.08384);
   MPass->SetBinError(2063,17.20982);
   MPass->SetBinError(2064,17.81742);
   MPass->SetBinError(2065,19.61161);
   MPass->SetBinError(2066,19.06925);
   MPass->SetBinError(2067,18.64493);
   MPass->SetBinError(2068,17.08384);
   MPass->SetBinError(2069,17.88437);
   MPass->SetBinError(2070,19.06925);
   MPass->SetBinError(2071,17.40777);
   MPass->SetBinError(2072,17.60516);
   MPass->SetBinError(2073,18.41149);
   MPass->SetBinError(2074,17.60516);
   MPass->SetBinError(2075,18.41149);
   MPass->SetBinError(2076,15.9594);
   MPass->SetBinError(2077,15.81139);
   MPass->SetBinError(2078,17.88437);
   MPass->SetBinError(2079,16.11646);
   MPass->SetBinError(2080,17.60516);
   MPass->SetBinError(2081,17.13583);
   MPass->SetBinError(2082,16.65456);
   MPass->SetBinError(2083,16.90309);
   MPass->SetBinError(2084,16.96059);
   MPass->SetBinError(2085,16.72187);
   MPass->SetBinError(2086,15.66308);
   MPass->SetBinError(2087,16.16654);
   MPass->SetBinError(2088,18.25742);
   MPass->SetBinError(2089,16.90309);
   MPass->SetBinError(2090,17.14986);
   MPass->SetBinError(2091,15.81139);
   MPass->SetBinError(2092,14.12012);
   MPass->SetBinError(2093,16.0969);
   MPass->SetBinError(2094,14.56062);
   MPass->SetBinError(2095,16.77108);
   MPass->SetBinError(2096,15.85876);
   MPass->SetBinError(2097,15.3056);
   MPass->SetBinError(2098,12.42217);
   MPass->SetBinError(2101,15.09541);
   MPass->SetBinError(2102,17.84755);
   MPass->SetBinError(2103,19.06925);
   MPass->SetBinError(2104,19.24501);
   MPass->SetBinError(2105,18.73172);
   MPass->SetBinError(2106,17.88437);
   MPass->SetBinError(2107,17.67767);
   MPass->SetBinError(2108,17.14986);
   MPass->SetBinError(2109,18.10715);
   MPass->SetBinError(2110,19.06925);
   MPass->SetBinError(2111,18.80902);
   MPass->SetBinError(2112,16.55212);
   MPass->SetBinError(2113,17.67767);
   MPass->SetBinError(2114,16.96059);
   MPass->SetBinError(2115,16.32993);
   MPass->SetBinError(2116,17.67767);
   MPass->SetBinError(2117,19.06925);
   MPass->SetBinError(2118,17.88437);
   MPass->SetBinError(2119,17.20982);
   MPass->SetBinError(2120,20.20305);
   MPass->SetBinError(2121,17.74312);
   MPass->SetBinError(2122,18.56953);
   MPass->SetBinError(2123,16.25078);
   MPass->SetBinError(2124,17.08384);
   MPass->SetBinError(2125,16.39131);
   MPass->SetBinError(2126,16.32993);
   MPass->SetBinError(2127,18.73172);
   MPass->SetBinError(2128,18.97751);
   MPass->SetBinError(2129,17.60516);
   MPass->SetBinError(2130,16.0969);
   MPass->SetBinError(2131,17.99062);
   MPass->SetBinError(2132,15.47446);
   MPass->SetBinError(2133,17.33863);
   MPass->SetBinError(2134,18.25742);
   MPass->SetBinError(2135,16.96059);
   MPass->SetBinError(2136,15.58033);
   MPass->SetBinError(2137,16.27318);
   MPass->SetBinError(2138,17.88437);
   MPass->SetBinError(2139,17.60516);
   MPass->SetBinError(2140,16.21161);
   MPass->SetBinError(2141,16.35877);
   MPass->SetBinError(2142,15.97054);
   MPass->SetBinError(2143,13.83411);
   MPass->SetBinError(2144,16.60623);
   MPass->SetBinError(2145,14.56062);
   MPass->SetBinError(2146,16.22214);
   MPass->SetBinError(2147,13.84763);
   MPass->SetBinError(2148,13.62714);
   MPass->SetBinError(2151,14.5334);
   MPass->SetBinError(2152,18.10715);
   MPass->SetBinError(2153,17.13583);
   MPass->SetBinError(2154,18.97751);
   MPass->SetBinError(2155,18.73172);
   MPass->SetBinError(2156,18.25742);
   MPass->SetBinError(2157,17.14986);
   MPass->SetBinError(2158,16.78363);
   MPass->SetBinError(2159,20.85144);
   MPass->SetBinError(2160,20);
   MPass->SetBinError(2161,17.60516);
   MPass->SetBinError(2162,17.33863);
   MPass->SetBinError(2163,17.40777);
   MPass->SetBinError(2164,17.47037);
   MPass->SetBinError(2165,18.10715);
   MPass->SetBinError(2166,16.96059);
   MPass->SetBinError(2167,18.23804);
   MPass->SetBinError(2168,17.80033);
   MPass->SetBinError(2169,19.80295);
   MPass->SetBinError(2170,17.96053);
   MPass->SetBinError(2171,16.66667);
   MPass->SetBinError(2172,18.89822);
   MPass->SetBinError(2173,16.78363);
   MPass->SetBinError(2174,18.32924);
   MPass->SetBinError(2175,19.06925);
   MPass->SetBinError(2176,15.71348);
   MPass->SetBinError(2177,16.65456);
   MPass->SetBinError(2178,16.31903);
   MPass->SetBinError(2179,15.70454);
   MPass->SetBinError(2180,14.76926);
   MPass->SetBinError(2181,16.50174);
   MPass->SetBinError(2182,16.66667);
   MPass->SetBinError(2183,16.11646);
   MPass->SetBinError(2184,15.81139);
   MPass->SetBinError(2185,16.06197);
   MPass->SetBinError(2186,14.98405);
   MPass->SetBinError(2187,16.22214);
   MPass->SetBinError(2188,16.06197);
   MPass->SetBinError(2189,17.2628);
   MPass->SetBinError(2190,14.86425);
   MPass->SetBinError(2191,14.28022);
   MPass->SetBinError(2192,15.10155);
   MPass->SetBinError(2193,15.27631);
   MPass->SetBinError(2194,16.60623);
   MPass->SetBinError(2195,14.43376);
   MPass->SetBinError(2196,15.60871);
   MPass->SetBinError(2197,14.76926);
   MPass->SetBinError(2198,12.92625);
   MPass->SetBinError(2201,15.81374);
   MPass->SetBinError(2202,17.2628);
   MPass->SetBinError(2203,18.25742);
   MPass->SetBinError(2204,19.42572);
   MPass->SetBinError(2205,20.20305);
   MPass->SetBinError(2206,17.27737);
   MPass->SetBinError(2207,16.72187);
   MPass->SetBinError(2208,15.16196);
   MPass->SetBinError(2209,18.89822);
   MPass->SetBinError(2210,17.14986);
   MPass->SetBinError(2211,17.96053);
   MPass->SetBinError(2212,18.41149);
   MPass->SetBinError(2213,17.54116);
   MPass->SetBinError(2214,16.66667);
   MPass->SetBinError(2215,17.40777);
   MPass->SetBinError(2216,18.10715);
   MPass->SetBinError(2217,17.96053);
   MPass->SetBinError(2218,16.11646);
   MPass->SetBinError(2219,15.3393);
   MPass->SetBinError(2220,17.14986);
   MPass->SetBinError(2221,17.27737);
   MPass->SetBinError(2222,18.73172);
   MPass->SetBinError(2223,17.54116);
   MPass->SetBinError(2224,19.80295);
   MPass->SetBinError(2225,20.09319);
   MPass->SetBinError(2226,21.32007);
   MPass->SetBinError(2227,15.52301);
   MPass->SetBinError(2228,16.32993);
   MPass->SetBinError(2229,16.78363);
   MPass->SetBinError(2230,15.60871);
   MPass->SetBinError(2231,16.55212);
   MPass->SetBinError(2232,15.42219);
   MPass->SetBinError(2233,15.42219);
   MPass->SetBinError(2234,17.02513);
   MPass->SetBinError(2235,19.89355);
   MPass->SetBinError(2236,15.97054);
   MPass->SetBinError(2237,16.42862);
   MPass->SetBinError(2238,16.16654);
   MPass->SetBinError(2239,16.96059);
   MPass->SetBinError(2240,17.14986);
   MPass->SetBinError(2241,16.22214);
   MPass->SetBinError(2242,16.27318);
   MPass->SetBinError(2243,15.48713);
   MPass->SetBinError(2244,16.10627);
   MPass->SetBinError(2245,15.81139);
   MPass->SetBinError(2246,16.04105);
   MPass->SetBinError(2247,15.01639);
   MPass->SetBinError(2248,12.6105);
   MPass->SetBinError(2251,15.57485);
   MPass->SetBinError(2252,17.84755);
   MPass->SetBinError(2253,17.54116);
   MPass->SetBinError(2254,18.64493);
   MPass->SetBinError(2255,16.90309);
   MPass->SetBinError(2256,17.27737);
   MPass->SetBinError(2257,18.02904);
   MPass->SetBinError(2258,20.20305);
   MPass->SetBinError(2259,18.73172);
   MPass->SetBinError(2260,16.78363);
   MPass->SetBinError(2261,16.90309);
   MPass->SetBinError(2262,17.27737);
   MPass->SetBinError(2263,18.97751);
   MPass->SetBinError(2264,16.01282);
   MPass->SetBinError(2265,17.54116);
   MPass->SetBinError(2266,17.27737);
   MPass->SetBinError(2267,16.66667);
   MPass->SetBinError(2268,17.02513);
   MPass->SetBinError(2269,16.22214);
   MPass->SetBinError(2270,16.66667);
   MPass->SetBinError(2271,18.25742);
   MPass->SetBinError(2272,19.24501);
   MPass->SetBinError(2273,16.4399);
   MPass->SetBinError(2274,16.01282);
   MPass->SetBinError(2275,16.1449);
   MPass->SetBinError(2276,15.64474);
   MPass->SetBinError(2277,18.48506);
   MPass->SetBinError(2278,16.01282);
   MPass->SetBinError(2279,14.20803);
   MPass->SetBinError(2280,18.48506);
   MPass->SetBinError(2281,16.20103);
   MPass->SetBinError(2282,15.38267);
   MPass->SetBinError(2283,15.81139);
   MPass->SetBinError(2284,16.96059);
   MPass->SetBinError(2285,16.46892);
   MPass->SetBinError(2286,15.64474);
   MPass->SetBinError(2287,16.21605);
   MPass->SetBinError(2288,16.4399);
   MPass->SetBinError(2289,17.05493);
   MPass->SetBinError(2290,16.06197);
   MPass->SetBinError(2291,16.06197);
   MPass->SetBinError(2292,17.17977);
   MPass->SetBinError(2293,15.69928);
   MPass->SetBinError(2294,15.80216);
   MPass->SetBinError(2295,15.52301);
   MPass->SetBinError(2296,16.11646);
   MPass->SetBinError(2297,14.96077);
   MPass->SetBinError(2298,12.28329);
   MPass->SetBinError(2301,17.45593);
   MPass->SetBinError(2302,17.05493);
   MPass->SetBinError(2303,16.22214);
   MPass->SetBinError(2304,18.41149);
   MPass->SetBinError(2305,17.67767);
   MPass->SetBinError(2306,18.10715);
   MPass->SetBinError(2307,17.40777);
   MPass->SetBinError(2308,20.20305);
   MPass->SetBinError(2309,20.41241);
   MPass->SetBinError(2310,17.27737);
   MPass->SetBinError(2311,19.24501);
   MPass->SetBinError(2312,18.56953);
   MPass->SetBinError(2313,16.96059);
   MPass->SetBinError(2314,17.40777);
   MPass->SetBinError(2315,17.96053);
   MPass->SetBinError(2316,17.67767);
   MPass->SetBinError(2317,17.27737);
   MPass->SetBinError(2318,16.83996);
   MPass->SetBinError(2319,18.25742);
   MPass->SetBinError(2320,16.66667);
   MPass->SetBinError(2321,18.10715);
   MPass->SetBinError(2322,15.56791);
   MPass->SetBinError(2323,18.10715);
   MPass->SetBinError(2324,17.2628);
   MPass->SetBinError(2325,16.22214);
   MPass->SetBinError(2326,19.61161);
   MPass->SetBinError(2327,16.90309);
   MPass->SetBinError(2328,17.81742);
   MPass->SetBinError(2329,16.27318);
   MPass->SetBinError(2330,15.93917);
   MPass->SetBinError(2331,18.39125);
   MPass->SetBinError(2332,15.66308);
   MPass->SetBinError(2333,17.27737);
   MPass->SetBinError(2334,15.52301);
   MPass->SetBinError(2335,18.2873);
   MPass->SetBinError(2336,16.81316);
   MPass->SetBinError(2337,14.38841);
   MPass->SetBinError(2338,16.60623);
   MPass->SetBinError(2339,13.83315);
   MPass->SetBinError(2340,17.96053);
   MPass->SetBinError(2341,15.74107);
   MPass->SetBinError(2342,17.08902);
   MPass->SetBinError(2343,14.33532);
   MPass->SetBinError(2344,14.6381);
   MPass->SetBinError(2345,16.96059);
   MPass->SetBinError(2346,16.22214);
   MPass->SetBinError(2347,13.91428);
   MPass->SetBinError(2348,13.63404);
   MPass->SetBinError(2351,16.28678);
   MPass->SetBinError(2352,18.87504);
   MPass->SetBinError(2353,18.73172);
   MPass->SetBinError(2354,21.43172);
   MPass->SetBinError(2355,16.66667);
   MPass->SetBinError(2356,18.02904);
   MPass->SetBinError(2357,18.64493);
   MPass->SetBinError(2358,17.54116);
   MPass->SetBinError(2359,16.16654);
   MPass->SetBinError(2360,19.24501);
   MPass->SetBinError(2361,21.08185);
   MPass->SetBinError(2362,18.41149);
   MPass->SetBinError(2363,17.81742);
   MPass->SetBinError(2364,18.56953);
   MPass->SetBinError(2365,16.01282);
   MPass->SetBinError(2366,19.32852);
   MPass->SetBinError(2367,16.66667);
   MPass->SetBinError(2368,18.41149);
   MPass->SetBinError(2369,17.88437);
   MPass->SetBinError(2370,16.22214);
   MPass->SetBinError(2371,17.02513);
   MPass->SetBinError(2372,17.67767);
   MPass->SetBinError(2373,17.96053);
   MPass->SetBinError(2374,16.78363);
   MPass->SetBinError(2375,16.83996);
   MPass->SetBinError(2376,17.02513);
   MPass->SetBinError(2377,17.96053);
   MPass->SetBinError(2378,18.41149);
   MPass->SetBinError(2379,16.66667);
   MPass->SetBinError(2380,17.67767);
   MPass->SetBinError(2381,17.20982);
   MPass->SetBinError(2382,17.81742);
   MPass->SetBinError(2383,16.49295);
   MPass->SetBinError(2384,18.89822);
   MPass->SetBinError(2385,18.41149);
   MPass->SetBinError(2386,17.30737);
   MPass->SetBinError(2387,17.94273);
   MPass->SetBinError(2388,14.82499);
   MPass->SetBinError(2389,16.27318);
   MPass->SetBinError(2390,16.4399);
   MPass->SetBinError(2391,16.90309);
   MPass->SetBinError(2392,16.17687);
   MPass->SetBinError(2393,16.78363);
   MPass->SetBinError(2394,16.32993);
   MPass->SetBinError(2395,14.86425);
   MPass->SetBinError(2396,16.32993);
   MPass->SetBinError(2397,14.62394);
   MPass->SetBinError(2398,11.2406);
   MPass->SetBinError(2401,14.88417);
   MPass->SetBinError(2402,19.89355);
   MPass->SetBinError(2403,17.47037);
   MPass->SetBinError(2404,17.67767);
   MPass->SetBinError(2405,19.06925);
   MPass->SetBinError(2406,16.90309);
   MPass->SetBinError(2407,18.73172);
   MPass->SetBinError(2408,17.40777);
   MPass->SetBinError(2409,17.96053);
   MPass->SetBinError(2410,17.67767);
   MPass->SetBinError(2411,16.27318);
   MPass->SetBinError(2412,17.96053);
   MPass->SetBinError(2413,17.02513);
   MPass->SetBinError(2414,16.90309);
   MPass->SetBinError(2415,16.06197);
   MPass->SetBinError(2416,17.81742);
   MPass->SetBinError(2417,17.81742);
   MPass->SetBinError(2418,17.88437);
   MPass->SetBinError(2419,16.38196);
   MPass->SetBinError(2420,17.02513);
   MPass->SetBinError(2421,16.11646);
   MPass->SetBinError(2422,16.22214);
   MPass->SetBinError(2423,16.11646);
   MPass->SetBinError(2424,14.42797);
   MPass->SetBinError(2425,17.5254);
   MPass->SetBinError(2426,15.70454);
   MPass->SetBinError(2427,17.96053);
   MPass->SetBinError(2428,18.73172);
   MPass->SetBinError(2429,16.21161);
   MPass->SetBinError(2430,18.02904);
   MPass->SetBinError(2431,17.20982);
   MPass->SetBinError(2432,17.01162);
   MPass->SetBinError(2433,17.81742);
   MPass->SetBinError(2434,17.54116);
   MPass->SetBinError(2435,16.00296);
   MPass->SetBinError(2436,17.08384);
   MPass->SetBinError(2437,15.60871);
   MPass->SetBinError(2438,17.33863);
   MPass->SetBinError(2439,16.58132);
   MPass->SetBinError(2440,15.3393);
   MPass->SetBinError(2441,14.54639);
   MPass->SetBinError(2442,16.31903);
   MPass->SetBinError(2443,15.9594);
   MPass->SetBinError(2444,16.72187);
   MPass->SetBinError(2445,15.81139);
   MPass->SetBinError(2446,15.56791);
   MPass->SetBinError(2447,15.3393);
   MPass->SetBinError(2448,12.82758);
   MPass->SetBinError(2451,13.85799);
   MPass->SetBinError(2452,16.72187);
   MPass->SetBinError(2453,18.25742);
   MPass->SetBinError(2454,17.81742);
   MPass->SetBinError(2455,17.67767);
   MPass->SetBinError(2456,18.89822);
   MPass->SetBinError(2457,16.22214);
   MPass->SetBinError(2458,17.81742);
   MPass->SetBinError(2459,18.41149);
   MPass->SetBinError(2460,16.22214);
   MPass->SetBinError(2461,17.14986);
   MPass->SetBinError(2462,16.55212);
   MPass->SetBinError(2463,16.54044);
   MPass->SetBinError(2464,16.65456);
   MPass->SetBinError(2465,16.11646);
   MPass->SetBinError(2466,16.78363);
   MPass->SetBinError(2467,16.66667);
   MPass->SetBinError(2468,18.41149);
   MPass->SetBinError(2469,16.38196);
   MPass->SetBinError(2470,17.54116);
   MPass->SetBinError(2471,17.54116);
   MPass->SetBinError(2472,17.54116);
   MPass->SetBinError(2473,16.16654);
   MPass->SetBinError(2474,17.39262);
   MPass->SetBinError(2475,18.02904);
   MPass->SetBinError(2476,16.83996);
   MPass->SetBinError(2477,17.66127);
   MPass->SetBinError(2478,17.27737);
   MPass->SetBinError(2479,15.66308);
   MPass->SetBinError(2480,16.49295);
   MPass->SetBinError(2481,15.69928);
   MPass->SetBinError(2482,14.94702);
   MPass->SetBinError(2483,16.22214);
   MPass->SetBinError(2484,17.96053);
   MPass->SetBinError(2485,16.78363);
   MPass->SetBinError(2486,16.49295);
   MPass->SetBinError(2487,16.49295);
   MPass->SetBinError(2488,15.3314);
   MPass->SetBinError(2489,17.14986);
   MPass->SetBinError(2490,14.14214);
   MPass->SetBinError(2491,17.27737);
   MPass->SetBinError(2492,16.25078);
   MPass->SetBinError(2493,16.1449);
   MPass->SetBinError(2494,16.66667);
   MPass->SetBinError(2495,18.10715);
   MPass->SetBinError(2496,16.77108);
   MPass->SetBinError(2497,16.54044);
   MPass->SetBinError(2498,12.5);
   MPass->SetBinError(2501,13.18675);
   MPass->SetBinError(2502,17.40777);
   MPass->SetBinError(2503,17.67767);
   MPass->SetBinError(2504,16.55212);
   MPass->SetBinError(2505,17.67767);
   MPass->SetBinError(2506,16.49295);
   MPass->SetBinError(2507,17.08384);
   MPass->SetBinError(2508,18.10715);
   MPass->SetBinError(2509,18.89822);
   MPass->SetBinError(2510,18.10715);
   MPass->SetBinError(2511,16.11646);
   MPass->SetBinError(2512,18.10715);
   MPass->SetBinError(2513,18.10715);
   MPass->SetBinError(2514,17.27737);
   MPass->SetBinError(2515,18.25742);
   MPass->SetBinError(2516,17.14986);
   MPass->SetBinError(2517,17.33863);
   MPass->SetBinError(2518,16.83996);
   MPass->SetBinError(2519,16.78363);
   MPass->SetBinError(2520,16.38196);
   MPass->SetBinError(2521,16.90309);
   MPass->SetBinError(2522,17.81742);
   MPass->SetBinError(2523,16.49295);
   MPass->SetBinError(2524,17.14986);
   MPass->SetBinError(2525,17.27737);
   MPass->SetBinError(2526,15.20389);
   MPass->SetBinError(2527,17.67767);
   MPass->SetBinError(2528,18.10715);
   MPass->SetBinError(2529,16.60623);
   MPass->SetBinError(2530,17.47037);
   MPass->SetBinError(2531,18.4412);
   MPass->SetBinError(2532,18.89822);
   MPass->SetBinError(2533,18.17728);
   MPass->SetBinError(2534,18.41149);
   MPass->SetBinError(2535,17.40777);
   MPass->SetBinError(2536,17.88437);
   MPass->SetBinError(2537,15.43033);
   MPass->SetBinError(2538,18.64493);
   MPass->SetBinError(2539,16.60623);
   MPass->SetBinError(2540,17.80033);
   MPass->SetBinError(2541,15.91115);
   MPass->SetBinError(2542,16.66667);
   MPass->SetBinError(2543,16.06197);
   MPass->SetBinError(2544,15.3314);
   MPass->SetBinError(2545,17.40777);
   MPass->SetBinError(2546,15.91115);
   MPass->SetBinError(2547,15.51461);
   MPass->SetBinError(2548,14.7257);
   MPass->SetBinError(2551,15.80101);
   MPass->SetBinError(2552,17.01162);
   MPass->SetBinError(2553,19.15061);
   MPass->SetBinError(2554,20.20305);
   MPass->SetBinError(2555,17.14986);
   MPass->SetBinError(2556,18.02904);
   MPass->SetBinError(2557,17.02513);
   MPass->SetBinError(2558,16.66667);
   MPass->SetBinError(2559,18.10715);
   MPass->SetBinError(2560,17.81742);
   MPass->SetBinError(2561,18.56953);
   MPass->SetBinError(2562,17.54116);
   MPass->SetBinError(2563,17.81742);
   MPass->SetBinError(2564,16.90309);
   MPass->SetBinError(2565,18.10715);
   MPass->SetBinError(2566,15.3393);
   MPass->SetBinError(2567,16.83996);
   MPass->SetBinError(2568,15.81139);
   MPass->SetBinError(2569,17.67767);
   MPass->SetBinError(2570,17.54116);
   MPass->SetBinError(2571,17.54116);
   MPass->SetBinError(2572,17.14986);
   MPass->SetBinError(2573,15.61738);
   MPass->SetBinError(2574,15.81139);
   MPass->SetBinError(2575,19.32852);
   MPass->SetBinError(2576,16.49295);
   MPass->SetBinError(2577,17.02513);
   MPass->SetBinError(2578,16.42862);
   MPass->SetBinError(2579,17.74312);
   MPass->SetBinError(2580,17.33863);
   MPass->SetBinError(2581,18.89822);
   MPass->SetBinError(2582,17.14986);
   MPass->SetBinError(2583,18.80902);
   MPass->SetBinError(2584,17.54116);
   MPass->SetBinError(2585,16.55212);
   MPass->SetBinError(2586,17.60516);
   MPass->SetBinError(2587,15.76001);
   MPass->SetBinError(2588,17.47037);
   MPass->SetBinError(2589,16.4399);
   MPass->SetBinError(2590,16.32993);
   MPass->SetBinError(2591,16.83996);
   MPass->SetBinError(2592,15.61738);
   MPass->SetBinError(2593,16.55212);
   MPass->SetBinError(2594,15.71348);
   MPass->SetBinError(2595,15.81139);
   MPass->SetBinError(2596,13.51374);
   MPass->SetBinError(2597,13.78405);
   MPass->SetBinError(2598,13.69817);
   MPass->SetBinError(2601,13.89297);
   MPass->SetBinError(2602,17.33863);
   MPass->SetBinError(2603,19.24501);
   MPass->SetBinError(2604,19.24501);
   MPass->SetBinError(2605,16.38196);
   MPass->SetBinError(2606,15.91115);
   MPass->SetBinError(2607,17.08384);
   MPass->SetBinError(2608,16.55212);
   MPass->SetBinError(2609,18.10715);
   MPass->SetBinError(2610,17.81742);
   MPass->SetBinError(2611,19.06925);
   MPass->SetBinError(2612,16.65456);
   MPass->SetBinError(2613,17.96053);
   MPass->SetBinError(2614,15.56791);
   MPass->SetBinError(2615,16.06197);
   MPass->SetBinError(2616,16.78363);
   MPass->SetBinError(2617,15.91115);
   MPass->SetBinError(2618,16.4399);
   MPass->SetBinError(2619,17.96053);
   MPass->SetBinError(2620,15.3393);
   MPass->SetBinError(2621,16.32993);
   MPass->SetBinError(2622,14.99063);
   MPass->SetBinError(2623,16.11646);
   MPass->SetBinError(2624,20);
   MPass->SetBinError(2625,17.40777);
   MPass->SetBinError(2626,15.85876);
   MPass->SetBinError(2627,16.32993);
   MPass->SetBinError(2628,20.62842);
   MPass->SetBinError(2629,17.43784);
   MPass->SetBinError(2630,16.21161);
   MPass->SetBinError(2631,19.69975);
   MPass->SetBinError(2632,19.15061);
   MPass->SetBinError(2633,18.73172);
   MPass->SetBinError(2634,15.85876);
   MPass->SetBinError(2635,17.67767);
   MPass->SetBinError(2636,15.47446);
   MPass->SetBinError(2637,15.10155);
   MPass->SetBinError(2638,18.56953);
   MPass->SetBinError(2639,16.78363);
   MPass->SetBinError(2640,17.81742);
   MPass->SetBinError(2641,16.11646);
   MPass->SetBinError(2642,16.83996);
   MPass->SetBinError(2643,15.9594);
   MPass->SetBinError(2644,17.60516);
   MPass->SetBinError(2645,17.14986);
   MPass->SetBinError(2646,18.41149);
   MPass->SetBinError(2647,15.67522);
   MPass->SetBinError(2648,13.32276);
   MPass->SetBinError(2651,16.49692);
   MPass->SetBinError(2652,17.88437);
   MPass->SetBinError(2653,19.42572);
   MPass->SetBinError(2654,18.25742);
   MPass->SetBinError(2655,19.80295);
   MPass->SetBinError(2656,17.81742);
   MPass->SetBinError(2657,19.80295);
   MPass->SetBinError(2658,18.56953);
   MPass->SetBinError(2659,19.24501);
   MPass->SetBinError(2660,18.89822);
   MPass->SetBinError(2661,17.40777);
   MPass->SetBinError(2662,17.40777);
   MPass->SetBinError(2663,16.90309);
   MPass->SetBinError(2664,16.54044);
   MPass->SetBinError(2665,15.71348);
   MPass->SetBinError(2666,16.78363);
   MPass->SetBinError(2667,16.22214);
   MPass->SetBinError(2668,16.10627);
   MPass->SetBinError(2669,19.42572);
   MPass->SetBinError(2670,15.91115);
   MPass->SetBinError(2671,15.76001);
   MPass->SetBinError(2672,15.81139);
   MPass->SetBinError(2673,17.08384);
   MPass->SetBinError(2674,17.02513);
   MPass->SetBinError(2675,16.83996);
   MPass->SetBinError(2676,17.5254);
   MPass->SetBinError(2677,17.54116);
   MPass->SetBinError(2678,16.66667);
   MPass->SetBinError(2679,19.80295);
   MPass->SetBinError(2680,16.78363);
   MPass->SetBinError(2681,16.78363);
   MPass->SetBinError(2682,18.23804);
   MPass->SetBinError(2683,15.71348);
   MPass->SetBinError(2684,18.56953);
   MPass->SetBinError(2685,16.49295);
   MPass->SetBinError(2686,21.68187);
   MPass->SetBinError(2687,15.56791);
   MPass->SetBinError(2688,17.54116);
   MPass->SetBinError(2689,14.82499);
   MPass->SetBinError(2690,15.85876);
   MPass->SetBinError(2691,17.40777);
   MPass->SetBinError(2692,19.24501);
   MPass->SetBinError(2693,16.49295);
   MPass->SetBinError(2694,17.14986);
   MPass->SetBinError(2695,15.61738);
   MPass->SetBinError(2696,16.32993);
   MPass->SetBinError(2697,15.00177);
   MPass->SetBinError(2698,13.32276);
   MPass->SetBinError(2701,14.9003);
   MPass->SetBinError(2702,18.80902);
   MPass->SetBinError(2703,18.41149);
   MPass->SetBinError(2704,16.83996);
   MPass->SetBinError(2705,19.61161);
   MPass->SetBinError(2706,17.33863);
   MPass->SetBinError(2707,17.02513);
   MPass->SetBinError(2708,17.08384);
   MPass->SetBinError(2709,16.54044);
   MPass->SetBinError(2710,20.41241);
   MPass->SetBinError(2711,15.61738);
   MPass->SetBinError(2712,18.41149);
   MPass->SetBinError(2713,16.55212);
   MPass->SetBinError(2714,16.32993);
   MPass->SetBinError(2715,16.78363);
   MPass->SetBinError(2716,17.96053);
   MPass->SetBinError(2717,17.60516);
   MPass->SetBinError(2718,18.56953);
   MPass->SetBinError(2719,16.96059);
   MPass->SetBinError(2720,16.49295);
   MPass->SetBinError(2721,18.41149);
   MPass->SetBinError(2722,16.32993);
   MPass->SetBinError(2723,17.02513);
   MPass->SetBinError(2724,15.66308);
   MPass->SetBinError(2725,17.27737);
   MPass->SetBinError(2726,17.96053);
   MPass->SetBinError(2727,16.01282);
   MPass->SetBinError(2728,17.94273);
   MPass->SetBinError(2729,15.61738);
   MPass->SetBinError(2730,16.27318);
   MPass->SetBinError(2731,17.02513);
   MPass->SetBinError(2732,17.33863);
   MPass->SetBinError(2733,16.90309);
   MPass->SetBinError(2734,18.32924);
   MPass->SetBinError(2735,16.22214);
   MPass->SetBinError(2736,14.98405);
   MPass->SetBinError(2737,16.65456);
   MPass->SetBinError(2738,15.9594);
   MPass->SetBinError(2739,16.4399);
   MPass->SetBinError(2740,16.22214);
   MPass->SetBinError(2741,15.71348);
   MPass->SetBinError(2742,16.38196);
   MPass->SetBinError(2743,15.38267);
   MPass->SetBinError(2744,16.22214);
   MPass->SetBinError(2745,15.90161);
   MPass->SetBinError(2746,15.07557);
   MPass->SetBinError(2747,13.29314);
   MPass->SetBinError(2748,11.87342);
   MPass->SetBinError(2751,17.36277);
   MPass->SetBinError(2752,16.96059);
   MPass->SetBinError(2753,17.67767);
   MPass->SetBinError(2754,18.25742);
   MPass->SetBinError(2755,15.85876);
   MPass->SetBinError(2756,18.73172);
   MPass->SetBinError(2757,16.16654);
   MPass->SetBinError(2758,17.81742);
   MPass->SetBinError(2759,19.42572);
   MPass->SetBinError(2760,17.67767);
   MPass->SetBinError(2761,16.32993);
   MPass->SetBinError(2762,15.91115);
   MPass->SetBinError(2763,16.32993);
   MPass->SetBinError(2764,16.49295);
   MPass->SetBinError(2765,17.27737);
   MPass->SetBinError(2766,16.78363);
   MPass->SetBinError(2767,17.40777);
   MPass->SetBinError(2768,19.06925);
   MPass->SetBinError(2769,19.80295);
   MPass->SetBinError(2770,17.14986);
   MPass->SetBinError(2771,16.4399);
   MPass->SetBinError(2772,16.90309);
   MPass->SetBinError(2773,17.96053);
   MPass->SetBinError(2774,17.33863);
   MPass->SetBinError(2775,16.32993);
   MPass->SetBinError(2776,20);
   MPass->SetBinError(2777,16.96059);
   MPass->SetBinError(2778,17.54116);
   MPass->SetBinError(2779,16.66667);
   MPass->SetBinError(2780,18.10715);
   MPass->SetBinError(2781,16.35877);
   MPass->SetBinError(2782,16.55212);
   MPass->SetBinError(2783,17.5254);
   MPass->SetBinError(2784,15.81139);
   MPass->SetBinError(2785,17.96053);
   MPass->SetBinError(2786,15.77185);
   MPass->SetBinError(2787,18.73172);
   MPass->SetBinError(2788,16.90309);
   MPass->SetBinError(2789,17.02513);
   MPass->SetBinError(2790,16.4399);
   MPass->SetBinError(2791,16.38196);
   MPass->SetBinError(2792,16.81316);
   MPass->SetBinError(2793,17.27737);
   MPass->SetBinError(2794,17.08384);
   MPass->SetBinError(2795,16.72187);
   MPass->SetBinError(2796,17.67767);
   MPass->SetBinError(2797,14.39601);
   MPass->SetBinError(2798,13.0014);
   MPass->SetBinError(2801,15.24048);
   MPass->SetBinError(2802,17.08384);
   MPass->SetBinError(2803,18.41149);
   MPass->SetBinError(2804,18.56953);
   MPass->SetBinError(2805,17.81742);
   MPass->SetBinError(2806,18.41149);
   MPass->SetBinError(2807,19.61161);
   MPass->SetBinError(2808,17.14986);
   MPass->SetBinError(2809,18.73172);
   MPass->SetBinError(2810,18.56953);
   MPass->SetBinError(2811,18.97751);
   MPass->SetBinError(2812,17.08384);
   MPass->SetBinError(2813,18.56953);
   MPass->SetBinError(2814,18.10715);
   MPass->SetBinError(2815,17.27737);
   MPass->SetBinError(2816,19.24501);
   MPass->SetBinError(2817,15.24986);
   MPass->SetBinError(2818,18.56953);
   MPass->SetBinError(2819,18.56953);
   MPass->SetBinError(2820,16.66667);
   MPass->SetBinError(2821,17.02513);
   MPass->SetBinError(2822,18.89822);
   MPass->SetBinError(2823,15.71348);
   MPass->SetBinError(2824,16.01282);
   MPass->SetBinError(2825,17.14986);
   MPass->SetBinError(2826,16.72187);
   MPass->SetBinError(2827,17.20982);
   MPass->SetBinError(2828,17.96053);
   MPass->SetBinError(2829,15.9594);
   MPass->SetBinError(2830,18.08858);
   MPass->SetBinError(2831,17.47037);
   MPass->SetBinError(2832,16.90309);
   MPass->SetBinError(2833,17.54116);
   MPass->SetBinError(2834,16.60623);
   MPass->SetBinError(2835,17.96053);
   MPass->SetBinError(2836,16.06197);
   MPass->SetBinError(2837,17.01162);
   MPass->SetBinError(2838,15.71348);
   MPass->SetBinError(2839,15.24986);
   MPass->SetBinError(2840,17.27737);
   MPass->SetBinError(2841,15.38267);
   MPass->SetBinError(2842,16.32993);
   MPass->SetBinError(2843,16.90309);
   MPass->SetBinError(2844,15.3393);
   MPass->SetBinError(2845,16.96059);
   MPass->SetBinError(2846,15.61738);
   MPass->SetBinError(2847,14.90127);
   MPass->SetBinError(2848,11.4373);
   MPass->SetBinError(2851,16.49692);
   MPass->SetBinError(2852,19.32852);
   MPass->SetBinError(2853,19.06925);
   MPass->SetBinError(2854,18.73172);
   MPass->SetBinError(2855,16.22214);
   MPass->SetBinError(2856,17.96053);
   MPass->SetBinError(2857,19.06925);
   MPass->SetBinError(2858,17.67767);
   MPass->SetBinError(2859,21.32007);
   MPass->SetBinError(2860,19.24501);
   MPass->SetBinError(2861,17.81742);
   MPass->SetBinError(2862,17.88437);
   MPass->SetBinError(2863,18.97751);
   MPass->SetBinError(2864,17.33863);
   MPass->SetBinError(2865,16.66667);
   MPass->SetBinError(2866,16.66667);
   MPass->SetBinError(2867,17.81742);
   MPass->SetBinError(2868,17.02513);
   MPass->SetBinError(2869,14.50953);
   MPass->SetBinError(2870,19.42572);
   MPass->SetBinError(2871,19.42572);
   MPass->SetBinError(2872,17.47037);
   MPass->SetBinError(2873,15.91115);
   MPass->SetBinError(2874,16.55212);
   MPass->SetBinError(2875,17.67767);
   MPass->SetBinError(2876,17.67767);
   MPass->SetBinError(2877,16.72187);
   MPass->SetBinError(2878,15.61738);
   MPass->SetBinError(2879,16.38196);
   MPass->SetBinError(2880,16.01282);
   MPass->SetBinError(2881,16.90309);
   MPass->SetBinError(2882,17.08384);
   MPass->SetBinError(2883,15.61738);
   MPass->SetBinError(2884,17.96053);
   MPass->SetBinError(2885,15.85876);
   MPass->SetBinError(2886,16.41538);
   MPass->SetBinError(2887,16.72187);
   MPass->SetBinError(2888,16.11646);
   MPass->SetBinError(2889,16.22214);
   MPass->SetBinError(2890,17.02513);
   MPass->SetBinError(2891,18.10715);
   MPass->SetBinError(2892,15.15378);
   MPass->SetBinError(2893,14.40926);
   MPass->SetBinError(2894,16.32993);
   MPass->SetBinError(2895,14.98361);
   MPass->SetBinError(2896,16.55212);
   MPass->SetBinError(2897,15.01314);
   MPass->SetBinError(2898,12.964);
   MPass->SetBinError(2901,16.76321);
   MPass->SetBinError(2902,22.77771);
   MPass->SetBinError(2903,21.56655);
   MPass->SetBinError(2904,19.69975);
   MPass->SetBinError(2905,17.20982);
   MPass->SetBinError(2906,18.80902);
   MPass->SetBinError(2907,20.20305);
   MPass->SetBinError(2908,17.60516);
   MPass->SetBinError(2909,20.62842);
   MPass->SetBinError(2910,18.73172);
   MPass->SetBinError(2911,15.76001);
   MPass->SetBinError(2912,17.80033);
   MPass->SetBinError(2913,17.40777);
   MPass->SetBinError(2914,17.54116);
   MPass->SetBinError(2915,16.27318);
   MPass->SetBinError(2916,18.73172);
   MPass->SetBinError(2917,15.66308);
   MPass->SetBinError(2918,17.27737);
   MPass->SetBinError(2919,16.16654);
   MPass->SetBinError(2920,17.54116);
   MPass->SetBinError(2921,17.67767);
   MPass->SetBinError(2922,18.25742);
   MPass->SetBinError(2923,17.27737);
   MPass->SetBinError(2924,17.14986);
   MPass->SetBinError(2925,17.27737);
   MPass->SetBinError(2926,17.88437);
   MPass->SetBinError(2927,17.40777);
   MPass->SetBinError(2928,16.38196);
   MPass->SetBinError(2929,18.64493);
   MPass->SetBinError(2930,17.5254);
   MPass->SetBinError(2931,17.08384);
   MPass->SetBinError(2932,16.32993);
   MPass->SetBinError(2933,18.41149);
   MPass->SetBinError(2934,16.66667);
   MPass->SetBinError(2935,15.66308);
   MPass->SetBinError(2936,15.93917);
   MPass->SetBinError(2937,17.14986);
   MPass->SetBinError(2938,16.11646);
   MPass->SetBinError(2939,15.56791);
   MPass->SetBinError(2940,16.66667);
   MPass->SetBinError(2941,16.22214);
   MPass->SetBinError(2942,16.66667);
   MPass->SetBinError(2943,16.38196);
   MPass->SetBinError(2944,14.5865);
   MPass->SetBinError(2945,15.52301);
   MPass->SetBinError(2946,14.86425);
   MPass->SetBinError(2947,14.73969);
   MPass->SetBinError(2948,11.84238);
   MPass->SetBinError(2951,15.25857);
   MPass->SetBinError(2952,17.47037);
   MPass->SetBinError(2953,22.94157);
   MPass->SetBinError(2954,17.02513);
   MPass->SetBinError(2955,18.32924);
   MPass->SetBinError(2956,19.61161);
   MPass->SetBinError(2957,21.08185);
   MPass->SetBinError(2958,20);
   MPass->SetBinError(2959,20.73016);
   MPass->SetBinError(2960,16.90309);
   MPass->SetBinError(2961,18.25742);
   MPass->SetBinError(2962,18.41149);
   MPass->SetBinError(2963,16.22214);
   MPass->SetBinError(2964,18.25742);
   MPass->SetBinError(2965,17.08384);
   MPass->SetBinError(2966,17.54116);
   MPass->SetBinError(2967,16.32993);
   MPass->SetBinError(2968,17.54116);
   MPass->SetBinError(2969,16.55212);
   MPass->SetBinError(2970,16.66667);
   MPass->SetBinError(2971,17.96053);
   MPass->SetBinError(2972,17.08384);
   MPass->SetBinError(2973,17.02513);
   MPass->SetBinError(2974,15.90161);
   MPass->SetBinError(2975,16.60623);
   MPass->SetBinError(2976,16.22214);
   MPass->SetBinError(2977,15.56791);
   MPass->SetBinError(2978,17.54116);
   MPass->SetBinError(2979,16.11646);
   MPass->SetBinError(2980,17.14986);
   MPass->SetBinError(2981,20);
   MPass->SetBinError(2982,16.22214);
   MPass->SetBinError(2983,20);
   MPass->SetBinError(2984,15.52301);
   MPass->SetBinError(2985,17.02513);
   MPass->SetBinError(2986,17.40777);
   MPass->SetBinError(2987,15.2925);
   MPass->SetBinError(2988,16.54044);
   MPass->SetBinError(2989,15.3393);
   MPass->SetBinError(2990,13.54571);
   MPass->SetBinError(2991,15.81139);
   MPass->SetBinError(2992,16.27318);
   MPass->SetBinError(2993,16.00296);
   MPass->SetBinError(2994,17.40777);
   MPass->SetBinError(2995,17.60516);
   MPass->SetBinError(2996,16.90309);
   MPass->SetBinError(2997,17.74312);
   MPass->SetBinError(2998,13.77835);
   MPass->SetBinError(3001,15.54668);
   MPass->SetBinError(3002,18.87504);
   MPass->SetBinError(3003,19.69975);
   MPass->SetBinError(3004,17.81742);
   MPass->SetBinError(3005,20.20305);
   MPass->SetBinError(3006,17.14986);
   MPass->SetBinError(3007,17.27737);
   MPass->SetBinError(3008,17.54116);
   MPass->SetBinError(3009,19.80295);
   MPass->SetBinError(3010,17.96053);
   MPass->SetBinError(3011,17.54116);
   MPass->SetBinError(3012,19.89355);
   MPass->SetBinError(3013,17.81742);
   MPass->SetBinError(3014,16.4399);
   MPass->SetBinError(3015,16.96059);
   MPass->SetBinError(3016,19.15061);
   MPass->SetBinError(3017,15.91115);
   MPass->SetBinError(3018,17.02513);
   MPass->SetBinError(3019,17.14986);
   MPass->SetBinError(3020,15.43033);
   MPass->SetBinError(3021,16.22214);
   MPass->SetBinError(3022,18.25742);
   MPass->SetBinError(3023,16.16654);
   MPass->SetBinError(3024,16.38196);
   MPass->SetBinError(3025,19.15061);
   MPass->SetBinError(3026,16.06197);
   MPass->SetBinError(3027,18.56953);
   MPass->SetBinError(3028,16.4399);
   MPass->SetBinError(3029,17.08384);
   MPass->SetBinError(3030,17.14986);
   MPass->SetBinError(3031,16.77108);
   MPass->SetBinError(3032,15.27631);
   MPass->SetBinError(3033,16.72187);
   MPass->SetBinError(3034,16.4399);
   MPass->SetBinError(3035,17.08384);
   MPass->SetBinError(3036,16.55212);
   MPass->SetBinError(3037,16.28304);
   MPass->SetBinError(3038,19.24501);
   MPass->SetBinError(3039,17.27737);
   MPass->SetBinError(3040,17.81742);
   MPass->SetBinError(3041,17.54116);
   MPass->SetBinError(3042,15.9594);
   MPass->SetBinError(3043,16.25078);
   MPass->SetBinError(3044,16.4399);
   MPass->SetBinError(3045,16.78363);
   MPass->SetBinError(3046,15.81139);
   MPass->SetBinError(3047,14.79681);
   MPass->SetBinError(3048,13.73297);
   MPass->SetBinError(3051,14.5334);
   MPass->SetBinError(3052,17.57128);
   MPass->SetBinError(3053,19.15061);
   MPass->SetBinError(3054,18.10715);
   MPass->SetBinError(3055,19.42572);
   MPass->SetBinError(3056,18.48506);
   MPass->SetBinError(3057,18.89822);
   MPass->SetBinError(3058,18.56953);
   MPass->SetBinError(3059,17.81742);
   MPass->SetBinError(3060,18.25742);
   MPass->SetBinError(3061,18.73172);
   MPass->SetBinError(3062,17.88437);
   MPass->SetBinError(3063,16.38196);
   MPass->SetBinError(3064,16.60623);
   MPass->SetBinError(3065,17.40777);
   MPass->SetBinError(3066,18.48506);
   MPass->SetBinError(3067,17.14986);
   MPass->SetBinError(3068,18.73172);
   MPass->SetBinError(3069,17.54116);
   MPass->SetBinError(3070,18.25742);
   MPass->SetBinError(3071,19.80295);
   MPass->SetBinError(3072,17.14986);
   MPass->SetBinError(3073,17.14986);
   MPass->SetBinError(3074,17.14986);
   MPass->SetBinError(3075,18.41149);
   MPass->SetBinError(3076,15.3393);
   MPass->SetBinError(3077,16.60623);
   MPass->SetBinError(3078,18.41149);
   MPass->SetBinError(3079,15.71348);
   MPass->SetBinError(3080,16.4399);
   MPass->SetBinError(3081,20);
   MPass->SetBinError(3082,16.66667);
   MPass->SetBinError(3083,16.66667);
   MPass->SetBinError(3084,16.66667);
   MPass->SetBinError(3085,16.32993);
   MPass->SetBinError(3086,17.33863);
   MPass->SetBinError(3087,16.66667);
   MPass->SetBinError(3088,18.10715);
   MPass->SetBinError(3089,18.56953);
   MPass->SetBinError(3090,17.74312);
   MPass->SetBinError(3091,16.38196);
   MPass->SetBinError(3092,16.54044);
   MPass->SetBinError(3093,15.48713);
   MPass->SetBinError(3094,15.47446);
   MPass->SetBinError(3095,15.43033);
   MPass->SetBinError(3096,15.51461);
   MPass->SetBinError(3097,15.48713);
   MPass->SetBinError(3098,15.09541);
   MPass->SetBinError(3101,15.33542);
   MPass->SetBinError(3102,18.59901);
   MPass->SetBinError(3103,18.17728);
   MPass->SetBinError(3104,16.32993);
   MPass->SetBinError(3105,19.51149);
   MPass->SetBinError(3106,18.56953);
   MPass->SetBinError(3107,20.62842);
   MPass->SetBinError(3108,17.67767);
   MPass->SetBinError(3109,20.62842);
   MPass->SetBinError(3110,17.96053);
   MPass->SetBinError(3111,18.73172);
   MPass->SetBinError(3112,19.06925);
   MPass->SetBinError(3113,17.02513);
   MPass->SetBinError(3114,17.14986);
   MPass->SetBinError(3115,18.56953);
   MPass->SetBinError(3116,16.66667);
   MPass->SetBinError(3117,16.49295);
   MPass->SetBinError(3118,17.54116);
   MPass->SetBinError(3119,14.82499);
   MPass->SetBinError(3120,18.32924);
   MPass->SetBinError(3121,18.89822);
   MPass->SetBinError(3122,16.22214);
   MPass->SetBinError(3123,18.73172);
   MPass->SetBinError(3124,16.11646);
   MPass->SetBinError(3125,16.72187);
   MPass->SetBinError(3126,16.32993);
   MPass->SetBinError(3127,17.40777);
   MPass->SetBinError(3128,16.60623);
   MPass->SetBinError(3129,16.60623);
   MPass->SetBinError(3130,16.38196);
   MPass->SetBinError(3131,16.54044);
   MPass->SetBinError(3132,17.81742);
   MPass->SetBinError(3133,16.11646);
   MPass->SetBinError(3134,19.61161);
   MPass->SetBinError(3135,16.4399);
   MPass->SetBinError(3136,16.60623);
   MPass->SetBinError(3137,16.06197);
   MPass->SetBinError(3138,15.47446);
   MPass->SetBinError(3139,15.90161);
   MPass->SetBinError(3140,15.52301);
   MPass->SetBinError(3141,15.52301);
   MPass->SetBinError(3142,15.24219);
   MPass->SetBinError(3143,15.3393);
   MPass->SetBinError(3144,16.22214);
   MPass->SetBinError(3145,15.81139);
   MPass->SetBinError(3146,16.16654);
   MPass->SetBinError(3147,15.01639);
   MPass->SetBinError(3148,11.5239);
   MPass->SetBinError(3151,16.14848);
   MPass->SetBinError(3152,17.5254);
   MPass->SetBinError(3153,17.27737);
   MPass->SetBinError(3154,16.55212);
   MPass->SetBinError(3155,18.32924);
   MPass->SetBinError(3156,17.96053);
   MPass->SetBinError(3157,18.80902);
   MPass->SetBinError(3158,19.61161);
   MPass->SetBinError(3159,17.14986);
   MPass->SetBinError(3160,17.40777);
   MPass->SetBinError(3161,19.80295);
   MPass->SetBinError(3162,19.80295);
   MPass->SetBinError(3163,17.67767);
   MPass->SetBinError(3164,16.4399);
   MPass->SetBinError(3165,16.55212);
   MPass->SetBinError(3166,17.54116);
   MPass->SetBinError(3167,15.71348);
   MPass->SetBinError(3168,15.91115);
   MPass->SetBinError(3169,17.40777);
   MPass->SetBinError(3170,17.96053);
   MPass->SetBinError(3171,16.66667);
   MPass->SetBinError(3172,16.11646);
   MPass->SetBinError(3173,16.11646);
   MPass->SetBinError(3174,17.27737);
   MPass->SetBinError(3175,17.08384);
   MPass->SetBinError(3176,15.24219);
   MPass->SetBinError(3177,17.27737);
   MPass->SetBinError(3178,16.72187);
   MPass->SetBinError(3179,16.55212);
   MPass->SetBinError(3180,17.81742);
   MPass->SetBinError(3181,16.46892);
   MPass->SetBinError(3182,16.27318);
   MPass->SetBinError(3183,16.4399);
   MPass->SetBinError(3184,15.38267);
   MPass->SetBinError(3185,16.27318);
   MPass->SetBinError(3186,18.32924);
   MPass->SetBinError(3187,15.3056);
   MPass->SetBinError(3188,18.02904);
   MPass->SetBinError(3189,16.66667);
   MPass->SetBinError(3190,15.76001);
   MPass->SetBinError(3191,14.82499);
   MPass->SetBinError(3192,15.64474);
   MPass->SetBinError(3193,15.17134);
   MPass->SetBinError(3194,17.40777);
   MPass->SetBinError(3195,15.71348);
   MPass->SetBinError(3196,16.27318);
   MPass->SetBinError(3197,15.58033);
   MPass->SetBinError(3198,12.08032);
   MPass->SetBinError(3201,18.38727);
   MPass->SetBinError(3202,18.7609);
   MPass->SetBinError(3203,17.88437);
   MPass->SetBinError(3204,16.77108);
   MPass->SetBinError(3205,16.66667);
   MPass->SetBinError(3206,17.81742);
   MPass->SetBinError(3207,19.42572);
   MPass->SetBinError(3208,16.78363);
   MPass->SetBinError(3209,18.89822);
   MPass->SetBinError(3210,18.10715);
   MPass->SetBinError(3211,17.02513);
   MPass->SetBinError(3212,16.78363);
   MPass->SetBinError(3213,16.11646);
   MPass->SetBinError(3214,17.14986);
   MPass->SetBinError(3215,15.81139);
   MPass->SetBinError(3216,16.11646);
   MPass->SetBinError(3217,17.67767);
   MPass->SetBinError(3218,17.27737);
   MPass->SetBinError(3219,19.61161);
   MPass->SetBinError(3220,16.11646);
   MPass->SetBinError(3221,16.78363);
   MPass->SetBinError(3222,16.01282);
   MPass->SetBinError(3223,16.32993);
   MPass->SetBinError(3224,17.66127);
   MPass->SetBinError(3225,20.62842);
   MPass->SetBinError(3226,17.96053);
   MPass->SetBinError(3227,16.78363);
   MPass->SetBinError(3228,17.47037);
   MPass->SetBinError(3229,16.55212);
   MPass->SetBinError(3230,17.33863);
   MPass->SetBinError(3231,16.31903);
   MPass->SetBinError(3232,17.20982);
   MPass->SetBinError(3233,17.27737);
   MPass->SetBinError(3234,15.81139);
   MPass->SetBinError(3235,14.7442);
   MPass->SetBinError(3236,16.55212);
   MPass->SetBinError(3237,16.58132);
   MPass->SetBinError(3238,15.85876);
   MPass->SetBinError(3239,15.20389);
   MPass->SetBinError(3240,17.54116);
   MPass->SetBinError(3241,16.01282);
   MPass->SetBinError(3242,17.13583);
   MPass->SetBinError(3243,14.26251);
   MPass->SetBinError(3244,14.73774);
   MPass->SetBinError(3245,15.71348);
   MPass->SetBinError(3246,15.76001);
   MPass->SetBinError(3247,15.24081);
   MPass->SetBinError(3248,13.47015);
   MPass->SetBinError(3251,16.98611);
   MPass->SetBinError(3252,18.23804);
   MPass->SetBinError(3253,17.14986);
   MPass->SetBinError(3254,17.67767);
   MPass->SetBinError(3255,18.41149);
   MPass->SetBinError(3256,18.73172);
   MPass->SetBinError(3257,20.41241);
   MPass->SetBinError(3258,17.33863);
   MPass->SetBinError(3259,17.81742);
   MPass->SetBinError(3260,18.10715);
   MPass->SetBinError(3261,17.67767);
   MPass->SetBinError(3262,17.40777);
   MPass->SetBinError(3263,17.27737);
   MPass->SetBinError(3264,17.02513);
   MPass->SetBinError(3265,18.97751);
   MPass->SetBinError(3266,16.11646);
   MPass->SetBinError(3267,15.76001);
   MPass->SetBinError(3268,17.14986);
   MPass->SetBinError(3269,15.56791);
   MPass->SetBinError(3270,16.55212);
   MPass->SetBinError(3271,16.01282);
   MPass->SetBinError(3272,17.96053);
   MPass->SetBinError(3273,16.32993);
   MPass->SetBinError(3274,19.89355);
   MPass->SetBinError(3275,18.39125);
   MPass->SetBinError(3276,16.90309);
   MPass->SetBinError(3277,16.11646);
   MPass->SetBinError(3278,17.02513);
   MPass->SetBinError(3279,16.11646);
   MPass->SetBinError(3280,16.72939);
   MPass->SetBinError(3281,17.08384);
   MPass->SetBinError(3282,16.32993);
   MPass->SetBinError(3283,16.49295);
   MPass->SetBinError(3284,15.3314);
   MPass->SetBinError(3285,14.90712);
   MPass->SetBinError(3286,17.43784);
   MPass->SetBinError(3287,15.66308);
   MPass->SetBinError(3288,16.55212);
   MPass->SetBinError(3289,16.72187);
   MPass->SetBinError(3290,14.82499);
   MPass->SetBinError(3291,15.03119);
   MPass->SetBinError(3292,15.61738);
   MPass->SetBinError(3293,16.21161);
   MPass->SetBinError(3294,14.47007);
   MPass->SetBinError(3295,16.65456);
   MPass->SetBinError(3296,15.52301);
   MPass->SetBinError(3297,14.93265);
   MPass->SetBinError(3298,12.61705);
   MPass->SetBinError(3301,16.62624);
   MPass->SetBinError(3302,18.64493);
   MPass->SetBinError(3303,18.25742);
   MPass->SetBinError(3304,17.27737);
   MPass->SetBinError(3305,18.25742);
   MPass->SetBinError(3306,16.32993);
   MPass->SetBinError(3307,17.27737);
   MPass->SetBinError(3308,15.56791);
   MPass->SetBinError(3309,22.36068);
   MPass->SetBinError(3310,17.27737);
   MPass->SetBinError(3311,18.73172);
   MPass->SetBinError(3312,17.96053);
   MPass->SetBinError(3313,17.67767);
   MPass->SetBinError(3314,16.55212);
   MPass->SetBinError(3315,16.4399);
   MPass->SetBinError(3316,17.81742);
   MPass->SetBinError(3317,17.54116);
   MPass->SetBinError(3318,17.67767);
   MPass->SetBinError(3319,17.54116);
   MPass->SetBinError(3320,16.11646);
   MPass->SetBinError(3321,16.96059);
   MPass->SetBinError(3322,16.06197);
   MPass->SetBinError(3323,16.55212);
   MPass->SetBinError(3324,17.5254);
   MPass->SetBinError(3325,17.27737);
   MPass->SetBinError(3326,16.31903);
   MPass->SetBinError(3327,16.4399);
   MPass->SetBinError(3328,15.85876);
   MPass->SetBinError(3329,17.47037);
   MPass->SetBinError(3330,15.79596);
   MPass->SetBinError(3331,15.3314);
   MPass->SetBinError(3332,15.91115);
   MPass->SetBinError(3333,18.89822);
   MPass->SetBinError(3334,18.73172);
   MPass->SetBinError(3335,16.06197);
   MPass->SetBinError(3336,16.27318);
   MPass->SetBinError(3337,15.39557);
   MPass->SetBinError(3338,17.40777);
   MPass->SetBinError(3339,17.96053);
   MPass->SetBinError(3340,15.71348);
   MPass->SetBinError(3341,16.32993);
   MPass->SetBinError(3342,15.00177);
   MPass->SetBinError(3343,14.85028);
   MPass->SetBinError(3344,15.07557);
   MPass->SetBinError(3345,15.66308);
   MPass->SetBinError(3346,13.62798);
   MPass->SetBinError(3347,15.24081);
   MPass->SetBinError(3348,10.41544);
   MPass->SetBinError(3351,17.19013);
   MPass->SetBinError(3352,18.23804);
   MPass->SetBinError(3353,17.67767);
   MPass->SetBinError(3354,18.89822);
   MPass->SetBinError(3355,17.74312);
   MPass->SetBinError(3356,16.55212);
   MPass->SetBinError(3357,16.55212);
   MPass->SetBinError(3358,16.49295);
   MPass->SetBinError(3359,18.89822);
   MPass->SetBinError(3360,18.56953);
   MPass->SetBinError(3361,17.67767);
   MPass->SetBinError(3362,18.10715);
   MPass->SetBinError(3363,15.52301);
   MPass->SetBinError(3364,17.27737);
   MPass->SetBinError(3365,17.54116);
   MPass->SetBinError(3366,18.10715);
   MPass->SetBinError(3367,17.81742);
   MPass->SetBinError(3368,16.49295);
   MPass->SetBinError(3369,16.49295);
   MPass->SetBinError(3370,17.02513);
   MPass->SetBinError(3371,17.96053);
   MPass->SetBinError(3372,17.14986);
   MPass->SetBinError(3373,15.81139);
   MPass->SetBinError(3374,16.00296);
   MPass->SetBinError(3375,16.83996);
   MPass->SetBinError(3376,18.89822);
   MPass->SetBinError(3377,16.22214);
   MPass->SetBinError(3378,16.16654);
   MPass->SetBinError(3379,16.4399);
   MPass->SetBinError(3380,16.58132);
   MPass->SetBinError(3381,17.81742);
   MPass->SetBinError(3382,15.3393);
   MPass->SetBinError(3383,17.96053);
   MPass->SetBinError(3384,17.02513);
   MPass->SetBinError(3385,16.22214);
   MPass->SetBinError(3386,16.01282);
   MPass->SetBinError(3387,15.93917);
   MPass->SetBinError(3388,15.47446);
   MPass->SetBinError(3389,15.85876);
   MPass->SetBinError(3390,16.60623);
   MPass->SetBinError(3391,14.82499);
   MPass->SetBinError(3392,15.97054);
   MPass->SetBinError(3393,15.24219);
   MPass->SetBinError(3394,14.99063);
   MPass->SetBinError(3395,14.14214);
   MPass->SetBinError(3396,15.70454);
   MPass->SetBinError(3397,16.35877);
   MPass->SetBinError(3398,13.59165);
   MPass->SetBinError(3401,16.76321);
   MPass->SetBinError(3402,15.9594);
   MPass->SetBinError(3403,18.89822);
   MPass->SetBinError(3404,19.42572);
   MPass->SetBinError(3405,20);
   MPass->SetBinError(3406,19.24501);
   MPass->SetBinError(3407,15.91115);
   MPass->SetBinError(3408,16.55212);
   MPass->SetBinError(3409,16.27318);
   MPass->SetBinError(3410,16.27318);
   MPass->SetBinError(3411,16.66667);
   MPass->SetBinError(3412,17.54116);
   MPass->SetBinError(3413,17.27737);
   MPass->SetBinError(3414,18.54837);
   MPass->SetBinError(3415,19.24501);
   MPass->SetBinError(3416,17.02513);
   MPass->SetBinError(3417,16.49295);
   MPass->SetBinError(3418,16.55212);
   MPass->SetBinError(3419,17.96053);
   MPass->SetBinError(3420,17.27737);
   MPass->SetBinError(3421,16.22214);
   MPass->SetBinError(3422,18.25742);
   MPass->SetBinError(3423,15.61738);
   MPass->SetBinError(3424,16.90309);
   MPass->SetBinError(3425,16.32993);
   MPass->SetBinError(3426,16.55212);
   MPass->SetBinError(3427,16.22214);
   MPass->SetBinError(3428,17.40777);
   MPass->SetBinError(3429,17.96053);
   MPass->SetBinError(3430,16.38196);
   MPass->SetBinError(3431,17.27737);
   MPass->SetBinError(3432,17.02513);
   MPass->SetBinError(3433,14.99063);
   MPass->SetBinError(3434,16.32993);
   MPass->SetBinError(3435,17.67767);
   MPass->SetBinError(3436,15.43033);
   MPass->SetBinError(3437,15.85876);
   MPass->SetBinError(3438,16.01282);
   MPass->SetBinError(3439,17.40777);
   MPass->SetBinError(3440,16.90309);
   MPass->SetBinError(3441,15.07557);
   MPass->SetBinError(3442,13.62988);
   MPass->SetBinError(3443,14.03603);
   MPass->SetBinError(3444,15.71348);
   MPass->SetBinError(3445,15.20389);
   MPass->SetBinError(3446,15.81139);
   MPass->SetBinError(3447,13.96679);
   MPass->SetBinError(3448,12.07363);
   MPass->SetBinError(3451,17.07967);
   MPass->SetBinError(3452,16.77108);
   MPass->SetBinError(3453,20.62842);
   MPass->SetBinError(3454,15.15451);
   MPass->SetBinError(3455,18.10715);
   MPass->SetBinError(3456,18.17728);
   MPass->SetBinError(3457,19.61161);
   MPass->SetBinError(3458,17.27737);
   MPass->SetBinError(3459,16.32993);
   MPass->SetBinError(3460,17.40777);
   MPass->SetBinError(3461,17.14986);
   MPass->SetBinError(3462,18.10715);
   MPass->SetBinError(3463,16.49295);
   MPass->SetBinError(3464,16.78363);
   MPass->SetBinError(3465,17.01162);
   MPass->SetBinError(3466,17.40777);
   MPass->SetBinError(3467,17.14986);
   MPass->SetBinError(3468,15.43033);
   MPass->SetBinError(3469,17.40777);
   MPass->SetBinError(3470,16.32993);
   MPass->SetBinError(3471,16.4399);
   MPass->SetBinError(3472,16.66667);
   MPass->SetBinError(3473,16.11646);
   MPass->SetBinError(3474,16.49295);
   MPass->SetBinError(3475,15.45724);
   MPass->SetBinError(3476,16.01282);
   MPass->SetBinError(3477,16.01282);
   MPass->SetBinError(3478,17.27737);
   MPass->SetBinError(3479,17.54116);
   MPass->SetBinError(3480,16.06197);
   MPass->SetBinError(3481,16.27318);
   MPass->SetBinError(3482,15.76001);
   MPass->SetBinError(3483,16.22214);
   MPass->SetBinError(3484,17.33863);
   MPass->SetBinError(3485,18.41149);
   MPass->SetBinError(3486,15.60432);
   MPass->SetBinError(3487,16.38196);
   MPass->SetBinError(3488,17.54116);
   MPass->SetBinError(3489,15.61738);
   MPass->SetBinError(3490,15.2925);
   MPass->SetBinError(3491,16.4399);
   MPass->SetBinError(3492,14.98405);
   MPass->SetBinError(3493,17.08384);
   MPass->SetBinError(3494,15.24219);
   MPass->SetBinError(3495,14.43376);
   MPass->SetBinError(3496,15.24986);
   MPass->SetBinError(3497,15.21718);
   MPass->SetBinError(3498,11.33901);
   MPass->SetBinError(3501,17.23833);
   MPass->SetBinError(3502,16.27318);
   MPass->SetBinError(3503,18.32924);
   MPass->SetBinError(3504,17.02513);
   MPass->SetBinError(3505,16.96059);
   MPass->SetBinError(3506,16.72187);
   MPass->SetBinError(3507,17.67767);
   MPass->SetBinError(3508,17.96053);
   MPass->SetBinError(3509,16.83996);
   MPass->SetBinError(3510,19.24501);
   MPass->SetBinError(3511,18.89822);
   MPass->SetBinError(3512,16.55212);
   MPass->SetBinError(3513,15.71348);
   MPass->SetBinError(3514,16.27318);
   MPass->SetBinError(3515,17.40777);
   MPass->SetBinError(3516,16.78363);
   MPass->SetBinError(3517,16.11646);
   MPass->SetBinError(3518,17.27737);
   MPass->SetBinError(3519,19.06925);
   MPass->SetBinError(3520,18.56953);
   MPass->SetBinError(3521,17.81742);
   MPass->SetBinError(3522,19.42572);
   MPass->SetBinError(3523,15.24986);
   MPass->SetBinError(3524,17.05493);
   MPass->SetBinError(3525,17.96053);
   MPass->SetBinError(3526,16.11646);
   MPass->SetBinError(3527,17.02513);
   MPass->SetBinError(3528,19.42572);
   MPass->SetBinError(3529,16.78363);
   MPass->SetBinError(3530,16.89007);
   MPass->SetBinError(3531,16.25078);
   MPass->SetBinError(3532,14.82499);
   MPass->SetBinError(3533,17.02513);
   MPass->SetBinError(3534,16.78363);
   MPass->SetBinError(3535,15.76001);
   MPass->SetBinError(3536,15.16196);
   MPass->SetBinError(3537,14.86425);
   MPass->SetBinError(3538,16.32993);
   MPass->SetBinError(3539,14.78284);
   MPass->SetBinError(3540,16.60623);
   MPass->SetBinError(3541,15.66308);
   MPass->SetBinError(3542,14.93265);
   MPass->SetBinError(3543,14.85028);
   MPass->SetBinError(3544,14.26251);
   MPass->SetBinError(3545,16.01282);
   MPass->SetBinError(3546,15.91115);
   MPass->SetBinError(3547,13.62988);
   MPass->SetBinError(3548,11.82041);
   MPass->SetBinError(3551,12.4226);
   MPass->SetBinError(3552,16.27318);
   MPass->SetBinError(3553,19.24501);
   MPass->SetBinError(3554,17.02513);
   MPass->SetBinError(3555,18.17728);
   MPass->SetBinError(3556,16.01282);
   MPass->SetBinError(3557,19.06925);
   MPass->SetBinError(3558,17.54116);
   MPass->SetBinError(3559,18.25742);
   MPass->SetBinError(3560,16.66667);
   MPass->SetBinError(3561,18.32924);
   MPass->SetBinError(3562,19.42572);
   MPass->SetBinError(3563,17.40777);
   MPass->SetBinError(3564,17.60516);
   MPass->SetBinError(3565,17.96053);
   MPass->SetBinError(3566,16.55212);
   MPass->SetBinError(3567,17.14986);
   MPass->SetBinError(3568,17.27737);
   MPass->SetBinError(3569,16.60623);
   MPass->SetBinError(3570,17.27737);
   MPass->SetBinError(3571,17.67767);
   MPass->SetBinError(3572,15.3393);
   MPass->SetBinError(3573,16.01282);
   MPass->SetBinError(3574,16.72187);
   MPass->SetBinError(3575,17.27737);
   MPass->SetBinError(3576,17.54116);
   MPass->SetBinError(3577,18.25742);
   MPass->SetBinError(3578,18.41149);
   MPass->SetBinError(3579,18.25742);
   MPass->SetBinError(3580,17.13583);
   MPass->SetBinError(3581,14.73774);
   MPass->SetBinError(3582,18.25742);
   MPass->SetBinError(3583,16.4399);
   MPass->SetBinError(3584,16.32993);
   MPass->SetBinError(3585,15.56791);
   MPass->SetBinError(3586,16.38196);
   MPass->SetBinError(3587,18.87504);
   MPass->SetBinError(3588,16.4399);
   MPass->SetBinError(3589,15.81139);
   MPass->SetBinError(3590,16.11646);
   MPass->SetBinError(3591,15.56791);
   MPass->SetBinError(3592,16.06197);
   MPass->SetBinError(3593,14.50358);
   MPass->SetBinError(3594,14.99063);
   MPass->SetBinError(3595,15.16196);
   MPass->SetBinError(3596,15.9594);
   MPass->SetBinError(3597,14.98361);
   MPass->SetBinError(3598,12.01508);
   MPass->SetBinError(3601,14.17428);
   MPass->SetBinError(3602,16.93276);
   MPass->SetBinError(3603,17.60516);
   MPass->SetBinError(3604,15.91115);
   MPass->SetBinError(3605,18.25742);
   MPass->SetBinError(3606,17.02513);
   MPass->SetBinError(3607,16.96059);
   MPass->SetBinError(3608,15.81139);
   MPass->SetBinError(3609,17.67767);
   MPass->SetBinError(3610,17.14986);
   MPass->SetBinError(3611,17.67767);
   MPass->SetBinError(3612,19.42572);
   MPass->SetBinError(3613,16.83996);
   MPass->SetBinError(3614,18.25742);
   MPass->SetBinError(3615,16.90309);
   MPass->SetBinError(3616,16.55212);
   MPass->SetBinError(3617,16.27318);
   MPass->SetBinError(3618,16.55212);
   MPass->SetBinError(3619,18.17728);
   MPass->SetBinError(3620,17.47037);
   MPass->SetBinError(3621,16.55212);
   MPass->SetBinError(3622,16.32993);
   MPass->SetBinError(3623,16.32993);
   MPass->SetBinError(3624,15.81139);
   MPass->SetBinError(3625,17.54116);
   MPass->SetBinError(3626,16.32993);
   MPass->SetBinError(3627,17.08384);
   MPass->SetBinError(3628,20.41241);
   MPass->SetBinError(3629,16.06197);
   MPass->SetBinError(3630,20.85144);
   MPass->SetBinError(3631,16.58132);
   MPass->SetBinError(3632,17.27737);
   MPass->SetBinError(3633,16.32993);
   MPass->SetBinError(3634,16.01282);
   MPass->SetBinError(3635,15.1168);
   MPass->SetBinError(3636,15.56791);
   MPass->SetBinError(3637,15.36598);
   MPass->SetBinError(3638,15.67522);
   MPass->SetBinError(3639,14.82499);
   MPass->SetBinError(3640,16.90309);
   MPass->SetBinError(3641,14.50953);
   MPass->SetBinError(3642,13.96741);
   MPass->SetBinError(3643,15.24081);
   MPass->SetBinError(3644,15.27631);
   MPass->SetBinError(3645,13.73606);
   MPass->SetBinError(3646,14.24809);
   MPass->SetBinError(3647,16.31903);
   MPass->SetBinError(3648,11.7108);
   MPass->SetBinError(3651,14.89614);
   MPass->SetBinError(3652,18.70958);
   MPass->SetBinError(3653,16.38196);
   MPass->SetBinError(3654,18.25742);
   MPass->SetBinError(3655,17.14986);
   MPass->SetBinError(3656,17.96053);
   MPass->SetBinError(3657,17.27737);
   MPass->SetBinError(3658,19.80295);
   MPass->SetBinError(3659,17.88437);
   MPass->SetBinError(3660,17.40777);
   MPass->SetBinError(3661,16.90309);
   MPass->SetBinError(3662,16.55212);
   MPass->SetBinError(3663,17.96053);
   MPass->SetBinError(3664,16.06197);
   MPass->SetBinError(3665,17.67767);
   MPass->SetBinError(3666,17.27737);
   MPass->SetBinError(3667,17.67767);
   MPass->SetBinError(3668,18.25742);
   MPass->SetBinError(3669,17.27737);
   MPass->SetBinError(3670,17.47037);
   MPass->SetBinError(3671,17.40777);
   MPass->SetBinError(3672,15.43033);
   MPass->SetBinError(3673,17.01162);
   MPass->SetBinError(3674,16.83996);
   MPass->SetBinError(3675,15.85876);
   MPass->SetBinError(3676,18.32924);
   MPass->SetBinError(3677,17.81742);
   MPass->SetBinError(3678,19.89355);
   MPass->SetBinError(3679,17.81742);
   MPass->SetBinError(3680,15.38267);
   MPass->SetBinError(3681,17.08384);
   MPass->SetBinError(3682,16.22214);
   MPass->SetBinError(3683,16.32993);
   MPass->SetBinError(3684,17.14986);
   MPass->SetBinError(3685,15.3393);
   MPass->SetBinError(3686,17.13583);
   MPass->SetBinError(3687,15.03119);
   MPass->SetBinError(3688,16.90309);
   MPass->SetBinError(3689,16.4399);
   MPass->SetBinError(3690,16.90309);
   MPass->SetBinError(3691,16.66667);
   MPass->SetBinError(3692,14.35746);
   MPass->SetBinError(3693,14.93265);
   MPass->SetBinError(3694,14.06687);
   MPass->SetBinError(3695,16.27318);
   MPass->SetBinError(3696,15.43033);
   MPass->SetBinError(3697,15.97054);
   MPass->SetBinError(3698,12.4308);
   MPass->SetBinError(3701,14.21886);
   MPass->SetBinError(3702,15.93917);
   MPass->SetBinError(3703,19.42572);
   MPass->SetBinError(3704,17.96053);
   MPass->SetBinError(3705,16.78363);
   MPass->SetBinError(3706,19.61161);
   MPass->SetBinError(3707,17.40777);
   MPass->SetBinError(3708,17.14986);
   MPass->SetBinError(3709,17.14986);
   MPass->SetBinError(3710,16.72187);
   MPass->SetBinError(3711,18.56953);
   MPass->SetBinError(3712,17.40777);
   MPass->SetBinError(3713,17.66127);
   MPass->SetBinError(3714,16.01282);
   MPass->SetBinError(3715,17.47037);
   MPass->SetBinError(3716,17.60516);
   MPass->SetBinError(3717,17.81742);
   MPass->SetBinError(3718,15.61738);
   MPass->SetBinError(3719,18.56953);
   MPass->SetBinError(3720,17.81742);
   MPass->SetBinError(3721,17.27737);
   MPass->SetBinError(3722,15.81139);
   MPass->SetBinError(3723,18.10715);
   MPass->SetBinError(3724,16.22214);
   MPass->SetBinError(3725,15.52301);
   MPass->SetBinError(3726,16.32993);
   MPass->SetBinError(3727,17.02513);
   MPass->SetBinError(3728,17.27737);
   MPass->SetBinError(3729,16.01282);
   MPass->SetBinError(3730,17.40777);
   MPass->SetBinError(3731,17.27737);
   MPass->SetBinError(3732,16.16654);
   MPass->SetBinError(3733,15.07557);
   MPass->SetBinError(3734,21.32007);
   MPass->SetBinError(3735,16.22214);
   MPass->SetBinError(3736,15.76001);
   MPass->SetBinError(3737,16.38196);
   MPass->SetBinError(3738,18.10715);
   MPass->SetBinError(3739,16.22214);
   MPass->SetBinError(3740,15.16196);
   MPass->SetBinError(3741,17.02513);
   MPass->SetBinError(3742,14.90029);
   MPass->SetBinError(3743,13.86279);
   MPass->SetBinError(3744,14.50953);
   MPass->SetBinError(3745,16.22214);
   MPass->SetBinError(3746,14.7442);
   MPass->SetBinError(3747,14.87812);
   MPass->SetBinError(3748,13.47015);
   MPass->SetBinError(3751,16.71659);
   MPass->SetBinError(3752,16.32993);
   MPass->SetBinError(3753,15.91115);
   MPass->SetBinError(3754,16.66667);
   MPass->SetBinError(3755,17.27737);
   MPass->SetBinError(3756,15.61738);
   MPass->SetBinError(3757,16.72187);
   MPass->SetBinError(3758,16.11646);
   MPass->SetBinError(3759,17.54116);
   MPass->SetBinError(3760,17.14986);
   MPass->SetBinError(3761,16.32993);
   MPass->SetBinError(3762,17.67767);
   MPass->SetBinError(3763,15.61738);
   MPass->SetBinError(3764,15.81139);
   MPass->SetBinError(3765,18.02904);
   MPass->SetBinError(3766,17.96053);
   MPass->SetBinError(3767,15.3314);
   MPass->SetBinError(3768,17.96053);
   MPass->SetBinError(3769,15.81139);
   MPass->SetBinError(3770,16.90309);
   MPass->SetBinError(3771,16.55212);
   MPass->SetBinError(3772,15.85876);
   MPass->SetBinError(3773,16.78363);
   MPass->SetBinError(3774,17.02513);
   MPass->SetBinError(3775,16.55212);
   MPass->SetBinError(3776,16.27318);
   MPass->SetBinError(3777,17.67767);
   MPass->SetBinError(3778,16.90309);
   MPass->SetBinError(3779,18.56953);
   MPass->SetBinError(3780,18.02904);
   MPass->SetBinError(3781,15.43033);
   MPass->SetBinError(3782,17.27737);
   MPass->SetBinError(3783,15.1168);
   MPass->SetBinError(3784,16.01282);
   MPass->SetBinError(3785,14.82499);
   MPass->SetBinError(3786,16.22214);
   MPass->SetBinError(3787,16.60623);
   MPass->SetBinError(3788,16.00296);
   MPass->SetBinError(3789,16.27318);
   MPass->SetBinError(3790,15.66308);
   MPass->SetBinError(3791,15.61738);
   MPass->SetBinError(3792,15.06834);
   MPass->SetBinError(3793,15.56791);
   MPass->SetBinError(3794,14.94702);
   MPass->SetBinError(3795,15.71348);
   MPass->SetBinError(3796,15.61738);
   MPass->SetBinError(3797,16.25078);
   MPass->SetBinError(3798,12.33746);
   MPass->SetBinError(3801,14.45844);
   MPass->SetBinError(3802,17.81742);
   MPass->SetBinError(3803,18.89822);
   MPass->SetBinError(3804,17.27737);
   MPass->SetBinError(3805,16.01282);
   MPass->SetBinError(3806,16.55212);
   MPass->SetBinError(3807,17.81742);
   MPass->SetBinError(3808,16.10627);
   MPass->SetBinError(3809,17.14986);
   MPass->SetBinError(3810,18.41149);
   MPass->SetBinError(3811,17.40777);
   MPass->SetBinError(3812,16.90309);
   MPass->SetBinError(3813,17.67767);
   MPass->SetBinError(3814,17.81742);
   MPass->SetBinError(3815,18.89822);
   MPass->SetBinError(3816,19.42572);
   MPass->SetBinError(3817,16.66667);
   MPass->SetBinError(3818,15.91115);
   MPass->SetBinError(3819,16.22214);
   MPass->SetBinError(3820,16.22214);
   MPass->SetBinError(3821,17.54116);
   MPass->SetBinError(3822,14.50953);
   MPass->SetBinError(3823,16.55212);
   MPass->SetBinError(3824,17.02513);
   MPass->SetBinError(3825,16.72187);
   MPass->SetBinError(3826,16.83996);
   MPass->SetBinError(3827,15.71348);
   MPass->SetBinError(3828,18.56953);
   MPass->SetBinError(3829,17.33863);
   MPass->SetBinError(3830,16.55212);
   MPass->SetBinError(3831,16.65456);
   MPass->SetBinError(3832,16.42862);
   MPass->SetBinError(3833,17.96053);
   MPass->SetBinError(3834,14.99063);
   MPass->SetBinError(3835,15.71348);
   MPass->SetBinError(3836,15.60871);
   MPass->SetBinError(3837,16.4399);
   MPass->SetBinError(3838,17.02513);
   MPass->SetBinError(3839,16.55212);
   MPass->SetBinError(3840,15.52301);
   MPass->SetBinError(3841,17.14986);
   MPass->SetBinError(3842,14.99063);
   MPass->SetBinError(3843,14.81835);
   MPass->SetBinError(3844,14.43376);
   MPass->SetBinError(3845,15.07557);
   MPass->SetBinError(3846,15.38267);
   MPass->SetBinError(3847,14.76926);
   MPass->SetBinError(3848,13.59165);
   MPass->SetBinError(3851,13.30595);
   MPass->SetBinError(3852,18.97751);
   MPass->SetBinError(3853,18.32924);
   MPass->SetBinError(3854,19.06925);
   MPass->SetBinError(3855,17.02513);
   MPass->SetBinError(3856,16.01282);
   MPass->SetBinError(3857,17.27737);
   MPass->SetBinError(3858,17.81742);
   MPass->SetBinError(3859,16.55212);
   MPass->SetBinError(3860,16.66667);
   MPass->SetBinError(3861,17.54116);
   MPass->SetBinError(3862,17.47037);
   MPass->SetBinError(3863,18.73172);
   MPass->SetBinError(3864,17.08384);
   MPass->SetBinError(3865,15.24986);
   MPass->SetBinError(3866,16.22214);
   MPass->SetBinError(3867,16.22214);
   MPass->SetBinError(3868,15.61738);
   MPass->SetBinError(3869,17.02513);
   MPass->SetBinError(3870,15.91115);
   MPass->SetBinError(3871,17.02513);
   MPass->SetBinError(3872,18.25742);
   MPass->SetBinError(3873,18.56953);
   MPass->SetBinError(3874,15.9594);
   MPass->SetBinError(3875,17.81742);
   MPass->SetBinError(3876,17.67767);
   MPass->SetBinError(3877,16.78363);
   MPass->SetBinError(3878,17.96053);
   MPass->SetBinError(3879,17.27737);
   MPass->SetBinError(3880,16.4399);
   MPass->SetBinError(3881,18.73172);
   MPass->SetBinError(3882,16.4399);
   MPass->SetBinError(3883,15.43033);
   MPass->SetBinError(3884,17.14986);
   MPass->SetBinError(3885,16.4399);
   MPass->SetBinError(3886,15.90161);
   MPass->SetBinError(3887,14.76926);
   MPass->SetBinError(3888,15.15451);
   MPass->SetBinError(3889,14.54639);
   MPass->SetBinError(3890,15.61738);
   MPass->SetBinError(3891,14.21338);
   MPass->SetBinError(3892,13.88993);
   MPass->SetBinError(3893,15.03119);
   MPass->SetBinError(3894,14.35353);
   MPass->SetBinError(3895,15.03119);
   MPass->SetBinError(3896,13.80131);
   MPass->SetBinError(3897,14.0505);
   MPass->SetBinError(3898,12.5391);
   MPass->SetBinError(3901,13.10803);
   MPass->SetBinError(3902,17.94273);
   MPass->SetBinError(3903,18.80902);
   MPass->SetBinError(3904,16.66667);
   MPass->SetBinError(3905,16.66667);
   MPass->SetBinError(3906,16.27318);
   MPass->SetBinError(3907,15.52301);
   MPass->SetBinError(3908,18.56953);
   MPass->SetBinError(3909,17.96053);
   MPass->SetBinError(3910,18.10715);
   MPass->SetBinError(3911,18.97751);
   MPass->SetBinError(3912,16.22214);
   MPass->SetBinError(3913,17.27737);
   MPass->SetBinError(3914,17.14986);
   MPass->SetBinError(3915,17.02513);
   MPass->SetBinError(3916,17.14986);
   MPass->SetBinError(3917,16.01282);
   MPass->SetBinError(3918,16.11646);
   MPass->SetBinError(3919,16.49295);
   MPass->SetBinError(3920,17.67767);
   MPass->SetBinError(3921,16.66667);
   MPass->SetBinError(3922,17.02513);
   MPass->SetBinError(3923,18.17728);
   MPass->SetBinError(3924,15.47446);
   MPass->SetBinError(3925,17.20982);
   MPass->SetBinError(3926,16.01282);
   MPass->SetBinError(3927,16.11646);
   MPass->SetBinError(3928,17.67767);
   MPass->SetBinError(3929,17.27737);
   MPass->SetBinError(3930,17.02513);
   MPass->SetBinError(3931,14.90029);
   MPass->SetBinError(3932,16.66667);
   MPass->SetBinError(3933,15.71348);
   MPass->SetBinError(3934,16.22214);
   MPass->SetBinError(3935,14.70275);
   MPass->SetBinError(3936,15.3056);
   MPass->SetBinError(3937,14.81983);
   MPass->SetBinError(3938,15.61738);
   MPass->SetBinError(3939,15.07557);
   MPass->SetBinError(3940,14.5865);
   MPass->SetBinError(3941,15.9594);
   MPass->SetBinError(3942,14.0028);
   MPass->SetBinError(3943,15.03119);
   MPass->SetBinError(3944,15.91115);
   MPass->SetBinError(3945,16.01282);
   MPass->SetBinError(3946,16.90309);
   MPass->SetBinError(3947,14.26251);
   MPass->SetBinError(3948,12.1956);
   MPass->SetBinError(3951,15.49083);
   MPass->SetBinError(3952,16.10627);
   MPass->SetBinError(3953,18.41149);
   MPass->SetBinError(3954,18.56953);
   MPass->SetBinError(3955,16.32993);
   MPass->SetBinError(3956,18.10715);
   MPass->SetBinError(3957,18.48506);
   MPass->SetBinError(3958,15.1168);
   MPass->SetBinError(3959,17.67767);
   MPass->SetBinError(3960,18.25742);
   MPass->SetBinError(3961,17.81742);
   MPass->SetBinError(3962,20.20305);
   MPass->SetBinError(3963,18.41149);
   MPass->SetBinError(3964,18.41149);
   MPass->SetBinError(3965,19.42572);
   MPass->SetBinError(3966,18.56953);
   MPass->SetBinError(3967,16.32993);
   MPass->SetBinError(3968,16.90309);
   MPass->SetBinError(3969,17.02513);
   MPass->SetBinError(3970,16.55212);
   MPass->SetBinError(3971,16.32993);
   MPass->SetBinError(3972,16.90309);
   MPass->SetBinError(3973,15.76001);
   MPass->SetBinError(3974,16.60623);
   MPass->SetBinError(3975,19.24501);
   MPass->SetBinError(3976,15.76001);
   MPass->SetBinError(3977,17.54116);
   MPass->SetBinError(3978,17.81742);
   MPass->SetBinError(3979,17.33863);
   MPass->SetBinError(3980,16.96059);
   MPass->SetBinError(3981,17.74312);
   MPass->SetBinError(3982,16.32993);
   MPass->SetBinError(3983,16.22214);
   MPass->SetBinError(3984,15.52301);
   MPass->SetBinError(3985,16.38196);
   MPass->SetBinError(3986,15.47446);
   MPass->SetBinError(3987,16.22214);
   MPass->SetBinError(3988,16.83996);
   MPass->SetBinError(3989,15.81139);
   MPass->SetBinError(3990,15.76001);
   MPass->SetBinError(3991,16.01282);
   MPass->SetBinError(3992,15.27631);
   MPass->SetBinError(3993,15.07557);
   MPass->SetBinError(3994,17.14986);
   MPass->SetBinError(3995,15.52301);
   MPass->SetBinError(3996,16.4399);
   MPass->SetBinError(3997,14.24375);
   MPass->SetBinError(3998,12.0693);
   MPass->SetBinError(4001,15.40989);
   MPass->SetBinError(4002,19.24501);
   MPass->SetBinError(4003,16.54044);
   MPass->SetBinError(4004,16.38196);
   MPass->SetBinError(4005,20);
   MPass->SetBinError(4006,18.32924);
   MPass->SetBinError(4007,18.25742);
   MPass->SetBinError(4008,19.06925);
   MPass->SetBinError(4009,17.60516);
   MPass->SetBinError(4010,16.66667);
   MPass->SetBinError(4011,17.96053);
   MPass->SetBinError(4012,16.78363);
   MPass->SetBinError(4013,18.10715);
   MPass->SetBinError(4014,18.10715);
   MPass->SetBinError(4015,20.41241);
   MPass->SetBinError(4016,18.89822);
   MPass->SetBinError(4017,16.4399);
   MPass->SetBinError(4018,18.17728);
   MPass->SetBinError(4019,16.90309);
   MPass->SetBinError(4020,17.40777);
   MPass->SetBinError(4021,17.14986);
   MPass->SetBinError(4022,17.27737);
   MPass->SetBinError(4023,17.02513);
   MPass->SetBinError(4024,15.61738);
   MPass->SetBinError(4025,17.54116);
   MPass->SetBinError(4026,15.70454);
   MPass->SetBinError(4027,15.61738);
   MPass->SetBinError(4028,17.96053);
   MPass->SetBinError(4029,15.52301);
   MPass->SetBinError(4030,17.54116);
   MPass->SetBinError(4031,17.96053);
   MPass->SetBinError(4032,16.10627);
   MPass->SetBinError(4033,17.14986);
   MPass->SetBinError(4034,16.66667);
   MPass->SetBinError(4035,15.66308);
   MPass->SetBinError(4036,17.33863);
   MPass->SetBinError(4037,21.19002);
   MPass->SetBinError(4038,20.29895);
   MPass->SetBinError(4039,19.32852);
   MPass->SetBinError(4040,14.70275);
   MPass->SetBinError(4041,16.55212);
   MPass->SetBinError(4042,14.21338);
   MPass->SetBinError(4043,13.86279);
   MPass->SetBinError(4044,15.24986);
   MPass->SetBinError(4045,15.43033);
   MPass->SetBinError(4046,16.49295);
   MPass->SetBinError(4047,13.96679);
   MPass->SetBinError(4048,11.62127);
   MPass->SetBinError(4051,14.81481);
   MPass->SetBinError(4052,17.08384);
   MPass->SetBinError(4053,19.42572);
   MPass->SetBinError(4054,18.89822);
   MPass->SetBinError(4055,17.14986);
   MPass->SetBinError(4056,16.55212);
   MPass->SetBinError(4057,18.73172);
   MPass->SetBinError(4058,17.54116);
   MPass->SetBinError(4059,17.27737);
   MPass->SetBinError(4060,17.54116);
   MPass->SetBinError(4061,19.42572);
   MPass->SetBinError(4062,16.66667);
   MPass->SetBinError(4063,18.41149);
   MPass->SetBinError(4064,17.54116);
   MPass->SetBinError(4065,18.32924);
   MPass->SetBinError(4066,16.22214);
   MPass->SetBinError(4067,20);
   MPass->SetBinError(4068,18.56953);
   MPass->SetBinError(4069,16.83996);
   MPass->SetBinError(4070,16.01282);
   MPass->SetBinError(4071,16.90309);
   MPass->SetBinError(4072,16.55212);
   MPass->SetBinError(4073,18.02904);
   MPass->SetBinError(4074,17.20982);
   MPass->SetBinError(4075,17.60516);
   MPass->SetBinError(4076,17.39262);
   MPass->SetBinError(4077,17.02513);
   MPass->SetBinError(4078,17.40777);
   MPass->SetBinError(4079,16.78363);
   MPass->SetBinError(4080,17.01162);
   MPass->SetBinError(4081,17.14986);
   MPass->SetBinError(4082,14.35916);
   MPass->SetBinError(4083,18.25742);
   MPass->SetBinError(4084,16.83996);
   MPass->SetBinError(4085,15.24219);
   MPass->SetBinError(4086,24.25356);
   MPass->SetBinError(4090,29.12124);
   MPass->SetBinError(4091,15.71348);
   MPass->SetBinError(4092,15.13026);
   MPass->SetBinError(4093,14.12012);
   MPass->SetBinError(4094,14.93265);
   MPass->SetBinError(4095,16.01282);
   MPass->SetBinError(4096,16.16654);
   MPass->SetBinError(4097,14.5247);
   MPass->SetBinError(4098,11.20266);
   MPass->SetBinError(4101,13.79764);
   MPass->SetBinError(4102,17.47037);
   MPass->SetBinError(4103,17.40777);
   MPass->SetBinError(4104,18.41149);
   MPass->SetBinError(4105,17.02513);
   MPass->SetBinError(4106,17.60516);
   MPass->SetBinError(4107,15.71348);
   MPass->SetBinError(4108,18.48506);
   MPass->SetBinError(4109,18.32924);
   MPass->SetBinError(4110,18.25742);
   MPass->SetBinError(4111,18.32924);
   MPass->SetBinError(4112,19.42572);
   MPass->SetBinError(4113,17.60516);
   MPass->SetBinError(4114,17.81742);
   MPass->SetBinError(4115,17.27737);
   MPass->SetBinError(4116,16.90309);
   MPass->SetBinError(4117,18.25742);
   MPass->SetBinError(4118,16.06197);
   MPass->SetBinError(4119,17.08384);
   MPass->SetBinError(4120,18.48506);
   MPass->SetBinError(4121,18.48506);
   MPass->SetBinError(4122,17.81742);
   MPass->SetBinError(4123,20.41241);
   MPass->SetBinError(4124,19.06925);
   MPass->SetBinError(4125,17.02513);
   MPass->SetBinError(4126,17.81742);
   MPass->SetBinError(4127,18.41149);
   MPass->SetBinError(4128,16.32993);
   MPass->SetBinError(4129,17.14986);
   MPass->SetBinError(4130,18.08858);
   MPass->SetBinError(4131,17.5254);
   MPass->SetBinError(4132,17.88437);
   MPass->SetBinError(4133,17.40777);
   MPass->SetBinError(4134,17.81742);
   MPass->SetBinError(4135,19.42572);
   MPass->SetBinError(4141,17.02513);
   MPass->SetBinError(4142,14.42797);
   MPass->SetBinError(4143,15.3314);
   MPass->SetBinError(4144,15.24986);
   MPass->SetBinError(4145,14.50953);
   MPass->SetBinError(4146,15.52301);
   MPass->SetBinError(4147,14.50358);
   MPass->SetBinError(4148,10.9724);
   MPass->SetBinError(4151,15.81374);
   MPass->SetBinError(4152,18.10715);
   MPass->SetBinError(4153,16.49295);
   MPass->SetBinError(4154,17.02513);
   MPass->SetBinError(4155,16.32993);
   MPass->SetBinError(4156,17.81742);
   MPass->SetBinError(4157,17.54116);
   MPass->SetBinError(4158,19.06925);
   MPass->SetBinError(4159,17.96053);
   MPass->SetBinError(4160,16.01282);
   MPass->SetBinError(4161,18.25742);
   MPass->SetBinError(4162,18.32924);
   MPass->SetBinError(4163,15.91115);
   MPass->SetBinError(4164,16.32993);
   MPass->SetBinError(4165,17.96053);
   MPass->SetBinError(4166,16.22214);
   MPass->SetBinError(4167,17.96053);
   MPass->SetBinError(4168,16.90309);
   MPass->SetBinError(4169,18.10715);
   MPass->SetBinError(4170,17.54116);
   MPass->SetBinError(4171,16.22214);
   MPass->SetBinError(4172,16.66667);
   MPass->SetBinError(4173,17.81742);
   MPass->SetBinError(4174,18.41149);
   MPass->SetBinError(4175,16.22214);
   MPass->SetBinError(4176,16.78363);
   MPass->SetBinError(4177,17.67767);
   MPass->SetBinError(4178,16.01282);
   MPass->SetBinError(4179,17.81742);
   MPass->SetBinError(4180,16.10627);
   MPass->SetBinError(4181,16.49295);
   MPass->SetBinError(4182,17.96053);
   MPass->SetBinError(4183,15.52301);
   MPass->SetBinError(4184,18.10715);
   MPass->SetBinError(4185,22.64554);
   MPass->SetBinError(4191,21.19002);
   MPass->SetBinError(4192,14.93265);
   MPass->SetBinError(4193,15.52301);
   MPass->SetBinError(4194,18.56953);
   MPass->SetBinError(4195,16.4399);
   MPass->SetBinError(4196,16.78363);
   MPass->SetBinError(4197,15.13026);
   MPass->SetBinError(4198,12.19105);
   MPass->SetBinError(4201,16.1808);
   MPass->SetBinError(4202,17.88437);
   MPass->SetBinError(4203,17.67767);
   MPass->SetBinError(4204,17.67767);
   MPass->SetBinError(4205,18.41149);
   MPass->SetBinError(4206,20.41241);
   MPass->SetBinError(4207,16.11646);
   MPass->SetBinError(4208,17.67767);
   MPass->SetBinError(4209,17.81742);
   MPass->SetBinError(4210,17.08384);
   MPass->SetBinError(4211,19.24501);
   MPass->SetBinError(4212,17.74312);
   MPass->SetBinError(4213,16.4399);
   MPass->SetBinError(4214,17.81742);
   MPass->SetBinError(4215,16.65456);
   MPass->SetBinError(4216,17.96053);
   MPass->SetBinError(4217,16.90309);
   MPass->SetBinError(4218,17.01162);
   MPass->SetBinError(4219,17.40777);
   MPass->SetBinError(4220,16.66667);
   MPass->SetBinError(4221,19.06925);
   MPass->SetBinError(4222,17.96053);
   MPass->SetBinError(4223,17.02513);
   MPass->SetBinError(4224,17.08384);
   MPass->SetBinError(4225,16.22214);
   MPass->SetBinError(4226,17.20982);
   MPass->SetBinError(4227,16.90309);
   MPass->SetBinError(4228,17.14986);
   MPass->SetBinError(4229,15.93917);
   MPass->SetBinError(4230,15.0448);
   MPass->SetBinError(4231,15.93917);
   MPass->SetBinError(4232,19.80295);
   MPass->SetBinError(4233,16.55212);
   MPass->SetBinError(4234,16.27318);
   MPass->SetBinError(4235,18.48506);
   MPass->SetBinError(4241,18.97751);
   MPass->SetBinError(4242,16.11646);
   MPass->SetBinError(4243,15.3393);
   MPass->SetBinError(4244,15.1168);
   MPass->SetBinError(4245,16.32993);
   MPass->SetBinError(4246,15.45724);
   MPass->SetBinError(4247,13.98189);
   MPass->SetBinError(4248,12.85064);
   MPass->SetBinError(4251,12.4964);
   MPass->SetBinError(4252,16.31903);
   MPass->SetBinError(4253,16.4399);
   MPass->SetBinError(4254,16.22214);
   MPass->SetBinError(4255,18.10715);
   MPass->SetBinError(4256,18.73172);
   MPass->SetBinError(4257,18.02904);
   MPass->SetBinError(4258,16.06197);
   MPass->SetBinError(4259,16.78363);
   MPass->SetBinError(4260,18.64493);
   MPass->SetBinError(4261,17.27737);
   MPass->SetBinError(4262,18.10715);
   MPass->SetBinError(4263,17.81742);
   MPass->SetBinError(4264,18.56953);
   MPass->SetBinError(4265,17.20982);
   MPass->SetBinError(4266,17.81742);
   MPass->SetBinError(4267,17.67767);
   MPass->SetBinError(4268,15.52301);
   MPass->SetBinError(4269,17.40777);
   MPass->SetBinError(4270,16.4399);
   MPass->SetBinError(4271,17.54116);
   MPass->SetBinError(4272,17.02513);
   MPass->SetBinError(4273,16.32993);
   MPass->SetBinError(4274,16.90309);
   MPass->SetBinError(4275,16.11646);
   MPass->SetBinError(4276,16.96059);
   MPass->SetBinError(4277,15.07557);
   MPass->SetBinError(4278,17.40777);
   MPass->SetBinError(4279,16.66667);
   MPass->SetBinError(4280,15.93917);
   MPass->SetBinError(4281,14.76926);
   MPass->SetBinError(4282,16.83996);
   MPass->SetBinError(4283,16.55212);
   MPass->SetBinError(4284,17.60516);
   MPass->SetBinError(4285,16.06197);
   MPass->SetBinError(4286,29.48839);
   MPass->SetBinError(4290,26.93364);
   MPass->SetBinError(4291,15.66308);
   MPass->SetBinError(4292,16.27318);
   MPass->SetBinError(4293,17.27737);
   MPass->SetBinError(4294,16.01282);
   MPass->SetBinError(4295,16.90309);
   MPass->SetBinError(4296,15.81139);
   MPass->SetBinError(4297,14.87812);
   MPass->SetBinError(4298,12.805);
   MPass->SetBinError(4301,13.50292);
   MPass->SetBinError(4302,20.17023);
   MPass->SetBinError(4303,17.96053);
   MPass->SetBinError(4304,17.81742);
   MPass->SetBinError(4305,19.51149);
   MPass->SetBinError(4306,16.90309);
   MPass->SetBinError(4307,17.96053);
   MPass->SetBinError(4308,17.96053);
   MPass->SetBinError(4309,16.66667);
   MPass->SetBinError(4310,17.67767);
   MPass->SetBinError(4311,17.67767);
   MPass->SetBinError(4312,17.74312);
   MPass->SetBinError(4313,18.89822);
   MPass->SetBinError(4314,18.25742);
   MPass->SetBinError(4315,17.67767);
   MPass->SetBinError(4316,18.25742);
   MPass->SetBinError(4317,16.78363);
   MPass->SetBinError(4318,15.81139);
   MPass->SetBinError(4319,18.89822);
   MPass->SetBinError(4320,15.81139);
   MPass->SetBinError(4321,16.4399);
   MPass->SetBinError(4322,16.90309);
   MPass->SetBinError(4323,15.81139);
   MPass->SetBinError(4324,15.47446);
   MPass->SetBinError(4325,17.67767);
   MPass->SetBinError(4326,15.43033);
   MPass->SetBinError(4327,17.14986);
   MPass->SetBinError(4328,17.40777);
   MPass->SetBinError(4329,15.91115);
   MPass->SetBinError(4330,14.98361);
   MPass->SetBinError(4331,16.00296);
   MPass->SetBinError(4332,16.78363);
   MPass->SetBinError(4333,17.40777);
   MPass->SetBinError(4334,14.94702);
   MPass->SetBinError(4335,16.90309);
   MPass->SetBinError(4336,16.72939);
   MPass->SetBinError(4337,16.61441);
   MPass->SetBinError(4338,22.20958);
   MPass->SetBinError(4339,18.39125);
   MPass->SetBinError(4340,16.27318);
   MPass->SetBinError(4341,16.32993);
   MPass->SetBinError(4342,16.32993);
   MPass->SetBinError(4343,15.03119);
   MPass->SetBinError(4344,15.81139);
   MPass->SetBinError(4345,15.52301);
   MPass->SetBinError(4346,16.72187);
   MPass->SetBinError(4347,15.00177);
   MPass->SetBinError(4348,11.99578);
   MPass->SetBinError(4351,15.72762);
   MPass->SetBinError(4352,16.93276);
   MPass->SetBinError(4353,16.66667);
   MPass->SetBinError(4354,18.56953);
   MPass->SetBinError(4355,18.56953);
   MPass->SetBinError(4356,18.10715);
   MPass->SetBinError(4357,18.25742);
   MPass->SetBinError(4358,18.80902);
   MPass->SetBinError(4359,18.56953);
   MPass->SetBinError(4360,18.48506);
   MPass->SetBinError(4361,18.64493);
   MPass->SetBinError(4362,17.14986);
   MPass->SetBinError(4363,19.06925);
   MPass->SetBinError(4364,17.54116);
   MPass->SetBinError(4365,15.9594);
   MPass->SetBinError(4366,17.54116);
   MPass->SetBinError(4367,17.67767);
   MPass->SetBinError(4368,17.40777);
   MPass->SetBinError(4369,18.25742);
   MPass->SetBinError(4370,15.07557);
   MPass->SetBinError(4371,14.7442);
   MPass->SetBinError(4372,16.16654);
   MPass->SetBinError(4373,16.72187);
   MPass->SetBinError(4374,16.60623);
   MPass->SetBinError(4375,15.76001);
   MPass->SetBinError(4376,16.55212);
   MPass->SetBinError(4377,16.66667);
   MPass->SetBinError(4378,17.96053);
   MPass->SetBinError(4379,20.41241);
   MPass->SetBinError(4380,17.08384);
   MPass->SetBinError(4381,17.08384);
   MPass->SetBinError(4382,15.07557);
   MPass->SetBinError(4383,18.25742);
   MPass->SetBinError(4384,17.27737);
   MPass->SetBinError(4385,15.06834);
   MPass->SetBinError(4386,15.0448);
   MPass->SetBinError(4387,15.42219);
   MPass->SetBinError(4388,16.55212);
   MPass->SetBinError(4389,14.50953);
   MPass->SetBinError(4390,16.22214);
   MPass->SetBinError(4391,16.90309);
   MPass->SetBinError(4392,15.47446);
   MPass->SetBinError(4393,16.21161);
   MPass->SetBinError(4394,13.86279);
   MPass->SetBinError(4395,16.16654);
   MPass->SetBinError(4396,13.73156);
   MPass->SetBinError(4397,15.24219);
   MPass->SetBinError(4398,13.10204);
   MPass->SetBinError(4401,15.03188);
   MPass->SetBinError(4402,18.64493);
   MPass->SetBinError(4403,15.81139);
   MPass->SetBinError(4404,16.16654);
   MPass->SetBinError(4405,19.61161);
   MPass->SetBinError(4406,18.89822);
   MPass->SetBinError(4407,17.81742);
   MPass->SetBinError(4408,16.4399);
   MPass->SetBinError(4409,18.89822);
   MPass->SetBinError(4410,20.20305);
   MPass->SetBinError(4411,16.4399);
   MPass->SetBinError(4412,16.04105);
   MPass->SetBinError(4413,18.02904);
   MPass->SetBinError(4414,17.74312);
   MPass->SetBinError(4415,17.67767);
   MPass->SetBinError(4416,16.11646);
   MPass->SetBinError(4417,16.4399);
   MPass->SetBinError(4418,14.54639);
   MPass->SetBinError(4419,18.17728);
   MPass->SetBinError(4420,17.02513);
   MPass->SetBinError(4421,14.99063);
   MPass->SetBinError(4422,14.90712);
   MPass->SetBinError(4423,16.32993);
   MPass->SetBinError(4424,15.85876);
   MPass->SetBinError(4425,15.81139);
   MPass->SetBinError(4426,16.83996);
   MPass->SetBinError(4427,15.16196);
   MPass->SetBinError(4428,17.02513);
   MPass->SetBinError(4429,17.96053);
   MPass->SetBinError(4430,16.78363);
   MPass->SetBinError(4431,16.66667);
   MPass->SetBinError(4432,16.90309);
   MPass->SetBinError(4433,17.54116);
   MPass->SetBinError(4434,16.4399);
   MPass->SetBinError(4435,17.54116);
   MPass->SetBinError(4436,16.06197);
   MPass->SetBinError(4437,15.20389);
   MPass->SetBinError(4438,17.14986);
   MPass->SetBinError(4439,17.02513);
   MPass->SetBinError(4440,17.67767);
   MPass->SetBinError(4441,16.49295);
   MPass->SetBinError(4442,16.78363);
   MPass->SetBinError(4443,16.06197);
   MPass->SetBinError(4444,16.06197);
   MPass->SetBinError(4445,14.62394);
   MPass->SetBinError(4446,15.24219);
   MPass->SetBinError(4447,14.12012);
   MPass->SetBinError(4448,11.72459);
   MPass->SetBinError(4451,16.93162);
   MPass->SetBinError(4452,16.25078);
   MPass->SetBinError(4453,17.96053);
   MPass->SetBinError(4454,18.17728);
   MPass->SetBinError(4455,17.54116);
   MPass->SetBinError(4456,18.02904);
   MPass->SetBinError(4457,17.27737);
   MPass->SetBinError(4458,17.54116);
   MPass->SetBinError(4459,17.02513);
   MPass->SetBinError(4460,17.54116);
   MPass->SetBinError(4461,19.80295);
   MPass->SetBinError(4462,17.81742);
   MPass->SetBinError(4463,17.88437);
   MPass->SetBinError(4464,17.08384);
   MPass->SetBinError(4465,17.96053);
   MPass->SetBinError(4466,15.71348);
   MPass->SetBinError(4467,16.06197);
   MPass->SetBinError(4468,16.78363);
   MPass->SetBinError(4469,16.22214);
   MPass->SetBinError(4470,17.40777);
   MPass->SetBinError(4471,15.52301);
   MPass->SetBinError(4472,15.71348);
   MPass->SetBinError(4473,17.27737);
   MPass->SetBinError(4474,16.49295);
   MPass->SetBinError(4475,15.66308);
   MPass->SetBinError(4476,16.72187);
   MPass->SetBinError(4477,15.52301);
   MPass->SetBinError(4478,17.96053);
   MPass->SetBinError(4479,16.11646);
   MPass->SetBinError(4480,15.52301);
   MPass->SetBinError(4481,16.32993);
   MPass->SetBinError(4482,17.02513);
   MPass->SetBinError(4483,15.61738);
   MPass->SetBinError(4484,18.25742);
   MPass->SetBinError(4485,18.41149);
   MPass->SetBinError(4486,16.10627);
   MPass->SetBinError(4487,14.90712);
   MPass->SetBinError(4488,16.32993);
   MPass->SetBinError(4489,17.02513);
   MPass->SetBinError(4490,15.81139);
   MPass->SetBinError(4491,14.90712);
   MPass->SetBinError(4492,15.3314);
   MPass->SetBinError(4493,14.90029);
   MPass->SetBinError(4494,14.5865);
   MPass->SetBinError(4495,15.07557);
   MPass->SetBinError(4496,15.1168);
   MPass->SetBinError(4497,14.39601);
   MPass->SetBinError(4498,11.78848);
   MPass->SetBinError(4501,15.10678);
   MPass->SetBinError(4502,17.02513);
   MPass->SetBinError(4503,16.72187);
   MPass->SetBinError(4504,18.10715);
   MPass->SetBinError(4505,18.10715);
   MPass->SetBinError(4506,16.66667);
   MPass->SetBinError(4507,17.33863);
   MPass->SetBinError(4508,19.24501);
   MPass->SetBinError(4509,17.27737);
   MPass->SetBinError(4510,19.61161);
   MPass->SetBinError(4511,16.72187);
   MPass->SetBinError(4512,16.66667);
   MPass->SetBinError(4513,18.41149);
   MPass->SetBinError(4514,17.14986);
   MPass->SetBinError(4515,17.96053);
   MPass->SetBinError(4516,15.24986);
   MPass->SetBinError(4517,16.96059);
   MPass->SetBinError(4518,16.72187);
   MPass->SetBinError(4519,18.10715);
   MPass->SetBinError(4520,15.52301);
   MPass->SetBinError(4521,17.96053);
   MPass->SetBinError(4522,18.25742);
   MPass->SetBinError(4523,15.20389);
   MPass->SetBinError(4524,15.85876);
   MPass->SetBinError(4525,15.20389);
   MPass->SetBinError(4526,15.81139);
   MPass->SetBinError(4527,16.90309);
   MPass->SetBinError(4528,16.90309);
   MPass->SetBinError(4529,15.1168);
   MPass->SetBinError(4530,15.89442);
   MPass->SetBinError(4531,15.76001);
   MPass->SetBinError(4532,16.78363);
   MPass->SetBinError(4533,17.20982);
   MPass->SetBinError(4534,16.90309);
   MPass->SetBinError(4535,17.54116);
   MPass->SetBinError(4536,15.47446);
   MPass->SetBinError(4537,14.71682);
   MPass->SetBinError(4538,15.20389);
   MPass->SetBinError(4539,16.01282);
   MPass->SetBinError(4540,14.66471);
   MPass->SetBinError(4541,15.24986);
   MPass->SetBinError(4542,13.88993);
   MPass->SetBinError(4543,16.01282);
   MPass->SetBinError(4544,16.4399);
   MPass->SetBinError(4545,14.90712);
   MPass->SetBinError(4546,14.66471);
   MPass->SetBinError(4547,13.17625);
   MPass->SetBinError(4548,12.97091);
   MPass->SetBinError(4551,15.09541);
   MPass->SetBinError(4552,18.64493);
   MPass->SetBinError(4553,17.96053);
   MPass->SetBinError(4554,18.41149);
   MPass->SetBinError(4555,19.61161);
   MPass->SetBinError(4556,18.10715);
   MPass->SetBinError(4557,19.80295);
   MPass->SetBinError(4558,18.73172);
   MPass->SetBinError(4559,18.56953);
   MPass->SetBinError(4560,16.55212);
   MPass->SetBinError(4561,16.90309);
   MPass->SetBinError(4562,19.06925);
   MPass->SetBinError(4563,18.41149);
   MPass->SetBinError(4564,18.89822);
   MPass->SetBinError(4565,16.01282);
   MPass->SetBinError(4566,17.02513);
   MPass->SetBinError(4567,15.9594);
   MPass->SetBinError(4568,18.25742);
   MPass->SetBinError(4569,16.27318);
   MPass->SetBinError(4570,16.11646);
   MPass->SetBinError(4571,17.40777);
   MPass->SetBinError(4572,16.90309);
   MPass->SetBinError(4573,16.90309);
   MPass->SetBinError(4574,18.10715);
   MPass->SetBinError(4575,16.78363);
   MPass->SetBinError(4576,15.66308);
   MPass->SetBinError(4577,14.90029);
   MPass->SetBinError(4578,15.16196);
   MPass->SetBinError(4579,17.05493);
   MPass->SetBinError(4580,16.11646);
   MPass->SetBinError(4581,17.81742);
   MPass->SetBinError(4582,19.61161);
   MPass->SetBinError(4583,17.02513);
   MPass->SetBinError(4584,16.55212);
   MPass->SetBinError(4585,15.24219);
   MPass->SetBinError(4586,16.54044);
   MPass->SetBinError(4587,16.60623);
   MPass->SetBinError(4588,15.61738);
   MPass->SetBinError(4589,15.20389);
   MPass->SetBinError(4590,17.54116);
   MPass->SetBinError(4591,14.42797);
   MPass->SetBinError(4592,14.65843);
   MPass->SetBinError(4593,14.90712);
   MPass->SetBinError(4594,15.9594);
   MPass->SetBinError(4595,16.72187);
   MPass->SetBinError(4596,15.61738);
   MPass->SetBinError(4597,14.98361);
   MPass->SetBinError(4598,11.12834);
   MPass->SetBinError(4601,14.9543);
   MPass->SetBinError(4602,19.58351);
   MPass->SetBinError(4603,17.14986);
   MPass->SetBinError(4604,17.74312);
   MPass->SetBinError(4605,16.66667);
   MPass->SetBinError(4606,17.33863);
   MPass->SetBinError(4607,18.56953);
   MPass->SetBinError(4608,16.96059);
   MPass->SetBinError(4609,18.56953);
   MPass->SetBinError(4610,18.41149);
   MPass->SetBinError(4611,18.02904);
   MPass->SetBinError(4612,15.43033);
   MPass->SetBinError(4613,19.06925);
   MPass->SetBinError(4614,17.60516);
   MPass->SetBinError(4615,15.85876);
   MPass->SetBinError(4616,15.3393);
   MPass->SetBinError(4617,17.02513);
   MPass->SetBinError(4618,17.08384);
   MPass->SetBinError(4619,16.38196);
   MPass->SetBinError(4620,17.08384);
   MPass->SetBinError(4621,17.54116);
   MPass->SetBinError(4622,14.86425);
   MPass->SetBinError(4623,17.14986);
   MPass->SetBinError(4624,15.61738);
   MPass->SetBinError(4625,17.40777);
   MPass->SetBinError(4626,17.27737);
   MPass->SetBinError(4627,16.27318);
   MPass->SetBinError(4628,16.66667);
   MPass->SetBinError(4629,17.67767);
   MPass->SetBinError(4630,15.1168);
   MPass->SetBinError(4631,16.27318);
   MPass->SetBinError(4632,17.27737);
   MPass->SetBinError(4633,17.14986);
   MPass->SetBinError(4634,16.22214);
   MPass->SetBinError(4635,16.11646);
   MPass->SetBinError(4636,15.24219);
   MPass->SetBinError(4637,16.00296);
   MPass->SetBinError(4638,16.96059);
   MPass->SetBinError(4639,15.3393);
   MPass->SetBinError(4640,17.81742);
   MPass->SetBinError(4641,15.3314);
   MPass->SetBinError(4642,15.16196);
   MPass->SetBinError(4643,15.71348);
   MPass->SetBinError(4644,14.5865);
   MPass->SetBinError(4645,14.90712);
   MPass->SetBinError(4646,15.56791);
   MPass->SetBinError(4647,14.99063);
   MPass->SetBinError(4648,14.02957);
   MPass->SetBinError(4651,13.73293);
   MPass->SetBinError(4652,17.47037);
   MPass->SetBinError(4653,19.06925);
   MPass->SetBinError(4654,19.24501);
   MPass->SetBinError(4655,17.40777);
   MPass->SetBinError(4656,19.61161);
   MPass->SetBinError(4657,17.47037);
   MPass->SetBinError(4658,15.24986);
   MPass->SetBinError(4659,18.89822);
   MPass->SetBinError(4660,16.66667);
   MPass->SetBinError(4661,18.41149);
   MPass->SetBinError(4662,17.67767);
   MPass->SetBinError(4663,16.54044);
   MPass->SetBinError(4664,16.78363);
   MPass->SetBinError(4665,18.25742);
   MPass->SetBinError(4666,17.66127);
   MPass->SetBinError(4667,15.3393);
   MPass->SetBinError(4668,15.80216);
   MPass->SetBinError(4669,17.54116);
   MPass->SetBinError(4670,18.41149);
   MPass->SetBinError(4671,16.22214);
   MPass->SetBinError(4672,16.78363);
   MPass->SetBinError(4673,18.10715);
   MPass->SetBinError(4674,15.2925);
   MPass->SetBinError(4675,16.01282);
   MPass->SetBinError(4676,17.81742);
   MPass->SetBinError(4677,16.72187);
   MPass->SetBinError(4678,15.1168);
   MPass->SetBinError(4679,16.32993);
   MPass->SetBinError(4680,16.66667);
   MPass->SetBinError(4681,16.00296);
   MPass->SetBinError(4682,17.54116);
   MPass->SetBinError(4683,16.01282);
   MPass->SetBinError(4684,15.16196);
   MPass->SetBinError(4685,15.01639);
   MPass->SetBinError(4686,15.79596);
   MPass->SetBinError(4687,16.06197);
   MPass->SetBinError(4688,14.56062);
   MPass->SetBinError(4689,14.90712);
   MPass->SetBinError(4690,17.74312);
   MPass->SetBinError(4691,17.27737);
   MPass->SetBinError(4692,14.98361);
   MPass->SetBinError(4693,15.1168);
   MPass->SetBinError(4694,14.5865);
   MPass->SetBinError(4695,15.1168);
   MPass->SetBinError(4696,13.70269);
   MPass->SetBinError(4697,14.00325);
   MPass->SetBinError(4698,13.26488);
   MPass->SetBinError(4701,16.54812);
   MPass->SetBinError(4702,17.33863);
   MPass->SetBinError(4703,18.89822);
   MPass->SetBinError(4704,18.25742);
   MPass->SetBinError(4705,16.96059);
   MPass->SetBinError(4706,16.55212);
   MPass->SetBinError(4707,17.66127);
   MPass->SetBinError(4708,17.20982);
   MPass->SetBinError(4709,16.83996);
   MPass->SetBinError(4710,16.96059);
   MPass->SetBinError(4711,17.40777);
   MPass->SetBinError(4712,18.41149);
   MPass->SetBinError(4713,16.90309);
   MPass->SetBinError(4714,18.73172);
   MPass->SetBinError(4715,16.78363);
   MPass->SetBinError(4716,16.90309);
   MPass->SetBinError(4717,16.60623);
   MPass->SetBinError(4718,17.67767);
   MPass->SetBinError(4719,16.83996);
   MPass->SetBinError(4720,17.02513);
   MPass->SetBinError(4721,16.72187);
   MPass->SetBinError(4722,15.81139);
   MPass->SetBinError(4723,16.78363);
   MPass->SetBinError(4724,15.9594);
   MPass->SetBinError(4725,16.66667);
   MPass->SetBinError(4726,17.08384);
   MPass->SetBinError(4727,18.89822);
   MPass->SetBinError(4728,17.27737);
   MPass->SetBinError(4729,17.33863);
   MPass->SetBinError(4730,16.0969);
   MPass->SetBinError(4731,16.93276);
   MPass->SetBinError(4732,15.42219);
   MPass->SetBinError(4733,16.72187);
   MPass->SetBinError(4734,17.47037);
   MPass->SetBinError(4735,18.41149);
   MPass->SetBinError(4736,17.2628);
   MPass->SetBinError(4737,16.83996);
   MPass->SetBinError(4738,16.49295);
   MPass->SetBinError(4739,16.01282);
   MPass->SetBinError(4740,15.24986);
   MPass->SetBinError(4741,16.22214);
   MPass->SetBinError(4742,15.42219);
   MPass->SetBinError(4743,15.80216);
   MPass->SetBinError(4744,18.10715);
   MPass->SetBinError(4745,14.7442);
   MPass->SetBinError(4746,15.9594);
   MPass->SetBinError(4747,16.60623);
   MPass->SetBinError(4748,12.01223);
   MPass->SetBinError(4751,15.41551);
   MPass->SetBinError(4752,18.17728);
   MPass->SetBinError(4753,15.76001);
   MPass->SetBinError(4754,16.89007);
   MPass->SetBinError(4755,18.89822);
   MPass->SetBinError(4756,16.21161);
   MPass->SetBinError(4757,15.55015);
   MPass->SetBinError(4758,17.81742);
   MPass->SetBinError(4759,17.74312);
   MPass->SetBinError(4760,17.14986);
   MPass->SetBinError(4761,17.2628);
   MPass->SetBinError(4762,18.73172);
   MPass->SetBinError(4763,17.5254);
   MPass->SetBinError(4764,14.43155);
   MPass->SetBinError(4765,14.30943);
   MPass->SetBinError(4766,17.14986);
   MPass->SetBinError(4767,16.46892);
   MPass->SetBinError(4768,15.93917);
   MPass->SetBinError(4769,16.1449);
   MPass->SetBinError(4770,17.23686);
   MPass->SetBinError(4771,15.51461);
   MPass->SetBinError(4772,15.85876);
   MPass->SetBinError(4773,16.96059);
   MPass->SetBinError(4774,16.10627);
   MPass->SetBinError(4775,16.17687);
   MPass->SetBinError(4776,17.14986);
   MPass->SetBinError(4777,15.60871);
   MPass->SetBinError(4778,16.72187);
   MPass->SetBinError(4779,15.64474);
   MPass->SetBinError(4780,15.06834);
   MPass->SetBinError(4781,16.21161);
   MPass->SetBinError(4782,16.84676);
   MPass->SetBinError(4783,16.10627);
   MPass->SetBinError(4784,14.35746);
   MPass->SetBinError(4785,15.91115);
   MPass->SetBinError(4786,14.03454);
   MPass->SetBinError(4787,15.80216);
   MPass->SetBinError(4788,16.17687);
   MPass->SetBinError(4789,15.85876);
   MPass->SetBinError(4790,16.1449);
   MPass->SetBinError(4791,14.50679);
   MPass->SetBinError(4792,14.75756);
   MPass->SetBinError(4793,14.81983);
   MPass->SetBinError(4794,15.27631);
   MPass->SetBinError(4795,14.3831);
   MPass->SetBinError(4796,14.94702);
   MPass->SetBinError(4797,15.4194);
   MPass->SetBinError(4798,12.69508);
   MPass->SetBinError(4801,14.22207);
   MPass->SetBinError(4802,15.2453);
   MPass->SetBinError(4803,15.32874);
   MPass->SetBinError(4804,16.24626);
   MPass->SetBinError(4805,14.20359);
   MPass->SetBinError(4806,15.45266);
   MPass->SetBinError(4807,15.48761);
   MPass->SetBinError(4808,17.90552);
   MPass->SetBinError(4809,13.74527);
   MPass->SetBinError(4810,13.82841);
   MPass->SetBinError(4811,13.74527);
   MPass->SetBinError(4812,12.44791);
   MPass->SetBinError(4813,15.33542);
   MPass->SetBinError(4814,12.69508);
   MPass->SetBinError(4815,13.57902);
   MPass->SetBinError(4816,14.21922);
   MPass->SetBinError(4817,15.18206);
   MPass->SetBinError(4818,14.31944);
   MPass->SetBinError(4819,13.68603);
   MPass->SetBinError(4820,14.05367);
   MPass->SetBinError(4821,13.69817);
   MPass->SetBinError(4822,15.65862);
   MPass->SetBinError(4823,12.8114);
   MPass->SetBinError(4824,13.0384);
   MPass->SetBinError(4825,12.87748);
   MPass->SetBinError(4826,12.65606);
   MPass->SetBinError(4827,13.21437);
   MPass->SetBinError(4828,12.85354);
   MPass->SetBinError(4829,13.51149);
   MPass->SetBinError(4830,12.04628);
   MPass->SetBinError(4831,13.78616);
   MPass->SetBinError(4832,13.8933);
   MPass->SetBinError(4833,12.92405);
   MPass->SetBinError(4834,13.59986);
   MPass->SetBinError(4835,13.25743);
   MPass->SetBinError(4836,13.83951);
   MPass->SetBinError(4837,11.64424);
   MPass->SetBinError(4838,10.6254);
   MPass->SetBinError(4839,13.97544);
   MPass->SetBinError(4840,13.14358);
   MPass->SetBinError(4841,12.47952);
   MPass->SetBinError(4842,10.18963);
   MPass->SetBinError(4843,11.14267);
   MPass->SetBinError(4844,11.87342);
   MPass->SetBinError(4845,12.011);
   MPass->SetBinError(4846,12.46702);
   MPass->SetBinError(4847,10.23361);
   MPass->SetBinError(4848,10.01654);
   MPass->SetBinError(7251,12.5);
   MPass->SetBinError(7252,13.76389);
   MPass->SetBinError(7253,14.09566);
   MPass->SetBinError(7254,15.16913);
   MPass->SetBinError(7255,14.03641);
   MPass->SetBinError(7256,15.70785);
   MPass->SetBinError(7257,13.56768);
   MPass->SetBinError(7258,13.14637);
   MPass->SetBinError(7259,15.49083);
   MPass->SetBinError(7260,12.94503);
   MPass->SetBinError(7261,12.68978);
   MPass->SetBinError(7262,15.55023);
   MPass->SetBinError(7263,12.3945);
   MPass->SetBinError(7264,12.8114);
   MPass->SetBinError(7265,15.72477);
   MPass->SetBinError(7266,14.34376);
   MPass->SetBinError(7267,14.47483);
   MPass->SetBinError(7268,14.34376);
   MPass->SetBinError(7269,14.88417);
   MPass->SetBinError(7270,13.25763);
   MPass->SetBinError(7271,13.45813);
   MPass->SetBinError(7272,13.11439);
   MPass->SetBinError(7273,12.8114);
   MPass->SetBinError(7274,13.59986);
   MPass->SetBinError(7275,12.5391);
   MPass->SetBinError(7276,13.30595);
   MPass->SetBinError(7277,11.15484);
   MPass->SetBinError(7278,13.16098);
   MPass->SetBinError(7279,13.50132);
   MPass->SetBinError(7280,11.1294);
   MPass->SetBinError(7281,12.78398);
   MPass->SetBinError(7282,13.79613);
   MPass->SetBinError(7283,13.11096);
   MPass->SetBinError(7284,14.0001);
   MPass->SetBinError(7285,14.59726);
   MPass->SetBinError(7286,13.50132);
   MPass->SetBinError(7287,16.97056);
   MPass->SetBinError(7288,12.74312);
   MPass->SetBinError(7289,11.22715);
   MPass->SetBinError(7290,12.57342);
   MPass->SetBinError(7291,10.4744);
   MPass->SetBinError(7292,12.0693);
   MPass->SetBinError(7293,11.47344);
   MPass->SetBinError(7294,11.98737);
   MPass->SetBinError(7295,12.21261);
   MPass->SetBinError(7296,12.96103);
   MPass->SetBinError(7297,10.50927);
   MPass->SetBinError(7298,8.974);
   MPass->SetBinError(7301,14.66137);
   MPass->SetBinError(7302,16.96059);
   MPass->SetBinError(7303,17.02513);
   MPass->SetBinError(7304,17.33863);
   MPass->SetBinError(7305,15.55015);
   MPass->SetBinError(7306,17.27737);
   MPass->SetBinError(7307,17.17977);
   MPass->SetBinError(7308,16.10627);
   MPass->SetBinError(7309,17.60613);
   MPass->SetBinError(7310,15.55015);
   MPass->SetBinError(7311,16.81316);
   MPass->SetBinError(7312,17.96053);
   MPass->SetBinError(7313,16.04105);
   MPass->SetBinError(7314,17.80033);
   MPass->SetBinError(7315,17.17977);
   MPass->SetBinError(7316,16.39131);
   MPass->SetBinError(7317,17.84755);
   MPass->SetBinError(7318,17.2628);
   MPass->SetBinError(7319,17.14986);
   MPass->SetBinError(7320,16.10627);
   MPass->SetBinError(7321,16.96059);
   MPass->SetBinError(7322,16.66667);
   MPass->SetBinError(7323,15.99471);
   MPass->SetBinError(7324,15.10155);
   MPass->SetBinError(7325,16.35877);
   MPass->SetBinError(7326,17.08384);
   MPass->SetBinError(7327,16.58132);
   MPass->SetBinError(7328,15.64474);
   MPass->SetBinError(7329,15.13026);
   MPass->SetBinError(7330,16.38196);
   MPass->SetBinError(7331,16.96059);
   MPass->SetBinError(7332,16.21161);
   MPass->SetBinError(7333,16.54044);
   MPass->SetBinError(7334,14.50679);
   MPass->SetBinError(7335,18.08858);
   MPass->SetBinError(7336,16.58132);
   MPass->SetBinError(7337,15.52806);
   MPass->SetBinError(7338,15.01639);
   MPass->SetBinError(7339,15.10155);
   MPass->SetBinError(7340,14.53391);
   MPass->SetBinError(7341,14.32346);
   MPass->SetBinError(7342,13.53297);
   MPass->SetBinError(7343,14.28449);
   MPass->SetBinError(7344,15.24219);
   MPass->SetBinError(7345,15.25826);
   MPass->SetBinError(7346,15.27631);
   MPass->SetBinError(7347,13.06381);
   MPass->SetBinError(7348,11.28922);
   MPass->SetBinError(7351,14.59726);
   MPass->SetBinError(7352,19.09764);
   MPass->SetBinError(7353,18.10715);
   MPass->SetBinError(7354,17.88437);
   MPass->SetBinError(7355,17.81742);
   MPass->SetBinError(7356,20);
   MPass->SetBinError(7357,17.67767);
   MPass->SetBinError(7358,17.02513);
   MPass->SetBinError(7359,17.02513);
   MPass->SetBinError(7360,18.56953);
   MPass->SetBinError(7361,15.47446);
   MPass->SetBinError(7362,16.72187);
   MPass->SetBinError(7363,18.25742);
   MPass->SetBinError(7364,16.72187);
   MPass->SetBinError(7365,17.02513);
   MPass->SetBinError(7366,19.21953);
   MPass->SetBinError(7367,18.10715);
   MPass->SetBinError(7368,17.20982);
   MPass->SetBinError(7369,19.24501);
   MPass->SetBinError(7370,19.24501);
   MPass->SetBinError(7371,16.49295);
   MPass->SetBinError(7372,15.52301);
   MPass->SetBinError(7373,16.55212);
   MPass->SetBinError(7374,18.02904);
   MPass->SetBinError(7375,16.55212);
   MPass->SetBinError(7376,17.88437);
   MPass->SetBinError(7377,16.90309);
   MPass->SetBinError(7378,16.01282);
   MPass->SetBinError(7379,15.90161);
   MPass->SetBinError(7380,17.27737);
   MPass->SetBinError(7381,14.54639);
   MPass->SetBinError(7382,16.21161);
   MPass->SetBinError(7383,17.81742);
   MPass->SetBinError(7384,16.10627);
   MPass->SetBinError(7385,16.00296);
   MPass->SetBinError(7386,15.3393);
   MPass->SetBinError(7387,15.85876);
   MPass->SetBinError(7388,15.3393);
   MPass->SetBinError(7389,15.9594);
   MPass->SetBinError(7390,14.99063);
   MPass->SetBinError(7391,14.23688);
   MPass->SetBinError(7392,14.61111);
   MPass->SetBinError(7393,14.50358);
   MPass->SetBinError(7394,14.13692);
   MPass->SetBinError(7395,15.06834);
   MPass->SetBinError(7396,14.94702);
   MPass->SetBinError(7397,14.53391);
   MPass->SetBinError(7398,11.4803);
   MPass->SetBinError(7401,15.04859);
   MPass->SetBinError(7402,19.21953);
   MPass->SetBinError(7403,15.76001);
   MPass->SetBinError(7404,17.47037);
   MPass->SetBinError(7405,16.01282);
   MPass->SetBinError(7406,18.73172);
   MPass->SetBinError(7407,17.88437);
   MPass->SetBinError(7408,17.40777);
   MPass->SetBinError(7409,15.2925);
   MPass->SetBinError(7410,17.14986);
   MPass->SetBinError(7411,19.06925);
   MPass->SetBinError(7412,15.71348);
   MPass->SetBinError(7413,17.27737);
   MPass->SetBinError(7414,16.72187);
   MPass->SetBinError(7415,17.96053);
   MPass->SetBinError(7416,17.96053);
   MPass->SetBinError(7417,16.66667);
   MPass->SetBinError(7418,16.38196);
   MPass->SetBinError(7419,17.27737);
   MPass->SetBinError(7420,16.60623);
   MPass->SetBinError(7421,17.27737);
   MPass->SetBinError(7422,16.78363);
   MPass->SetBinError(7423,17.33863);
   MPass->SetBinError(7424,17.14986);
   MPass->SetBinError(7425,15.70454);
   MPass->SetBinError(7426,18.56953);
   MPass->SetBinError(7427,18.64493);
   MPass->SetBinError(7428,16.32993);
   MPass->SetBinError(7429,15.56791);
   MPass->SetBinError(7430,16.78363);
   MPass->SetBinError(7431,15.71348);
   MPass->SetBinError(7432,16.11646);
   MPass->SetBinError(7433,17.54116);
   MPass->SetBinError(7434,15.71348);
   MPass->SetBinError(7435,16.90309);
   MPass->SetBinError(7436,17.20982);
   MPass->SetBinError(7437,16.00296);
   MPass->SetBinError(7438,16.27318);
   MPass->SetBinError(7439,16.96059);
   MPass->SetBinError(7440,14.66471);
   MPass->SetBinError(7441,15.07557);
   MPass->SetBinError(7442,15.51461);
   MPass->SetBinError(7443,14.09501);
   MPass->SetBinError(7444,16.11646);
   MPass->SetBinError(7445,15.43033);
   MPass->SetBinError(7446,15.52301);
   MPass->SetBinError(7447,14.15958);
   MPass->SetBinError(7448,12.93462);
   MPass->SetBinError(7451,16.44607);
   MPass->SetBinError(7452,17.17977);
   MPass->SetBinError(7453,20.51116);
   MPass->SetBinError(7454,18.10715);
   MPass->SetBinError(7455,17.14986);
   MPass->SetBinError(7456,20);
   MPass->SetBinError(7457,16.72187);
   MPass->SetBinError(7458,17.14986);
   MPass->SetBinError(7459,16.90309);
   MPass->SetBinError(7460,19.06925);
   MPass->SetBinError(7461,17.96053);
   MPass->SetBinError(7462,16.01282);
   MPass->SetBinError(7463,17.27737);
   MPass->SetBinError(7464,17.01162);
   MPass->SetBinError(7465,16.78363);
   MPass->SetBinError(7466,15.9594);
   MPass->SetBinError(7467,16.72187);
   MPass->SetBinError(7468,15.90161);
   MPass->SetBinError(7469,16.49295);
   MPass->SetBinError(7470,15.61738);
   MPass->SetBinError(7471,15.71348);
   MPass->SetBinError(7472,17.33863);
   MPass->SetBinError(7473,19.06925);
   MPass->SetBinError(7474,14.94702);
   MPass->SetBinError(7475,18.89822);
   MPass->SetBinError(7476,17.74312);
   MPass->SetBinError(7477,16.32993);
   MPass->SetBinError(7478,16.90309);
   MPass->SetBinError(7479,17.67767);
   MPass->SetBinError(7480,15.70454);
   MPass->SetBinError(7481,16.83996);
   MPass->SetBinError(7482,15.16196);
   MPass->SetBinError(7483,15.24986);
   MPass->SetBinError(7484,16.90309);
   MPass->SetBinError(7485,18.10715);
   MPass->SetBinError(7486,15.93917);
   MPass->SetBinError(7487,15.24219);
   MPass->SetBinError(7488,15.80216);
   MPass->SetBinError(7489,17.20982);
   MPass->SetBinError(7490,15.07557);
   MPass->SetBinError(7491,16.66667);
   MPass->SetBinError(7492,13.92982);
   MPass->SetBinError(7493,15.03119);
   MPass->SetBinError(7494,15.43033);
   MPass->SetBinError(7495,13.93466);
   MPass->SetBinError(7496,13.8998);
   MPass->SetBinError(7497,15.24081);
   MPass->SetBinError(7498,12.35815);
   MPass->SetBinError(7501,14.05367);
   MPass->SetBinError(7502,17.08902);
   MPass->SetBinError(7503,17.96053);
   MPass->SetBinError(7504,17.60516);
   MPass->SetBinError(7505,18.56953);
   MPass->SetBinError(7506,19.24501);
   MPass->SetBinError(7507,17.96053);
   MPass->SetBinError(7508,16.55212);
   MPass->SetBinError(7509,18.41149);
   MPass->SetBinError(7510,20.85144);
   MPass->SetBinError(7511,17.14986);
   MPass->SetBinError(7512,16.90309);
   MPass->SetBinError(7513,17.54116);
   MPass->SetBinError(7514,19.61161);
   MPass->SetBinError(7515,15.66308);
   MPass->SetBinError(7516,17.47037);
   MPass->SetBinError(7517,17.02513);
   MPass->SetBinError(7518,16.00296);
   MPass->SetBinError(7519,17.02513);
   MPass->SetBinError(7520,16.01282);
   MPass->SetBinError(7521,16.55212);
   MPass->SetBinError(7522,16.78363);
   MPass->SetBinError(7523,17.96053);
   MPass->SetBinError(7524,17.81742);
   MPass->SetBinError(7525,16.11646);
   MPass->SetBinError(7526,16.55212);
   MPass->SetBinError(7527,17.20982);
   MPass->SetBinError(7528,17.33863);
   MPass->SetBinError(7529,16.96059);
   MPass->SetBinError(7530,15.03119);
   MPass->SetBinError(7531,18.25742);
   MPass->SetBinError(7532,16.66667);
   MPass->SetBinError(7533,16.38196);
   MPass->SetBinError(7534,15.81139);
   MPass->SetBinError(7535,16.32993);
   MPass->SetBinError(7536,16.96059);
   MPass->SetBinError(7537,16.55212);
   MPass->SetBinError(7538,16.66667);
   MPass->SetBinError(7539,16.49295);
   MPass->SetBinError(7540,15.66308);
   MPass->SetBinError(7541,14.79681);
   MPass->SetBinError(7542,14.13692);
   MPass->SetBinError(7543,15.91115);
   MPass->SetBinError(7544,15.27631);
   MPass->SetBinError(7545,16.27318);
   MPass->SetBinError(7546,14.03603);
   MPass->SetBinError(7547,16.39131);
   MPass->SetBinError(7548,12.5);
   MPass->SetBinError(7551,17.41411);
   MPass->SetBinError(7552,16.77108);
   MPass->SetBinError(7553,17.67767);
   MPass->SetBinError(7554,16.54044);
   MPass->SetBinError(7555,17.14986);
   MPass->SetBinError(7556,19.61161);
   MPass->SetBinError(7557,16.42862);
   MPass->SetBinError(7558,16.22214);
   MPass->SetBinError(7559,16.11646);
   MPass->SetBinError(7560,16.11646);
   MPass->SetBinError(7561,19.24501);
   MPass->SetBinError(7562,16.78363);
   MPass->SetBinError(7563,19.06925);
   MPass->SetBinError(7564,16.78363);
   MPass->SetBinError(7565,17.67767);
   MPass->SetBinError(7566,15.90161);
   MPass->SetBinError(7567,17.14986);
   MPass->SetBinError(7568,18.17728);
   MPass->SetBinError(7569,16.66667);
   MPass->SetBinError(7570,16.90309);
   MPass->SetBinError(7571,15.16196);
   MPass->SetBinError(7572,17.08384);
   MPass->SetBinError(7573,16.32993);
   MPass->SetBinError(7574,18.25742);
   MPass->SetBinError(7575,16.78363);
   MPass->SetBinError(7576,19.80295);
   MPass->SetBinError(7577,16.11646);
   MPass->SetBinError(7578,20.09319);
   MPass->SetBinError(7579,17.54116);
   MPass->SetBinError(7580,15.85876);
   MPass->SetBinError(7581,16.27318);
   MPass->SetBinError(7582,15.81139);
   MPass->SetBinError(7583,16.90309);
   MPass->SetBinError(7584,16.90309);
   MPass->SetBinError(7585,17.01162);
   MPass->SetBinError(7586,15.03119);
   MPass->SetBinError(7587,16.55212);
   MPass->SetBinError(7588,17.20982);
   MPass->SetBinError(7589,14.99063);
   MPass->SetBinError(7590,14.99063);
   MPass->SetBinError(7591,15.90161);
   MPass->SetBinError(7592,15.47446);
   MPass->SetBinError(7593,16.25078);
   MPass->SetBinError(7594,16.78363);
   MPass->SetBinError(7595,15.91115);
   MPass->SetBinError(7596,13.67172);
   MPass->SetBinError(7597,15.97054);
   MPass->SetBinError(7598,13.89297);
   MPass->SetBinError(7601,13.72168);
   MPass->SetBinError(7602,17.80033);
   MPass->SetBinError(7603,21.08185);
   MPass->SetBinError(7604,18.73172);
   MPass->SetBinError(7605,17.54116);
   MPass->SetBinError(7606,19.61161);
   MPass->SetBinError(7607,18.10715);
   MPass->SetBinError(7608,17.47037);
   MPass->SetBinError(7609,17.40777);
   MPass->SetBinError(7610,18.73172);
   MPass->SetBinError(7611,16.4399);
   MPass->SetBinError(7612,18.80902);
   MPass->SetBinError(7613,17.81742);
   MPass->SetBinError(7614,16.49295);
   MPass->SetBinError(7615,17.74312);
   MPass->SetBinError(7616,17.81742);
   MPass->SetBinError(7617,16.66667);
   MPass->SetBinError(7618,16.90309);
   MPass->SetBinError(7619,16.55212);
   MPass->SetBinError(7620,16.11646);
   MPass->SetBinError(7621,16.01282);
   MPass->SetBinError(7622,17.14986);
   MPass->SetBinError(7623,17.27737);
   MPass->SetBinError(7624,20.62842);
   MPass->SetBinError(7625,17.33863);
   MPass->SetBinError(7626,17.27737);
   MPass->SetBinError(7627,17.14986);
   MPass->SetBinError(7628,17.67767);
   MPass->SetBinError(7629,15.52301);
   MPass->SetBinError(7630,17.54116);
   MPass->SetBinError(7631,16.78363);
   MPass->SetBinError(7632,17.20982);
   MPass->SetBinError(7633,17.27737);
   MPass->SetBinError(7634,16.55212);
   MPass->SetBinError(7635,16.90309);
   MPass->SetBinError(7636,17.74312);
   MPass->SetBinError(7637,15.80216);
   MPass->SetBinError(7638,17.96053);
   MPass->SetBinError(7639,15.9594);
   MPass->SetBinError(7640,15.52301);
   MPass->SetBinError(7641,17.96053);
   MPass->SetBinError(7642,14.61111);
   MPass->SetBinError(7643,16.4399);
   MPass->SetBinError(7644,15.66308);
   MPass->SetBinError(7645,16.55212);
   MPass->SetBinError(7646,15.61738);
   MPass->SetBinError(7647,15.01722);
   MPass->SetBinError(7648,12.61705);
   MPass->SetBinError(7651,14.37919);
   MPass->SetBinError(7652,19.42572);
   MPass->SetBinError(7653,17.27737);
   MPass->SetBinError(7654,17.14986);
   MPass->SetBinError(7655,18.48506);
   MPass->SetBinError(7656,17.67767);
   MPass->SetBinError(7657,19.06925);
   MPass->SetBinError(7658,17.14986);
   MPass->SetBinError(7659,17.27737);
   MPass->SetBinError(7660,16.66667);
   MPass->SetBinError(7661,19.80295);
   MPass->SetBinError(7662,17.88437);
   MPass->SetBinError(7663,14.73774);
   MPass->SetBinError(7664,16.72187);
   MPass->SetBinError(7665,17.67767);
   MPass->SetBinError(7666,18.56953);
   MPass->SetBinError(7667,16.90309);
   MPass->SetBinError(7668,18.56953);
   MPass->SetBinError(7669,16.66667);
   MPass->SetBinError(7670,16.66667);
   MPass->SetBinError(7671,17.27737);
   MPass->SetBinError(7672,16.55212);
   MPass->SetBinError(7673,16.38196);
   MPass->SetBinError(7674,16.78363);
   MPass->SetBinError(7675,17.96053);
   MPass->SetBinError(7676,18.25742);
   MPass->SetBinError(7677,17.96053);
   MPass->SetBinError(7678,17.39262);
   MPass->SetBinError(7679,17.88437);
   MPass->SetBinError(7680,14.54639);
   MPass->SetBinError(7681,15.93917);
   MPass->SetBinError(7682,17.33863);
   MPass->SetBinError(7683,18.56953);
   MPass->SetBinError(7684,17.96053);
   MPass->SetBinError(7685,17.66127);
   MPass->SetBinError(7686,16.22214);
   MPass->SetBinError(7687,17.88437);
   MPass->SetBinError(7688,16.66667);
   MPass->SetBinError(7689,15.52301);
   MPass->SetBinError(7690,17.27737);
   MPass->SetBinError(7691,15.38267);
   MPass->SetBinError(7692,17.14986);
   MPass->SetBinError(7693,16.27318);
   MPass->SetBinError(7694,16.42862);
   MPass->SetBinError(7695,16.06197);
   MPass->SetBinError(7696,15.03119);
   MPass->SetBinError(7697,14.75756);
   MPass->SetBinError(7698,14.42506);
   MPass->SetBinError(7701,13.67885);
   MPass->SetBinError(7702,19.21953);
   MPass->SetBinError(7703,16.83996);
   MPass->SetBinError(7704,18.89822);
   MPass->SetBinError(7705,17.96053);
   MPass->SetBinError(7706,18.25742);
   MPass->SetBinError(7707,18.73172);
   MPass->SetBinError(7708,19.06925);
   MPass->SetBinError(7709,18.10715);
   MPass->SetBinError(7710,18.10715);
   MPass->SetBinError(7711,17.96053);
   MPass->SetBinError(7712,20.41241);
   MPass->SetBinError(7713,17.67767);
   MPass->SetBinError(7714,17.14986);
   MPass->SetBinError(7715,16.38196);
   MPass->SetBinError(7716,18.10715);
   MPass->SetBinError(7717,17.96053);
   MPass->SetBinError(7718,19.61161);
   MPass->SetBinError(7719,18.02904);
   MPass->SetBinError(7720,16.32993);
   MPass->SetBinError(7721,16.55212);
   MPass->SetBinError(7722,16.55212);
   MPass->SetBinError(7723,14.54639);
   MPass->SetBinError(7724,18.10715);
   MPass->SetBinError(7725,16.78363);
   MPass->SetBinError(7726,14.7442);
   MPass->SetBinError(7727,16.66667);
   MPass->SetBinError(7728,16.78363);
   MPass->SetBinError(7729,17.67767);
   MPass->SetBinError(7730,17.05493);
   MPass->SetBinError(7731,17.81742);
   MPass->SetBinError(7732,17.54116);
   MPass->SetBinError(7733,16.11646);
   MPass->SetBinError(7734,16.4399);
   MPass->SetBinError(7735,17.20982);
   MPass->SetBinError(7736,15.90161);
   MPass->SetBinError(7737,17.81742);
   MPass->SetBinError(7738,16.16654);
   MPass->SetBinError(7739,17.54116);
   MPass->SetBinError(7740,16.78363);
   MPass->SetBinError(7741,16.90309);
   MPass->SetBinError(7742,16.83996);
   MPass->SetBinError(7743,18.73172);
   MPass->SetBinError(7744,17.40777);
   MPass->SetBinError(7745,15.81139);
   MPass->SetBinError(7746,17.40777);
   MPass->SetBinError(7747,16.75313);
   MPass->SetBinError(7748,12.19631);
   MPass->SetBinError(7751,15.38096);
   MPass->SetBinError(7752,18.23804);
   MPass->SetBinError(7753,17.74312);
   MPass->SetBinError(7754,18.73172);
   MPass->SetBinError(7755,18.17728);
   MPass->SetBinError(7756,19.42572);
   MPass->SetBinError(7757,17.27737);
   MPass->SetBinError(7758,17.81742);
   MPass->SetBinError(7759,16.06197);
   MPass->SetBinError(7760,16.55212);
   MPass->SetBinError(7761,17.54116);
   MPass->SetBinError(7762,16.90309);
   MPass->SetBinError(7763,18.80902);
   MPass->SetBinError(7764,17.33863);
   MPass->SetBinError(7765,17.02513);
   MPass->SetBinError(7766,17.14986);
   MPass->SetBinError(7767,17.96053);
   MPass->SetBinError(7768,18.10715);
   MPass->SetBinError(7769,17.54116);
   MPass->SetBinError(7770,16.11646);
   MPass->SetBinError(7771,16.32993);
   MPass->SetBinError(7772,18.73172);
   MPass->SetBinError(7773,19.61161);
   MPass->SetBinError(7774,17.81742);
   MPass->SetBinError(7775,18.89822);
   MPass->SetBinError(7776,17.14986);
   MPass->SetBinError(7777,17.96053);
   MPass->SetBinError(7778,17.67767);
   MPass->SetBinError(7779,17.27737);
   MPass->SetBinError(7780,16.60623);
   MPass->SetBinError(7781,15.38267);
   MPass->SetBinError(7782,18.56953);
   MPass->SetBinError(7783,18.25742);
   MPass->SetBinError(7784,17.47037);
   MPass->SetBinError(7785,17.67767);
   MPass->SetBinError(7786,19.24501);
   MPass->SetBinError(7787,16.4399);
   MPass->SetBinError(7788,17.81742);
   MPass->SetBinError(7789,19.61161);
   MPass->SetBinError(7790,16.78363);
   MPass->SetBinError(7791,16.66667);
   MPass->SetBinError(7792,16.72187);
   MPass->SetBinError(7793,14.99063);
   MPass->SetBinError(7794,15.20389);
   MPass->SetBinError(7795,15.71348);
   MPass->SetBinError(7796,17.81742);
   MPass->SetBinError(7797,15.24081);
   MPass->SetBinError(7798,13.45086);
   MPass->SetBinError(7801,21.09873);
   MPass->SetBinError(7802,21.27656);
   MPass->SetBinError(7803,17.02513);
   MPass->SetBinError(7804,19.24501);
   MPass->SetBinError(7805,15.81139);
   MPass->SetBinError(7806,16.22214);
   MPass->SetBinError(7807,17.47037);
   MPass->SetBinError(7808,17.08384);
   MPass->SetBinError(7809,18.56953);
   MPass->SetBinError(7810,17.40777);
   MPass->SetBinError(7811,16.90309);
   MPass->SetBinError(7812,16.90309);
   MPass->SetBinError(7813,16.72187);
   MPass->SetBinError(7814,17.81742);
   MPass->SetBinError(7815,16.66667);
   MPass->SetBinError(7816,19.42572);
   MPass->SetBinError(7817,16.66667);
   MPass->SetBinError(7818,17.20982);
   MPass->SetBinError(7819,19.42572);
   MPass->SetBinError(7820,16.01282);
   MPass->SetBinError(7821,18.89822);
   MPass->SetBinError(7822,20.41241);
   MPass->SetBinError(7823,18.25742);
   MPass->SetBinError(7824,16.66667);
   MPass->SetBinError(7825,16.83996);
   MPass->SetBinError(7826,15.61738);
   MPass->SetBinError(7827,16.32993);
   MPass->SetBinError(7828,15.9594);
   MPass->SetBinError(7829,16.83996);
   MPass->SetBinError(7830,16.32993);
   MPass->SetBinError(7831,14.98361);
   MPass->SetBinError(7832,16.4399);
   MPass->SetBinError(7833,16.49295);
   MPass->SetBinError(7834,14.98361);
   MPass->SetBinError(7835,17.81742);
   MPass->SetBinError(7836,18.25742);
   MPass->SetBinError(7837,16.25078);
   MPass->SetBinError(7838,16.06197);
   MPass->SetBinError(7839,18.25742);
   MPass->SetBinError(7840,20.20305);
   MPass->SetBinError(7841,17.20982);
   MPass->SetBinError(7842,15.42219);
   MPass->SetBinError(7843,16.46892);
   MPass->SetBinError(7844,14.71682);
   MPass->SetBinError(7845,15.43033);
   MPass->SetBinError(7846,17.02513);
   MPass->SetBinError(7847,15.69928);
   MPass->SetBinError(7848,13.73938);
   MPass->SetBinError(7851,14.30378);
   MPass->SetBinError(7852,18.92705);
   MPass->SetBinError(7853,15.83919);
   MPass->SetBinError(7854,18.97751);
   MPass->SetBinError(7855,18.10715);
   MPass->SetBinError(7856,16.72187);
   MPass->SetBinError(7857,16.4399);
   MPass->SetBinError(7858,17.14986);
   MPass->SetBinError(7859,20.85144);
   MPass->SetBinError(7860,14.7442);
   MPass->SetBinError(7861,16.55212);
   MPass->SetBinError(7862,17.96053);
   MPass->SetBinError(7863,17.14986);
   MPass->SetBinError(7864,16.32993);
   MPass->SetBinError(7865,20);
   MPass->SetBinError(7866,19.24501);
   MPass->SetBinError(7867,16.4399);
   MPass->SetBinError(7868,17.96053);
   MPass->SetBinError(7869,19.80295);
   MPass->SetBinError(7870,17.67767);
   MPass->SetBinError(7871,14.7442);
   MPass->SetBinError(7872,15.51461);
   MPass->SetBinError(7873,16.11646);
   MPass->SetBinError(7874,16.22214);
   MPass->SetBinError(7875,17.40777);
   MPass->SetBinError(7876,18.89822);
   MPass->SetBinError(7877,16.01282);
   MPass->SetBinError(7878,16.90309);
   MPass->SetBinError(7879,15.83919);
   MPass->SetBinError(7880,17.05493);
   MPass->SetBinError(7881,18.02904);
   MPass->SetBinError(7882,16.11646);
   MPass->SetBinError(7883,16.27318);
   MPass->SetBinError(7884,16.4399);
   MPass->SetBinError(7885,15.71348);
   MPass->SetBinError(7886,15.52301);
   MPass->SetBinError(7887,17.33863);
   MPass->SetBinError(7888,16.22214);
   MPass->SetBinError(7889,15.74107);
   MPass->SetBinError(7890,17.14986);
   MPass->SetBinError(7891,17.67767);
   MPass->SetBinError(7892,15.71348);
   MPass->SetBinError(7893,15.38267);
   MPass->SetBinError(7894,15.01639);
   MPass->SetBinError(7895,14.24809);
   MPass->SetBinError(7896,16.22214);
   MPass->SetBinError(7897,14.6381);
   MPass->SetBinError(7898,12.34988);
   MPass->SetBinError(7901,16.62624);
   MPass->SetBinError(7902,17.88263);
   MPass->SetBinError(7903,17.80033);
   MPass->SetBinError(7904,19.06925);
   MPass->SetBinError(7905,17.02513);
   MPass->SetBinError(7906,17.40777);
   MPass->SetBinError(7907,15.03119);
   MPass->SetBinError(7908,18.73172);
   MPass->SetBinError(7909,18.10715);
   MPass->SetBinError(7910,19.42572);
   MPass->SetBinError(7911,16.22214);
   MPass->SetBinError(7912,17.27737);
   MPass->SetBinError(7913,16.55212);
   MPass->SetBinError(7914,15.52301);
   MPass->SetBinError(7915,16.55212);
   MPass->SetBinError(7916,17.40777);
   MPass->SetBinError(7917,18.41149);
   MPass->SetBinError(7918,18.73172);
   MPass->SetBinError(7919,16.66667);
   MPass->SetBinError(7920,16.38196);
   MPass->SetBinError(7921,20.62842);
   MPass->SetBinError(7922,19.42572);
   MPass->SetBinError(7923,16.06197);
   MPass->SetBinError(7924,16.66667);
   MPass->SetBinError(7925,17.14986);
   MPass->SetBinError(7926,18.41149);
   MPass->SetBinError(7927,17.54116);
   MPass->SetBinError(7928,17.96053);
   MPass->SetBinError(7929,17.67767);
   MPass->SetBinError(7930,17.67767);
   MPass->SetBinError(7931,16.83996);
   MPass->SetBinError(7932,16.4399);
   MPass->SetBinError(7933,17.14986);
   MPass->SetBinError(7934,18.32924);
   MPass->SetBinError(7935,16.22214);
   MPass->SetBinError(7936,15.81139);
   MPass->SetBinError(7937,14.58039);
   MPass->SetBinError(7938,16.22214);
   MPass->SetBinError(7939,15.3393);
   MPass->SetBinError(7940,16.4399);
   MPass->SetBinError(7941,15.91115);
   MPass->SetBinError(7942,14.66471);
   MPass->SetBinError(7943,14.99063);
   MPass->SetBinError(7944,15.9594);
   MPass->SetBinError(7945,15.24986);
   MPass->SetBinError(7946,16.4399);
   MPass->SetBinError(7947,14.98405);
   MPass->SetBinError(7948,13.62714);
   MPass->SetBinError(7951,14.21381);
   MPass->SetBinError(7952,18.4412);
   MPass->SetBinError(7953,17.67767);
   MPass->SetBinError(7954,20.20305);
   MPass->SetBinError(7955,19.24501);
   MPass->SetBinError(7956,16.49295);
   MPass->SetBinError(7957,18.02904);
   MPass->SetBinError(7958,18.41149);
   MPass->SetBinError(7959,16.89007);
   MPass->SetBinError(7960,18.10715);
   MPass->SetBinError(7961,16.27318);
   MPass->SetBinError(7962,18.41149);
   MPass->SetBinError(7963,17.81742);
   MPass->SetBinError(7964,17.88437);
   MPass->SetBinError(7965,17.81742);
   MPass->SetBinError(7966,18.10715);
   MPass->SetBinError(7967,16.49295);
   MPass->SetBinError(7968,17.67767);
   MPass->SetBinError(7969,18.32924);
   MPass->SetBinError(7970,19.42572);
   MPass->SetBinError(7971,17.47037);
   MPass->SetBinError(7972,16.72187);
   MPass->SetBinError(7973,17.96053);
   MPass->SetBinError(7974,16.83996);
   MPass->SetBinError(7975,17.08384);
   MPass->SetBinError(7976,16.4399);
   MPass->SetBinError(7977,16.22214);
   MPass->SetBinError(7978,16.32993);
   MPass->SetBinError(7979,16.01282);
   MPass->SetBinError(7980,16.49295);
   MPass->SetBinError(7981,16.96059);
   MPass->SetBinError(7982,15.71348);
   MPass->SetBinError(7983,16.16654);
   MPass->SetBinError(7984,16.21161);
   MPass->SetBinError(7985,16.4399);
   MPass->SetBinError(7986,18.64493);
   MPass->SetBinError(7987,17.67767);
   MPass->SetBinError(7988,16.55212);
   MPass->SetBinError(7989,17.47037);
   MPass->SetBinError(7990,15.85876);
   MPass->SetBinError(7991,15.61738);
   MPass->SetBinError(7992,14.7442);
   MPass->SetBinError(7993,15.80216);
   MPass->SetBinError(7994,15.3393);
   MPass->SetBinError(7995,16.55212);
   MPass->SetBinError(7996,14.82499);
   MPass->SetBinError(7997,14.79681);
   MPass->SetBinError(7998,12.5406);
   MPass->SetBinError(8001,13.14144);
   MPass->SetBinError(8002,16.84676);
   MPass->SetBinError(8003,17.01162);
   MPass->SetBinError(8004,19.24501);
   MPass->SetBinError(8005,20);
   MPass->SetBinError(8006,18.10715);
   MPass->SetBinError(8007,15.91115);
   MPass->SetBinError(8008,16.66667);
   MPass->SetBinError(8009,17.54116);
   MPass->SetBinError(8010,19.24501);
   MPass->SetBinError(8011,17.54116);
   MPass->SetBinError(8012,17.27737);
   MPass->SetBinError(8013,18.41149);
   MPass->SetBinError(8014,16.78363);
   MPass->SetBinError(8015,17.81742);
   MPass->SetBinError(8016,15.60871);
   MPass->SetBinError(8017,17.67767);
   MPass->SetBinError(8018,17.40777);
   MPass->SetBinError(8019,15.07557);
   MPass->SetBinError(8020,16.22214);
   MPass->SetBinError(8021,16.11646);
   MPass->SetBinError(8022,16.78363);
   MPass->SetBinError(8023,16.55212);
   MPass->SetBinError(8024,18.41149);
   MPass->SetBinError(8025,16.38196);
   MPass->SetBinError(8026,17.08384);
   MPass->SetBinError(8027,15.76001);
   MPass->SetBinError(8028,16.11646);
   MPass->SetBinError(8029,16.77108);
   MPass->SetBinError(8030,16.83996);
   MPass->SetBinError(8031,16.10627);
   MPass->SetBinError(8032,16.90309);
   MPass->SetBinError(8033,16.4399);
   MPass->SetBinError(8034,17.60516);
   MPass->SetBinError(8035,16.55212);
   MPass->SetBinError(8036,14.50358);
   MPass->SetBinError(8037,15.38267);
   MPass->SetBinError(8038,16.32993);
   MPass->SetBinError(8039,15.71348);
   MPass->SetBinError(8040,15.74107);
   MPass->SetBinError(8041,14.62394);
   MPass->SetBinError(8042,15.38267);
   MPass->SetBinError(8043,14.70275);
   MPass->SetBinError(8044,14.47007);
   MPass->SetBinError(8045,15.03119);
   MPass->SetBinError(8046,15.51461);
   MPass->SetBinError(8047,14.56062);
   MPass->SetBinError(8048,12.69503);
   MPass->SetBinError(8051,15.11555);
   MPass->SetBinError(8052,17.88263);
   MPass->SetBinError(8053,19.39897);
   MPass->SetBinError(8054,18.80902);
   MPass->SetBinError(8055,18.80902);
   MPass->SetBinError(8056,21.08185);
   MPass->SetBinError(8057,20);
   MPass->SetBinError(8058,16.49295);
   MPass->SetBinError(8059,16.49295);
   MPass->SetBinError(8060,20);
   MPass->SetBinError(8061,19.42572);
   MPass->SetBinError(8062,16.66667);
   MPass->SetBinError(8063,17.27737);
   MPass->SetBinError(8064,16.66667);
   MPass->SetBinError(8065,15.1168);
   MPass->SetBinError(8066,16.78363);
   MPass->SetBinError(8067,16.90309);
   MPass->SetBinError(8068,18.80902);
   MPass->SetBinError(8069,17.40777);
   MPass->SetBinError(8070,18.10715);
   MPass->SetBinError(8071,15.24986);
   MPass->SetBinError(8072,17.47037);
   MPass->SetBinError(8073,16.22214);
   MPass->SetBinError(8074,20.20305);
   MPass->SetBinError(8075,18.56953);
   MPass->SetBinError(8076,15.61738);
   MPass->SetBinError(8077,15.81139);
   MPass->SetBinError(8078,16.01282);
   MPass->SetBinError(8079,16.49295);
   MPass->SetBinError(8080,16.81316);
   MPass->SetBinError(8081,17.54116);
   MPass->SetBinError(8082,20.09319);
   MPass->SetBinError(8083,18.10715);
   MPass->SetBinError(8084,15.90161);
   MPass->SetBinError(8085,16.00296);
   MPass->SetBinError(8086,16.66667);
   MPass->SetBinError(8087,16.01282);
   MPass->SetBinError(8088,16.16654);
   MPass->SetBinError(8089,15.06834);
   MPass->SetBinError(8090,16.11646);
   MPass->SetBinError(8091,17.54116);
   MPass->SetBinError(8092,16.77108);
   MPass->SetBinError(8093,16.4399);
   MPass->SetBinError(8094,16.72187);
   MPass->SetBinError(8095,14.21338);
   MPass->SetBinError(8096,15.38267);
   MPass->SetBinError(8097,12.75461);
   MPass->SetBinError(8098,11.00265);
   MPass->SetBinError(8101,14.40662);
   MPass->SetBinError(8102,18.4412);
   MPass->SetBinError(8103,17.60516);
   MPass->SetBinError(8104,18.89822);
   MPass->SetBinError(8105,17.67767);
   MPass->SetBinError(8106,16.55212);
   MPass->SetBinError(8107,16.90309);
   MPass->SetBinError(8108,17.40777);
   MPass->SetBinError(8109,16.72187);
   MPass->SetBinError(8110,15.66308);
   MPass->SetBinError(8111,17.81742);
   MPass->SetBinError(8112,18.32924);
   MPass->SetBinError(8113,18.32924);
   MPass->SetBinError(8114,16.72187);
   MPass->SetBinError(8115,18.25742);
   MPass->SetBinError(8116,19.06925);
   MPass->SetBinError(8117,18.10715);
   MPass->SetBinError(8118,17.14986);
   MPass->SetBinError(8119,17.40777);
   MPass->SetBinError(8120,15.85876);
   MPass->SetBinError(8121,18.73172);
   MPass->SetBinError(8122,16.66667);
   MPass->SetBinError(8123,19.61161);
   MPass->SetBinError(8124,16.55212);
   MPass->SetBinError(8125,15.91115);
   MPass->SetBinError(8126,16.55212);
   MPass->SetBinError(8127,17.81742);
   MPass->SetBinError(8128,17.40777);
   MPass->SetBinError(8129,15.76001);
   MPass->SetBinError(8130,16.89007);
   MPass->SetBinError(8131,14.96077);
   MPass->SetBinError(8132,17.27737);
   MPass->SetBinError(8133,15.66308);
   MPass->SetBinError(8134,14.81835);
   MPass->SetBinError(8135,16.55212);
   MPass->SetBinError(8136,17.08384);
   MPass->SetBinError(8137,16.55212);
   MPass->SetBinError(8138,16.49295);
   MPass->SetBinError(8139,15.16196);
   MPass->SetBinError(8140,15.91115);
   MPass->SetBinError(8141,14.94702);
   MPass->SetBinError(8142,15.24219);
   MPass->SetBinError(8143,16.77108);
   MPass->SetBinError(8144,14.23688);
   MPass->SetBinError(8145,14.90712);
   MPass->SetBinError(8146,14.70275);
   MPass->SetBinError(8147,13.17625);
   MPass->SetBinError(8148,10.87707);
   MPass->SetBinError(8151,13.28032);
   MPass->SetBinError(8152,15.71588);
   MPass->SetBinError(8153,17.08384);
   MPass->SetBinError(8154,17.14986);
   MPass->SetBinError(8155,19.61161);
   MPass->SetBinError(8156,17.96053);
   MPass->SetBinError(8157,16.66667);
   MPass->SetBinError(8158,20.85144);
   MPass->SetBinError(8159,17.96053);
   MPass->SetBinError(8160,16.78363);
   MPass->SetBinError(8161,18.08858);
   MPass->SetBinError(8162,20.20305);
   MPass->SetBinError(8163,17.81742);
   MPass->SetBinError(8164,16.83996);
   MPass->SetBinError(8165,15.76001);
   MPass->SetBinError(8166,17.81742);
   MPass->SetBinError(8167,17.14986);
   MPass->SetBinError(8168,17.88437);
   MPass->SetBinError(8169,16.22214);
   MPass->SetBinError(8170,17.67767);
   MPass->SetBinError(8171,17.40777);
   MPass->SetBinError(8172,16.66667);
   MPass->SetBinError(8173,19.42572);
   MPass->SetBinError(8174,17.74312);
   MPass->SetBinError(8175,17.08384);
   MPass->SetBinError(8176,18.73172);
   MPass->SetBinError(8177,16.55212);
   MPass->SetBinError(8178,16.55212);
   MPass->SetBinError(8179,15.91115);
   MPass->SetBinError(8180,16.83996);
   MPass->SetBinError(8181,18.10715);
   MPass->SetBinError(8182,16.90309);
   MPass->SetBinError(8183,15.61738);
   MPass->SetBinError(8184,16.32993);
   MPass->SetBinError(8185,17.96053);
   MPass->SetBinError(8186,15.4194);
   MPass->SetBinError(8187,16.32993);
   MPass->SetBinError(8188,14.82499);
   MPass->SetBinError(8189,15.03119);
   MPass->SetBinError(8190,15.43033);
   MPass->SetBinError(8191,16.78363);
   MPass->SetBinError(8192,15.2925);
   MPass->SetBinError(8193,16.72187);
   MPass->SetBinError(8194,14.47007);
   MPass->SetBinError(8195,15.71348);
   MPass->SetBinError(8196,15.10155);
   MPass->SetBinError(8197,15.24219);
   MPass->SetBinError(8198,10.94085);
   MPass->SetBinError(8201,14.57435);
   MPass->SetBinError(8202,18.54837);
   MPass->SetBinError(8203,18.41149);
   MPass->SetBinError(8204,20);
   MPass->SetBinError(8205,17.67767);
   MPass->SetBinError(8206,16.4399);
   MPass->SetBinError(8207,17.81742);
   MPass->SetBinError(8208,21.08185);
   MPass->SetBinError(8209,18.10715);
   MPass->SetBinError(8210,19.61161);
   MPass->SetBinError(8211,15.91115);
   MPass->SetBinError(8212,19.24501);
   MPass->SetBinError(8213,16.60623);
   MPass->SetBinError(8214,21.56655);
   MPass->SetBinError(8215,16.55212);
   MPass->SetBinError(8216,17.54116);
   MPass->SetBinError(8217,18.73172);
   MPass->SetBinError(8218,18.56953);
   MPass->SetBinError(8219,18.25742);
   MPass->SetBinError(8220,15.56791);
   MPass->SetBinError(8221,17.27737);
   MPass->SetBinError(8222,16.96059);
   MPass->SetBinError(8223,18.10715);
   MPass->SetBinError(8224,16.22214);
   MPass->SetBinError(8225,15.64474);
   MPass->SetBinError(8226,16.11646);
   MPass->SetBinError(8227,16.4399);
   MPass->SetBinError(8228,16.27318);
   MPass->SetBinError(8229,16.38196);
   MPass->SetBinError(8230,17.74312);
   MPass->SetBinError(8231,15.91115);
   MPass->SetBinError(8232,18.25742);
   MPass->SetBinError(8233,16.27318);
   MPass->SetBinError(8234,16.66667);
   MPass->SetBinError(8235,17.81742);
   MPass->SetBinError(8236,17.40777);
   MPass->SetBinError(8237,16.22214);
   MPass->SetBinError(8238,15.42219);
   MPass->SetBinError(8239,16.32993);
   MPass->SetBinError(8240,15.47446);
   MPass->SetBinError(8241,15.3393);
   MPass->SetBinError(8242,13.92982);
   MPass->SetBinError(8243,15.51461);
   MPass->SetBinError(8244,15.24219);
   MPass->SetBinError(8245,15.1168);
   MPass->SetBinError(8246,17.88437);
   MPass->SetBinError(8247,13.69122);
   MPass->SetBinError(8248,10.86427);
   MPass->SetBinError(8251,15.91487);
   MPass->SetBinError(8252,17.94273);
   MPass->SetBinError(8253,18.10715);
   MPass->SetBinError(8254,20);
   MPass->SetBinError(8255,16.32993);
   MPass->SetBinError(8256,17.14986);
   MPass->SetBinError(8257,16.96059);
   MPass->SetBinError(8258,18.80902);
   MPass->SetBinError(8259,17.39262);
   MPass->SetBinError(8260,19.06925);
   MPass->SetBinError(8261,17.96053);
   MPass->SetBinError(8262,17.27737);
   MPass->SetBinError(8263,16.78363);
   MPass->SetBinError(8264,17.40777);
   MPass->SetBinError(8265,17.54116);
   MPass->SetBinError(8266,18.10715);
   MPass->SetBinError(8267,17.96053);
   MPass->SetBinError(8268,17.67767);
   MPass->SetBinError(8269,16.49295);
   MPass->SetBinError(8270,19.42572);
   MPass->SetBinError(8271,18.73172);
   MPass->SetBinError(8272,17.96053);
   MPass->SetBinError(8273,16.01282);
   MPass->SetBinError(8274,16.60623);
   MPass->SetBinError(8275,16.16654);
   MPass->SetBinError(8276,17.39262);
   MPass->SetBinError(8277,17.96053);
   MPass->SetBinError(8278,15.91115);
   MPass->SetBinError(8279,18.73172);
   MPass->SetBinError(8280,16.78363);
   MPass->SetBinError(8281,14.81835);
   MPass->SetBinError(8282,15.38267);
   MPass->SetBinError(8283,14.70275);
   MPass->SetBinError(8284,15.81139);
   MPass->SetBinError(8285,16.11646);
   MPass->SetBinError(8286,15.61738);
   MPass->SetBinError(8287,14.98361);
   MPass->SetBinError(8288,16.31903);
   MPass->SetBinError(8289,15.91115);
   MPass->SetBinError(8290,15.61738);
   MPass->SetBinError(8291,16.11646);
   MPass->SetBinError(8292,15.64474);
   MPass->SetBinError(8293,16.10627);
   MPass->SetBinError(8294,14.5865);
   MPass->SetBinError(8295,15.03119);
   MPass->SetBinError(8296,15.85876);
   MPass->SetBinError(8297,13.17625);
   MPass->SetBinError(8298,10.35671);
   MPass->SetBinError(8301,14.12908);
   MPass->SetBinError(8302,16.1449);
   MPass->SetBinError(8303,17.54116);
   MPass->SetBinError(8304,18.25742);
   MPass->SetBinError(8305,20.41241);
   MPass->SetBinError(8306,16.90309);
   MPass->SetBinError(8307,20.41241);
   MPass->SetBinError(8308,19.24501);
   MPass->SetBinError(8309,18.10715);
   MPass->SetBinError(8310,16.55212);
   MPass->SetBinError(8311,16.96059);
   MPass->SetBinError(8312,18.56953);
   MPass->SetBinError(8313,19.06925);
   MPass->SetBinError(8314,17.20982);
   MPass->SetBinError(8315,16.32993);
   MPass->SetBinError(8316,17.33863);
   MPass->SetBinError(8317,18.10715);
   MPass->SetBinError(8318,16.66667);
   MPass->SetBinError(8319,16.60623);
   MPass->SetBinError(8320,15.9594);
   MPass->SetBinError(8321,16.11646);
   MPass->SetBinError(8322,17.02513);
   MPass->SetBinError(8323,16.55212);
   MPass->SetBinError(8324,16.22214);
   MPass->SetBinError(8325,18.73172);
   MPass->SetBinError(8326,16.90309);
   MPass->SetBinError(8327,15.81139);
   MPass->SetBinError(8328,16.38196);
   MPass->SetBinError(8329,17.40777);
   MPass->SetBinError(8330,16.66667);
   MPass->SetBinError(8331,15.24986);
   MPass->SetBinError(8332,16.16654);
   MPass->SetBinError(8333,16.66667);
   MPass->SetBinError(8334,15.56791);
   MPass->SetBinError(8335,15.52301);
   MPass->SetBinError(8336,16.78363);
   MPass->SetBinError(8337,15.27631);
   MPass->SetBinError(8338,17.39262);
   MPass->SetBinError(8339,16.27318);
   MPass->SetBinError(8340,15.06834);
   MPass->SetBinError(8341,17.40777);
   MPass->SetBinError(8342,15.3393);
   MPass->SetBinError(8343,14.13692);
   MPass->SetBinError(8344,16.01282);
   MPass->SetBinError(8345,14.78284);
   MPass->SetBinError(8346,15.81139);
   MPass->SetBinError(8347,14.03635);
   MPass->SetBinError(8348,12.72496);
   MPass->SetBinError(8351,14.14536);
   MPass->SetBinError(8352,15.81231);
   MPass->SetBinError(8353,16.83996);
   MPass->SetBinError(8354,17.88437);
   MPass->SetBinError(8355,19.42572);
   MPass->SetBinError(8356,17.60516);
   MPass->SetBinError(8357,16.22214);
   MPass->SetBinError(8358,17.40777);
   MPass->SetBinError(8359,18.56953);
   MPass->SetBinError(8360,19.06925);
   MPass->SetBinError(8361,16.90309);
   MPass->SetBinError(8362,17.40777);
   MPass->SetBinError(8363,17.02513);
   MPass->SetBinError(8364,18.56953);
   MPass->SetBinError(8365,19.06925);
   MPass->SetBinError(8366,17.96053);
   MPass->SetBinError(8367,18.89822);
   MPass->SetBinError(8368,17.14986);
   MPass->SetBinError(8369,16.38196);
   MPass->SetBinError(8370,17.02513);
   MPass->SetBinError(8371,16.96059);
   MPass->SetBinError(8372,15.52301);
   MPass->SetBinError(8373,18.39125);
   MPass->SetBinError(8374,16.83996);
   MPass->SetBinError(8375,15.81139);
   MPass->SetBinError(8376,16.89007);
   MPass->SetBinError(8377,15.43033);
   MPass->SetBinError(8378,16.4399);
   MPass->SetBinError(8379,15.38267);
   MPass->SetBinError(8380,19.15061);
   MPass->SetBinError(8381,15.9594);
   MPass->SetBinError(8382,15.61738);
   MPass->SetBinError(8383,14.70275);
   MPass->SetBinError(8384,17.20982);
   MPass->SetBinError(8385,17.14986);
   MPass->SetBinError(8386,16.32993);
   MPass->SetBinError(8387,16.55212);
   MPass->SetBinError(8388,16.90309);
   MPass->SetBinError(8389,14.90712);
   MPass->SetBinError(8390,15.91115);
   MPass->SetBinError(8391,15.9594);
   MPass->SetBinError(8392,15.1168);
   MPass->SetBinError(8393,14.81835);
   MPass->SetBinError(8394,14.78284);
   MPass->SetBinError(8395,15.24219);
   MPass->SetBinError(8396,16.4399);
   MPass->SetBinError(8397,14.09501);
   MPass->SetBinError(8398,11.57228);
   MPass->SetBinError(8401,15.48761);
   MPass->SetBinError(8402,17.01162);
   MPass->SetBinError(8403,17.2628);
   MPass->SetBinError(8404,18.56953);
   MPass->SetBinError(8405,16.32993);
   MPass->SetBinError(8406,17.27737);
   MPass->SetBinError(8407,17.14986);
   MPass->SetBinError(8408,17.27737);
   MPass->SetBinError(8409,18.89822);
   MPass->SetBinError(8410,17.02513);
   MPass->SetBinError(8411,19.04496);
   MPass->SetBinError(8412,17.96053);
   MPass->SetBinError(8413,17.5254);
   MPass->SetBinError(8414,16.90309);
   MPass->SetBinError(8415,17.96053);
   MPass->SetBinError(8416,18.89822);
   MPass->SetBinError(8417,17.54116);
   MPass->SetBinError(8418,17.27737);
   MPass->SetBinError(8419,18.89822);
   MPass->SetBinError(8420,15.91115);
   MPass->SetBinError(8421,18.41149);
   MPass->SetBinError(8422,17.40777);
   MPass->SetBinError(8423,16.66667);
   MPass->SetBinError(8424,17.08384);
   MPass->SetBinError(8425,16.27318);
   MPass->SetBinError(8426,16.78363);
   MPass->SetBinError(8427,19.61161);
   MPass->SetBinError(8428,16.06197);
   MPass->SetBinError(8429,17.96053);
   MPass->SetBinError(8430,17.20982);
   MPass->SetBinError(8431,16.04105);
   MPass->SetBinError(8432,17.02513);
   MPass->SetBinError(8433,16.38196);
   MPass->SetBinError(8434,18.10715);
   MPass->SetBinError(8435,16.32993);
   MPass->SetBinError(8436,15.55015);
   MPass->SetBinError(8437,16.4399);
   MPass->SetBinError(8438,15.16196);
   MPass->SetBinError(8439,15.81139);
   MPass->SetBinError(8440,14.62394);
   MPass->SetBinError(8441,16.38196);
   MPass->SetBinError(8442,14.62394);
   MPass->SetBinError(8443,14.30943);
   MPass->SetBinError(8444,14.78284);
   MPass->SetBinError(8445,15.71348);
   MPass->SetBinError(8446,14.94702);
   MPass->SetBinError(8447,14.30802);
   MPass->SetBinError(8448,12.10382);
   MPass->SetBinError(8451,14.61357);
   MPass->SetBinError(8452,18.59901);
   MPass->SetBinError(8453,18.56953);
   MPass->SetBinError(8454,18.56953);
   MPass->SetBinError(8455,18.10715);
   MPass->SetBinError(8456,16.4399);
   MPass->SetBinError(8457,18.02904);
   MPass->SetBinError(8458,17.96053);
   MPass->SetBinError(8459,19.06925);
   MPass->SetBinError(8460,18.10715);
   MPass->SetBinError(8461,16.27318);
   MPass->SetBinError(8462,17.27737);
   MPass->SetBinError(8463,16.4399);
   MPass->SetBinError(8464,19.42572);
   MPass->SetBinError(8465,15.76001);
   MPass->SetBinError(8466,17.67767);
   MPass->SetBinError(8467,17.67767);
   MPass->SetBinError(8468,18.02904);
   MPass->SetBinError(8469,17.27737);
   MPass->SetBinError(8470,16.96059);
   MPass->SetBinError(8471,17.96053);
   MPass->SetBinError(8472,16.49295);
   MPass->SetBinError(8473,18.41149);
   MPass->SetBinError(8474,16.22214);
   MPass->SetBinError(8475,17.54116);
   MPass->SetBinError(8476,17.08384);
   MPass->SetBinError(8477,17.54116);
   MPass->SetBinError(8478,17.94273);
   MPass->SetBinError(8479,17.88437);
   MPass->SetBinError(8480,17.40777);
   MPass->SetBinError(8481,17.67767);
   MPass->SetBinError(8482,15.56791);
   MPass->SetBinError(8483,15.3393);
   MPass->SetBinError(8484,16.22214);
   MPass->SetBinError(8485,16.83996);
   MPass->SetBinError(8486,18.41149);
   MPass->SetBinError(8487,18.39125);
   MPass->SetBinError(8488,16.16654);
   MPass->SetBinError(8489,16.21161);
   MPass->SetBinError(8490,15.42219);
   MPass->SetBinError(8491,16.90309);
   MPass->SetBinError(8492,16.10627);
   MPass->SetBinError(8493,16.54044);
   MPass->SetBinError(8494,15.52301);
   MPass->SetBinError(8495,15.56791);
   MPass->SetBinError(8496,15.80216);
   MPass->SetBinError(8497,14.6911);
   MPass->SetBinError(8498,11.2406);
   MPass->SetBinError(8501,14.20359);
   MPass->SetBinError(8502,19.89355);
   MPass->SetBinError(8503,19.80295);
   MPass->SetBinError(8504,19.61161);
   MPass->SetBinError(8505,17.14986);
   MPass->SetBinError(8506,19.80295);
   MPass->SetBinError(8507,20.41241);
   MPass->SetBinError(8508,18.89822);
   MPass->SetBinError(8509,19.42572);
   MPass->SetBinError(8510,17.40777);
   MPass->SetBinError(8511,18.32924);
   MPass->SetBinError(8512,18.25742);
   MPass->SetBinError(8513,19.80295);
   MPass->SetBinError(8514,17.40777);
   MPass->SetBinError(8515,19.69975);
   MPass->SetBinError(8516,19.80295);
   MPass->SetBinError(8517,18.10715);
   MPass->SetBinError(8518,19.61161);
   MPass->SetBinError(8519,18.89822);
   MPass->SetBinError(8520,15.61738);
   MPass->SetBinError(8521,18.10715);
   MPass->SetBinError(8522,16.66667);
   MPass->SetBinError(8523,17.81742);
   MPass->SetBinError(8524,17.14986);
   MPass->SetBinError(8525,15.24986);
   MPass->SetBinError(8526,17.20982);
   MPass->SetBinError(8527,17.96053);
   MPass->SetBinError(8528,16.32993);
   MPass->SetBinError(8529,17.02513);
   MPass->SetBinError(8530,15.66308);
   MPass->SetBinError(8531,19.61161);
   MPass->SetBinError(8532,16.83996);
   MPass->SetBinError(8533,17.40777);
   MPass->SetBinError(8534,16.01282);
   MPass->SetBinError(8535,15.47446);
   MPass->SetBinError(8536,14.86425);
   MPass->SetBinError(8537,17.02513);
   MPass->SetBinError(8538,16.4399);
   MPass->SetBinError(8539,15.91115);
   MPass->SetBinError(8540,16.01282);
   MPass->SetBinError(8541,13.73156);
   MPass->SetBinError(8542,16.00296);
   MPass->SetBinError(8543,17.20982);
   MPass->SetBinError(8544,14.94702);
   MPass->SetBinError(8545,16.54044);
   MPass->SetBinError(8546,16.72187);
   MPass->SetBinError(8547,14.6911);
   MPass->SetBinError(8548,10.82121);
   MPass->SetBinError(8551,16.2055);
   MPass->SetBinError(8552,17.60613);
   MPass->SetBinError(8553,18.41149);
   MPass->SetBinError(8554,19.69975);
   MPass->SetBinError(8555,17.54116);
   MPass->SetBinError(8556,19.06925);
   MPass->SetBinError(8557,16.22214);
   MPass->SetBinError(8558,17.27737);
   MPass->SetBinError(8559,20);
   MPass->SetBinError(8560,16.27318);
   MPass->SetBinError(8561,19.24501);
   MPass->SetBinError(8562,17.66127);
   MPass->SetBinError(8563,19.61161);
   MPass->SetBinError(8564,19.24501);
   MPass->SetBinError(8565,17.40777);
   MPass->SetBinError(8566,16.78363);
   MPass->SetBinError(8567,19.09764);
   MPass->SetBinError(8568,20.29895);
   MPass->SetBinError(8569,18.17728);
   MPass->SetBinError(8570,15.07557);
   MPass->SetBinError(8571,15.91115);
   MPass->SetBinError(8572,16.38196);
   MPass->SetBinError(8573,15.16196);
   MPass->SetBinError(8574,17.27737);
   MPass->SetBinError(8575,16.55212);
   MPass->SetBinError(8576,17.81742);
   MPass->SetBinError(8577,17.14986);
   MPass->SetBinError(8578,16.78363);
   MPass->SetBinError(8579,16.4399);
   MPass->SetBinError(8580,16.93276);
   MPass->SetBinError(8581,17.74312);
   MPass->SetBinError(8582,15.16196);
   MPass->SetBinError(8583,17.20982);
   MPass->SetBinError(8584,15.81139);
   MPass->SetBinError(8585,16.4399);
   MPass->SetBinError(8586,15.60871);
   MPass->SetBinError(8587,14.68955);
   MPass->SetBinError(8588,15.42219);
   MPass->SetBinError(8589,16.16654);
   MPass->SetBinError(8590,16.60623);
   MPass->SetBinError(8591,17.08384);
   MPass->SetBinError(8592,16.55212);
   MPass->SetBinError(8593,15.52301);
   MPass->SetBinError(8594,16.72187);
   MPass->SetBinError(8595,15.71348);
   MPass->SetBinError(8596,15.3393);
   MPass->SetBinError(8597,14.61111);
   MPass->SetBinError(8598,12.12161);
   MPass->SetBinError(8601,16.9646);
   MPass->SetBinError(8602,17.70781);
   MPass->SetBinError(8603,19.61161);
   MPass->SetBinError(8604,16.27318);
   MPass->SetBinError(8605,17.96053);
   MPass->SetBinError(8606,19.80295);
   MPass->SetBinError(8607,17.67767);
   MPass->SetBinError(8608,17.54116);
   MPass->SetBinError(8609,16.11646);
   MPass->SetBinError(8610,17.02513);
   MPass->SetBinError(8611,17.20982);
   MPass->SetBinError(8612,19.61161);
   MPass->SetBinError(8613,17.02513);
   MPass->SetBinError(8614,15.52301);
   MPass->SetBinError(8615,19.42572);
   MPass->SetBinError(8616,18.10715);
   MPass->SetBinError(8617,18.02904);
   MPass->SetBinError(8618,16.96059);
   MPass->SetBinError(8619,16.72187);
   MPass->SetBinError(8620,17.54116);
   MPass->SetBinError(8621,18.80902);
   MPass->SetBinError(8622,16.66667);
   MPass->SetBinError(8623,16.78363);
   MPass->SetBinError(8624,17.40777);
   MPass->SetBinError(8625,17.02513);
   MPass->SetBinError(8626,17.27737);
   MPass->SetBinError(8627,18.02904);
   MPass->SetBinError(8628,15.61738);
   MPass->SetBinError(8629,17.20982);
   MPass->SetBinError(8630,15.3393);
   MPass->SetBinError(8631,18.10715);
   MPass->SetBinError(8632,16.06197);
   MPass->SetBinError(8633,15.91115);
   MPass->SetBinError(8634,17.81742);
   MPass->SetBinError(8635,16.72187);
   MPass->SetBinError(8636,15.70454);
   MPass->SetBinError(8637,14.58039);
   MPass->SetBinError(8638,16.96059);
   MPass->SetBinError(8639,17.40777);
   MPass->SetBinError(8640,16.27318);
   MPass->SetBinError(8641,17.20982);
   MPass->SetBinError(8642,18.10715);
   MPass->SetBinError(8643,15.66308);
   MPass->SetBinError(8644,15.38267);
   MPass->SetBinError(8645,16.90309);
   MPass->SetBinError(8646,16.4399);
   MPass->SetBinError(8647,14.31554);
   MPass->SetBinError(8648,11.72459);
   MPass->SetBinError(8651,15.01314);
   MPass->SetBinError(8652,18.02578);
   MPass->SetBinError(8653,17.08384);
   MPass->SetBinError(8654,21.82179);
   MPass->SetBinError(8655,20.41241);
   MPass->SetBinError(8656,16.22214);
   MPass->SetBinError(8657,16.78363);
   MPass->SetBinError(8658,17.40777);
   MPass->SetBinError(8659,18.10715);
   MPass->SetBinError(8660,17.40777);
   MPass->SetBinError(8661,19.24501);
   MPass->SetBinError(8662,17.14986);
   MPass->SetBinError(8663,16.32993);
   MPass->SetBinError(8664,16.49295);
   MPass->SetBinError(8665,17.27737);
   MPass->SetBinError(8666,18.56953);
   MPass->SetBinError(8667,18.25742);
   MPass->SetBinError(8668,16.90309);
   MPass->SetBinError(8669,17.27737);
   MPass->SetBinError(8670,16.78363);
   MPass->SetBinError(8671,17.96053);
   MPass->SetBinError(8672,17.96053);
   MPass->SetBinError(8673,18.73172);
   MPass->SetBinError(8674,16.11646);
   MPass->SetBinError(8675,17.20982);
   MPass->SetBinError(8676,18.56953);
   MPass->SetBinError(8677,17.74312);
   MPass->SetBinError(8678,17.67767);
   MPass->SetBinError(8679,17.81742);
   MPass->SetBinError(8680,14.93265);
   MPass->SetBinError(8681,15.9594);
   MPass->SetBinError(8682,14.70275);
   MPass->SetBinError(8683,17.33863);
   MPass->SetBinError(8684,18.41149);
   MPass->SetBinError(8685,16.90309);
   MPass->SetBinError(8686,19.61161);
   MPass->SetBinError(8687,15.91115);
   MPass->SetBinError(8688,16.32993);
   MPass->SetBinError(8689,15.43033);
   MPass->SetBinError(8690,16.22214);
   MPass->SetBinError(8691,16.66667);
   MPass->SetBinError(8692,16.96059);
   MPass->SetBinError(8693,15.81139);
   MPass->SetBinError(8694,16.66667);
   MPass->SetBinError(8695,15.91115);
   MPass->SetBinError(8696,15.90161);
   MPass->SetBinError(8697,13.73786);
   MPass->SetBinError(8698,11.1294);
   MPass->SetBinError(8701,15.3035);
   MPass->SetBinError(8702,18.23804);
   MPass->SetBinError(8703,18.08858);
   MPass->SetBinError(8704,20);
   MPass->SetBinError(8705,19.42572);
   MPass->SetBinError(8706,17.20982);
   MPass->SetBinError(8707,19.42572);
   MPass->SetBinError(8708,17.81742);
   MPass->SetBinError(8709,16.01282);
   MPass->SetBinError(8710,17.14986);
   MPass->SetBinError(8711,17.08384);
   MPass->SetBinError(8712,17.54116);
   MPass->SetBinError(8713,17.67767);
   MPass->SetBinError(8714,17.27737);
   MPass->SetBinError(8715,16.90309);
   MPass->SetBinError(8716,18.41149);
   MPass->SetBinError(8717,18.89822);
   MPass->SetBinError(8718,18.89822);
   MPass->SetBinError(8719,15.76001);
   MPass->SetBinError(8720,18.73172);
   MPass->SetBinError(8721,18.10715);
   MPass->SetBinError(8722,16.78363);
   MPass->SetBinError(8723,17.94273);
   MPass->SetBinError(8724,16.38196);
   MPass->SetBinError(8725,17.40777);
   MPass->SetBinError(8726,15.42219);
   MPass->SetBinError(8727,14.82499);
   MPass->SetBinError(8728,16.90309);
   MPass->SetBinError(8729,19.80295);
   MPass->SetBinError(8730,16.4399);
   MPass->SetBinError(8731,16.72187);
   MPass->SetBinError(8732,17.67767);
   MPass->SetBinError(8733,16.89007);
   MPass->SetBinError(8734,17.40777);
   MPass->SetBinError(8735,15.85876);
   MPass->SetBinError(8736,15.03119);
   MPass->SetBinError(8737,17.14986);
   MPass->SetBinError(8738,16.06197);
   MPass->SetBinError(8739,16.01282);
   MPass->SetBinError(8740,15.85876);
   MPass->SetBinError(8741,17.08384);
   MPass->SetBinError(8742,15.81139);
   MPass->SetBinError(8743,16.78363);
   MPass->SetBinError(8744,15.76001);
   MPass->SetBinError(8745,15.85876);
   MPass->SetBinError(8746,14.94702);
   MPass->SetBinError(8747,15.45724);
   MPass->SetBinError(8748,11.73558);
   MPass->SetBinError(8751,16.76321);
   MPass->SetBinError(8752,17.88263);
   MPass->SetBinError(8753,17.67767);
   MPass->SetBinError(8754,20.62842);
   MPass->SetBinError(8755,20.20305);
   MPass->SetBinError(8756,17.81742);
   MPass->SetBinError(8757,16.90309);
   MPass->SetBinError(8758,18.02904);
   MPass->SetBinError(8759,18.97751);
   MPass->SetBinError(8760,18.73172);
   MPass->SetBinError(8761,16.32993);
   MPass->SetBinError(8762,16.27318);
   MPass->SetBinError(8763,17.81742);
   MPass->SetBinError(8764,16.22214);
   MPass->SetBinError(8765,18.89822);
   MPass->SetBinError(8766,17.40777);
   MPass->SetBinError(8767,17.96053);
   MPass->SetBinError(8768,17.88437);
   MPass->SetBinError(8769,16.4399);
   MPass->SetBinError(8770,18.41149);
   MPass->SetBinError(8771,19.89355);
   MPass->SetBinError(8772,16.32993);
   MPass->SetBinError(8773,17.14986);
   MPass->SetBinError(8774,15.66308);
   MPass->SetBinError(8775,16.96059);
   MPass->SetBinError(8776,14.90029);
   MPass->SetBinError(8777,16.4399);
   MPass->SetBinError(8778,15.3314);
   MPass->SetBinError(8779,16.49295);
   MPass->SetBinError(8780,17.47037);
   MPass->SetBinError(8781,18.48506);
   MPass->SetBinError(8782,16.77108);
   MPass->SetBinError(8783,15.56791);
   MPass->SetBinError(8784,16.66667);
   MPass->SetBinError(8785,16.01282);
   MPass->SetBinError(8786,17.33863);
   MPass->SetBinError(8787,18.02904);
   MPass->SetBinError(8788,15.85876);
   MPass->SetBinError(8789,16.55212);
   MPass->SetBinError(8790,15.81139);
   MPass->SetBinError(8791,16.4399);
   MPass->SetBinError(8792,16.72187);
   MPass->SetBinError(8793,16.22214);
   MPass->SetBinError(8794,14.81835);
   MPass->SetBinError(8795,15.85876);
   MPass->SetBinError(8796,15.03119);
   MPass->SetBinError(8797,16.27318);
   MPass->SetBinError(8798,13.63404);
   MPass->SetBinError(8801,16.00183);
   MPass->SetBinError(8802,18.39125);
   MPass->SetBinError(8803,19.61161);
   MPass->SetBinError(8804,16.90309);
   MPass->SetBinError(8805,18.10715);
   MPass->SetBinError(8806,17.67767);
   MPass->SetBinError(8807,18.25742);
   MPass->SetBinError(8808,20.41241);
   MPass->SetBinError(8809,17.02513);
   MPass->SetBinError(8810,18.89822);
   MPass->SetBinError(8811,18.10715);
   MPass->SetBinError(8812,17.88437);
   MPass->SetBinError(8813,20.62842);
   MPass->SetBinError(8814,17.81742);
   MPass->SetBinError(8815,17.13583);
   MPass->SetBinError(8816,20);
   MPass->SetBinError(8817,17.54116);
   MPass->SetBinError(8818,18.25742);
   MPass->SetBinError(8819,17.02513);
   MPass->SetBinError(8820,17.2628);
   MPass->SetBinError(8821,17.14986);
   MPass->SetBinError(8822,16.49295);
   MPass->SetBinError(8823,17.02513);
   MPass->SetBinError(8824,17.66127);
   MPass->SetBinError(8825,17.27737);
   MPass->SetBinError(8826,16.78363);
   MPass->SetBinError(8827,15.16196);
   MPass->SetBinError(8828,17.20982);
   MPass->SetBinError(8829,18.25742);
   MPass->SetBinError(8830,17.14986);
   MPass->SetBinError(8831,15.38267);
   MPass->SetBinError(8832,17.40777);
   MPass->SetBinError(8833,17.14986);
   MPass->SetBinError(8834,15.66308);
   MPass->SetBinError(8835,17.27737);
   MPass->SetBinError(8836,16.32993);
   MPass->SetBinError(8837,17.54116);
   MPass->SetBinError(8838,19.80295);
   MPass->SetBinError(8839,17.02513);
   MPass->SetBinError(8840,17.27737);
   MPass->SetBinError(8841,16.55212);
   MPass->SetBinError(8842,16.89007);
   MPass->SetBinError(8843,15.91115);
   MPass->SetBinError(8844,15.9594);
   MPass->SetBinError(8845,14.90712);
   MPass->SetBinError(8846,15.07557);
   MPass->SetBinError(8847,15.71588);
   MPass->SetBinError(8848,11.14722);
   MPass->SetBinError(8851,14.72966);
   MPass->SetBinError(8852,18.96165);
   MPass->SetBinError(8853,20.51116);
   MPass->SetBinError(8854,17.40777);
   MPass->SetBinError(8855,16.60623);
   MPass->SetBinError(8856,17.2628);
   MPass->SetBinError(8857,19.80295);
   MPass->SetBinError(8858,17.81742);
   MPass->SetBinError(8859,19.61161);
   MPass->SetBinError(8860,17.67767);
   MPass->SetBinError(8861,18.89822);
   MPass->SetBinError(8862,17.02513);
   MPass->SetBinError(8863,17.02513);
   MPass->SetBinError(8864,17.88437);
   MPass->SetBinError(8865,17.67767);
   MPass->SetBinError(8866,16.55212);
   MPass->SetBinError(8867,18.48506);
   MPass->SetBinError(8868,17.60516);
   MPass->SetBinError(8869,18.10715);
   MPass->SetBinError(8870,15.81139);
   MPass->SetBinError(8871,16.27318);
   MPass->SetBinError(8872,17.20982);
   MPass->SetBinError(8873,16.66667);
   MPass->SetBinError(8874,16.16654);
   MPass->SetBinError(8875,15.56791);
   MPass->SetBinError(8876,16.90309);
   MPass->SetBinError(8877,15.81139);
   MPass->SetBinError(8878,16.78363);
   MPass->SetBinError(8879,17.14986);
   MPass->SetBinError(8880,16.38196);
   MPass->SetBinError(8881,15.36598);
   MPass->SetBinError(8882,17.40777);
   MPass->SetBinError(8883,17.27737);
   MPass->SetBinError(8884,18.41149);
   MPass->SetBinError(8885,16.42862);
   MPass->SetBinError(8886,16.60623);
   MPass->SetBinError(8887,16.78363);
   MPass->SetBinError(8888,17.96053);
   MPass->SetBinError(8889,16.90309);
   MPass->SetBinError(8890,18.89822);
   MPass->SetBinError(8891,15.18818);
   MPass->SetBinError(8892,18.25742);
   MPass->SetBinError(8893,15.06834);
   MPass->SetBinError(8894,16.78363);
   MPass->SetBinError(8895,14.7442);
   MPass->SetBinError(8896,15.71348);
   MPass->SetBinError(8897,14.35746);
   MPass->SetBinError(8898,11.01279);
   MPass->SetBinError(8901,16.35604);
   MPass->SetBinError(8902,19.82862);
   MPass->SetBinError(8903,16.01282);
   MPass->SetBinError(8904,18.56953);
   MPass->SetBinError(8905,18.73172);
   MPass->SetBinError(8906,17.67767);
   MPass->SetBinError(8907,20);
   MPass->SetBinError(8908,17.40777);
   MPass->SetBinError(8909,16.01282);
   MPass->SetBinError(8910,18.80902);
   MPass->SetBinError(8911,18.73172);
   MPass->SetBinError(8912,18.02904);
   MPass->SetBinError(8913,17.96053);
   MPass->SetBinError(8914,17.81742);
   MPass->SetBinError(8915,16.55212);
   MPass->SetBinError(8916,18.25742);
   MPass->SetBinError(8917,19.24501);
   MPass->SetBinError(8918,19.32852);
   MPass->SetBinError(8919,20.62842);
   MPass->SetBinError(8920,15.91115);
   MPass->SetBinError(8921,16.32993);
   MPass->SetBinError(8922,15.52301);
   MPass->SetBinError(8923,16.66667);
   MPass->SetBinError(8924,17.02513);
   MPass->SetBinError(8925,16.60623);
   MPass->SetBinError(8926,17.40777);
   MPass->SetBinError(8927,17.02513);
   MPass->SetBinError(8928,18.56953);
   MPass->SetBinError(8929,16.38196);
   MPass->SetBinError(8930,17.08384);
   MPass->SetBinError(8931,16.60623);
   MPass->SetBinError(8932,16.22214);
   MPass->SetBinError(8933,17.54116);
   MPass->SetBinError(8934,16.27318);
   MPass->SetBinError(8935,16.55212);
   MPass->SetBinError(8936,18.17728);
   MPass->SetBinError(8937,15.85876);
   MPass->SetBinError(8938,17.2628);
   MPass->SetBinError(8939,15.3393);
   MPass->SetBinError(8940,20.29895);
   MPass->SetBinError(8941,15.70454);
   MPass->SetBinError(8942,15.85876);
   MPass->SetBinError(8943,17.74312);
   MPass->SetBinError(8944,16.16654);
   MPass->SetBinError(8945,15.43033);
   MPass->SetBinError(8946,15.60871);
   MPass->SetBinError(8947,15.25826);
   MPass->SetBinError(8948,10.18504);
   MPass->SetBinError(8951,13.67885);
   MPass->SetBinError(8952,18.08858);
   MPass->SetBinError(8953,17.2628);
   MPass->SetBinError(8954,18.10715);
   MPass->SetBinError(8955,17.67767);
   MPass->SetBinError(8956,16.96059);
   MPass->SetBinError(8957,19.80295);
   MPass->SetBinError(8958,16.90309);
   MPass->SetBinError(8959,17.14986);
   MPass->SetBinError(8960,18.41149);
   MPass->SetBinError(8961,17.96053);
   MPass->SetBinError(8962,22.36068);
   MPass->SetBinError(8963,17.96053);
   MPass->SetBinError(8964,18.25742);
   MPass->SetBinError(8965,16.27318);
   MPass->SetBinError(8966,17.14986);
   MPass->SetBinError(8967,18.41149);
   MPass->SetBinError(8968,17.40777);
   MPass->SetBinError(8969,17.88437);
   MPass->SetBinError(8970,16.55212);
   MPass->SetBinError(8971,17.60516);
   MPass->SetBinError(8972,16.55212);
   MPass->SetBinError(8973,17.02513);
   MPass->SetBinError(8974,18.17728);
   MPass->SetBinError(8975,17.40777);
   MPass->SetBinError(8976,17.40777);
   MPass->SetBinError(8977,17.27737);
   MPass->SetBinError(8978,17.02513);
   MPass->SetBinError(8979,17.02513);
   MPass->SetBinError(8980,17.27737);
   MPass->SetBinError(8981,15.66308);
   MPass->SetBinError(8982,17.54116);
   MPass->SetBinError(8983,17.14986);
   MPass->SetBinError(8984,16.32993);
   MPass->SetBinError(8985,16.21161);
   MPass->SetBinError(8986,16.66667);
   MPass->SetBinError(8987,17.40777);
   MPass->SetBinError(8988,15.60871);
   MPass->SetBinError(8989,17.96053);
   MPass->SetBinError(8990,15.66308);
   MPass->SetBinError(8991,17.08384);
   MPass->SetBinError(8992,16.60623);
   MPass->SetBinError(8993,15.07557);
   MPass->SetBinError(8994,14.54639);
   MPass->SetBinError(8995,16.11646);
   MPass->SetBinError(8996,14.65843);
   MPass->SetBinError(8997,15.09691);
   MPass->SetBinError(8998,11.3203);
   MPass->SetBinError(9001,15.36582);
   MPass->SetBinError(9002,16.96661);
   MPass->SetBinError(9003,17.02513);
   MPass->SetBinError(9004,18.56953);
   MPass->SetBinError(9005,20.62842);
   MPass->SetBinError(9006,21.32007);
   MPass->SetBinError(9007,16.90309);
   MPass->SetBinError(9008,20.62842);
   MPass->SetBinError(9009,17.02513);
   MPass->SetBinError(9010,17.40777);
   MPass->SetBinError(9011,18.17728);
   MPass->SetBinError(9012,18.32924);
   MPass->SetBinError(9013,16.78363);
   MPass->SetBinError(9014,17.5254);
   MPass->SetBinError(9015,17.14986);
   MPass->SetBinError(9016,18.73172);
   MPass->SetBinError(9017,17.14986);
   MPass->SetBinError(9018,18.97751);
   MPass->SetBinError(9019,17.27737);
   MPass->SetBinError(9020,18.17728);
   MPass->SetBinError(9021,17.67767);
   MPass->SetBinError(9022,16.90309);
   MPass->SetBinError(9023,15.61738);
   MPass->SetBinError(9024,17.02513);
   MPass->SetBinError(9025,18.41149);
   MPass->SetBinError(9026,17.54116);
   MPass->SetBinError(9027,16.72187);
   MPass->SetBinError(9028,18.10715);
   MPass->SetBinError(9029,19.06925);
   MPass->SetBinError(9030,17.14986);
   MPass->SetBinError(9031,15.81139);
   MPass->SetBinError(9032,17.40777);
   MPass->SetBinError(9033,15.56791);
   MPass->SetBinError(9034,16.90309);
   MPass->SetBinError(9035,17.81742);
   MPass->SetBinError(9036,16.11646);
   MPass->SetBinError(9037,17.74312);
   MPass->SetBinError(9038,15.01639);
   MPass->SetBinError(9039,15.47446);
   MPass->SetBinError(9040,16.60623);
   MPass->SetBinError(9041,18.02904);
   MPass->SetBinError(9042,14.09501);
   MPass->SetBinError(9043,17.54116);
   MPass->SetBinError(9044,15.71348);
   MPass->SetBinError(9045,15.76001);
   MPass->SetBinError(9046,15.85876);
   MPass->SetBinError(9047,14.75756);
   MPass->SetBinError(9048,12.28329);
   MPass->SetBinError(9051,14.5334);
   MPass->SetBinError(9052,18.08858);
   MPass->SetBinError(9053,17.88437);
   MPass->SetBinError(9054,20.20305);
   MPass->SetBinError(9055,17.14986);
   MPass->SetBinError(9056,20.85144);
   MPass->SetBinError(9057,19.24501);
   MPass->SetBinError(9058,16.32993);
   MPass->SetBinError(9059,18.89822);
   MPass->SetBinError(9060,20);
   MPass->SetBinError(9061,18.64493);
   MPass->SetBinError(9062,17.40777);
   MPass->SetBinError(9063,17.81742);
   MPass->SetBinError(9064,19.06925);
   MPass->SetBinError(9065,16.66667);
   MPass->SetBinError(9066,17.27737);
   MPass->SetBinError(9067,18.10715);
   MPass->SetBinError(9068,19.06925);
   MPass->SetBinError(9069,15.66308);
   MPass->SetBinError(9070,17.14986);
   MPass->SetBinError(9071,16.01282);
   MPass->SetBinError(9072,15.52301);
   MPass->SetBinError(9073,16.22214);
   MPass->SetBinError(9074,19.24501);
   MPass->SetBinError(9075,16.55212);
   MPass->SetBinError(9076,17.20982);
   MPass->SetBinError(9077,16.96059);
   MPass->SetBinError(9078,18.41149);
   MPass->SetBinError(9079,14.90712);
   MPass->SetBinError(9080,15.80216);
   MPass->SetBinError(9081,16.90309);
   MPass->SetBinError(9082,16.66667);
   MPass->SetBinError(9083,16.83996);
   MPass->SetBinError(9084,15.20389);
   MPass->SetBinError(9085,16.72187);
   MPass->SetBinError(9086,16.4399);
   MPass->SetBinError(9087,16.78363);
   MPass->SetBinError(9088,16.55212);
   MPass->SetBinError(9089,16.96059);
   MPass->SetBinError(9090,16.38196);
   MPass->SetBinError(9091,17.5254);
   MPass->SetBinError(9092,17.20982);
   MPass->SetBinError(9093,15.20389);
   MPass->SetBinError(9094,14.90029);
   MPass->SetBinError(9095,15.66308);
   MPass->SetBinError(9096,14.78284);
   MPass->SetBinError(9097,13.93547);
   MPass->SetBinError(9098,11.92837);
   MPass->SetBinError(9101,16.27532);
   MPass->SetBinError(9102,18.47633);
   MPass->SetBinError(9103,18.10715);
   MPass->SetBinError(9104,18.80902);
   MPass->SetBinError(9105,18.97751);
   MPass->SetBinError(9106,18.41149);
   MPass->SetBinError(9107,18.02904);
   MPass->SetBinError(9108,17.67767);
   MPass->SetBinError(9109,17.20982);
   MPass->SetBinError(9110,18.89822);
   MPass->SetBinError(9111,17.02513);
   MPass->SetBinError(9112,17.54116);
   MPass->SetBinError(9113,17.08384);
   MPass->SetBinError(9114,16.72187);
   MPass->SetBinError(9115,17.67767);
   MPass->SetBinError(9116,16.4399);
   MPass->SetBinError(9117,15.91115);
   MPass->SetBinError(9118,16.38196);
   MPass->SetBinError(9119,19.24501);
   MPass->SetBinError(9120,17.02513);
   MPass->SetBinError(9121,17.33863);
   MPass->SetBinError(9122,18.73172);
   MPass->SetBinError(9123,19.96887);
   MPass->SetBinError(9124,17.81742);
   MPass->SetBinError(9125,19.42572);
   MPass->SetBinError(9126,18.41149);
   MPass->SetBinError(9127,16.01282);
   MPass->SetBinError(9128,17.40777);
   MPass->SetBinError(9129,17.81742);
   MPass->SetBinError(9130,16.55212);
   MPass->SetBinError(9131,18.41149);
   MPass->SetBinError(9132,17.67767);
   MPass->SetBinError(9133,15.81139);
   MPass->SetBinError(9134,17.02513);
   MPass->SetBinError(9135,16.90309);
   MPass->SetBinError(9136,15.91115);
   MPass->SetBinError(9137,18.23804);
   MPass->SetBinError(9138,16.90309);
   MPass->SetBinError(9139,15.71348);
   MPass->SetBinError(9140,16.21161);
   MPass->SetBinError(9141,14.98361);
   MPass->SetBinError(9142,14.73774);
   MPass->SetBinError(9143,15.2925);
   MPass->SetBinError(9144,16.22214);
   MPass->SetBinError(9145,15.3314);
   MPass->SetBinError(9146,16.22214);
   MPass->SetBinError(9147,14.81835);
   MPass->SetBinError(9148,11.4373);
   MPass->SetBinError(9151,15.09541);
   MPass->SetBinError(9152,17.43784);
   MPass->SetBinError(9153,17.67767);
   MPass->SetBinError(9154,18.89822);
   MPass->SetBinError(9155,20);
   MPass->SetBinError(9156,17.27737);
   MPass->SetBinError(9157,16.60623);
   MPass->SetBinError(9158,16.38196);
   MPass->SetBinError(9159,17.02513);
   MPass->SetBinError(9160,16.32993);
   MPass->SetBinError(9161,18.41149);
   MPass->SetBinError(9162,18.89822);
   MPass->SetBinError(9163,17.67767);
   MPass->SetBinError(9164,17.96053);
   MPass->SetBinError(9165,18.56953);
   MPass->SetBinError(9166,17.20982);
   MPass->SetBinError(9167,16.55212);
   MPass->SetBinError(9168,16.60623);
   MPass->SetBinError(9169,19.06925);
   MPass->SetBinError(9170,15.38267);
   MPass->SetBinError(9171,18.41149);
   MPass->SetBinError(9172,15.71348);
   MPass->SetBinError(9173,16.22214);
   MPass->SetBinError(9174,17.54116);
   MPass->SetBinError(9175,17.08384);
   MPass->SetBinError(9176,17.96053);
   MPass->SetBinError(9177,16.78363);
   MPass->SetBinError(9178,18.41149);
   MPass->SetBinError(9179,16.72187);
   MPass->SetBinError(9180,16.90309);
   MPass->SetBinError(9181,15.2925);
   MPass->SetBinError(9182,17.2628);
   MPass->SetBinError(9183,16.55212);
   MPass->SetBinError(9184,16.11646);
   MPass->SetBinError(9185,17.02513);
   MPass->SetBinError(9186,16.27318);
   MPass->SetBinError(9187,17.20982);
   MPass->SetBinError(9188,15.38267);
   MPass->SetBinError(9189,16.27318);
   MPass->SetBinError(9190,15.52301);
   MPass->SetBinError(9191,16.49295);
   MPass->SetBinError(9192,15.90161);
   MPass->SetBinError(9193,15.38267);
   MPass->SetBinError(9194,16.78363);
   MPass->SetBinError(9195,15.81139);
   MPass->SetBinError(9196,15.07557);
   MPass->SetBinError(9197,14.35746);
   MPass->SetBinError(9198,10.6254);
   MPass->SetBinError(9201,16.56515);
   MPass->SetBinError(9202,19.96887);
   MPass->SetBinError(9203,19.06925);
   MPass->SetBinError(9204,18.73172);
   MPass->SetBinError(9205,19.69975);
   MPass->SetBinError(9206,18.56953);
   MPass->SetBinError(9207,18.89822);
   MPass->SetBinError(9208,20.41241);
   MPass->SetBinError(9209,17.81742);
   MPass->SetBinError(9210,17.54116);
   MPass->SetBinError(9211,22.64554);
   MPass->SetBinError(9212,17.27737);
   MPass->SetBinError(9213,18.02904);
   MPass->SetBinError(9214,17.54116);
   MPass->SetBinError(9215,19.06925);
   MPass->SetBinError(9216,16.66667);
   MPass->SetBinError(9217,17.08384);
   MPass->SetBinError(9218,16.90309);
   MPass->SetBinError(9219,16.78363);
   MPass->SetBinError(9220,16.78363);
   MPass->SetBinError(9221,18.25742);
   MPass->SetBinError(9222,17.96053);
   MPass->SetBinError(9223,17.27737);
   MPass->SetBinError(9224,17.81742);
   MPass->SetBinError(9225,17.33863);
   MPass->SetBinError(9226,17.96053);
   MPass->SetBinError(9227,16.4399);
   MPass->SetBinError(9228,16.66667);
   MPass->SetBinError(9229,17.96053);
   MPass->SetBinError(9230,18.56953);
   MPass->SetBinError(9231,18.23804);
   MPass->SetBinError(9232,17.27737);
   MPass->SetBinError(9233,16.90309);
   MPass->SetBinError(9234,14.82499);
   MPass->SetBinError(9235,19.15061);
   MPass->SetBinError(9236,16.65456);
   MPass->SetBinError(9237,16.27318);
   MPass->SetBinError(9238,15.71348);
   MPass->SetBinError(9239,17.14986);
   MPass->SetBinError(9240,17.96053);
   MPass->SetBinError(9241,16.10627);
   MPass->SetBinError(9242,17.80033);
   MPass->SetBinError(9243,15.43033);
   MPass->SetBinError(9244,14.81835);
   MPass->SetBinError(9245,15.24986);
   MPass->SetBinError(9246,14.70275);
   MPass->SetBinError(9247,15.81963);
   MPass->SetBinError(9248,11.82041);
   MPass->SetBinError(9251,15.99504);
   MPass->SetBinError(9252,19.45297);
   MPass->SetBinError(9253,16.00296);
   MPass->SetBinError(9254,17.40777);
   MPass->SetBinError(9255,18.25742);
   MPass->SetBinError(9256,17.96053);
   MPass->SetBinError(9257,18.41149);
   MPass->SetBinError(9258,16.60623);
   MPass->SetBinError(9259,18.41149);
   MPass->SetBinError(9260,18.10715);
   MPass->SetBinError(9261,16.78363);
   MPass->SetBinError(9262,19.61161);
   MPass->SetBinError(9263,16.55212);
   MPass->SetBinError(9264,18.25742);
   MPass->SetBinError(9265,16.78363);
   MPass->SetBinError(9266,17.81742);
   MPass->SetBinError(9267,15.2925);
   MPass->SetBinError(9268,15.70454);
   MPass->SetBinError(9269,16.90309);
   MPass->SetBinError(9270,15.85876);
   MPass->SetBinError(9271,17.81742);
   MPass->SetBinError(9272,19.06925);
   MPass->SetBinError(9273,17.27737);
   MPass->SetBinError(9274,18.32924);
   MPass->SetBinError(9275,18.25742);
   MPass->SetBinError(9276,18.56953);
   MPass->SetBinError(9277,17.08384);
   MPass->SetBinError(9278,17.40777);
   MPass->SetBinError(9279,15.91115);
   MPass->SetBinError(9280,18.80902);
   MPass->SetBinError(9281,16.38196);
   MPass->SetBinError(9282,17.20982);
   MPass->SetBinError(9283,16.4399);
   MPass->SetBinError(9284,17.40777);
   MPass->SetBinError(9285,17.81742);
   MPass->SetBinError(9286,16.16654);
   MPass->SetBinError(9287,17.14986);
   MPass->SetBinError(9288,16.49295);
   MPass->SetBinError(9289,17.5254);
   MPass->SetBinError(9290,16.11646);
   MPass->SetBinError(9291,16.22214);
   MPass->SetBinError(9292,16.31903);
   MPass->SetBinError(9293,15.56791);
   MPass->SetBinError(9294,17.81742);
   MPass->SetBinError(9295,15.90161);
   MPass->SetBinError(9296,16.22214);
   MPass->SetBinError(9297,12.85805);
   MPass->SetBinError(9298,12.35815);
   MPass->SetBinError(9301,13.82642);
   MPass->SetBinError(9302,19.69975);
   MPass->SetBinError(9303,17.67767);
   MPass->SetBinError(9304,16.4399);
   MPass->SetBinError(9305,17.27737);
   MPass->SetBinError(9306,16.22214);
   MPass->SetBinError(9307,18.41149);
   MPass->SetBinError(9308,20.62842);
   MPass->SetBinError(9309,18.56953);
   MPass->SetBinError(9310,20);
   MPass->SetBinError(9311,16.90309);
   MPass->SetBinError(9312,17.27737);
   MPass->SetBinError(9313,18.64493);
   MPass->SetBinError(9314,17.02513);
   MPass->SetBinError(9315,20.41241);
   MPass->SetBinError(9316,20);
   MPass->SetBinError(9317,17.27737);
   MPass->SetBinError(9318,16.66667);
   MPass->SetBinError(9319,16.4399);
   MPass->SetBinError(9320,16.22214);
   MPass->SetBinError(9321,18.02904);
   MPass->SetBinError(9322,19.80295);
   MPass->SetBinError(9323,16.4399);
   MPass->SetBinError(9324,15.52301);
   MPass->SetBinError(9325,16.16654);
   MPass->SetBinError(9326,16.49295);
   MPass->SetBinError(9327,17.27737);
   MPass->SetBinError(9328,16.66667);
   MPass->SetBinError(9329,20);
   MPass->SetBinError(9330,15.70454);
   MPass->SetBinError(9331,16.60623);
   MPass->SetBinError(9332,17.96053);
   MPass->SetBinError(9333,18.73172);
   MPass->SetBinError(9334,16.78363);
   MPass->SetBinError(9335,16.55212);
   MPass->SetBinError(9336,15.07557);
   MPass->SetBinError(9337,16.06197);
   MPass->SetBinError(9338,17.14986);
   MPass->SetBinError(9339,17.67767);
   MPass->SetBinError(9340,16.22214);
   MPass->SetBinError(9341,16.96059);
   MPass->SetBinError(9342,18.17728);
   MPass->SetBinError(9343,15.52301);
   MPass->SetBinError(9344,14.42797);
   MPass->SetBinError(9345,15.16196);
   MPass->SetBinError(9346,15.2925);
   MPass->SetBinError(9347,16.32175);
   MPass->SetBinError(9348,12.8114);
   MPass->SetBinError(9351,15.02467);
   MPass->SetBinError(9352,19.58351);
   MPass->SetBinError(9353,20.62842);
   MPass->SetBinError(9354,17.27737);
   MPass->SetBinError(9355,21.08185);
   MPass->SetBinError(9356,16.49295);
   MPass->SetBinError(9357,16.55212);
   MPass->SetBinError(9358,19.06925);
   MPass->SetBinError(9359,18.73172);
   MPass->SetBinError(9360,17.40777);
   MPass->SetBinError(9361,19.24501);
   MPass->SetBinError(9362,18.17728);
   MPass->SetBinError(9363,18.73172);
   MPass->SetBinError(9364,17.20982);
   MPass->SetBinError(9365,20.20305);
   MPass->SetBinError(9366,17.88437);
   MPass->SetBinError(9367,16.78363);
   MPass->SetBinError(9368,16.4399);
   MPass->SetBinError(9369,17.54116);
   MPass->SetBinError(9370,16.22214);
   MPass->SetBinError(9371,19.42572);
   MPass->SetBinError(9372,17.81742);
   MPass->SetBinError(9373,17.67767);
   MPass->SetBinError(9374,16.90309);
   MPass->SetBinError(9375,16.27318);
   MPass->SetBinError(9376,17.20982);
   MPass->SetBinError(9377,16.55212);
   MPass->SetBinError(9378,16.55212);
   MPass->SetBinError(9379,17.02513);
   MPass->SetBinError(9380,16.72187);
   MPass->SetBinError(9381,16.66667);
   MPass->SetBinError(9382,17.80033);
   MPass->SetBinError(9383,18.56953);
   MPass->SetBinError(9384,17.02513);
   MPass->SetBinError(9385,16.11646);
   MPass->SetBinError(9386,18.41149);
   MPass->SetBinError(9387,15.51461);
   MPass->SetBinError(9388,18.64493);
   MPass->SetBinError(9389,16.32993);
   MPass->SetBinError(9390,16.78363);
   MPass->SetBinError(9391,16.90309);
   MPass->SetBinError(9392,16.93276);
   MPass->SetBinError(9393,16.78363);
   MPass->SetBinError(9394,16.32993);
   MPass->SetBinError(9395,16.11646);
   MPass->SetBinError(9396,15.71348);
   MPass->SetBinError(9397,15.91049);
   MPass->SetBinError(9398,14.0964);
   MPass->SetBinError(9401,13.84484);
   MPass->SetBinError(9402,16.65456);
   MPass->SetBinError(9403,18.97751);
   MPass->SetBinError(9404,17.67767);
   MPass->SetBinError(9405,17.60516);
   MPass->SetBinError(9406,21.08185);
   MPass->SetBinError(9407,17.74312);
   MPass->SetBinError(9408,18.25742);
   MPass->SetBinError(9409,17.02513);
   MPass->SetBinError(9410,18.10715);
   MPass->SetBinError(9411,18.64493);
   MPass->SetBinError(9412,19.61161);
   MPass->SetBinError(9413,18.10715);
   MPass->SetBinError(9414,17.96053);
   MPass->SetBinError(9415,17.54116);
   MPass->SetBinError(9416,18.73172);
   MPass->SetBinError(9417,18.25742);
   MPass->SetBinError(9418,16.66667);
   MPass->SetBinError(9419,18.41149);
   MPass->SetBinError(9420,16.55212);
   MPass->SetBinError(9421,21.08185);
   MPass->SetBinError(9422,18.41149);
   MPass->SetBinError(9423,17.14986);
   MPass->SetBinError(9424,18.10715);
   MPass->SetBinError(9425,16.90309);
   MPass->SetBinError(9426,17.81742);
   MPass->SetBinError(9427,17.81742);
   MPass->SetBinError(9428,16.90309);
   MPass->SetBinError(9429,16.96059);
   MPass->SetBinError(9430,16.72187);
   MPass->SetBinError(9431,15.85876);
   MPass->SetBinError(9432,20.62842);
   MPass->SetBinError(9433,16.90309);
   MPass->SetBinError(9434,17.81742);
   MPass->SetBinError(9435,14.81835);
   MPass->SetBinError(9436,16.89007);
   MPass->SetBinError(9437,16.90309);
   MPass->SetBinError(9438,15.42219);
   MPass->SetBinError(9439,16.83996);
   MPass->SetBinError(9440,15.42219);
   MPass->SetBinError(9441,15.61738);
   MPass->SetBinError(9442,16.32993);
   MPass->SetBinError(9443,16.16654);
   MPass->SetBinError(9444,15.56791);
   MPass->SetBinError(9445,15.71348);
   MPass->SetBinError(9446,15.66308);
   MPass->SetBinError(9447,15.53708);
   MPass->SetBinError(9448,13.54744);
   MPass->SetBinError(9451,12.14693);
   MPass->SetBinError(9452,17.66127);
   MPass->SetBinError(9453,17.60516);
   MPass->SetBinError(9454,18.41149);
   MPass->SetBinError(9455,16.38196);
   MPass->SetBinError(9456,16.90309);
   MPass->SetBinError(9457,19.24501);
   MPass->SetBinError(9458,20.85144);
   MPass->SetBinError(9459,17.54116);
   MPass->SetBinError(9460,18.73172);
   MPass->SetBinError(9461,16.22214);
   MPass->SetBinError(9462,19.61161);
   MPass->SetBinError(9463,19.61161);
   MPass->SetBinError(9464,17.81742);
   MPass->SetBinError(9465,16.83996);
   MPass->SetBinError(9466,17.88437);
   MPass->SetBinError(9467,19.06925);
   MPass->SetBinError(9468,17.60516);
   MPass->SetBinError(9469,16.31903);
   MPass->SetBinError(9470,17.40777);
   MPass->SetBinError(9471,16.22214);
   MPass->SetBinError(9472,19.06925);
   MPass->SetBinError(9473,16.66667);
   MPass->SetBinError(9474,18.10715);
   MPass->SetBinError(9475,17.27737);
   MPass->SetBinError(9476,16.01282);
   MPass->SetBinError(9477,16.4399);
   MPass->SetBinError(9478,15.81139);
   MPass->SetBinError(9479,16.22214);
   MPass->SetBinError(9480,15.85876);
   MPass->SetBinError(9481,17.81742);
   MPass->SetBinError(9482,17.14986);
   MPass->SetBinError(9483,16.49295);
   MPass->SetBinError(9484,17.27737);
   MPass->SetBinError(9485,15.91115);
   MPass->SetBinError(9486,18.32924);
   MPass->SetBinError(9487,16.54044);
   MPass->SetBinError(9488,17.81742);
   MPass->SetBinError(9489,18.17728);
   MPass->SetBinError(9490,17.47037);
   MPass->SetBinError(9491,17.40777);
   MPass->SetBinError(9492,17.27737);
   MPass->SetBinError(9493,16.49295);
   MPass->SetBinError(9494,16.55212);
   MPass->SetBinError(9495,17.67767);
   MPass->SetBinError(9496,14.93265);
   MPass->SetBinError(9497,16.28304);
   MPass->SetBinError(9498,13.06544);
   MPass->SetBinError(9501,14.31944);
   MPass->SetBinError(9502,15.97054);
   MPass->SetBinError(9503,15.39557);
   MPass->SetBinError(9504,20.62842);
   MPass->SetBinError(9505,17.67767);
   MPass->SetBinError(9506,16.90309);
   MPass->SetBinError(9507,18.32924);
   MPass->SetBinError(9508,16.16654);
   MPass->SetBinError(9509,16.90309);
   MPass->SetBinError(9510,16.77108);
   MPass->SetBinError(9511,17.96053);
   MPass->SetBinError(9512,17.08384);
   MPass->SetBinError(9513,17.47037);
   MPass->SetBinError(9514,17.08384);
   MPass->SetBinError(9515,19.06925);
   MPass->SetBinError(9516,18.89822);
   MPass->SetBinError(9517,16.11646);
   MPass->SetBinError(9518,17.96053);
   MPass->SetBinError(9519,16.1449);
   MPass->SetBinError(9520,17.96053);
   MPass->SetBinError(9521,17.54116);
   MPass->SetBinError(9522,18.02904);
   MPass->SetBinError(9523,16.83996);
   MPass->SetBinError(9524,18.64493);
   MPass->SetBinError(9525,18.02904);
   MPass->SetBinError(9526,18.73172);
   MPass->SetBinError(9527,14.90712);
   MPass->SetBinError(9528,19.42572);
   MPass->SetBinError(9529,16.90309);
   MPass->SetBinError(9530,17.88437);
   MPass->SetBinError(9531,15.51461);
   MPass->SetBinError(9532,15.58033);
   MPass->SetBinError(9533,14.82499);
   MPass->SetBinError(9534,15.71348);
   MPass->SetBinError(9535,16.72187);
   MPass->SetBinError(9536,16.11646);
   MPass->SetBinError(9537,17.33863);
   MPass->SetBinError(9538,16.16654);
   MPass->SetBinError(9539,16.55212);
   MPass->SetBinError(9540,15.9594);
   MPass->SetBinError(9541,15.66308);
   MPass->SetBinError(9542,16.31903);
   MPass->SetBinError(9543,16.1449);
   MPass->SetBinError(9544,16.96059);
   MPass->SetBinError(9545,15.85876);
   MPass->SetBinError(9546,15.20389);
   MPass->SetBinError(9547,16.17687);
   MPass->SetBinError(9548,13.69817);
   MPass->SetBinError(9551,12.88262);
   MPass->SetBinError(9552,18.89822);
   MPass->SetBinError(9553,15.97054);
   MPass->SetBinError(9554,17.76379);
   MPass->SetBinError(9555,17.14986);
   MPass->SetBinError(9556,19.09764);
   MPass->SetBinError(9557,17.21407);
   MPass->SetBinError(9558,16.76546);
   MPass->SetBinError(9559,15.79596);
   MPass->SetBinError(9560,16.50174);
   MPass->SetBinError(9561,17.17977);
   MPass->SetBinError(9562,16.1449);
   MPass->SetBinError(9563,17.99062);
   MPass->SetBinError(9564,15.87027);
   MPass->SetBinError(9565,16.21161);
   MPass->SetBinError(9566,16.42862);
   MPass->SetBinError(9567,17.08384);
   MPass->SetBinError(9568,15.74107);
   MPass->SetBinError(9569,16.93276);
   MPass->SetBinError(9570,15.15378);
   MPass->SetBinError(9571,17.17977);
   MPass->SetBinError(9572,18.7609);
   MPass->SetBinError(9573,17.17977);
   MPass->SetBinError(9574,16.04105);
   MPass->SetBinError(9575,15.90161);
   MPass->SetBinError(9576,15.93917);
   MPass->SetBinError(9577,17.62767);
   MPass->SetBinError(9578,16.31903);
   MPass->SetBinError(9579,17.74312);
   MPass->SetBinError(9580,16.20103);
   MPass->SetBinError(9581,15.62114);
   MPass->SetBinError(9582,14.83766);
   MPass->SetBinError(9583,15.99471);
   MPass->SetBinError(9584,14.77536);
   MPass->SetBinError(9585,16.42862);
   MPass->SetBinError(9586,16.28304);
   MPass->SetBinError(9587,15.43658);
   MPass->SetBinError(9588,16.28304);
   MPass->SetBinError(9589,13.91428);
   MPass->SetBinError(9590,17.30737);
   MPass->SetBinError(9591,15.3056);
   MPass->SetBinError(9592,13.47631);
   MPass->SetBinError(9593,15.99471);
   MPass->SetBinError(9594,15.64474);
   MPass->SetBinError(9595,15.52806);
   MPass->SetBinError(9596,15.36598);
   MPass->SetBinError(9597,13.96095);
   MPass->SetBinError(9598,11.39267);
   MPass->SetBinError(9601,11.57275);
   MPass->SetBinError(9602,14.95767);
   MPass->SetBinError(9603,16.14848);
   MPass->SetBinError(9604,14.05367);
   MPass->SetBinError(9605,13.97207);
   MPass->SetBinError(9606,14.02957);
   MPass->SetBinError(9607,13.99782);
   MPass->SetBinError(9608,14.32055);
   MPass->SetBinError(9609,14.91945);
   MPass->SetBinError(9610,14.03641);
   MPass->SetBinError(9611,14.21856);
   MPass->SetBinError(9612,13.28032);
   MPass->SetBinError(9613,14.52486);
   MPass->SetBinError(9614,14.08734);
   MPass->SetBinError(9615,13.91487);
   MPass->SetBinError(9616,14.52754);
   MPass->SetBinError(9617,13.14358);
   MPass->SetBinError(9618,14.67723);
   MPass->SetBinError(9619,13.84605);
   MPass->SetBinError(9620,12.964);
   MPass->SetBinError(9621,12.54274);
   MPass->SetBinError(9622,14.7902);
   MPass->SetBinError(9623,14.0964);
   MPass->SetBinError(9624,12.32061);
   MPass->SetBinError(9625,13.14144);
   MPass->SetBinError(9626,13.64166);
   MPass->SetBinError(9627,13.68163);
   MPass->SetBinError(9628,14.5334);
   MPass->SetBinError(9629,15.63694);
   MPass->SetBinError(9630,12.35287);
   MPass->SetBinError(9631,14.91945);
   MPass->SetBinError(9632,12.64585);
   MPass->SetBinError(9633,13.57902);
   MPass->SetBinError(9634,12.80869);
   MPass->SetBinError(9635,14.5334);
   MPass->SetBinError(9636,13.10204);
   MPass->SetBinError(9637,12.51754);
   MPass->SetBinError(9638,11.71214);
   MPass->SetBinError(9639,12.964);
   MPass->SetBinError(9640,14.21304);
   MPass->SetBinError(9641,12.01508);
   MPass->SetBinError(9642,12.4765);
   MPass->SetBinError(9643,12.28329);
   MPass->SetBinError(9644,11.04179);
   MPass->SetBinError(9645,11.65486);
   MPass->SetBinError(9646,11.54873);
   MPass->SetBinError(9647,14.17428);
   MPass->SetBinError(9648,10.02746);
   MPass->SetMinimum(60);
   MPass->SetMaximum(100);
   MPass->SetEntries(226014.5);
   MPass->SetStats(0);
   MPass->SetContour(100);
   MPass->SetContourLevel(0,60);
   MPass->SetContourLevel(1,60.4);
   MPass->SetContourLevel(2,60.8);
   MPass->SetContourLevel(3,61.2);
   MPass->SetContourLevel(4,61.6);
   MPass->SetContourLevel(5,62);
   MPass->SetContourLevel(6,62.4);
   MPass->SetContourLevel(7,62.8);
   MPass->SetContourLevel(8,63.2);
   MPass->SetContourLevel(9,63.6);
   MPass->SetContourLevel(10,64);
   MPass->SetContourLevel(11,64.4);
   MPass->SetContourLevel(12,64.8);
   MPass->SetContourLevel(13,65.2);
   MPass->SetContourLevel(14,65.6);
   MPass->SetContourLevel(15,66);
   MPass->SetContourLevel(16,66.4);
   MPass->SetContourLevel(17,66.8);
   MPass->SetContourLevel(18,67.2);
   MPass->SetContourLevel(19,67.6);
   MPass->SetContourLevel(20,68);
   MPass->SetContourLevel(21,68.4);
   MPass->SetContourLevel(22,68.8);
   MPass->SetContourLevel(23,69.2);
   MPass->SetContourLevel(24,69.6);
   MPass->SetContourLevel(25,70);
   MPass->SetContourLevel(26,70.4);
   MPass->SetContourLevel(27,70.8);
   MPass->SetContourLevel(28,71.2);
   MPass->SetContourLevel(29,71.6);
   MPass->SetContourLevel(30,72);
   MPass->SetContourLevel(31,72.4);
   MPass->SetContourLevel(32,72.8);
   MPass->SetContourLevel(33,73.2);
   MPass->SetContourLevel(34,73.6);
   MPass->SetContourLevel(35,74);
   MPass->SetContourLevel(36,74.4);
   MPass->SetContourLevel(37,74.8);
   MPass->SetContourLevel(38,75.2);
   MPass->SetContourLevel(39,75.6);
   MPass->SetContourLevel(40,76);
   MPass->SetContourLevel(41,76.4);
   MPass->SetContourLevel(42,76.8);
   MPass->SetContourLevel(43,77.2);
   MPass->SetContourLevel(44,77.6);
   MPass->SetContourLevel(45,78);
   MPass->SetContourLevel(46,78.4);
   MPass->SetContourLevel(47,78.8);
   MPass->SetContourLevel(48,79.2);
   MPass->SetContourLevel(49,79.6);
   MPass->SetContourLevel(50,80);
   MPass->SetContourLevel(51,80.4);
   MPass->SetContourLevel(52,80.8);
   MPass->SetContourLevel(53,81.2);
   MPass->SetContourLevel(54,81.6);
   MPass->SetContourLevel(55,82);
   MPass->SetContourLevel(56,82.4);
   MPass->SetContourLevel(57,82.8);
   MPass->SetContourLevel(58,83.2);
   MPass->SetContourLevel(59,83.6);
   MPass->SetContourLevel(60,84);
   MPass->SetContourLevel(61,84.4);
   MPass->SetContourLevel(62,84.8);
   MPass->SetContourLevel(63,85.2);
   MPass->SetContourLevel(64,85.6);
   MPass->SetContourLevel(65,86);
   MPass->SetContourLevel(66,86.4);
   MPass->SetContourLevel(67,86.8);
   MPass->SetContourLevel(68,87.2);
   MPass->SetContourLevel(69,87.6);
   MPass->SetContourLevel(70,88);
   MPass->SetContourLevel(71,88.4);
   MPass->SetContourLevel(72,88.8);
   MPass->SetContourLevel(73,89.2);
   MPass->SetContourLevel(74,89.6);
   MPass->SetContourLevel(75,90);
   MPass->SetContourLevel(76,90.4);
   MPass->SetContourLevel(77,90.8);
   MPass->SetContourLevel(78,91.2);
   MPass->SetContourLevel(79,91.6);
   MPass->SetContourLevel(80,92);
   MPass->SetContourLevel(81,92.4);
   MPass->SetContourLevel(82,92.8);
   MPass->SetContourLevel(83,93.2);
   MPass->SetContourLevel(84,93.6);
   MPass->SetContourLevel(85,94);
   MPass->SetContourLevel(86,94.4);
   MPass->SetContourLevel(87,94.8);
   MPass->SetContourLevel(88,95.2);
   MPass->SetContourLevel(89,95.6);
   MPass->SetContourLevel(90,96);
   MPass->SetContourLevel(91,96.4);
   MPass->SetContourLevel(92,96.8);
   MPass->SetContourLevel(93,97.2);
   MPass->SetContourLevel(94,97.6);
   MPass->SetContourLevel(95,98);
   MPass->SetContourLevel(96,98.4);
   MPass->SetContourLevel(97,98.8);
   MPass->SetContourLevel(98,99.2);
   MPass->SetContourLevel(99,99.6);
   
   TPaletteAxis *palette = new TPaletteAxis(16.11268,0,17.12676,64,MPass);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.045);
   palette->SetTitleOffset(1.35);
   palette->SetTitleSize(0.045);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#700002");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   MPass->GetListOfFunctions()->Add(palette,"br");
   MPass->SetMarkerStyle(20);
   MPass->SetMarkerSize(0.8);
   MPass->GetXaxis()->SetTitle("pixel X-coordinate");
   MPass->GetXaxis()->SetRange(1,48);
   MPass->GetXaxis()->SetLabelFont(42);
   MPass->GetXaxis()->SetLabelSize(0.045);
   MPass->GetXaxis()->SetTitleSize(0.045);
   MPass->GetXaxis()->SetTitleOffset(1.1);
   MPass->GetXaxis()->SetTitleFont(42);
   MPass->GetYaxis()->SetTitle("pixel Y-coordinate");
   MPass->GetYaxis()->SetRange(1,384);
   MPass->GetYaxis()->SetLabelFont(42);
   MPass->GetYaxis()->SetLabelSize(0.045);
   MPass->GetYaxis()->SetTitleSize(0.045);
   MPass->GetYaxis()->SetTitleOffset(1.1);
   MPass->GetYaxis()->SetTitleFont(42);
   MPass->GetZaxis()->SetTitle("Efficiency [%]");
   MPass->GetZaxis()->SetLabelFont(42);
   MPass->GetZaxis()->SetLabelSize(0.045);
   MPass->GetZaxis()->SetTitleSize(0.045);
   MPass->GetZaxis()->SetTitleOffset(1.35);
   MPass->GetZaxis()->SetTitleFont(42);
   MPass->Draw("colz");
   TLine *line = new TLine(8,0,8,64);
   line->Draw();
   line = new TLine(0,16,16,16);
   line->Draw();
   line = new TLine(0,32,16,32);
   line->Draw();
   line = new TLine(0,48,16,48);
   line->Draw();
   TLatex *   tex = new TLatex(0.25,0.97,"W2R11@SUB=6V (unirrad.)");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.62,"Thr. = 200e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.62,"Thr. = 380e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(1.7,45,1.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   arrow = new TArrow(9.7,45,9.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_2d_W2R1_plot.C <==
void eff_2d_W2R1_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Fri Jun  7 11:57:19 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,400,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.704225,-9.69697,19.83099,67.87879);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.17);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *MPass = new TH2D("MPass","MPass",48,0,16,192,0,64);
   MPass->SetBinContent(51,37.5);
   MPass->SetBinContent(52,55.55556);
   MPass->SetBinContent(53,54.83871);
   MPass->SetBinContent(54,56.60377);
   MPass->SetBinContent(55,67.1875);
   MPass->SetBinContent(56,66.15385);
   MPass->SetBinContent(57,51.31579);
   MPass->SetBinContent(58,45.16129);
   MPass->SetBinContent(59,60.34483);
   MPass->SetBinContent(60,44.44444);
   MPass->SetBinContent(61,47.27273);
   MPass->SetBinContent(62,50);
   MPass->SetBinContent(63,54.79452);
   MPass->SetBinContent(64,55.78947);
   MPass->SetBinContent(65,59.32203);
   MPass->SetBinContent(66,50.72464);
   MPass->SetBinContent(67,49.31507);
   MPass->SetBinContent(68,41.66667);
   MPass->SetBinContent(69,43.54839);
   MPass->SetBinContent(70,53.68421);
   MPass->SetBinContent(71,73.4375);
   MPass->SetBinContent(72,52.85714);
   MPass->SetBinContent(73,62.7907);
   MPass->SetBinContent(74,65.21739);
   MPass->SetBinContent(75,51.78571);
   MPass->SetBinContent(76,65.57377);
   MPass->SetBinContent(77,56.71642);
   MPass->SetBinContent(78,56.62651);
   MPass->SetBinContent(79,50);
   MPass->SetBinContent(80,38.46154);
   MPass->SetBinContent(81,41.42857);
   MPass->SetBinContent(82,40.27778);
   MPass->SetBinContent(83,51.51515);
   MPass->SetBinContent(84,44.59459);
   MPass->SetBinContent(85,51.94805);
   MPass->SetBinContent(86,42.10526);
   MPass->SetBinContent(87,50);
   MPass->SetBinContent(88,46.9697);
   MPass->SetBinContent(89,44.2623);
   MPass->SetBinContent(90,35.80247);
   MPass->SetBinContent(91,53.33333);
   MPass->SetBinContent(92,48.75);
   MPass->SetBinContent(93,53.62319);
   MPass->SetBinContent(94,37.28814);
   MPass->SetBinContent(95,50.74627);
   MPass->SetBinContent(96,35.71429);
   MPass->SetBinContent(97,60);
   MPass->SetBinContent(98,36.48649);
   MPass->SetBinContent(101,70.68966);
   MPass->SetBinContent(102,84.74576);
   MPass->SetBinContent(103,84.21053);
   MPass->SetBinContent(104,89.39394);
   MPass->SetBinContent(105,90);
   MPass->SetBinContent(106,91.66667);
   MPass->SetBinContent(107,86.88525);
   MPass->SetBinContent(108,85.48387);
   MPass->SetBinContent(109,73.68421);
   MPass->SetBinContent(110,73.77049);
   MPass->SetBinContent(111,90.90909);
   MPass->SetBinContent(112,76.47059);
   MPass->SetBinContent(113,81.69014);
   MPass->SetBinContent(114,85.71429);
   MPass->SetBinContent(115,82.85714);
   MPass->SetBinContent(116,81.03448);
   MPass->SetBinContent(117,82.43243);
   MPass->SetBinContent(118,81.81818);
   MPass->SetBinContent(119,84.21053);
   MPass->SetBinContent(120,90.36145);
   MPass->SetBinContent(121,82.85714);
   MPass->SetBinContent(122,85.2459);
   MPass->SetBinContent(123,81.42857);
   MPass->SetBinContent(124,82.8125);
   MPass->SetBinContent(125,75);
   MPass->SetBinContent(126,85.07463);
   MPass->SetBinContent(127,77.77778);
   MPass->SetBinContent(128,78.78788);
   MPass->SetBinContent(129,76.38889);
   MPass->SetBinContent(130,75);
   MPass->SetBinContent(131,73.84615);
   MPass->SetBinContent(132,84.93151);
   MPass->SetBinContent(133,80.59701);
   MPass->SetBinContent(134,74.1573);
   MPass->SetBinContent(135,90.76923);
   MPass->SetBinContent(136,78.57143);
   MPass->SetBinContent(137,82.35294);
   MPass->SetBinContent(138,75.80645);
   MPass->SetBinContent(139,77.41935);
   MPass->SetBinContent(140,75.32468);
   MPass->SetBinContent(141,87.5);
   MPass->SetBinContent(142,70);
   MPass->SetBinContent(143,73.52941);
   MPass->SetBinContent(144,76.19048);
   MPass->SetBinContent(145,59.09091);
   MPass->SetBinContent(146,66.26506);
   MPass->SetBinContent(147,73.33333);
   MPass->SetBinContent(148,48.78049);
   MPass->SetBinContent(151,75.36232);
   MPass->SetBinContent(152,87.23404);
   MPass->SetBinContent(153,88.23529);
   MPass->SetBinContent(154,97.4359);
   MPass->SetBinContent(155,92.45283);
   MPass->SetBinContent(156,91.83673);
   MPass->SetBinContent(157,97.26027);
   MPass->SetBinContent(158,91.89189);
   MPass->SetBinContent(159,81.03448);
   MPass->SetBinContent(160,84.74576);
   MPass->SetBinContent(161,89.23077);
   MPass->SetBinContent(162,85.71429);
   MPass->SetBinContent(163,88.0597);
   MPass->SetBinContent(164,91.93548);
   MPass->SetBinContent(165,89.65517);
   MPass->SetBinContent(166,91.80328);
   MPass->SetBinContent(167,90.90909);
   MPass->SetBinContent(168,92);
   MPass->SetBinContent(169,84.74576);
   MPass->SetBinContent(170,87.69231);
   MPass->SetBinContent(171,87.17949);
   MPass->SetBinContent(172,89.23077);
   MPass->SetBinContent(173,92.30769);
   MPass->SetBinContent(174,88.23529);
   MPass->SetBinContent(175,87.01299);
   MPass->SetBinContent(176,80.64516);
   MPass->SetBinContent(177,74.54545);
   MPass->SetBinContent(178,71.79487);
   MPass->SetBinContent(179,62.16216);
   MPass->SetBinContent(180,77.92208);
   MPass->SetBinContent(181,83.63636);
   MPass->SetBinContent(182,88.4058);
   MPass->SetBinContent(183,74.19355);
   MPass->SetBinContent(184,78.20513);
   MPass->SetBinContent(185,71.42857);
   MPass->SetBinContent(186,74.07407);
   MPass->SetBinContent(187,76);
   MPass->SetBinContent(188,82.71605);
   MPass->SetBinContent(189,76.81159);
   MPass->SetBinContent(190,72.72727);
   MPass->SetBinContent(191,88.57143);
   MPass->SetBinContent(192,79.72973);
   MPass->SetBinContent(193,71.83099);
   MPass->SetBinContent(194,78.46154);
   MPass->SetBinContent(195,66.17647);
   MPass->SetBinContent(196,75.67568);
   MPass->SetBinContent(197,91.04478);
   MPass->SetBinContent(198,62.31884);
   MPass->SetBinContent(201,66.66667);
   MPass->SetBinContent(202,96.8254);
   MPass->SetBinContent(203,87.30159);
   MPass->SetBinContent(204,91.04478);
   MPass->SetBinContent(205,90.66667);
   MPass->SetBinContent(206,92.98246);
   MPass->SetBinContent(207,92.75362);
   MPass->SetBinContent(208,88.52459);
   MPass->SetBinContent(209,95.65217);
   MPass->SetBinContent(210,89.33333);
   MPass->SetBinContent(211,92.53731);
   MPass->SetBinContent(212,82.75862);
   MPass->SetBinContent(213,79.03226);
   MPass->SetBinContent(214,89.18919);
   MPass->SetBinContent(215,85);
   MPass->SetBinContent(216,80.32787);
   MPass->SetBinContent(217,92.68293);
   MPass->SetBinContent(218,89.39394);
   MPass->SetBinContent(219,94.2029);
   MPass->SetBinContent(220,94.91525);
   MPass->SetBinContent(221,82.35294);
   MPass->SetBinContent(222,90.38462);
   MPass->SetBinContent(223,92.85714);
   MPass->SetBinContent(224,88.88889);
   MPass->SetBinContent(225,84.74576);
   MPass->SetBinContent(226,74.07407);
   MPass->SetBinContent(227,74.13793);
   MPass->SetBinContent(228,76.71233);
   MPass->SetBinContent(229,65.21739);
   MPass->SetBinContent(230,76.05634);
   MPass->SetBinContent(231,83.07692);
   MPass->SetBinContent(232,75.36232);
   MPass->SetBinContent(233,67.74194);
   MPass->SetBinContent(234,84.61538);
   MPass->SetBinContent(235,82.27848);
   MPass->SetBinContent(236,72.97297);
   MPass->SetBinContent(237,68.75);
   MPass->SetBinContent(238,78.08219);
   MPass->SetBinContent(239,78.48101);
   MPass->SetBinContent(240,75);
   MPass->SetBinContent(241,78.57143);
   MPass->SetBinContent(242,74.62687);
   MPass->SetBinContent(243,79.41176);
   MPass->SetBinContent(244,75);
   MPass->SetBinContent(245,76.05634);
   MPass->SetBinContent(246,69.5122);
   MPass->SetBinContent(247,74.39024);
   MPass->SetBinContent(248,55.38462);
   MPass->SetBinContent(251,71.42857);
   MPass->SetBinContent(252,94.44444);
   MPass->SetBinContent(253,93.84615);
   MPass->SetBinContent(254,90.47619);
   MPass->SetBinContent(255,95.65217);
   MPass->SetBinContent(256,83.87097);
   MPass->SetBinContent(257,94.44444);
   MPass->SetBinContent(258,95.3125);
   MPass->SetBinContent(259,94.28571);
   MPass->SetBinContent(260,92.75362);
   MPass->SetBinContent(261,95.71429);
   MPass->SetBinContent(262,91.48936);
   MPass->SetBinContent(263,95.45455);
   MPass->SetBinContent(264,88.70968);
   MPass->SetBinContent(265,98.4127);
   MPass->SetBinContent(266,100);
   MPass->SetBinContent(267,97.10145);
   MPass->SetBinContent(268,95.3125);
   MPass->SetBinContent(269,98.4127);
   MPass->SetBinContent(270,96.15385);
   MPass->SetBinContent(271,91.78082);
   MPass->SetBinContent(272,94.87179);
   MPass->SetBinContent(273,93.24324);
   MPass->SetBinContent(274,91.04478);
   MPass->SetBinContent(275,86.48649);
   MPass->SetBinContent(276,73.33333);
   MPass->SetBinContent(277,73.23944);
   MPass->SetBinContent(278,90.12346);
   MPass->SetBinContent(279,80);
   MPass->SetBinContent(280,78.46154);
   MPass->SetBinContent(281,77.77778);
   MPass->SetBinContent(282,87.87879);
   MPass->SetBinContent(283,88.23529);
   MPass->SetBinContent(284,80.32787);
   MPass->SetBinContent(285,83.11688);
   MPass->SetBinContent(286,80.55556);
   MPass->SetBinContent(287,85.45455);
   MPass->SetBinContent(288,89.53488);
   MPass->SetBinContent(289,80.28169);
   MPass->SetBinContent(290,83.82353);
   MPass->SetBinContent(291,86.56716);
   MPass->SetBinContent(292,89.23077);
   MPass->SetBinContent(293,79.7619);
   MPass->SetBinContent(294,79.26829);
   MPass->SetBinContent(295,75);
   MPass->SetBinContent(296,68.51852);
   MPass->SetBinContent(297,77.04918);
   MPass->SetBinContent(298,52.38095);
   MPass->SetBinContent(301,72.09302);
   MPass->SetBinContent(302,88.4058);
   MPass->SetBinContent(303,80.35714);
   MPass->SetBinContent(304,92.30769);
   MPass->SetBinContent(305,87.27273);
   MPass->SetBinContent(306,89.09091);
   MPass->SetBinContent(307,91.78082);
   MPass->SetBinContent(308,92.64706);
   MPass->SetBinContent(309,92.95775);
   MPass->SetBinContent(310,86.95652);
   MPass->SetBinContent(311,94.64286);
   MPass->SetBinContent(312,85.10638);
   MPass->SetBinContent(313,97.05882);
   MPass->SetBinContent(314,92.85714);
   MPass->SetBinContent(315,90.27778);
   MPass->SetBinContent(316,84.74576);
   MPass->SetBinContent(317,88.23529);
   MPass->SetBinContent(318,91.30435);
   MPass->SetBinContent(319,93.33333);
   MPass->SetBinContent(320,95.58824);
   MPass->SetBinContent(321,88.0597);
   MPass->SetBinContent(322,90.78947);
   MPass->SetBinContent(323,84.48276);
   MPass->SetBinContent(324,80.55556);
   MPass->SetBinContent(325,82.8125);
   MPass->SetBinContent(326,83.05085);
   MPass->SetBinContent(327,75.75758);
   MPass->SetBinContent(328,77.77778);
   MPass->SetBinContent(329,78.78788);
   MPass->SetBinContent(330,84.21053);
   MPass->SetBinContent(331,82.27848);
   MPass->SetBinContent(332,77.94118);
   MPass->SetBinContent(333,73.84615);
   MPass->SetBinContent(334,73.91304);
   MPass->SetBinContent(335,81.15942);
   MPass->SetBinContent(336,63.07692);
   MPass->SetBinContent(337,75);
   MPass->SetBinContent(338,84.28571);
   MPass->SetBinContent(339,74.64789);
   MPass->SetBinContent(340,70.37037);
   MPass->SetBinContent(341,77.35849);
   MPass->SetBinContent(342,71.42857);
   MPass->SetBinContent(343,71.42857);
   MPass->SetBinContent(344,77.77778);
   MPass->SetBinContent(345,70.42254);
   MPass->SetBinContent(346,68.57143);
   MPass->SetBinContent(347,81.81818);
   MPass->SetBinContent(348,65.45455);
   MPass->SetBinContent(351,62.12121);
   MPass->SetBinContent(352,87.69231);
   MPass->SetBinContent(353,92.1875);
   MPass->SetBinContent(354,81.81818);
   MPass->SetBinContent(355,92.42424);
   MPass->SetBinContent(356,90.76923);
   MPass->SetBinContent(357,93.54839);
   MPass->SetBinContent(358,94.73684);
   MPass->SetBinContent(359,85.88235);
   MPass->SetBinContent(360,87.17949);
   MPass->SetBinContent(361,91.35802);
   MPass->SetBinContent(362,90.27778);
   MPass->SetBinContent(363,85.71429);
   MPass->SetBinContent(364,94.59459);
   MPass->SetBinContent(365,83.87097);
   MPass->SetBinContent(366,89.47368);
   MPass->SetBinContent(367,93.10345);
   MPass->SetBinContent(368,84.21053);
   MPass->SetBinContent(369,87.01299);
   MPass->SetBinContent(370,93.67089);
   MPass->SetBinContent(371,77.27273);
   MPass->SetBinContent(372,92.45283);
   MPass->SetBinContent(373,91.93548);
   MPass->SetBinContent(374,73.61111);
   MPass->SetBinContent(375,87.09677);
   MPass->SetBinContent(376,78.68852);
   MPass->SetBinContent(377,71.42857);
   MPass->SetBinContent(378,80.51948);
   MPass->SetBinContent(379,83.33333);
   MPass->SetBinContent(380,82.85714);
   MPass->SetBinContent(381,71.21212);
   MPass->SetBinContent(382,87.09677);
   MPass->SetBinContent(383,81.81818);
   MPass->SetBinContent(384,79.16667);
   MPass->SetBinContent(385,74.19355);
   MPass->SetBinContent(386,60.60606);
   MPass->SetBinContent(387,71.64179);
   MPass->SetBinContent(388,79.41176);
   MPass->SetBinContent(389,66.66667);
   MPass->SetBinContent(390,73.33333);
   MPass->SetBinContent(391,78.125);
   MPass->SetBinContent(392,85.29412);
   MPass->SetBinContent(393,76);
   MPass->SetBinContent(394,75.4717);
   MPass->SetBinContent(395,72.61905);
   MPass->SetBinContent(396,61.90476);
   MPass->SetBinContent(397,64.63415);
   MPass->SetBinContent(398,50);
   MPass->SetBinContent(401,68.75);
   MPass->SetBinContent(402,85.71429);
   MPass->SetBinContent(403,94.91525);
   MPass->SetBinContent(404,95.2381);
   MPass->SetBinContent(405,95.65217);
   MPass->SetBinContent(406,96.07843);
   MPass->SetBinContent(407,92.98246);
   MPass->SetBinContent(408,90.76923);
   MPass->SetBinContent(409,90.58824);
   MPass->SetBinContent(410,91.66667);
   MPass->SetBinContent(411,89.53488);
   MPass->SetBinContent(412,93.54839);
   MPass->SetBinContent(413,91.30435);
   MPass->SetBinContent(414,95.3125);
   MPass->SetBinContent(415,90.12346);
   MPass->SetBinContent(416,95.45455);
   MPass->SetBinContent(417,93.44262);
   MPass->SetBinContent(418,93.54839);
   MPass->SetBinContent(419,91.17647);
   MPass->SetBinContent(420,98.55072);
   MPass->SetBinContent(421,90.47619);
   MPass->SetBinContent(422,92.20779);
   MPass->SetBinContent(423,91.17647);
   MPass->SetBinContent(424,86.76471);
   MPass->SetBinContent(425,89.47368);
   MPass->SetBinContent(426,94.52055);
   MPass->SetBinContent(427,79.01235);
   MPass->SetBinContent(428,87.5);
   MPass->SetBinContent(429,88.88889);
   MPass->SetBinContent(430,87.69231);
   MPass->SetBinContent(431,86.95652);
   MPass->SetBinContent(432,86.76471);
   MPass->SetBinContent(433,80.70175);
   MPass->SetBinContent(434,84.28571);
   MPass->SetBinContent(435,82.95455);
   MPass->SetBinContent(436,75.64103);
   MPass->SetBinContent(437,84.12698);
   MPass->SetBinContent(438,86.74699);
   MPass->SetBinContent(439,85.07463);
   MPass->SetBinContent(440,80.51948);
   MPass->SetBinContent(441,81.81818);
   MPass->SetBinContent(442,80.82192);
   MPass->SetBinContent(443,75.75758);
   MPass->SetBinContent(444,85);
   MPass->SetBinContent(445,84.12698);
   MPass->SetBinContent(446,77.38095);
   MPass->SetBinContent(447,77.77778);
   MPass->SetBinContent(448,57.14286);
   MPass->SetBinContent(451,68.65672);
   MPass->SetBinContent(452,83.63636);
   MPass->SetBinContent(453,86.15385);
   MPass->SetBinContent(454,89.39394);
   MPass->SetBinContent(455,95.74468);
   MPass->SetBinContent(456,85);
   MPass->SetBinContent(457,92.98246);
   MPass->SetBinContent(458,90.90909);
   MPass->SetBinContent(459,92.98246);
   MPass->SetBinContent(460,89.23077);
   MPass->SetBinContent(461,92.30769);
   MPass->SetBinContent(462,91.13924);
   MPass->SetBinContent(463,91.66667);
   MPass->SetBinContent(464,93.15068);
   MPass->SetBinContent(465,86.15385);
   MPass->SetBinContent(466,86.53846);
   MPass->SetBinContent(467,94.2029);
   MPass->SetBinContent(468,93.44262);
   MPass->SetBinContent(469,86.76471);
   MPass->SetBinContent(470,90.47619);
   MPass->SetBinContent(471,81.15942);
   MPass->SetBinContent(472,91.42857);
   MPass->SetBinContent(473,88.88889);
   MPass->SetBinContent(474,84.50704);
   MPass->SetBinContent(475,86.76471);
   MPass->SetBinContent(476,83.07692);
   MPass->SetBinContent(477,89.58333);
   MPass->SetBinContent(478,73.33333);
   MPass->SetBinContent(479,90.54054);
   MPass->SetBinContent(480,72.22222);
   MPass->SetBinContent(481,80.70175);
   MPass->SetBinContent(482,81.01266);
   MPass->SetBinContent(483,72.30769);
   MPass->SetBinContent(484,74.6988);
   MPass->SetBinContent(485,77.63158);
   MPass->SetBinContent(486,76.5625);
   MPass->SetBinContent(487,79.16667);
   MPass->SetBinContent(488,82.27848);
   MPass->SetBinContent(489,70.4918);
   MPass->SetBinContent(490,73.77049);
   MPass->SetBinContent(491,72.88136);
   MPass->SetBinContent(492,77.61194);
   MPass->SetBinContent(493,83.87097);
   MPass->SetBinContent(494,74.62687);
   MPass->SetBinContent(495,76.47059);
   MPass->SetBinContent(496,67.69231);
   MPass->SetBinContent(497,69.09091);
   MPass->SetBinContent(498,51.35135);
   MPass->SetBinContent(501,70.58824);
   MPass->SetBinContent(502,87.7193);
   MPass->SetBinContent(503,77.58621);
   MPass->SetBinContent(504,85.48387);
   MPass->SetBinContent(505,93.22034);
   MPass->SetBinContent(506,91.78082);
   MPass->SetBinContent(507,90);
   MPass->SetBinContent(508,87.5);
   MPass->SetBinContent(509,84.33735);
   MPass->SetBinContent(510,83.33333);
   MPass->SetBinContent(511,93.75);
   MPass->SetBinContent(512,93.44262);
   MPass->SetBinContent(513,91.80328);
   MPass->SetBinContent(514,91.52542);
   MPass->SetBinContent(515,85.48387);
   MPass->SetBinContent(516,92.30769);
   MPass->SetBinContent(517,90.625);
   MPass->SetBinContent(518,94.44444);
   MPass->SetBinContent(519,88.46154);
   MPass->SetBinContent(520,97.2973);
   MPass->SetBinContent(521,80);
   MPass->SetBinContent(522,85.9375);
   MPass->SetBinContent(523,81.96721);
   MPass->SetBinContent(524,90.27778);
   MPass->SetBinContent(525,79.10448);
   MPass->SetBinContent(526,78.57143);
   MPass->SetBinContent(527,78.87324);
   MPass->SetBinContent(528,79.6875);
   MPass->SetBinContent(529,83.09859);
   MPass->SetBinContent(530,72.72727);
   MPass->SetBinContent(531,72.05882);
   MPass->SetBinContent(532,82.6087);
   MPass->SetBinContent(533,79.36508);
   MPass->SetBinContent(534,74.24242);
   MPass->SetBinContent(535,78.94737);
   MPass->SetBinContent(536,76.38889);
   MPass->SetBinContent(537,80.95238);
   MPass->SetBinContent(538,80.76923);
   MPass->SetBinContent(539,82.8125);
   MPass->SetBinContent(540,72.22222);
   MPass->SetBinContent(541,75.40984);
   MPass->SetBinContent(542,83.33333);
   MPass->SetBinContent(543,71.21212);
   MPass->SetBinContent(544,83.33333);
   MPass->SetBinContent(545,72.72727);
   MPass->SetBinContent(546,65.21739);
   MPass->SetBinContent(547,64.55696);
   MPass->SetBinContent(548,53.33333);
   MPass->SetBinContent(551,68.88889);
   MPass->SetBinContent(552,90.14085);
   MPass->SetBinContent(553,91.66667);
   MPass->SetBinContent(554,98.46154);
   MPass->SetBinContent(555,100);
   MPass->SetBinContent(556,89.70588);
   MPass->SetBinContent(557,95.08197);
   MPass->SetBinContent(558,88.70968);
   MPass->SetBinContent(559,89.18919);
   MPass->SetBinContent(560,95.2381);
   MPass->SetBinContent(561,94.44444);
   MPass->SetBinContent(562,94.3662);
   MPass->SetBinContent(563,89.87342);
   MPass->SetBinContent(564,97.10145);
   MPass->SetBinContent(565,90.27778);
   MPass->SetBinContent(566,91.66667);
   MPass->SetBinContent(567,94.82759);
   MPass->SetBinContent(568,89.85507);
   MPass->SetBinContent(569,94.28571);
   MPass->SetBinContent(570,95.3125);
   MPass->SetBinContent(571,96.72131);
   MPass->SetBinContent(572,93.65079);
   MPass->SetBinContent(573,90.27778);
   MPass->SetBinContent(574,88.52459);
   MPass->SetBinContent(575,81.69014);
   MPass->SetBinContent(576,88.75);
   MPass->SetBinContent(577,79.36508);
   MPass->SetBinContent(578,80.95238);
   MPass->SetBinContent(579,80);
   MPass->SetBinContent(580,76.25);
   MPass->SetBinContent(581,88.15789);
   MPass->SetBinContent(582,88.46154);
   MPass->SetBinContent(583,80);
   MPass->SetBinContent(584,77.33333);
   MPass->SetBinContent(585,88.17204);
   MPass->SetBinContent(586,88.23529);
   MPass->SetBinContent(587,84.81013);
   MPass->SetBinContent(588,90.76923);
   MPass->SetBinContent(589,78.78788);
   MPass->SetBinContent(590,80.30303);
   MPass->SetBinContent(591,88.0597);
   MPass->SetBinContent(592,87.17949);
   MPass->SetBinContent(593,84.21053);
   MPass->SetBinContent(594,83.60656);
   MPass->SetBinContent(595,79.10448);
   MPass->SetBinContent(596,76.47059);
   MPass->SetBinContent(597,70);
   MPass->SetBinContent(598,51.64835);
   MPass->SetBinContent(601,78.46154);
   MPass->SetBinContent(602,93.61702);
   MPass->SetBinContent(603,83.33333);
   MPass->SetBinContent(604,87.34177);
   MPass->SetBinContent(605,96.66667);
   MPass->SetBinContent(606,88.13559);
   MPass->SetBinContent(607,90.47619);
   MPass->SetBinContent(608,92.75362);
   MPass->SetBinContent(609,85.50725);
   MPass->SetBinContent(610,85.9375);
   MPass->SetBinContent(611,95.3125);
   MPass->SetBinContent(612,93.50649);
   MPass->SetBinContent(613,90.41096);
   MPass->SetBinContent(614,92.42424);
   MPass->SetBinContent(615,85.96491);
   MPass->SetBinContent(616,90.41096);
   MPass->SetBinContent(617,87.30159);
   MPass->SetBinContent(618,94.64286);
   MPass->SetBinContent(619,81.25);
   MPass->SetBinContent(620,89.39394);
   MPass->SetBinContent(621,89.87342);
   MPass->SetBinContent(622,87.5);
   MPass->SetBinContent(623,89.55224);
   MPass->SetBinContent(624,89.39394);
   MPass->SetBinContent(625,83.82353);
   MPass->SetBinContent(626,85.71429);
   MPass->SetBinContent(627,68.85246);
   MPass->SetBinContent(628,77.33333);
   MPass->SetBinContent(629,82.89474);
   MPass->SetBinContent(630,74.64789);
   MPass->SetBinContent(631,74.54545);
   MPass->SetBinContent(632,75);
   MPass->SetBinContent(633,72.13115);
   MPass->SetBinContent(634,74.57627);
   MPass->SetBinContent(635,90);
   MPass->SetBinContent(636,74.13793);
   MPass->SetBinContent(637,75.30864);
   MPass->SetBinContent(638,81.69014);
   MPass->SetBinContent(639,72.72727);
   MPass->SetBinContent(640,74.44444);
   MPass->SetBinContent(641,81.15942);
   MPass->SetBinContent(642,82.71605);
   MPass->SetBinContent(643,80);
   MPass->SetBinContent(644,83.33333);
   MPass->SetBinContent(645,77.61194);
   MPass->SetBinContent(646,72.83951);
   MPass->SetBinContent(647,68.83117);
   MPass->SetBinContent(648,58.20896);
   MPass->SetBinContent(651,75);
   MPass->SetBinContent(652,85.71429);
   MPass->SetBinContent(653,89.58333);
   MPass->SetBinContent(654,94.33962);
   MPass->SetBinContent(655,88.13559);
   MPass->SetBinContent(656,92.85714);
   MPass->SetBinContent(657,90);
   MPass->SetBinContent(658,90.47619);
   MPass->SetBinContent(659,84.50704);
   MPass->SetBinContent(660,91.5493);
   MPass->SetBinContent(661,92.95775);
   MPass->SetBinContent(662,92.30769);
   MPass->SetBinContent(663,88.57143);
   MPass->SetBinContent(664,92.85714);
   MPass->SetBinContent(665,91.5493);
   MPass->SetBinContent(666,89.74359);
   MPass->SetBinContent(667,91.42857);
   MPass->SetBinContent(668,90.47619);
   MPass->SetBinContent(669,84.48276);
   MPass->SetBinContent(670,92.20779);
   MPass->SetBinContent(671,87.14286);
   MPass->SetBinContent(672,92.42424);
   MPass->SetBinContent(673,87.35632);
   MPass->SetBinContent(674,89.0625);
   MPass->SetBinContent(675,74.1573);
   MPass->SetBinContent(676,82.6087);
   MPass->SetBinContent(677,76.1194);
   MPass->SetBinContent(678,67.14286);
   MPass->SetBinContent(679,78.94737);
   MPass->SetBinContent(680,77.46479);
   MPass->SetBinContent(681,70.76923);
   MPass->SetBinContent(682,72.60274);
   MPass->SetBinContent(683,78.26087);
   MPass->SetBinContent(684,72.22222);
   MPass->SetBinContent(685,77.10843);
   MPass->SetBinContent(686,73.75);
   MPass->SetBinContent(687,75.34247);
   MPass->SetBinContent(688,78.37838);
   MPass->SetBinContent(689,74.24242);
   MPass->SetBinContent(690,71.83099);
   MPass->SetBinContent(691,79.31034);
   MPass->SetBinContent(692,74.19355);
   MPass->SetBinContent(693,81.08108);
   MPass->SetBinContent(694,72.22222);
   MPass->SetBinContent(695,67.07317);
   MPass->SetBinContent(696,70.88608);
   MPass->SetBinContent(697,73.4375);
   MPass->SetBinContent(698,30.66667);
   MPass->SetBinContent(701,72.58065);
   MPass->SetBinContent(702,92);
   MPass->SetBinContent(703,100);
   MPass->SetBinContent(704,93.75);
   MPass->SetBinContent(705,92.1875);
   MPass->SetBinContent(706,93.75);
   MPass->SetBinContent(707,96);
   MPass->SetBinContent(708,96.61017);
   MPass->SetBinContent(709,90.32258);
   MPass->SetBinContent(710,93.05556);
   MPass->SetBinContent(711,93.44262);
   MPass->SetBinContent(712,95.45455);
   MPass->SetBinContent(713,91.30435);
   MPass->SetBinContent(714,91.78082);
   MPass->SetBinContent(715,93.93939);
   MPass->SetBinContent(716,90.76923);
   MPass->SetBinContent(717,96.8254);
   MPass->SetBinContent(718,93.54839);
   MPass->SetBinContent(719,91.37931);
   MPass->SetBinContent(720,94.25287);
   MPass->SetBinContent(721,95.3125);
   MPass->SetBinContent(722,91.42857);
   MPass->SetBinContent(723,96.20253);
   MPass->SetBinContent(724,81.33333);
   MPass->SetBinContent(725,81.66667);
   MPass->SetBinContent(726,79.71014);
   MPass->SetBinContent(727,79.6875);
   MPass->SetBinContent(728,76.81159);
   MPass->SetBinContent(729,83.33333);
   MPass->SetBinContent(730,79.10448);
   MPass->SetBinContent(731,71.42857);
   MPass->SetBinContent(732,76.08696);
   MPass->SetBinContent(733,76.47059);
   MPass->SetBinContent(734,75.30864);
   MPass->SetBinContent(735,84.21053);
   MPass->SetBinContent(736,76.47059);
   MPass->SetBinContent(737,77.33333);
   MPass->SetBinContent(738,80);
   MPass->SetBinContent(739,84.21053);
   MPass->SetBinContent(740,83.05085);
   MPass->SetBinContent(741,94.04762);
   MPass->SetBinContent(742,90.38462);
   MPass->SetBinContent(743,81.39535);
   MPass->SetBinContent(744,72.34043);
   MPass->SetBinContent(745,76.08696);
   MPass->SetBinContent(746,71.62162);
   MPass->SetBinContent(747,72.72727);
   MPass->SetBinContent(748,49.15254);
   MPass->SetBinContent(751,81.35593);
   MPass->SetBinContent(752,97.61905);
   MPass->SetBinContent(753,87.69231);
   MPass->SetBinContent(754,89.55224);
   MPass->SetBinContent(755,91.48936);
   MPass->SetBinContent(756,95.2381);
   MPass->SetBinContent(757,91.37931);
   MPass->SetBinContent(758,93.44262);
   MPass->SetBinContent(759,91.04478);
   MPass->SetBinContent(760,91.78082);
   MPass->SetBinContent(761,98.18182);
   MPass->SetBinContent(762,93.10345);
   MPass->SetBinContent(763,89.79592);
   MPass->SetBinContent(764,94.11765);
   MPass->SetBinContent(765,83.33333);
   MPass->SetBinContent(766,85.9375);
   MPass->SetBinContent(767,95.45455);
   MPass->SetBinContent(768,95.2381);
   MPass->SetBinContent(769,94.11765);
   MPass->SetBinContent(770,92.06349);
   MPass->SetBinContent(771,83.11688);
   MPass->SetBinContent(772,87.83784);
   MPass->SetBinContent(773,91.42857);
   MPass->SetBinContent(774,83.09859);
   MPass->SetBinContent(775,82.5);
   MPass->SetBinContent(776,78.94737);
   MPass->SetBinContent(777,76.05634);
   MPass->SetBinContent(778,72.88136);
   MPass->SetBinContent(779,75);
   MPass->SetBinContent(780,87.5);
   MPass->SetBinContent(784,79.16667);
   MPass->SetBinContent(785,60.97561);
   MPass->SetBinContent(786,76.92308);
   MPass->SetBinContent(787,80.32787);
   MPass->SetBinContent(788,73.68421);
   MPass->SetBinContent(789,64.55696);
   MPass->SetBinContent(790,73.17073);
   MPass->SetBinContent(791,79.16667);
   MPass->SetBinContent(792,80.76923);
   MPass->SetBinContent(796,76.47059);
   MPass->SetBinContent(797,64.40678);
   MPass->SetBinContent(798,52);
   MPass->SetBinContent(801,71.23288);
   MPass->SetBinContent(802,93.22034);
   MPass->SetBinContent(803,90.47619);
   MPass->SetBinContent(804,87.5);
   MPass->SetBinContent(805,100);
   MPass->SetBinContent(806,86.88525);
   MPass->SetBinContent(807,94.2029);
   MPass->SetBinContent(808,95.08197);
   MPass->SetBinContent(809,90.8046);
   MPass->SetBinContent(810,88.73239);
   MPass->SetBinContent(811,92.75362);
   MPass->SetBinContent(812,89.47368);
   MPass->SetBinContent(813,93.54839);
   MPass->SetBinContent(814,98.36066);
   MPass->SetBinContent(815,94.28571);
   MPass->SetBinContent(816,89.47368);
   MPass->SetBinContent(817,91.52542);
   MPass->SetBinContent(818,89.55224);
   MPass->SetBinContent(819,89.70588);
   MPass->SetBinContent(820,100);
   MPass->SetBinContent(821,91.07143);
   MPass->SetBinContent(822,86.36364);
   MPass->SetBinContent(823,84.72222);
   MPass->SetBinContent(824,78.46154);
   MPass->SetBinContent(825,82.14286);
   MPass->SetBinContent(826,78.16092);
   MPass->SetBinContent(827,78.78788);
   MPass->SetBinContent(828,78.66667);
   MPass->SetBinContent(829,76.08696);
   MPass->SetBinContent(835,86.44068);
   MPass->SetBinContent(836,80.89888);
   MPass->SetBinContent(837,78.78788);
   MPass->SetBinContent(838,76.62338);
   MPass->SetBinContent(839,82.02247);
   MPass->SetBinContent(840,80.4878);
   MPass->SetBinContent(841,85.18519);
   MPass->SetBinContent(847,61.40351);
   MPass->SetBinContent(848,44.64286);
   MPass->SetBinContent(851,75.67568);
   MPass->SetBinContent(852,100);
   MPass->SetBinContent(853,94.64286);
   MPass->SetBinContent(854,91.22807);
   MPass->SetBinContent(855,86.95652);
   MPass->SetBinContent(856,92.06349);
   MPass->SetBinContent(857,95.38462);
   MPass->SetBinContent(858,95.52239);
   MPass->SetBinContent(859,88.88889);
   MPass->SetBinContent(860,100);
   MPass->SetBinContent(861,98);
   MPass->SetBinContent(862,95.89041);
   MPass->SetBinContent(863,87.32394);
   MPass->SetBinContent(864,98.59155);
   MPass->SetBinContent(865,94.91525);
   MPass->SetBinContent(866,98.52941);
   MPass->SetBinContent(867,98.46154);
   MPass->SetBinContent(868,98.33333);
   MPass->SetBinContent(869,97.4359);
   MPass->SetBinContent(870,94.02985);
   MPass->SetBinContent(871,83.58209);
   MPass->SetBinContent(872,95.16129);
   MPass->SetBinContent(873,97.4026);
   MPass->SetBinContent(874,90.47619);
   MPass->SetBinContent(875,86.2069);
   MPass->SetBinContent(876,87.17949);
   MPass->SetBinContent(877,77.58621);
   MPass->SetBinContent(878,81.25);
   MPass->SetBinContent(879,81.25);
   MPass->SetBinContent(885,90.2439);
   MPass->SetBinContent(886,86.48649);
   MPass->SetBinContent(887,85.52632);
   MPass->SetBinContent(888,86.2069);
   MPass->SetBinContent(889,80.51948);
   MPass->SetBinContent(890,69.23077);
   MPass->SetBinContent(891,82.6087);
   MPass->SetBinContent(897,89.13043);
   MPass->SetBinContent(898,50.61728);
   MPass->SetBinContent(901,75);
   MPass->SetBinContent(902,90);
   MPass->SetBinContent(903,93.05556);
   MPass->SetBinContent(904,94.82759);
   MPass->SetBinContent(905,92.45283);
   MPass->SetBinContent(906,97.05882);
   MPass->SetBinContent(907,95.71429);
   MPass->SetBinContent(908,95.16129);
   MPass->SetBinContent(909,90);
   MPass->SetBinContent(910,92.42424);
   MPass->SetBinContent(911,97.2973);
   MPass->SetBinContent(912,93.24324);
   MPass->SetBinContent(913,89.87342);
   MPass->SetBinContent(914,90.14085);
   MPass->SetBinContent(915,96.15385);
   MPass->SetBinContent(916,91.66667);
   MPass->SetBinContent(917,92.42424);
   MPass->SetBinContent(918,98.59155);
   MPass->SetBinContent(919,91.42857);
   MPass->SetBinContent(920,96.66667);
   MPass->SetBinContent(921,85.96491);
   MPass->SetBinContent(922,83.33333);
   MPass->SetBinContent(923,89.65517);
   MPass->SetBinContent(924,85.88235);
   MPass->SetBinContent(925,75.60976);
   MPass->SetBinContent(926,77.9661);
   MPass->SetBinContent(927,75.94937);
   MPass->SetBinContent(928,70.27027);
   MPass->SetBinContent(929,82);
   MPass->SetBinContent(935,85.71429);
   MPass->SetBinContent(936,80.43478);
   MPass->SetBinContent(937,79.51807);
   MPass->SetBinContent(938,76.62338);
   MPass->SetBinContent(939,78.57143);
   MPass->SetBinContent(940,67.12329);
   MPass->SetBinContent(941,81.39535);
   MPass->SetBinContent(947,74.54545);
   MPass->SetBinContent(948,42.85714);
   MPass->SetBinContent(951,72.83951);
   MPass->SetBinContent(952,95.91837);
   MPass->SetBinContent(953,88.46154);
   MPass->SetBinContent(954,89.87342);
   MPass->SetBinContent(955,98.03922);
   MPass->SetBinContent(956,85.29412);
   MPass->SetBinContent(957,88.0597);
   MPass->SetBinContent(958,96.36364);
   MPass->SetBinContent(959,86.36364);
   MPass->SetBinContent(960,94.28571);
   MPass->SetBinContent(961,92.98246);
   MPass->SetBinContent(962,96.92308);
   MPass->SetBinContent(963,83.60656);
   MPass->SetBinContent(964,89.0625);
   MPass->SetBinContent(965,92.85714);
   MPass->SetBinContent(966,86.44068);
   MPass->SetBinContent(967,96.875);
   MPass->SetBinContent(968,88.15789);
   MPass->SetBinContent(969,94.52055);
   MPass->SetBinContent(970,96.20253);
   MPass->SetBinContent(971,89.47368);
   MPass->SetBinContent(972,86.56716);
   MPass->SetBinContent(973,90.90909);
   MPass->SetBinContent(974,86.36364);
   MPass->SetBinContent(975,83.09859);
   MPass->SetBinContent(976,78.31325);
   MPass->SetBinContent(977,77.77778);
   MPass->SetBinContent(978,71.79487);
   MPass->SetBinContent(979,64.38356);
   MPass->SetBinContent(980,88.46154);
   MPass->SetBinContent(984,96);
   MPass->SetBinContent(985,86.76471);
   MPass->SetBinContent(986,78.65169);
   MPass->SetBinContent(987,85.29412);
   MPass->SetBinContent(988,75.36232);
   MPass->SetBinContent(989,76.13636);
   MPass->SetBinContent(990,85.89744);
   MPass->SetBinContent(991,82.6087);
   MPass->SetBinContent(992,88.46154);
   MPass->SetBinContent(996,61.90476);
   MPass->SetBinContent(997,68.91892);
   MPass->SetBinContent(998,54.79452);
   MPass->SetBinContent(1001,70.37037);
   MPass->SetBinContent(1002,98.4375);
   MPass->SetBinContent(1003,96.2963);
   MPass->SetBinContent(1004,96);
   MPass->SetBinContent(1005,94.80519);
   MPass->SetBinContent(1006,90.56604);
   MPass->SetBinContent(1007,91.07143);
   MPass->SetBinContent(1008,98.36066);
   MPass->SetBinContent(1009,91.66667);
   MPass->SetBinContent(1010,88.33333);
   MPass->SetBinContent(1011,91.80328);
   MPass->SetBinContent(1012,91.52542);
   MPass->SetBinContent(1013,91.22807);
   MPass->SetBinContent(1014,98.63014);
   MPass->SetBinContent(1015,96);
   MPass->SetBinContent(1016,90.625);
   MPass->SetBinContent(1017,97.26027);
   MPass->SetBinContent(1018,93.93939);
   MPass->SetBinContent(1019,90.38462);
   MPass->SetBinContent(1020,94.73684);
   MPass->SetBinContent(1021,92.06349);
   MPass->SetBinContent(1022,100);
   MPass->SetBinContent(1023,93.15068);
   MPass->SetBinContent(1024,86.88525);
   MPass->SetBinContent(1025,87.5);
   MPass->SetBinContent(1026,84.84848);
   MPass->SetBinContent(1027,76.54321);
   MPass->SetBinContent(1028,74.64789);
   MPass->SetBinContent(1029,82.27848);
   MPass->SetBinContent(1030,79.66102);
   MPass->SetBinContent(1031,72);
   MPass->SetBinContent(1032,90);
   MPass->SetBinContent(1033,82.6087);
   MPass->SetBinContent(1034,71.79487);
   MPass->SetBinContent(1035,87.83784);
   MPass->SetBinContent(1036,89.87342);
   MPass->SetBinContent(1037,77.64706);
   MPass->SetBinContent(1038,87.77778);
   MPass->SetBinContent(1039,83.75);
   MPass->SetBinContent(1040,86.30137);
   MPass->SetBinContent(1041,87.34177);
   MPass->SetBinContent(1042,79.48718);
   MPass->SetBinContent(1043,90);
   MPass->SetBinContent(1044,86.27451);
   MPass->SetBinContent(1045,85.41667);
   MPass->SetBinContent(1046,83.14607);
   MPass->SetBinContent(1047,79.31034);
   MPass->SetBinContent(1048,57.14286);
   MPass->SetBinContent(1051,66.66667);
   MPass->SetBinContent(1052,90.38462);
   MPass->SetBinContent(1053,95.2381);
   MPass->SetBinContent(1054,89.47368);
   MPass->SetBinContent(1055,95.52239);
   MPass->SetBinContent(1056,88.23529);
   MPass->SetBinContent(1057,89.0411);
   MPass->SetBinContent(1058,95.08197);
   MPass->SetBinContent(1059,85.29412);
   MPass->SetBinContent(1060,91.17647);
   MPass->SetBinContent(1061,90.76923);
   MPass->SetBinContent(1062,90.54054);
   MPass->SetBinContent(1063,91.89189);
   MPass->SetBinContent(1064,95.08197);
   MPass->SetBinContent(1065,82.66667);
   MPass->SetBinContent(1066,89.85507);
   MPass->SetBinContent(1067,97.10145);
   MPass->SetBinContent(1068,86.11111);
   MPass->SetBinContent(1069,91.17647);
   MPass->SetBinContent(1070,87.09677);
   MPass->SetBinContent(1071,88.70968);
   MPass->SetBinContent(1072,84.33735);
   MPass->SetBinContent(1073,92.20779);
   MPass->SetBinContent(1074,89.87342);
   MPass->SetBinContent(1075,82.8125);
   MPass->SetBinContent(1076,78.94737);
   MPass->SetBinContent(1077,72.58065);
   MPass->SetBinContent(1078,72.58065);
   MPass->SetBinContent(1079,76.25);
   MPass->SetBinContent(1080,69.69697);
   MPass->SetBinContent(1081,73.23944);
   MPass->SetBinContent(1082,78.33333);
   MPass->SetBinContent(1083,70.96774);
   MPass->SetBinContent(1084,77.94118);
   MPass->SetBinContent(1085,78.125);
   MPass->SetBinContent(1086,76.66667);
   MPass->SetBinContent(1087,76.92308);
   MPass->SetBinContent(1088,77.38095);
   MPass->SetBinContent(1089,77.04918);
   MPass->SetBinContent(1090,77.04918);
   MPass->SetBinContent(1091,80.26316);
   MPass->SetBinContent(1092,84.93151);
   MPass->SetBinContent(1093,80.45977);
   MPass->SetBinContent(1094,83.13253);
   MPass->SetBinContent(1095,73.80952);
   MPass->SetBinContent(1096,75.2809);
   MPass->SetBinContent(1097,85.36585);
   MPass->SetBinContent(1098,50.70423);
   MPass->SetBinContent(1101,68.33333);
   MPass->SetBinContent(1102,90.90909);
   MPass->SetBinContent(1103,82.6087);
   MPass->SetBinContent(1104,81.81818);
   MPass->SetBinContent(1105,92.30769);
   MPass->SetBinContent(1106,91.37931);
   MPass->SetBinContent(1107,93.93939);
   MPass->SetBinContent(1108,89.33333);
   MPass->SetBinContent(1109,89.83051);
   MPass->SetBinContent(1110,89.55224);
   MPass->SetBinContent(1111,93.05556);
   MPass->SetBinContent(1112,88.57143);
   MPass->SetBinContent(1113,90.32258);
   MPass->SetBinContent(1114,98.27586);
   MPass->SetBinContent(1115,95.45455);
   MPass->SetBinContent(1116,90.32258);
   MPass->SetBinContent(1117,93.50649);
   MPass->SetBinContent(1118,92.64706);
   MPass->SetBinContent(1119,89.85507);
   MPass->SetBinContent(1120,96.15385);
   MPass->SetBinContent(1121,90.66667);
   MPass->SetBinContent(1122,90.27778);
   MPass->SetBinContent(1123,96.49123);
   MPass->SetBinContent(1124,77.9661);
   MPass->SetBinContent(1125,83.72093);
   MPass->SetBinContent(1126,84.05797);
   MPass->SetBinContent(1127,78.57143);
   MPass->SetBinContent(1128,84.48276);
   MPass->SetBinContent(1129,83.56164);
   MPass->SetBinContent(1130,72.30769);
   MPass->SetBinContent(1131,80);
   MPass->SetBinContent(1132,75.94937);
   MPass->SetBinContent(1133,76.38889);
   MPass->SetBinContent(1134,78.94737);
   MPass->SetBinContent(1135,73.49398);
   MPass->SetBinContent(1136,69.38776);
   MPass->SetBinContent(1137,70.73171);
   MPass->SetBinContent(1138,88.60759);
   MPass->SetBinContent(1139,77.77778);
   MPass->SetBinContent(1140,76.54321);
   MPass->SetBinContent(1141,84.90566);
   MPass->SetBinContent(1142,72.13115);
   MPass->SetBinContent(1143,81.69014);
   MPass->SetBinContent(1144,79.72973);
   MPass->SetBinContent(1145,76.38889);
   MPass->SetBinContent(1146,79.26829);
   MPass->SetBinContent(1147,83.33333);
   MPass->SetBinContent(1148,56.47059);
   MPass->SetBinContent(1151,71.64179);
   MPass->SetBinContent(1152,94.82759);
   MPass->SetBinContent(1153,94.2029);
   MPass->SetBinContent(1154,92.64706);
   MPass->SetBinContent(1155,94.73684);
   MPass->SetBinContent(1156,95.77465);
   MPass->SetBinContent(1157,95.16129);
   MPass->SetBinContent(1158,94.44444);
   MPass->SetBinContent(1159,90.27778);
   MPass->SetBinContent(1160,96.875);
   MPass->SetBinContent(1161,96.77419);
   MPass->SetBinContent(1162,91.17647);
   MPass->SetBinContent(1163,95.38462);
   MPass->SetBinContent(1164,95.83333);
   MPass->SetBinContent(1165,93.42105);
   MPass->SetBinContent(1166,90.54054);
   MPass->SetBinContent(1167,97.33333);
   MPass->SetBinContent(1168,95.3125);
   MPass->SetBinContent(1169,93.65079);
   MPass->SetBinContent(1170,91.17647);
   MPass->SetBinContent(1171,96.8254);
   MPass->SetBinContent(1172,93.58974);
   MPass->SetBinContent(1173,97.56098);
   MPass->SetBinContent(1174,88.88889);
   MPass->SetBinContent(1175,83.07692);
   MPass->SetBinContent(1176,88.57143);
   MPass->SetBinContent(1177,86.30137);
   MPass->SetBinContent(1178,85.13514);
   MPass->SetBinContent(1179,91.42857);
   MPass->SetBinContent(1180,87.14286);
   MPass->SetBinContent(1181,89.41176);
   MPass->SetBinContent(1182,85.9375);
   MPass->SetBinContent(1183,83.5443);
   MPass->SetBinContent(1184,84.33735);
   MPass->SetBinContent(1185,90.14085);
   MPass->SetBinContent(1186,88.57143);
   MPass->SetBinContent(1187,80);
   MPass->SetBinContent(1188,89.39394);
   MPass->SetBinContent(1189,74.68354);
   MPass->SetBinContent(1190,83.52941);
   MPass->SetBinContent(1191,83.72093);
   MPass->SetBinContent(1192,82.43243);
   MPass->SetBinContent(1193,85.71429);
   MPass->SetBinContent(1194,85.71429);
   MPass->SetBinContent(1195,77.63158);
   MPass->SetBinContent(1196,83.11688);
   MPass->SetBinContent(1197,84.09091);
   MPass->SetBinContent(1198,61.90476);
   MPass->SetBinContent(1201,64.15094);
   MPass->SetBinContent(1202,93.05556);
   MPass->SetBinContent(1203,88.70968);
   MPass->SetBinContent(1204,89.23077);
   MPass->SetBinContent(1205,92.75362);
   MPass->SetBinContent(1206,89.0411);
   MPass->SetBinContent(1207,95.3125);
   MPass->SetBinContent(1208,94.11765);
   MPass->SetBinContent(1209,81.96721);
   MPass->SetBinContent(1210,89.87342);
   MPass->SetBinContent(1211,91.22807);
   MPass->SetBinContent(1212,94.64286);
   MPass->SetBinContent(1213,94.44444);
   MPass->SetBinContent(1214,98.4127);
   MPass->SetBinContent(1215,90.16393);
   MPass->SetBinContent(1216,90.76923);
   MPass->SetBinContent(1217,96.20253);
   MPass->SetBinContent(1218,92.45283);
   MPass->SetBinContent(1219,98.3871);
   MPass->SetBinContent(1220,87.69231);
   MPass->SetBinContent(1221,90.47619);
   MPass->SetBinContent(1222,83.33333);
   MPass->SetBinContent(1223,96.61017);
   MPass->SetBinContent(1224,82.53968);
   MPass->SetBinContent(1225,86.56716);
   MPass->SetBinContent(1226,90.16393);
   MPass->SetBinContent(1227,77.94118);
   MPass->SetBinContent(1228,71.95122);
   MPass->SetBinContent(1229,89.3617);
   MPass->SetBinContent(1230,79.74684);
   MPass->SetBinContent(1231,80);
   MPass->SetBinContent(1232,83.33333);
   MPass->SetBinContent(1233,82.08955);
   MPass->SetBinContent(1234,76.31579);
   MPass->SetBinContent(1235,82.6087);
   MPass->SetBinContent(1236,68.91892);
   MPass->SetBinContent(1237,77.02703);
   MPass->SetBinContent(1238,85.13514);
   MPass->SetBinContent(1239,70.73171);
   MPass->SetBinContent(1240,78.31325);
   MPass->SetBinContent(1241,76.47059);
   MPass->SetBinContent(1242,79.77528);
   MPass->SetBinContent(1243,79.26829);
   MPass->SetBinContent(1244,85.29412);
   MPass->SetBinContent(1245,74.35897);
   MPass->SetBinContent(1246,76.66667);
   MPass->SetBinContent(1247,80.30303);
   MPass->SetBinContent(1248,51.94805);
   MPass->SetBinContent(1251,64.81481);
   MPass->SetBinContent(1252,88.67925);
   MPass->SetBinContent(1253,85.71429);
   MPass->SetBinContent(1254,86.88525);
   MPass->SetBinContent(1255,89.79592);
   MPass->SetBinContent(1256,94.66667);
   MPass->SetBinContent(1257,89.33333);
   MPass->SetBinContent(1258,89.39394);
   MPass->SetBinContent(1259,92.64706);
   MPass->SetBinContent(1260,95.94595);
   MPass->SetBinContent(1261,98.4375);
   MPass->SetBinContent(1262,94.91525);
   MPass->SetBinContent(1263,92.06349);
   MPass->SetBinContent(1264,90.76923);
   MPass->SetBinContent(1265,83.63636);
   MPass->SetBinContent(1266,86.2069);
   MPass->SetBinContent(1267,91.37931);
   MPass->SetBinContent(1268,90.32258);
   MPass->SetBinContent(1269,89.74359);
   MPass->SetBinContent(1270,86.44068);
   MPass->SetBinContent(1271,85.50725);
   MPass->SetBinContent(1272,84.12698);
   MPass->SetBinContent(1273,89.23077);
   MPass->SetBinContent(1274,81.15942);
   MPass->SetBinContent(1275,84);
   MPass->SetBinContent(1276,84.41558);
   MPass->SetBinContent(1277,75);
   MPass->SetBinContent(1278,75.64103);
   MPass->SetBinContent(1279,80);
   MPass->SetBinContent(1280,78.04878);
   MPass->SetBinContent(1281,77.46479);
   MPass->SetBinContent(1282,78.75);
   MPass->SetBinContent(1283,76.05634);
   MPass->SetBinContent(1284,73.68421);
   MPass->SetBinContent(1285,69.47368);
   MPass->SetBinContent(1286,73.9726);
   MPass->SetBinContent(1287,71.23288);
   MPass->SetBinContent(1288,75.60976);
   MPass->SetBinContent(1289,75);
   MPass->SetBinContent(1290,65.75342);
   MPass->SetBinContent(1291,79.16667);
   MPass->SetBinContent(1292,70.17544);
   MPass->SetBinContent(1293,74);
   MPass->SetBinContent(1294,79.31034);
   MPass->SetBinContent(1295,76.92308);
   MPass->SetBinContent(1296,76.31579);
   MPass->SetBinContent(1297,80.82192);
   MPass->SetBinContent(1298,53.73134);
   MPass->SetBinContent(1301,72.72727);
   MPass->SetBinContent(1302,93.84615);
   MPass->SetBinContent(1303,98.3871);
   MPass->SetBinContent(1304,93.33333);
   MPass->SetBinContent(1305,97.22222);
   MPass->SetBinContent(1306,92.85714);
   MPass->SetBinContent(1307,95.58824);
   MPass->SetBinContent(1308,96.34146);
   MPass->SetBinContent(1309,94.28571);
   MPass->SetBinContent(1310,92.95775);
   MPass->SetBinContent(1311,95.65217);
   MPass->SetBinContent(1312,96.77419);
   MPass->SetBinContent(1313,91.89189);
   MPass->SetBinContent(1314,95.55556);
   MPass->SetBinContent(1315,93.75);
   MPass->SetBinContent(1316,89.23077);
   MPass->SetBinContent(1317,95);
   MPass->SetBinContent(1318,94.91525);
   MPass->SetBinContent(1319,93.75);
   MPass->SetBinContent(1320,92.30769);
   MPass->SetBinContent(1321,98.61111);
   MPass->SetBinContent(1322,96.72131);
   MPass->SetBinContent(1323,89.39394);
   MPass->SetBinContent(1324,94.82759);
   MPass->SetBinContent(1325,91.30435);
   MPass->SetBinContent(1326,95.94595);
   MPass->SetBinContent(1327,86.15385);
   MPass->SetBinContent(1328,79.22078);
   MPass->SetBinContent(1329,86.76471);
   MPass->SetBinContent(1330,91.78082);
   MPass->SetBinContent(1331,70.66667);
   MPass->SetBinContent(1332,78.57143);
   MPass->SetBinContent(1333,83.95062);
   MPass->SetBinContent(1334,73.49398);
   MPass->SetBinContent(1335,84.93151);
   MPass->SetBinContent(1336,72.5);
   MPass->SetBinContent(1337,75.36232);
   MPass->SetBinContent(1338,81.01266);
   MPass->SetBinContent(1339,80.95238);
   MPass->SetBinContent(1340,76.47059);
   MPass->SetBinContent(1341,80.45977);
   MPass->SetBinContent(1342,87.69231);
   MPass->SetBinContent(1343,82.53968);
   MPass->SetBinContent(1344,86.58537);
   MPass->SetBinContent(1345,80.4878);
   MPass->SetBinContent(1346,89.74359);
   MPass->SetBinContent(1347,88.46154);
   MPass->SetBinContent(1348,62.31884);
   MPass->SetBinContent(1351,67.27273);
   MPass->SetBinContent(1352,100);
   MPass->SetBinContent(1353,88.88889);
   MPass->SetBinContent(1354,87.7193);
   MPass->SetBinContent(1355,100);
   MPass->SetBinContent(1356,89.28571);
   MPass->SetBinContent(1357,90.74074);
   MPass->SetBinContent(1358,93.02326);
   MPass->SetBinContent(1359,90.16393);
   MPass->SetBinContent(1360,91.66667);
   MPass->SetBinContent(1361,91.04478);
   MPass->SetBinContent(1362,93.54839);
   MPass->SetBinContent(1363,88.52459);
   MPass->SetBinContent(1364,89.65517);
   MPass->SetBinContent(1365,92.59259);
   MPass->SetBinContent(1366,85.71429);
   MPass->SetBinContent(1367,94.44444);
   MPass->SetBinContent(1368,93.33333);
   MPass->SetBinContent(1369,91.80328);
   MPass->SetBinContent(1370,89.70588);
   MPass->SetBinContent(1371,95.65217);
   MPass->SetBinContent(1372,85.71429);
   MPass->SetBinContent(1373,86.48649);
   MPass->SetBinContent(1374,89.0625);
   MPass->SetBinContent(1375,87.30159);
   MPass->SetBinContent(1376,84.50704);
   MPass->SetBinContent(1377,70.37037);
   MPass->SetBinContent(1378,86.56716);
   MPass->SetBinContent(1379,89.18919);
   MPass->SetBinContent(1380,83.58209);
   MPass->SetBinContent(1381,74.32432);
   MPass->SetBinContent(1382,84.61538);
   MPass->SetBinContent(1383,69.23077);
   MPass->SetBinContent(1384,79.54545);
   MPass->SetBinContent(1385,72.72727);
   MPass->SetBinContent(1386,81.08108);
   MPass->SetBinContent(1387,77.10843);
   MPass->SetBinContent(1388,72.5);
   MPass->SetBinContent(1389,73.9726);
   MPass->SetBinContent(1390,69.73684);
   MPass->SetBinContent(1391,76.5625);
   MPass->SetBinContent(1392,75.5814);
   MPass->SetBinContent(1393,75.75758);
   MPass->SetBinContent(1394,87.34177);
   MPass->SetBinContent(1395,77.33333);
   MPass->SetBinContent(1396,81.33333);
   MPass->SetBinContent(1397,81.57895);
   MPass->SetBinContent(1398,64.38356);
   MPass->SetBinContent(1401,76.5625);
   MPass->SetBinContent(1402,96);
   MPass->SetBinContent(1403,94.3662);
   MPass->SetBinContent(1404,94.33962);
   MPass->SetBinContent(1405,91.07143);
   MPass->SetBinContent(1406,85.71429);
   MPass->SetBinContent(1407,93.84615);
   MPass->SetBinContent(1408,92.42424);
   MPass->SetBinContent(1409,83.92857);
   MPass->SetBinContent(1410,84.28571);
   MPass->SetBinContent(1411,96.38554);
   MPass->SetBinContent(1412,92.30769);
   MPass->SetBinContent(1413,86.36364);
   MPass->SetBinContent(1414,92.85714);
   MPass->SetBinContent(1415,91.93548);
   MPass->SetBinContent(1416,93.50649);
   MPass->SetBinContent(1417,94.44444);
   MPass->SetBinContent(1418,85);
   MPass->SetBinContent(1419,86.95652);
   MPass->SetBinContent(1420,93.50649);
   MPass->SetBinContent(1421,85.9375);
   MPass->SetBinContent(1422,85.71429);
   MPass->SetBinContent(1423,92.95775);
   MPass->SetBinContent(1424,84.12698);
   MPass->SetBinContent(1425,96.34146);
   MPass->SetBinContent(1426,87.67123);
   MPass->SetBinContent(1427,72.72727);
   MPass->SetBinContent(1428,80.28169);
   MPass->SetBinContent(1429,80.23256);
   MPass->SetBinContent(1430,68.33333);
   MPass->SetBinContent(1431,73.33333);
   MPass->SetBinContent(1432,76.71233);
   MPass->SetBinContent(1433,80.30303);
   MPass->SetBinContent(1434,78.66667);
   MPass->SetBinContent(1435,78.37838);
   MPass->SetBinContent(1436,72);
   MPass->SetBinContent(1437,76.71233);
   MPass->SetBinContent(1438,78.20513);
   MPass->SetBinContent(1439,81.81818);
   MPass->SetBinContent(1440,73.52941);
   MPass->SetBinContent(1441,82.02247);
   MPass->SetBinContent(1442,66.66667);
   MPass->SetBinContent(1443,83.33333);
   MPass->SetBinContent(1444,89.47368);
   MPass->SetBinContent(1445,80.24691);
   MPass->SetBinContent(1446,77.21519);
   MPass->SetBinContent(1447,77.90698);
   MPass->SetBinContent(1448,58.22785);
   MPass->SetBinContent(1451,65);
   MPass->SetBinContent(1452,83.58209);
   MPass->SetBinContent(1453,91.66667);
   MPass->SetBinContent(1454,98.24561);
   MPass->SetBinContent(1455,100);
   MPass->SetBinContent(1456,91.80328);
   MPass->SetBinContent(1457,96.61017);
   MPass->SetBinContent(1458,100);
   MPass->SetBinContent(1459,94.66667);
   MPass->SetBinContent(1460,93.75);
   MPass->SetBinContent(1461,97.36842);
   MPass->SetBinContent(1462,95.58824);
   MPass->SetBinContent(1463,91.02564);
   MPass->SetBinContent(1464,92.53731);
   MPass->SetBinContent(1465,85.9375);
   MPass->SetBinContent(1466,92.98246);
   MPass->SetBinContent(1467,97.46835);
   MPass->SetBinContent(1468,95);
   MPass->SetBinContent(1469,96.49123);
   MPass->SetBinContent(1470,95.58824);
   MPass->SetBinContent(1471,93.10345);
   MPass->SetBinContent(1472,89.70588);
   MPass->SetBinContent(1473,95.78947);
   MPass->SetBinContent(1474,85.71429);
   MPass->SetBinContent(1475,92.30769);
   MPass->SetBinContent(1476,91.66667);
   MPass->SetBinContent(1477,90.2439);
   MPass->SetBinContent(1478,86.95652);
   MPass->SetBinContent(1479,87.34177);
   MPass->SetBinContent(1480,81.94444);
   MPass->SetBinContent(1481,89.55224);
   MPass->SetBinContent(1482,92);
   MPass->SetBinContent(1483,86.30137);
   MPass->SetBinContent(1484,86.41975);
   MPass->SetBinContent(1485,82.43243);
   MPass->SetBinContent(1486,87.80488);
   MPass->SetBinContent(1487,80);
   MPass->SetBinContent(1488,82.43243);
   MPass->SetBinContent(1489,79.16667);
   MPass->SetBinContent(1490,75.36232);
   MPass->SetBinContent(1491,88.37209);
   MPass->SetBinContent(1492,86.66667);
   MPass->SetBinContent(1493,81.08108);
   MPass->SetBinContent(1494,84.72222);
   MPass->SetBinContent(1495,85.33333);
   MPass->SetBinContent(1496,87.5);
   MPass->SetBinContent(1497,80.82192);
   MPass->SetBinContent(1498,56.81818);
   MPass->SetBinContent(1501,66.10169);
   MPass->SetBinContent(1502,93.44262);
   MPass->SetBinContent(1503,90);
   MPass->SetBinContent(1504,91.93548);
   MPass->SetBinContent(1505,97.10145);
   MPass->SetBinContent(1506,91.52542);
   MPass->SetBinContent(1507,95.71429);
   MPass->SetBinContent(1508,94.66667);
   MPass->SetBinContent(1509,87.93103);
   MPass->SetBinContent(1510,92.06349);
   MPass->SetBinContent(1511,91.78082);
   MPass->SetBinContent(1512,82.71605);
   MPass->SetBinContent(1513,84.50704);
   MPass->SetBinContent(1514,98.4375);
   MPass->SetBinContent(1515,84.50704);
   MPass->SetBinContent(1516,88.33333);
   MPass->SetBinContent(1517,94.73684);
   MPass->SetBinContent(1518,94.2029);
   MPass->SetBinContent(1519,96.55172);
   MPass->SetBinContent(1520,88.33333);
   MPass->SetBinContent(1521,86.36364);
   MPass->SetBinContent(1522,89.70588);
   MPass->SetBinContent(1523,96.22642);
   MPass->SetBinContent(1524,87.69231);
   MPass->SetBinContent(1525,83.33333);
   MPass->SetBinContent(1526,88.23529);
   MPass->SetBinContent(1527,77.14286);
   MPass->SetBinContent(1528,77.77778);
   MPass->SetBinContent(1529,89.33333);
   MPass->SetBinContent(1530,76.36364);
   MPass->SetBinContent(1531,81.01266);
   MPass->SetBinContent(1532,84.74576);
   MPass->SetBinContent(1533,76.31579);
   MPass->SetBinContent(1534,70.4918);
   MPass->SetBinContent(1535,84.61538);
   MPass->SetBinContent(1536,80.76923);
   MPass->SetBinContent(1537,81.69014);
   MPass->SetBinContent(1538,82.27848);
   MPass->SetBinContent(1539,61.66667);
   MPass->SetBinContent(1540,65.78947);
   MPass->SetBinContent(1541,73.41772);
   MPass->SetBinContent(1542,72.60274);
   MPass->SetBinContent(1543,78.82353);
   MPass->SetBinContent(1544,83.51648);
   MPass->SetBinContent(1545,65.27778);
   MPass->SetBinContent(1546,75.30864);
   MPass->SetBinContent(1547,73.9726);
   MPass->SetBinContent(1548,52.12766);
   MPass->SetBinContent(1551,67.21311);
   MPass->SetBinContent(1552,88.88889);
   MPass->SetBinContent(1553,98.48485);
   MPass->SetBinContent(1554,95);
   MPass->SetBinContent(1555,98.11321);
   MPass->SetBinContent(1556,94.2029);
   MPass->SetBinContent(1557,94.11765);
   MPass->SetBinContent(1558,95.08197);
   MPass->SetBinContent(1559,91.80328);
   MPass->SetBinContent(1560,87.34177);
   MPass->SetBinContent(1561,97.01493);
   MPass->SetBinContent(1562,94.28571);
   MPass->SetBinContent(1563,85.71429);
   MPass->SetBinContent(1564,94.44444);
   MPass->SetBinContent(1565,90.90909);
   MPass->SetBinContent(1566,82.53968);
   MPass->SetBinContent(1567,94.02985);
   MPass->SetBinContent(1568,85.48387);
   MPass->SetBinContent(1569,86.30137);
   MPass->SetBinContent(1570,91.42857);
   MPass->SetBinContent(1571,83.05085);
   MPass->SetBinContent(1572,86.88525);
   MPass->SetBinContent(1573,92.75362);
   MPass->SetBinContent(1574,85.50725);
   MPass->SetBinContent(1575,86.25);
   MPass->SetBinContent(1576,82.85714);
   MPass->SetBinContent(1577,87.93103);
   MPass->SetBinContent(1578,83.5443);
   MPass->SetBinContent(1579,84.84848);
   MPass->SetBinContent(1580,75.71429);
   MPass->SetBinContent(1581,78.26087);
   MPass->SetBinContent(1582,84.375);
   MPass->SetBinContent(1583,80.30303);
   MPass->SetBinContent(1584,75.80645);
   MPass->SetBinContent(1585,77.46479);
   MPass->SetBinContent(1586,80);
   MPass->SetBinContent(1587,75.34247);
   MPass->SetBinContent(1588,76.74419);
   MPass->SetBinContent(1589,73.33333);
   MPass->SetBinContent(1590,75);
   MPass->SetBinContent(1591,81.81818);
   MPass->SetBinContent(1592,82.45614);
   MPass->SetBinContent(1593,69.62025);
   MPass->SetBinContent(1594,74.32432);
   MPass->SetBinContent(1595,72.72727);
   MPass->SetBinContent(1596,75.90361);
   MPass->SetBinContent(1597,71.42857);
   MPass->SetBinContent(1598,54.05405);
   MPass->SetBinContent(1601,88.31169);
   MPass->SetBinContent(1602,91.93548);
   MPass->SetBinContent(1603,94.44444);
   MPass->SetBinContent(1604,90.14085);
   MPass->SetBinContent(1605,98.48485);
   MPass->SetBinContent(1606,98.48485);
   MPass->SetBinContent(1607,97.22222);
   MPass->SetBinContent(1608,91.52542);
   MPass->SetBinContent(1609,98.55072);
   MPass->SetBinContent(1610,89.47368);
   MPass->SetBinContent(1611,96.05263);
   MPass->SetBinContent(1612,91.5493);
   MPass->SetBinContent(1613,96.9697);
   MPass->SetBinContent(1614,96.77419);
   MPass->SetBinContent(1615,85.18519);
   MPass->SetBinContent(1616,92.42424);
   MPass->SetBinContent(1617,94.52055);
   MPass->SetBinContent(1618,97.14286);
   MPass->SetBinContent(1619,92.53731);
   MPass->SetBinContent(1620,94.80519);
   MPass->SetBinContent(1621,88.88889);
   MPass->SetBinContent(1622,96.61017);
   MPass->SetBinContent(1623,98.46154);
   MPass->SetBinContent(1624,94.04762);
   MPass->SetBinContent(1625,93.47826);
   MPass->SetBinContent(1626,84.72222);
   MPass->SetBinContent(1627,72.60274);
   MPass->SetBinContent(1628,84.74576);
   MPass->SetBinContent(1629,83.75);
   MPass->SetBinContent(1630,83.14607);
   MPass->SetBinContent(1631,78.125);
   MPass->SetBinContent(1632,90.32258);
   MPass->SetBinContent(1633,80.24691);
   MPass->SetBinContent(1634,70.42254);
   MPass->SetBinContent(1635,84.12698);
   MPass->SetBinContent(1636,76.38889);
   MPass->SetBinContent(1637,72.83951);
   MPass->SetBinContent(1638,81.92771);
   MPass->SetBinContent(1639,76.5625);
   MPass->SetBinContent(1640,75.29412);
   MPass->SetBinContent(1641,77.9661);
   MPass->SetBinContent(1642,85.33333);
   MPass->SetBinContent(1643,75.32468);
   MPass->SetBinContent(1644,91.17647);
   MPass->SetBinContent(1645,73.61111);
   MPass->SetBinContent(1646,70.78652);
   MPass->SetBinContent(1647,86.56716);
   MPass->SetBinContent(1648,61.42857);
   MPass->SetBinContent(1651,70.76923);
   MPass->SetBinContent(1652,97.2973);
   MPass->SetBinContent(1653,86.44068);
   MPass->SetBinContent(1654,84.33735);
   MPass->SetBinContent(1655,78.125);
   MPass->SetBinContent(1656,88.88889);
   MPass->SetBinContent(1657,89.39394);
   MPass->SetBinContent(1658,94.28571);
   MPass->SetBinContent(1659,95.3125);
   MPass->SetBinContent(1660,98);
   MPass->SetBinContent(1661,93.58974);
   MPass->SetBinContent(1662,100);
   MPass->SetBinContent(1663,90.38462);
   MPass->SetBinContent(1664,95.08197);
   MPass->SetBinContent(1665,86.88525);
   MPass->SetBinContent(1666,94.3662);
   MPass->SetBinContent(1667,93.93939);
   MPass->SetBinContent(1668,89.0625);
   MPass->SetBinContent(1669,91.93548);
   MPass->SetBinContent(1670,92.1875);
   MPass->SetBinContent(1671,91.37931);
   MPass->SetBinContent(1672,95.16129);
   MPass->SetBinContent(1673,98.68421);
   MPass->SetBinContent(1674,85.2459);
   MPass->SetBinContent(1675,88.88889);
   MPass->SetBinContent(1676,84.28571);
   MPass->SetBinContent(1677,72.46377);
   MPass->SetBinContent(1678,81.25);
   MPass->SetBinContent(1679,72.36842);
   MPass->SetBinContent(1680,85.52632);
   MPass->SetBinContent(1681,82.08955);
   MPass->SetBinContent(1682,79.41176);
   MPass->SetBinContent(1683,80.24691);
   MPass->SetBinContent(1684,66.23377);
   MPass->SetBinContent(1685,85);
   MPass->SetBinContent(1686,74.35897);
   MPass->SetBinContent(1687,68.91892);
   MPass->SetBinContent(1688,74.62687);
   MPass->SetBinContent(1689,70.2381);
   MPass->SetBinContent(1690,66.07143);
   MPass->SetBinContent(1691,78.48101);
   MPass->SetBinContent(1692,73.91304);
   MPass->SetBinContent(1693,72.60274);
   MPass->SetBinContent(1694,83.13253);
   MPass->SetBinContent(1695,67.46988);
   MPass->SetBinContent(1696,71.62162);
   MPass->SetBinContent(1697,80.4878);
   MPass->SetBinContent(1698,56.94444);
   MPass->SetBinContent(1701,76.05634);
   MPass->SetBinContent(1702,92.68293);
   MPass->SetBinContent(1703,87.67123);
   MPass->SetBinContent(1704,88.23529);
   MPass->SetBinContent(1705,91.89189);
   MPass->SetBinContent(1706,84.41558);
   MPass->SetBinContent(1707,88.57143);
   MPass->SetBinContent(1708,92.06349);
   MPass->SetBinContent(1709,85.33333);
   MPass->SetBinContent(1710,88.31169);
   MPass->SetBinContent(1711,88.52459);
   MPass->SetBinContent(1712,88.70968);
   MPass->SetBinContent(1713,86.66667);
   MPass->SetBinContent(1714,95);
   MPass->SetBinContent(1715,84.84848);
   MPass->SetBinContent(1716,85.52632);
   MPass->SetBinContent(1717,91.66667);
   MPass->SetBinContent(1718,88);
   MPass->SetBinContent(1719,83.72093);
   MPass->SetBinContent(1720,91.78082);
   MPass->SetBinContent(1721,89.0411);
   MPass->SetBinContent(1722,85.13514);
   MPass->SetBinContent(1723,89.23077);
   MPass->SetBinContent(1724,87.83784);
   MPass->SetBinContent(1725,83.92857);
   MPass->SetBinContent(1726,84.28571);
   MPass->SetBinContent(1727,78.08219);
   MPass->SetBinContent(1728,79.12088);
   MPass->SetBinContent(1729,80.55556);
   MPass->SetBinContent(1730,73.68421);
   MPass->SetBinContent(1731,81.57895);
   MPass->SetBinContent(1732,78.31325);
   MPass->SetBinContent(1733,68.6747);
   MPass->SetBinContent(1734,71.21212);
   MPass->SetBinContent(1735,83.09859);
   MPass->SetBinContent(1736,65.71429);
   MPass->SetBinContent(1737,75);
   MPass->SetBinContent(1738,80.72289);
   MPass->SetBinContent(1739,69.87952);
   MPass->SetBinContent(1740,77.63158);
   MPass->SetBinContent(1741,77.38095);
   MPass->SetBinContent(1742,80.26316);
   MPass->SetBinContent(1743,72.72727);
   MPass->SetBinContent(1744,79.51807);
   MPass->SetBinContent(1745,77.77778);
   MPass->SetBinContent(1746,73.33333);
   MPass->SetBinContent(1747,78.49462);
   MPass->SetBinContent(1748,53.16456);
   MPass->SetBinContent(1751,60.60606);
   MPass->SetBinContent(1752,89.23077);
   MPass->SetBinContent(1753,96.9697);
   MPass->SetBinContent(1754,90.36145);
   MPass->SetBinContent(1755,94.73684);
   MPass->SetBinContent(1756,90.14085);
   MPass->SetBinContent(1757,95.2381);
   MPass->SetBinContent(1758,92.95775);
   MPass->SetBinContent(1759,95.77465);
   MPass->SetBinContent(1760,93.44262);
   MPass->SetBinContent(1761,94.82759);
   MPass->SetBinContent(1762,97.61905);
   MPass->SetBinContent(1763,95.52239);
   MPass->SetBinContent(1764,95.94595);
   MPass->SetBinContent(1765,86.88525);
   MPass->SetBinContent(1766,95.3125);
   MPass->SetBinContent(1767,98.48485);
   MPass->SetBinContent(1768,87.30159);
   MPass->SetBinContent(1769,95.83333);
   MPass->SetBinContent(1770,96.72131);
   MPass->SetBinContent(1771,94.52055);
   MPass->SetBinContent(1772,91.66667);
   MPass->SetBinContent(1773,93.84615);
   MPass->SetBinContent(1774,92.45283);
   MPass->SetBinContent(1775,79.03226);
   MPass->SetBinContent(1776,80);
   MPass->SetBinContent(1777,81.57895);
   MPass->SetBinContent(1778,68.75);
   MPass->SetBinContent(1779,83.33333);
   MPass->SetBinContent(1780,83.33333);
   MPass->SetBinContent(1781,75.64103);
   MPass->SetBinContent(1782,88.76404);
   MPass->SetBinContent(1783,75.2809);
   MPass->SetBinContent(1784,76.81159);
   MPass->SetBinContent(1785,89.23077);
   MPass->SetBinContent(1786,85.07463);
   MPass->SetBinContent(1787,64.63415);
   MPass->SetBinContent(1788,84.93151);
   MPass->SetBinContent(1789,73.25581);
   MPass->SetBinContent(1790,77.21519);
   MPass->SetBinContent(1791,85.50725);
   MPass->SetBinContent(1792,76.74419);
   MPass->SetBinContent(1793,85.18519);
   MPass->SetBinContent(1794,82.08955);
   MPass->SetBinContent(1795,85.07463);
   MPass->SetBinContent(1796,86.48649);
   MPass->SetBinContent(1797,81.48148);
   MPass->SetBinContent(1798,61.03896);
   MPass->SetBinContent(1801,68.57143);
   MPass->SetBinContent(1802,89.70588);
   MPass->SetBinContent(1803,94.28571);
   MPass->SetBinContent(1804,89.23077);
   MPass->SetBinContent(1805,94.66667);
   MPass->SetBinContent(1806,96.72131);
   MPass->SetBinContent(1807,90.90909);
   MPass->SetBinContent(1808,92.06349);
   MPass->SetBinContent(1809,86.95652);
   MPass->SetBinContent(1810,89.70588);
   MPass->SetBinContent(1811,91.5493);
   MPass->SetBinContent(1812,92.85714);
   MPass->SetBinContent(1813,90.66667);
   MPass->SetBinContent(1814,83.33333);
   MPass->SetBinContent(1815,85.18519);
   MPass->SetBinContent(1816,89.70588);
   MPass->SetBinContent(1817,91.5493);
   MPass->SetBinContent(1818,93.44262);
   MPass->SetBinContent(1819,93.33333);
   MPass->SetBinContent(1820,95.77465);
   MPass->SetBinContent(1821,92);
   MPass->SetBinContent(1822,88.73239);
   MPass->SetBinContent(1823,85.29412);
   MPass->SetBinContent(1824,87.30159);
   MPass->SetBinContent(1825,82.19178);
   MPass->SetBinContent(1826,82.92683);
   MPass->SetBinContent(1827,79.6875);
   MPass->SetBinContent(1828,75.75758);
   MPass->SetBinContent(1829,83.33333);
   MPass->SetBinContent(1830,81.15942);
   MPass->SetBinContent(1831,81.25);
   MPass->SetBinContent(1832,81.94444);
   MPass->SetBinContent(1833,68.65672);
   MPass->SetBinContent(1834,71.62162);
   MPass->SetBinContent(1835,83.33333);
   MPass->SetBinContent(1836,72.13115);
   MPass->SetBinContent(1837,66.66667);
   MPass->SetBinContent(1838,71.76471);
   MPass->SetBinContent(1839,62.5);
   MPass->SetBinContent(1840,63.51351);
   MPass->SetBinContent(1841,83.75);
   MPass->SetBinContent(1842,77.08333);
   MPass->SetBinContent(1843,82.19178);
   MPass->SetBinContent(1844,85.71429);
   MPass->SetBinContent(1845,87.93103);
   MPass->SetBinContent(1846,76.66667);
   MPass->SetBinContent(1847,79.74684);
   MPass->SetBinContent(1848,61.95652);
   MPass->SetBinContent(1851,76.92308);
   MPass->SetBinContent(1852,90.16393);
   MPass->SetBinContent(1853,94.52055);
   MPass->SetBinContent(1854,96.875);
   MPass->SetBinContent(1855,90.19608);
   MPass->SetBinContent(1856,91.93548);
   MPass->SetBinContent(1857,92.64706);
   MPass->SetBinContent(1858,93.24324);
   MPass->SetBinContent(1859,84.21053);
   MPass->SetBinContent(1860,91.42857);
   MPass->SetBinContent(1861,95.38462);
   MPass->SetBinContent(1862,93.24324);
   MPass->SetBinContent(1863,92.5);
   MPass->SetBinContent(1864,95);
   MPass->SetBinContent(1865,85.96491);
   MPass->SetBinContent(1866,94.52055);
   MPass->SetBinContent(1867,87.65432);
   MPass->SetBinContent(1868,78.08219);
   MPass->SetBinContent(1869,89.85507);
   MPass->SetBinContent(1870,95.52239);
   MPass->SetBinContent(1871,91.66667);
   MPass->SetBinContent(1872,89.0625);
   MPass->SetBinContent(1873,98.3871);
   MPass->SetBinContent(1874,85.52632);
   MPass->SetBinContent(1875,88.50575);
   MPass->SetBinContent(1876,82.5);
   MPass->SetBinContent(1877,71.42857);
   MPass->SetBinContent(1878,74.11765);
   MPass->SetBinContent(1879,76.81159);
   MPass->SetBinContent(1880,75);
   MPass->SetBinContent(1881,78.57143);
   MPass->SetBinContent(1882,77.90698);
   MPass->SetBinContent(1883,83.75);
   MPass->SetBinContent(1884,71.05263);
   MPass->SetBinContent(1885,73.33333);
   MPass->SetBinContent(1886,79.45205);
   MPass->SetBinContent(1887,70.93023);
   MPass->SetBinContent(1888,80.4878);
   MPass->SetBinContent(1889,68.57143);
   MPass->SetBinContent(1890,80.4878);
   MPass->SetBinContent(1891,76.74419);
   MPass->SetBinContent(1892,74.6988);
   MPass->SetBinContent(1893,77.31959);
   MPass->SetBinContent(1894,82.27848);
   MPass->SetBinContent(1895,85.56701);
   MPass->SetBinContent(1896,86.66667);
   MPass->SetBinContent(1897,74.35897);
   MPass->SetBinContent(1898,58.24176);
   MPass->SetBinContent(1901,79.36508);
   MPass->SetBinContent(1902,93.22034);
   MPass->SetBinContent(1903,90.19608);
   MPass->SetBinContent(1904,91.78082);
   MPass->SetBinContent(1905,98.63014);
   MPass->SetBinContent(1906,87.5);
   MPass->SetBinContent(1907,97.10145);
   MPass->SetBinContent(1908,94.2029);
   MPass->SetBinContent(1909,97.5);
   MPass->SetBinContent(1910,91.89189);
   MPass->SetBinContent(1911,95);
   MPass->SetBinContent(1912,95.38462);
   MPass->SetBinContent(1913,90.32258);
   MPass->SetBinContent(1914,92.75362);
   MPass->SetBinContent(1915,88.52459);
   MPass->SetBinContent(1916,94.66667);
   MPass->SetBinContent(1917,93.24324);
   MPass->SetBinContent(1918,88.73239);
   MPass->SetBinContent(1919,91.66667);
   MPass->SetBinContent(1920,93.50649);
   MPass->SetBinContent(1921,94.44444);
   MPass->SetBinContent(1922,87.7193);
   MPass->SetBinContent(1923,95.77465);
   MPass->SetBinContent(1924,80.95238);
   MPass->SetBinContent(1925,90.625);
   MPass->SetBinContent(1926,92.30769);
   MPass->SetBinContent(1927,85);
   MPass->SetBinContent(1928,88.88889);
   MPass->SetBinContent(1929,89.55224);
   MPass->SetBinContent(1930,75.40984);
   MPass->SetBinContent(1931,79.74684);
   MPass->SetBinContent(1932,78.33333);
   MPass->SetBinContent(1933,77.04918);
   MPass->SetBinContent(1934,82.19178);
   MPass->SetBinContent(1935,86.76471);
   MPass->SetBinContent(1936,76.66667);
   MPass->SetBinContent(1937,84);
   MPass->SetBinContent(1938,80.70175);
   MPass->SetBinContent(1939,73.07692);
   MPass->SetBinContent(1940,78.04878);
   MPass->SetBinContent(1941,84.61538);
   MPass->SetBinContent(1942,84.81013);
   MPass->SetBinContent(1943,79.16667);
   MPass->SetBinContent(1944,84.21053);
   MPass->SetBinContent(1945,84.81013);
   MPass->SetBinContent(1946,78.65169);
   MPass->SetBinContent(1947,88.23529);
   MPass->SetBinContent(1948,72.36842);
   MPass->SetBinContent(1951,77.77778);
   MPass->SetBinContent(1952,91.04478);
   MPass->SetBinContent(1953,78.87324);
   MPass->SetBinContent(1954,85.45455);
   MPass->SetBinContent(1955,94.80519);
   MPass->SetBinContent(1956,97.46835);
   MPass->SetBinContent(1957,89.15663);
   MPass->SetBinContent(1958,93.33333);
   MPass->SetBinContent(1959,87.5);
   MPass->SetBinContent(1960,90.38462);
   MPass->SetBinContent(1961,96.875);
   MPass->SetBinContent(1962,91.66667);
   MPass->SetBinContent(1963,93.54839);
   MPass->SetBinContent(1964,90.27778);
   MPass->SetBinContent(1965,86.30137);
   MPass->SetBinContent(1966,89.18919);
   MPass->SetBinContent(1967,91.93548);
   MPass->SetBinContent(1968,93.44262);
   MPass->SetBinContent(1969,88.0597);
   MPass->SetBinContent(1970,85);
   MPass->SetBinContent(1971,93.33333);
   MPass->SetBinContent(1972,90.66667);
   MPass->SetBinContent(1973,87.30159);
   MPass->SetBinContent(1974,88.50575);
   MPass->SetBinContent(1975,88.23529);
   MPass->SetBinContent(1976,78.75);
   MPass->SetBinContent(1977,66.66667);
   MPass->SetBinContent(1978,66.03774);
   MPass->SetBinContent(1979,84.05797);
   MPass->SetBinContent(1980,91.52542);
   MPass->SetBinContent(1981,74.11765);
   MPass->SetBinContent(1982,76.47059);
   MPass->SetBinContent(1983,72.22222);
   MPass->SetBinContent(1984,71.62162);
   MPass->SetBinContent(1985,70.76923);
   MPass->SetBinContent(1986,77.27273);
   MPass->SetBinContent(1987,83.75);
   MPass->SetBinContent(1988,75.36232);
   MPass->SetBinContent(1989,79.74684);
   MPass->SetBinContent(1990,73.61111);
   MPass->SetBinContent(1991,79.71014);
   MPass->SetBinContent(1992,82.43243);
   MPass->SetBinContent(1993,80);
   MPass->SetBinContent(1994,77.63158);
   MPass->SetBinContent(1995,70.51282);
   MPass->SetBinContent(1996,81);
   MPass->SetBinContent(1997,77.92208);
   MPass->SetBinContent(1998,47.4359);
   MPass->SetBinContent(2001,78.94737);
   MPass->SetBinContent(2002,86.41975);
   MPass->SetBinContent(2003,87.5);
   MPass->SetBinContent(2004,90.16393);
   MPass->SetBinContent(2005,86.15385);
   MPass->SetBinContent(2006,93.67089);
   MPass->SetBinContent(2007,96);
   MPass->SetBinContent(2008,93.24324);
   MPass->SetBinContent(2009,88.33333);
   MPass->SetBinContent(2010,90.36145);
   MPass->SetBinContent(2011,91.66667);
   MPass->SetBinContent(2012,91.56627);
   MPass->SetBinContent(2013,92.20779);
   MPass->SetBinContent(2014,95.65217);
   MPass->SetBinContent(2015,87.5);
   MPass->SetBinContent(2016,88.46154);
   MPass->SetBinContent(2017,93.24324);
   MPass->SetBinContent(2018,87.34177);
   MPass->SetBinContent(2019,89.55224);
   MPass->SetBinContent(2020,94.11765);
   MPass->SetBinContent(2021,89.02439);
   MPass->SetBinContent(2022,92.98246);
   MPass->SetBinContent(2023,93.9759);
   MPass->SetBinContent(2024,91.80328);
   MPass->SetBinContent(2025,81.69014);
   MPass->SetBinContent(2026,88.57143);
   MPass->SetBinContent(2027,72.41379);
   MPass->SetBinContent(2028,76.66667);
   MPass->SetBinContent(2029,78.78788);
   MPass->SetBinContent(2030,86.90476);
   MPass->SetBinContent(2031,76.05634);
   MPass->SetBinContent(2032,82.71605);
   MPass->SetBinContent(2033,75.67568);
   MPass->SetBinContent(2034,77.27273);
   MPass->SetBinContent(2035,79.72973);
   MPass->SetBinContent(2036,72.85714);
   MPass->SetBinContent(2037,69.76744);
   MPass->SetBinContent(2038,81.6092);
   MPass->SetBinContent(2039,81.42857);
   MPass->SetBinContent(2040,66.66667);
   MPass->SetBinContent(2041,81.25);
   MPass->SetBinContent(2042,69.87952);
   MPass->SetBinContent(2043,82.19178);
   MPass->SetBinContent(2044,86.74699);
   MPass->SetBinContent(2045,79.77528);
   MPass->SetBinContent(2046,74.4186);
   MPass->SetBinContent(2047,88.46154);
   MPass->SetBinContent(2048,55.26316);
   MPass->SetBinContent(2051,64.0625);
   MPass->SetBinContent(2052,88.0597);
   MPass->SetBinContent(2053,95);
   MPass->SetBinContent(2054,90.625);
   MPass->SetBinContent(2055,98.4375);
   MPass->SetBinContent(2056,96.92308);
   MPass->SetBinContent(2057,91.37931);
   MPass->SetBinContent(2058,96.55172);
   MPass->SetBinContent(2059,89.61039);
   MPass->SetBinContent(2060,90.90909);
   MPass->SetBinContent(2061,97.05882);
   MPass->SetBinContent(2062,94.56522);
   MPass->SetBinContent(2063,97.46835);
   MPass->SetBinContent(2064,97.36842);
   MPass->SetBinContent(2065,85.29412);
   MPass->SetBinContent(2066,91.02564);
   MPass->SetBinContent(2067,94.59459);
   MPass->SetBinContent(2068,97.14286);
   MPass->SetBinContent(2069,92.10526);
   MPass->SetBinContent(2070,96.875);
   MPass->SetBinContent(2071,97.10145);
   MPass->SetBinContent(2072,95.69892);
   MPass->SetBinContent(2073,98.46154);
   MPass->SetBinContent(2074,94.23077);
   MPass->SetBinContent(2075,91.5493);
   MPass->SetBinContent(2076,85.36585);
   MPass->SetBinContent(2077,82.85714);
   MPass->SetBinContent(2078,79.36508);
   MPass->SetBinContent(2079,87.34177);
   MPass->SetBinContent(2080,73.68421);
   MPass->SetBinContent(2081,87.65432);
   MPass->SetBinContent(2082,88.4058);
   MPass->SetBinContent(2083,75);
   MPass->SetBinContent(2084,77.63158);
   MPass->SetBinContent(2085,74.54545);
   MPass->SetBinContent(2086,76.25);
   MPass->SetBinContent(2087,81.01266);
   MPass->SetBinContent(2088,84.375);
   MPass->SetBinContent(2089,77.21519);
   MPass->SetBinContent(2090,81.18812);
   MPass->SetBinContent(2091,79.7619);
   MPass->SetBinContent(2092,77.5);
   MPass->SetBinContent(2093,81.92771);
   MPass->SetBinContent(2094,90.12346);
   MPass->SetBinContent(2095,79.48718);
   MPass->SetBinContent(2096,90.90909);
   MPass->SetBinContent(2097,81.92771);
   MPass->SetBinContent(2098,60);
   MPass->SetBinContent(2101,68.05556);
   MPass->SetBinContent(2102,94.73684);
   MPass->SetBinContent(2103,83.33333);
   MPass->SetBinContent(2104,94.73684);
   MPass->SetBinContent(2105,95.83333);
   MPass->SetBinContent(2106,87.5);
   MPass->SetBinContent(2107,87.93103);
   MPass->SetBinContent(2108,91.42857);
   MPass->SetBinContent(2109,87.5);
   MPass->SetBinContent(2110,91.80328);
   MPass->SetBinContent(2111,97.46835);
   MPass->SetBinContent(2112,91.78082);
   MPass->SetBinContent(2113,97.01493);
   MPass->SetBinContent(2114,88.57143);
   MPass->SetBinContent(2115,88.4058);
   MPass->SetBinContent(2116,92.95775);
   MPass->SetBinContent(2117,90);
   MPass->SetBinContent(2118,84.12698);
   MPass->SetBinContent(2119,90.12346);
   MPass->SetBinContent(2120,96.25);
   MPass->SetBinContent(2121,93.05556);
   MPass->SetBinContent(2122,93.65079);
   MPass->SetBinContent(2123,95.29412);
   MPass->SetBinContent(2124,90.41096);
   MPass->SetBinContent(2125,91.42857);
   MPass->SetBinContent(2126,84.52381);
   MPass->SetBinContent(2127,67.21311);
   MPass->SetBinContent(2128,70.73171);
   MPass->SetBinContent(2129,79.41176);
   MPass->SetBinContent(2130,88.75);
   MPass->SetBinContent(2131,80.4878);
   MPass->SetBinContent(2132,87.14286);
   MPass->SetBinContent(2133,74.39024);
   MPass->SetBinContent(2134,69.44444);
   MPass->SetBinContent(2135,78.02198);
   MPass->SetBinContent(2136,65.85366);
   MPass->SetBinContent(2137,82.89474);
   MPass->SetBinContent(2138,78.37838);
   MPass->SetBinContent(2139,75.34247);
   MPass->SetBinContent(2140,67.04545);
   MPass->SetBinContent(2141,77.5);
   MPass->SetBinContent(2142,73.62637);
   MPass->SetBinContent(2143,68.75);
   MPass->SetBinContent(2144,82.71605);
   MPass->SetBinContent(2145,80);
   MPass->SetBinContent(2146,68.46847);
   MPass->SetBinContent(2147,68.68687);
   MPass->SetBinContent(2148,52.32558);
   MPass->SetBinContent(2151,54.79452);
   MPass->SetBinContent(2152,89.28571);
   MPass->SetBinContent(2153,86.56716);
   MPass->SetBinContent(2154,91.52542);
   MPass->SetBinContent(2155,98.33333);
   MPass->SetBinContent(2156,84.61538);
   MPass->SetBinContent(2157,92.30769);
   MPass->SetBinContent(2158,91.66667);
   MPass->SetBinContent(2159,94.44444);
   MPass->SetBinContent(2160,93.93939);
   MPass->SetBinContent(2161,97.2973);
   MPass->SetBinContent(2162,95.4023);
   MPass->SetBinContent(2163,93.15068);
   MPass->SetBinContent(2164,86.88525);
   MPass->SetBinContent(2165,88.33333);
   MPass->SetBinContent(2166,87.5);
   MPass->SetBinContent(2167,91.30435);
   MPass->SetBinContent(2168,91.22807);
   MPass->SetBinContent(2169,89.0411);
   MPass->SetBinContent(2170,85.18519);
   MPass->SetBinContent(2171,92.5);
   MPass->SetBinContent(2172,93.24324);
   MPass->SetBinContent(2173,93.50649);
   MPass->SetBinContent(2174,85.36585);
   MPass->SetBinContent(2175,80.21978);
   MPass->SetBinContent(2176,76.31579);
   MPass->SetBinContent(2177,80);
   MPass->SetBinContent(2178,73.33333);
   MPass->SetBinContent(2179,80.82192);
   MPass->SetBinContent(2180,82.89474);
   MPass->SetBinContent(2181,77.14286);
   MPass->SetBinContent(2182,78.48101);
   MPass->SetBinContent(2183,76.38889);
   MPass->SetBinContent(2184,79.31034);
   MPass->SetBinContent(2185,81.15942);
   MPass->SetBinContent(2186,72.72727);
   MPass->SetBinContent(2187,74.24242);
   MPass->SetBinContent(2188,77.63158);
   MPass->SetBinContent(2189,71.08434);
   MPass->SetBinContent(2190,75.29412);
   MPass->SetBinContent(2191,78.48101);
   MPass->SetBinContent(2192,76);
   MPass->SetBinContent(2193,83);
   MPass->SetBinContent(2194,77.41935);
   MPass->SetBinContent(2195,75.75758);
   MPass->SetBinContent(2196,70);
   MPass->SetBinContent(2197,65.51724);
   MPass->SetBinContent(2198,51.28205);
   MPass->SetBinContent(2201,76);
   MPass->SetBinContent(2202,96.8254);
   MPass->SetBinContent(2203,97.14286);
   MPass->SetBinContent(2204,96.66667);
   MPass->SetBinContent(2205,95.94595);
   MPass->SetBinContent(2206,91.80328);
   MPass->SetBinContent(2207,100);
   MPass->SetBinContent(2208,98.55072);
   MPass->SetBinContent(2209,86.58537);
   MPass->SetBinContent(2210,87.67123);
   MPass->SetBinContent(2211,95.16129);
   MPass->SetBinContent(2212,98.50746);
   MPass->SetBinContent(2213,98.07692);
   MPass->SetBinContent(2214,98.61111);
   MPass->SetBinContent(2215,92.98246);
   MPass->SetBinContent(2216,93.50649);
   MPass->SetBinContent(2217,95.06173);
   MPass->SetBinContent(2218,94.11765);
   MPass->SetBinContent(2219,98.24561);
   MPass->SetBinContent(2220,95.89041);
   MPass->SetBinContent(2221,92.95775);
   MPass->SetBinContent(2222,93.50649);
   MPass->SetBinContent(2223,95.12195);
   MPass->SetBinContent(2224,84.41558);
   MPass->SetBinContent(2225,96.49123);
   MPass->SetBinContent(2226,82.35294);
   MPass->SetBinContent(2227,85.71429);
   MPass->SetBinContent(2228,79.72973);
   MPass->SetBinContent(2229,89.70588);
   MPass->SetBinContent(2230,77.77778);
   MPass->SetBinContent(2231,75);
   MPass->SetBinContent(2232,84);
   MPass->SetBinContent(2233,82.35294);
   MPass->SetBinContent(2234,78.20513);
   MPass->SetBinContent(2235,87.69231);
   MPass->SetBinContent(2236,87.32394);
   MPass->SetBinContent(2237,80.24691);
   MPass->SetBinContent(2238,87.34177);
   MPass->SetBinContent(2239,80);
   MPass->SetBinContent(2240,77.46479);
   MPass->SetBinContent(2241,82.92683);
   MPass->SetBinContent(2242,72.28916);
   MPass->SetBinContent(2243,82.95455);
   MPass->SetBinContent(2244,84.33735);
   MPass->SetBinContent(2245,78.78788);
   MPass->SetBinContent(2246,75.67568);
   MPass->SetBinContent(2247,77.5);
   MPass->SetBinContent(2248,60.75949);
   MPass->SetBinContent(2251,66.66667);
   MPass->SetBinContent(2252,84.48276);
   MPass->SetBinContent(2253,91.66667);
   MPass->SetBinContent(2254,94.28571);
   MPass->SetBinContent(2255,86.95652);
   MPass->SetBinContent(2256,89.55224);
   MPass->SetBinContent(2257,87.93103);
   MPass->SetBinContent(2258,91.80328);
   MPass->SetBinContent(2259,88.13559);
   MPass->SetBinContent(2260,92.45283);
   MPass->SetBinContent(2261,92.30769);
   MPass->SetBinContent(2262,91.04478);
   MPass->SetBinContent(2263,93.15068);
   MPass->SetBinContent(2264,89.33333);
   MPass->SetBinContent(2265,83.07692);
   MPass->SetBinContent(2266,93.75);
   MPass->SetBinContent(2267,92);
   MPass->SetBinContent(2268,91.02564);
   MPass->SetBinContent(2269,94.11765);
   MPass->SetBinContent(2270,98.66667);
   MPass->SetBinContent(2271,90.90909);
   MPass->SetBinContent(2272,92.1875);
   MPass->SetBinContent(2273,92.30769);
   MPass->SetBinContent(2274,91.42857);
   MPass->SetBinContent(2275,86.58537);
   MPass->SetBinContent(2276,85.71429);
   MPass->SetBinContent(2277,77.61194);
   MPass->SetBinContent(2278,80.72289);
   MPass->SetBinContent(2279,74.07407);
   MPass->SetBinContent(2280,76.05634);
   MPass->SetBinContent(2281,74.60317);
   MPass->SetBinContent(2282,75.60976);
   MPass->SetBinContent(2283,73.68421);
   MPass->SetBinContent(2284,81.57895);
   MPass->SetBinContent(2285,85.39326);
   MPass->SetBinContent(2286,79.51807);
   MPass->SetBinContent(2287,84.93151);
   MPass->SetBinContent(2288,85.07463);
   MPass->SetBinContent(2289,70.78652);
   MPass->SetBinContent(2290,73.75);
   MPass->SetBinContent(2291,91.02564);
   MPass->SetBinContent(2292,88.57143);
   MPass->SetBinContent(2293,73.40426);
   MPass->SetBinContent(2294,81.25);
   MPass->SetBinContent(2295,67.05882);
   MPass->SetBinContent(2296,78.43137);
   MPass->SetBinContent(2297,67.92453);
   MPass->SetBinContent(2298,47.72727);
   MPass->SetBinContent(2301,73.33333);
   MPass->SetBinContent(2302,89.61039);
   MPass->SetBinContent(2303,85.36585);
   MPass->SetBinContent(2304,87.32394);
   MPass->SetBinContent(2305,92.1875);
   MPass->SetBinContent(2306,92.64706);
   MPass->SetBinContent(2307,86.56716);
   MPass->SetBinContent(2308,93.54839);
   MPass->SetBinContent(2309,82.8125);
   MPass->SetBinContent(2310,91.04478);
   MPass->SetBinContent(2311,96.55172);
   MPass->SetBinContent(2312,90.16393);
   MPass->SetBinContent(2313,82.6087);
   MPass->SetBinContent(2314,87.69231);
   MPass->SetBinContent(2315,87.14286);
   MPass->SetBinContent(2316,85.39326);
   MPass->SetBinContent(2317,89.0625);
   MPass->SetBinContent(2318,95.2381);
   MPass->SetBinContent(2319,92.95775);
   MPass->SetBinContent(2320,93.82716);
   MPass->SetBinContent(2321,85.71429);
   MPass->SetBinContent(2322,97.4026);
   MPass->SetBinContent(2323,97.22222);
   MPass->SetBinContent(2324,91.46341);
   MPass->SetBinContent(2325,78.08219);
   MPass->SetBinContent(2326,87.30159);
   MPass->SetBinContent(2327,64.55696);
   MPass->SetBinContent(2328,75);
   MPass->SetBinContent(2329,85.71429);
   MPass->SetBinContent(2330,75);
   MPass->SetBinContent(2331,73.9726);
   MPass->SetBinContent(2332,82.27848);
   MPass->SetBinContent(2333,73.61111);
   MPass->SetBinContent(2334,76.31579);
   MPass->SetBinContent(2335,81.69014);
   MPass->SetBinContent(2336,78.57143);
   MPass->SetBinContent(2337,77.5);
   MPass->SetBinContent(2338,76.66667);
   MPass->SetBinContent(2339,78.125);
   MPass->SetBinContent(2340,78.40909);
   MPass->SetBinContent(2341,86.88525);
   MPass->SetBinContent(2342,82.14286);
   MPass->SetBinContent(2343,74.03846);
   MPass->SetBinContent(2344,75.60976);
   MPass->SetBinContent(2345,69.31818);
   MPass->SetBinContent(2346,77.77778);
   MPass->SetBinContent(2347,75.2809);
   MPass->SetBinContent(2348,47.72727);
   MPass->SetBinContent(2351,63.33333);
   MPass->SetBinContent(2352,93.67089);
   MPass->SetBinContent(2353,96.61017);
   MPass->SetBinContent(2354,98.36066);
   MPass->SetBinContent(2355,91.78082);
   MPass->SetBinContent(2356,93.84615);
   MPass->SetBinContent(2357,95.77465);
   MPass->SetBinContent(2358,95.71429);
   MPass->SetBinContent(2359,96.20253);
   MPass->SetBinContent(2360,89.55224);
   MPass->SetBinContent(2361,94);
   MPass->SetBinContent(2362,91.13924);
   MPass->SetBinContent(2363,96.2963);
   MPass->SetBinContent(2364,96.25);
   MPass->SetBinContent(2365,92.85714);
   MPass->SetBinContent(2366,89.70588);
   MPass->SetBinContent(2367,98.46154);
   MPass->SetBinContent(2368,91.04478);
   MPass->SetBinContent(2369,93.42105);
   MPass->SetBinContent(2370,98.57143);
   MPass->SetBinContent(2371,87.83784);
   MPass->SetBinContent(2372,97.67442);
   MPass->SetBinContent(2373,91.42857);
   MPass->SetBinContent(2374,97.36842);
   MPass->SetBinContent(2375,92.06349);
   MPass->SetBinContent(2376,92.98246);
   MPass->SetBinContent(2377,82.05128);
   MPass->SetBinContent(2378,82.27848);
   MPass->SetBinContent(2379,80);
   MPass->SetBinContent(2380,77.77778);
   MPass->SetBinContent(2381,78.46154);
   MPass->SetBinContent(2382,94.44444);
   MPass->SetBinContent(2383,74.62687);
   MPass->SetBinContent(2384,85.50725);
   MPass->SetBinContent(2385,92.85714);
   MPass->SetBinContent(2386,82.75862);
   MPass->SetBinContent(2387,75);
   MPass->SetBinContent(2388,89.87342);
   MPass->SetBinContent(2389,72.36842);
   MPass->SetBinContent(2390,83.58209);
   MPass->SetBinContent(2391,92.42424);
   MPass->SetBinContent(2392,82.35294);
   MPass->SetBinContent(2393,89.88764);
   MPass->SetBinContent(2394,86.51685);
   MPass->SetBinContent(2395,74.6988);
   MPass->SetBinContent(2396,70.73171);
   MPass->SetBinContent(2397,77.92208);
   MPass->SetBinContent(2398,50.63291);
   MPass->SetBinContent(2401,74.35897);
   MPass->SetBinContent(2402,97.1831);
   MPass->SetBinContent(2403,91.5493);
   MPass->SetBinContent(2404,98.24561);
   MPass->SetBinContent(2405,94.66667);
   MPass->SetBinContent(2406,97.2973);
   MPass->SetBinContent(2407,95.83333);
   MPass->SetBinContent(2408,98.4127);
   MPass->SetBinContent(2409,95.16129);
   MPass->SetBinContent(2410,93.10345);
   MPass->SetBinContent(2411,93.67089);
   MPass->SetBinContent(2412,96.875);
   MPass->SetBinContent(2413,96.34146);
   MPass->SetBinContent(2414,98.4127);
   MPass->SetBinContent(2415,96.61017);
   MPass->SetBinContent(2416,90.54054);
   MPass->SetBinContent(2417,98.68421);
   MPass->SetBinContent(2418,98.61111);
   MPass->SetBinContent(2419,92.42424);
   MPass->SetBinContent(2420,96.38554);
   MPass->SetBinContent(2421,94.82759);
   MPass->SetBinContent(2422,93.15068);
   MPass->SetBinContent(2423,94.91525);
   MPass->SetBinContent(2424,90.47619);
   MPass->SetBinContent(2425,84.41558);
   MPass->SetBinContent(2426,85.36585);
   MPass->SetBinContent(2427,74.39024);
   MPass->SetBinContent(2428,73.4375);
   MPass->SetBinContent(2429,88.15789);
   MPass->SetBinContent(2430,76.81159);
   MPass->SetBinContent(2431,82.66667);
   MPass->SetBinContent(2432,85.18519);
   MPass->SetBinContent(2433,81.01266);
   MPass->SetBinContent(2434,83.33333);
   MPass->SetBinContent(2435,84.33735);
   MPass->SetBinContent(2436,82.75862);
   MPass->SetBinContent(2437,81.6092);
   MPass->SetBinContent(2438,95.12195);
   MPass->SetBinContent(2439,69.35484);
   MPass->SetBinContent(2440,81.91489);
   MPass->SetBinContent(2441,84.21053);
   MPass->SetBinContent(2442,81.48148);
   MPass->SetBinContent(2443,77.02703);
   MPass->SetBinContent(2444,83.50515);
   MPass->SetBinContent(2445,83.11688);
   MPass->SetBinContent(2446,73.07692);
   MPass->SetBinContent(2447,73.91304);
   MPass->SetBinContent(2448,55.20833);
   MPass->SetBinContent(2451,69.56522);
   MPass->SetBinContent(2452,96.61017);
   MPass->SetBinContent(2453,96.25);
   MPass->SetBinContent(2454,91.35802);
   MPass->SetBinContent(2455,95.45455);
   MPass->SetBinContent(2456,96.92308);
   MPass->SetBinContent(2457,96.66667);
   MPass->SetBinContent(2458,100);
   MPass->SetBinContent(2459,95);
   MPass->SetBinContent(2460,100);
   MPass->SetBinContent(2461,98.30508);
   MPass->SetBinContent(2462,93.75);
   MPass->SetBinContent(2463,95.3125);
   MPass->SetBinContent(2464,96);
   MPass->SetBinContent(2465,98.7013);
   MPass->SetBinContent(2466,91.25);
   MPass->SetBinContent(2467,97.22222);
   MPass->SetBinContent(2468,95.71429);
   MPass->SetBinContent(2469,97.14286);
   MPass->SetBinContent(2470,100);
   MPass->SetBinContent(2471,92.85714);
   MPass->SetBinContent(2472,94.3662);
   MPass->SetBinContent(2473,98.59155);
   MPass->SetBinContent(2474,94.2029);
   MPass->SetBinContent(2475,90.78947);
   MPass->SetBinContent(2476,83.13253);
   MPass->SetBinContent(2477,80.28169);
   MPass->SetBinContent(2478,83.75);
   MPass->SetBinContent(2479,91.78082);
   MPass->SetBinContent(2480,87.67123);
   MPass->SetBinContent(2481,73.86364);
   MPass->SetBinContent(2482,88);
   MPass->SetBinContent(2483,84.41558);
   MPass->SetBinContent(2484,80.95238);
   MPass->SetBinContent(2485,92.59259);
   MPass->SetBinContent(2486,88);
   MPass->SetBinContent(2487,84.21053);
   MPass->SetBinContent(2488,86.2069);
   MPass->SetBinContent(2489,73.9726);
   MPass->SetBinContent(2490,79.74684);
   MPass->SetBinContent(2491,85.36585);
   MPass->SetBinContent(2492,77.46479);
   MPass->SetBinContent(2493,89.15663);
   MPass->SetBinContent(2494,90);
   MPass->SetBinContent(2495,75.30864);
   MPass->SetBinContent(2496,80.80808);
   MPass->SetBinContent(2497,83.78378);
   MPass->SetBinContent(2498,57.5);
   MPass->SetBinContent(2501,66.66667);
   MPass->SetBinContent(2502,96.34146);
   MPass->SetBinContent(2503,96.875);
   MPass->SetBinContent(2504,100);
   MPass->SetBinContent(2505,100);
   MPass->SetBinContent(2506,98.94737);
   MPass->SetBinContent(2507,100);
   MPass->SetBinContent(2508,98.66667);
   MPass->SetBinContent(2509,96.8254);
   MPass->SetBinContent(2510,98.76543);
   MPass->SetBinContent(2511,98.18182);
   MPass->SetBinContent(2512,96.61017);
   MPass->SetBinContent(2513,100);
   MPass->SetBinContent(2514,98.64865);
   MPass->SetBinContent(2515,96.77419);
   MPass->SetBinContent(2516,100);
   MPass->SetBinContent(2517,96.9697);
   MPass->SetBinContent(2518,95.2381);
   MPass->SetBinContent(2519,97.22222);
   MPass->SetBinContent(2520,100);
   MPass->SetBinContent(2521,95.89041);
   MPass->SetBinContent(2522,96.05263);
   MPass->SetBinContent(2523,97.22222);
   MPass->SetBinContent(2524,92.13483);
   MPass->SetBinContent(2525,76.92308);
   MPass->SetBinContent(2526,93.84615);
   MPass->SetBinContent(2527,84.72222);
   MPass->SetBinContent(2528,91.04478);
   MPass->SetBinContent(2529,88.23529);
   MPass->SetBinContent(2530,87.64045);
   MPass->SetBinContent(2531,76.36364);
   MPass->SetBinContent(2532,89.01099);
   MPass->SetBinContent(2533,89.77273);
   MPass->SetBinContent(2534,95);
   MPass->SetBinContent(2535,90.16393);
   MPass->SetBinContent(2536,96);
   MPass->SetBinContent(2537,83.95062);
   MPass->SetBinContent(2538,83.63636);
   MPass->SetBinContent(2539,85.36585);
   MPass->SetBinContent(2540,93.24324);
   MPass->SetBinContent(2541,91.25);
   MPass->SetBinContent(2542,85.18519);
   MPass->SetBinContent(2543,90.10989);
   MPass->SetBinContent(2544,92.85714);
   MPass->SetBinContent(2545,87.2093);
   MPass->SetBinContent(2546,78.49462);
   MPass->SetBinContent(2547,91.42857);
   MPass->SetBinContent(2548,55.95238);
   MPass->SetBinContent(2551,75.4386);
   MPass->SetBinContent(2552,96.42857);
   MPass->SetBinContent(2553,96.2963);
   MPass->SetBinContent(2554,94.3662);
   MPass->SetBinContent(2555,100);
   MPass->SetBinContent(2556,95.58824);
   MPass->SetBinContent(2557,97.26027);
   MPass->SetBinContent(2558,98.3871);
   MPass->SetBinContent(2559,94.52055);
   MPass->SetBinContent(2560,97.46835);
   MPass->SetBinContent(2561,96.55172);
   MPass->SetBinContent(2562,98.63014);
   MPass->SetBinContent(2563,100);
   MPass->SetBinContent(2564,97.89474);
   MPass->SetBinContent(2565,100);
   MPass->SetBinContent(2566,96.38554);
   MPass->SetBinContent(2567,100);
   MPass->SetBinContent(2568,96.8254);
   MPass->SetBinContent(2569,100);
   MPass->SetBinContent(2570,98.64865);
   MPass->SetBinContent(2571,98.4375);
   MPass->SetBinContent(2572,95.55556);
   MPass->SetBinContent(2573,100);
   MPass->SetBinContent(2574,92.10526);
   MPass->SetBinContent(2575,82.35294);
   MPass->SetBinContent(2576,83.11688);
   MPass->SetBinContent(2577,81.25);
   MPass->SetBinContent(2578,79.66102);
   MPass->SetBinContent(2579,85.55556);
   MPass->SetBinContent(2580,81.15942);
   MPass->SetBinContent(2581,86.30137);
   MPass->SetBinContent(2582,80.55556);
   MPass->SetBinContent(2583,82.08955);
   MPass->SetBinContent(2584,85.52632);
   MPass->SetBinContent(2585,92.42424);
   MPass->SetBinContent(2586,85.71429);
   MPass->SetBinContent(2587,87.32394);
   MPass->SetBinContent(2588,87.65432);
   MPass->SetBinContent(2589,83.33333);
   MPass->SetBinContent(2590,88.73239);
   MPass->SetBinContent(2591,97.56098);
   MPass->SetBinContent(2592,81.81818);
   MPass->SetBinContent(2593,87.69231);
   MPass->SetBinContent(2594,86.40777);
   MPass->SetBinContent(2595,89.0625);
   MPass->SetBinContent(2596,81.08108);
   MPass->SetBinContent(2597,83.33333);
   MPass->SetBinContent(2598,63.85542);
   MPass->SetBinContent(2601,85.2459);
   MPass->SetBinContent(2602,92.64706);
   MPass->SetBinContent(2603,95.71429);
   MPass->SetBinContent(2604,94.44444);
   MPass->SetBinContent(2605,98.85057);
   MPass->SetBinContent(2606,97.4359);
   MPass->SetBinContent(2607,100);
   MPass->SetBinContent(2608,97.5);
   MPass->SetBinContent(2609,100);
   MPass->SetBinContent(2610,96.2963);
   MPass->SetBinContent(2611,98.48485);
   MPass->SetBinContent(2612,97.26027);
   MPass->SetBinContent(2613,95.77465);
   MPass->SetBinContent(2614,98.4127);
   MPass->SetBinContent(2615,96.72131);
   MPass->SetBinContent(2616,96);
   MPass->SetBinContent(2617,97.56098);
   MPass->SetBinContent(2618,93.93939);
   MPass->SetBinContent(2619,100);
   MPass->SetBinContent(2620,97.36842);
   MPass->SetBinContent(2621,97.01493);
   MPass->SetBinContent(2622,94.50549);
   MPass->SetBinContent(2623,95.45455);
   MPass->SetBinContent(2624,85.50725);
   MPass->SetBinContent(2625,78.18182);
   MPass->SetBinContent(2626,86.41975);
   MPass->SetBinContent(2627,80.35714);
   MPass->SetBinContent(2628,90.27778);
   MPass->SetBinContent(2629,90.54054);
   MPass->SetBinContent(2630,82.89474);
   MPass->SetBinContent(2631,81.42857);
   MPass->SetBinContent(2632,87.5);
   MPass->SetBinContent(2633,87.32394);
   MPass->SetBinContent(2634,88.0597);
   MPass->SetBinContent(2635,88);
   MPass->SetBinContent(2636,78.68852);
   MPass->SetBinContent(2637,87.83784);
   MPass->SetBinContent(2638,94.73684);
   MPass->SetBinContent(2639,92.30769);
   MPass->SetBinContent(2640,86.76471);
   MPass->SetBinContent(2641,86.30137);
   MPass->SetBinContent(2642,85);
   MPass->SetBinContent(2643,80.72289);
   MPass->SetBinContent(2644,88.57143);
   MPass->SetBinContent(2645,81.96721);
   MPass->SetBinContent(2646,85.18519);
   MPass->SetBinContent(2647,91.02564);
   MPass->SetBinContent(2648,63.54167);
   MPass->SetBinContent(2651,72.36842);
   MPass->SetBinContent(2652,92.30769);
   MPass->SetBinContent(2653,98.75);
   MPass->SetBinContent(2654,97.56098);
   MPass->SetBinContent(2655,98.59155);
   MPass->SetBinContent(2656,98.27586);
   MPass->SetBinContent(2657,100);
   MPass->SetBinContent(2658,98.59155);
   MPass->SetBinContent(2659,96.1039);
   MPass->SetBinContent(2660,98.66667);
   MPass->SetBinContent(2661,98.7013);
   MPass->SetBinContent(2662,100);
   MPass->SetBinContent(2663,100);
   MPass->SetBinContent(2664,98.61111);
   MPass->SetBinContent(2665,96.66667);
   MPass->SetBinContent(2666,97.4026);
   MPass->SetBinContent(2667,100);
   MPass->SetBinContent(2668,98.75);
   MPass->SetBinContent(2669,98.85057);
   MPass->SetBinContent(2670,97.53086);
   MPass->SetBinContent(2671,98.59155);
   MPass->SetBinContent(2672,96);
   MPass->SetBinContent(2673,96.72131);
   MPass->SetBinContent(2674,87.69231);
   MPass->SetBinContent(2675,93.18182);
   MPass->SetBinContent(2676,89.02439);
   MPass->SetBinContent(2677,89.87342);
   MPass->SetBinContent(2678,84.05797);
   MPass->SetBinContent(2679,92.3913);
   MPass->SetBinContent(2680,86.48649);
   MPass->SetBinContent(2681,84.72222);
   MPass->SetBinContent(2682,81.70732);
   MPass->SetBinContent(2683,89.15663);
   MPass->SetBinContent(2684,89.0625);
   MPass->SetBinContent(2685,94.66667);
   MPass->SetBinContent(2686,84.61538);
   MPass->SetBinContent(2687,92.85714);
   MPass->SetBinContent(2688,88.52459);
   MPass->SetBinContent(2689,92.20779);
   MPass->SetBinContent(2690,90.66667);
   MPass->SetBinContent(2691,94.73684);
   MPass->SetBinContent(2692,91.89189);
   MPass->SetBinContent(2693,85.55556);
   MPass->SetBinContent(2694,89.77273);
   MPass->SetBinContent(2695,88.63636);
   MPass->SetBinContent(2696,83.33333);
   MPass->SetBinContent(2697,88);
   MPass->SetBinContent(2698,75.60976);
   MPass->SetBinContent(2701,60.37736);
   MPass->SetBinContent(2702,92.75362);
   MPass->SetBinContent(2703,98.24561);
   MPass->SetBinContent(2704,100);
   MPass->SetBinContent(2705,100);
   MPass->SetBinContent(2706,100);
   MPass->SetBinContent(2707,97.4359);
   MPass->SetBinContent(2708,96.875);
   MPass->SetBinContent(2709,97.67442);
   MPass->SetBinContent(2710,100);
   MPass->SetBinContent(2711,97.1831);
   MPass->SetBinContent(2712,95.77465);
   MPass->SetBinContent(2713,100);
   MPass->SetBinContent(2714,100);
   MPass->SetBinContent(2715,98.59155);
   MPass->SetBinContent(2716,100);
   MPass->SetBinContent(2717,97.2973);
   MPass->SetBinContent(2718,98.61111);
   MPass->SetBinContent(2719,97.10145);
   MPass->SetBinContent(2720,100);
   MPass->SetBinContent(2721,96.34146);
   MPass->SetBinContent(2722,98.46154);
   MPass->SetBinContent(2723,98.83721);
   MPass->SetBinContent(2724,88.88889);
   MPass->SetBinContent(2725,88.4058);
   MPass->SetBinContent(2726,90.8046);
   MPass->SetBinContent(2727,77.04918);
   MPass->SetBinContent(2728,84.09091);
   MPass->SetBinContent(2729,87.83784);
   MPass->SetBinContent(2730,84.14634);
   MPass->SetBinContent(2731,81.94444);
   MPass->SetBinContent(2732,80.32787);
   MPass->SetBinContent(2733,82.5);
   MPass->SetBinContent(2734,88.31169);
   MPass->SetBinContent(2735,83.33333);
   MPass->SetBinContent(2736,86.95652);
   MPass->SetBinContent(2737,85.18519);
   MPass->SetBinContent(2738,86.30137);
   MPass->SetBinContent(2739,93.33333);
   MPass->SetBinContent(2740,89.0411);
   MPass->SetBinContent(2741,94.56522);
   MPass->SetBinContent(2742,73.4375);
   MPass->SetBinContent(2743,84.61538);
   MPass->SetBinContent(2744,84.44444);
   MPass->SetBinContent(2745,90.66667);
   MPass->SetBinContent(2746,84.70588);
   MPass->SetBinContent(2747,92.3913);
   MPass->SetBinContent(2748,56.81818);
   MPass->SetBinContent(2751,90.16393);
   MPass->SetBinContent(2752,96.9697);
   MPass->SetBinContent(2753,98.33333);
   MPass->SetBinContent(2754,100);
   MPass->SetBinContent(2755,100);
   MPass->SetBinContent(2756,97.2973);
   MPass->SetBinContent(2757,95.29412);
   MPass->SetBinContent(2758,100);
   MPass->SetBinContent(2759,98.71795);
   MPass->SetBinContent(2760,98.50746);
   MPass->SetBinContent(2761,100);
   MPass->SetBinContent(2762,96.62921);
   MPass->SetBinContent(2763,97.82609);
   MPass->SetBinContent(2764,98.4127);
   MPass->SetBinContent(2765,96.66667);
   MPass->SetBinContent(2766,98.61111);
   MPass->SetBinContent(2767,94.44444);
   MPass->SetBinContent(2768,95.16129);
   MPass->SetBinContent(2769,97.33333);
   MPass->SetBinContent(2770,97.14286);
   MPass->SetBinContent(2771,97.22222);
   MPass->SetBinContent(2772,97.22222);
   MPass->SetBinContent(2773,97.33333);
   MPass->SetBinContent(2774,93.54839);
   MPass->SetBinContent(2775,86.30137);
   MPass->SetBinContent(2776,91.5493);
   MPass->SetBinContent(2777,88.0597);
   MPass->SetBinContent(2778,83.5443);
   MPass->SetBinContent(2779,84);
   MPass->SetBinContent(2780,78.94737);
   MPass->SetBinContent(2781,80.30303);
   MPass->SetBinContent(2782,90.69767);
   MPass->SetBinContent(2783,84.21053);
   MPass->SetBinContent(2784,85.91549);
   MPass->SetBinContent(2785,88.77551);
   MPass->SetBinContent(2786,76.05634);
   MPass->SetBinContent(2787,82.71605);
   MPass->SetBinContent(2788,88.31169);
   MPass->SetBinContent(2789,77.64706);
   MPass->SetBinContent(2790,85.13514);
   MPass->SetBinContent(2791,88.33333);
   MPass->SetBinContent(2792,79.45205);
   MPass->SetBinContent(2793,77.92208);
   MPass->SetBinContent(2794,92.53731);
   MPass->SetBinContent(2795,88.76404);
   MPass->SetBinContent(2796,80.30303);
   MPass->SetBinContent(2797,93.67089);
   MPass->SetBinContent(2798,67.53247);
   MPass->SetBinContent(2801,72.72727);
   MPass->SetBinContent(2802,94.59459);
   MPass->SetBinContent(2803,100);
   MPass->SetBinContent(2804,100);
   MPass->SetBinContent(2805,100);
   MPass->SetBinContent(2806,100);
   MPass->SetBinContent(2807,100);
   MPass->SetBinContent(2808,100);
   MPass->SetBinContent(2809,96.42857);
   MPass->SetBinContent(2810,98.63014);
   MPass->SetBinContent(2811,100);
   MPass->SetBinContent(2812,100);
   MPass->SetBinContent(2813,97.1831);
   MPass->SetBinContent(2814,100);
   MPass->SetBinContent(2815,100);
   MPass->SetBinContent(2816,97.22222);
   MPass->SetBinContent(2817,98.33333);
   MPass->SetBinContent(2818,100);
   MPass->SetBinContent(2819,96.72131);
   MPass->SetBinContent(2820,98.68421);
   MPass->SetBinContent(2821,98.59155);
   MPass->SetBinContent(2822,96.92308);
   MPass->SetBinContent(2823,98.86364);
   MPass->SetBinContent(2824,92.5);
   MPass->SetBinContent(2825,93.84615);
   MPass->SetBinContent(2826,88.31169);
   MPass->SetBinContent(2827,89.77273);
   MPass->SetBinContent(2828,77.46479);
   MPass->SetBinContent(2829,87.80488);
   MPass->SetBinContent(2830,86.58537);
   MPass->SetBinContent(2831,80.64516);
   MPass->SetBinContent(2832,92.85714);
   MPass->SetBinContent(2833,90.52632);
   MPass->SetBinContent(2834,89.41176);
   MPass->SetBinContent(2835,95.06173);
   MPass->SetBinContent(2836,86.90476);
   MPass->SetBinContent(2837,85.54217);
   MPass->SetBinContent(2838,85.18519);
   MPass->SetBinContent(2839,85.89744);
   MPass->SetBinContent(2840,92.5);
   MPass->SetBinContent(2841,92.40506);
   MPass->SetBinContent(2842,90.12346);
   MPass->SetBinContent(2843,84.26966);
   MPass->SetBinContent(2844,85.71429);
   MPass->SetBinContent(2845,84.26966);
   MPass->SetBinContent(2846,88.76404);
   MPass->SetBinContent(2847,92.92929);
   MPass->SetBinContent(2848,58.88889);
   MPass->SetBinContent(2851,82.19178);
   MPass->SetBinContent(2852,96.8254);
   MPass->SetBinContent(2853,97.95918);
   MPass->SetBinContent(2854,98.57143);
   MPass->SetBinContent(2855,100);
   MPass->SetBinContent(2856,100);
   MPass->SetBinContent(2857,94.3662);
   MPass->SetBinContent(2858,98.59155);
   MPass->SetBinContent(2859,97.2973);
   MPass->SetBinContent(2860,98.48485);
   MPass->SetBinContent(2861,98.4127);
   MPass->SetBinContent(2862,96.20253);
   MPass->SetBinContent(2863,100);
   MPass->SetBinContent(2864,100);
   MPass->SetBinContent(2865,95.83333);
   MPass->SetBinContent(2866,98.64865);
   MPass->SetBinContent(2867,98.68421);
   MPass->SetBinContent(2868,93.33333);
   MPass->SetBinContent(2869,98.55072);
   MPass->SetBinContent(2870,100);
   MPass->SetBinContent(2871,98.4127);
   MPass->SetBinContent(2872,94.28571);
   MPass->SetBinContent(2873,97.46835);
   MPass->SetBinContent(2874,90.90909);
   MPass->SetBinContent(2875,90.2439);
   MPass->SetBinContent(2876,91.5493);
   MPass->SetBinContent(2877,85.29412);
   MPass->SetBinContent(2878,71.42857);
   MPass->SetBinContent(2879,86.07595);
   MPass->SetBinContent(2880,70.14925);
   MPass->SetBinContent(2881,82.92683);
   MPass->SetBinContent(2882,88.33333);
   MPass->SetBinContent(2883,84.93151);
   MPass->SetBinContent(2884,93.84615);
   MPass->SetBinContent(2885,87.17949);
   MPass->SetBinContent(2886,74.64789);
   MPass->SetBinContent(2887,81.81818);
   MPass->SetBinContent(2888,70.93023);
   MPass->SetBinContent(2889,72.85714);
   MPass->SetBinContent(2890,83.33333);
   MPass->SetBinContent(2891,84.05797);
   MPass->SetBinContent(2892,81.81818);
   MPass->SetBinContent(2893,80.28169);
   MPass->SetBinContent(2894,88);
   MPass->SetBinContent(2895,86.66667);
   MPass->SetBinContent(2896,87.77778);
   MPass->SetBinContent(2897,89.13043);
   MPass->SetBinContent(2898,59.03614);
   MPass->SetBinContent(2901,73.91304);
   MPass->SetBinContent(2902,94.11765);
   MPass->SetBinContent(2903,97.01493);
   MPass->SetBinContent(2904,100);
   MPass->SetBinContent(2905,100);
   MPass->SetBinContent(2906,97.14286);
   MPass->SetBinContent(2907,95.12195);
   MPass->SetBinContent(2908,100);
   MPass->SetBinContent(2909,98.4127);
   MPass->SetBinContent(2910,100);
   MPass->SetBinContent(2911,100);
   MPass->SetBinContent(2912,100);
   MPass->SetBinContent(2913,95.83333);
   MPass->SetBinContent(2914,98.66667);
   MPass->SetBinContent(2915,98.4375);
   MPass->SetBinContent(2916,97.36842);
   MPass->SetBinContent(2917,98.48485);
   MPass->SetBinContent(2918,94.59459);
   MPass->SetBinContent(2919,93.75);
   MPass->SetBinContent(2920,100);
   MPass->SetBinContent(2921,98.50746);
   MPass->SetBinContent(2922,100);
   MPass->SetBinContent(2923,98.63014);
   MPass->SetBinContent(2924,95.50562);
   MPass->SetBinContent(2925,81.42857);
   MPass->SetBinContent(2926,87.69231);
   MPass->SetBinContent(2927,84.61538);
   MPass->SetBinContent(2928,85.45455);
   MPass->SetBinContent(2929,75.36232);
   MPass->SetBinContent(2930,83.33333);
   MPass->SetBinContent(2931,84.93151);
   MPass->SetBinContent(2932,92.59259);
   MPass->SetBinContent(2933,80.82192);
   MPass->SetBinContent(2934,85.05747);
   MPass->SetBinContent(2935,85.54217);
   MPass->SetBinContent(2936,72.22222);
   MPass->SetBinContent(2937,87.35632);
   MPass->SetBinContent(2938,88.37209);
   MPass->SetBinContent(2939,74.28571);
   MPass->SetBinContent(2940,80.55556);
   MPass->SetBinContent(2941,92.63158);
   MPass->SetBinContent(2942,83.07692);
   MPass->SetBinContent(2943,85.13514);
   MPass->SetBinContent(2944,94.28571);
   MPass->SetBinContent(2945,85.33333);
   MPass->SetBinContent(2946,90.69767);
   MPass->SetBinContent(2947,85.18519);
   MPass->SetBinContent(2948,60.97561);
   MPass->SetBinContent(2951,60.29412);
   MPass->SetBinContent(2952,95.45455);
   MPass->SetBinContent(2953,98.50746);
   MPass->SetBinContent(2954,95.77465);
   MPass->SetBinContent(2955,100);
   MPass->SetBinContent(2956,96.72131);
   MPass->SetBinContent(2957,97.14286);
   MPass->SetBinContent(2958,100);
   MPass->SetBinContent(2959,98.57143);
   MPass->SetBinContent(2960,98.80952);
   MPass->SetBinContent(2961,98.78049);
   MPass->SetBinContent(2962,98.50746);
   MPass->SetBinContent(2963,97.33333);
   MPass->SetBinContent(2964,98.82353);
   MPass->SetBinContent(2965,97.10145);
   MPass->SetBinContent(2966,97.4026);
   MPass->SetBinContent(2967,100);
   MPass->SetBinContent(2968,95.2381);
   MPass->SetBinContent(2969,98.03922);
   MPass->SetBinContent(2970,93.65079);
   MPass->SetBinContent(2971,98.46154);
   MPass->SetBinContent(2972,94.93671);
   MPass->SetBinContent(2973,98.4375);
   MPass->SetBinContent(2974,91.86047);
   MPass->SetBinContent(2975,91.13924);
   MPass->SetBinContent(2976,89.74359);
   MPass->SetBinContent(2977,93.84615);
   MPass->SetBinContent(2978,94.64286);
   MPass->SetBinContent(2979,88.76404);
   MPass->SetBinContent(2980,81.57895);
   MPass->SetBinContent(2981,85.18519);
   MPass->SetBinContent(2982,96.15385);
   MPass->SetBinContent(2983,89.53488);
   MPass->SetBinContent(2984,90.58824);
   MPass->SetBinContent(2985,87.95181);
   MPass->SetBinContent(2986,78.20513);
   MPass->SetBinContent(2987,82.92683);
   MPass->SetBinContent(2988,88.88889);
   MPass->SetBinContent(2989,88.63636);
   MPass->SetBinContent(2990,90.09901);
   MPass->SetBinContent(2991,85.71429);
   MPass->SetBinContent(2992,86.74699);
   MPass->SetBinContent(2993,87.65432);
   MPass->SetBinContent(2994,93);
   MPass->SetBinContent(2995,93.25843);
   MPass->SetBinContent(2996,90.09901);
   MPass->SetBinContent(2997,89.89899);
   MPass->SetBinContent(2998,62.16216);
   MPass->SetBinContent(3001,80.82192);
   MPass->SetBinContent(3002,94.73684);
   MPass->SetBinContent(3003,96.49123);
   MPass->SetBinContent(3004,98.46154);
   MPass->SetBinContent(3005,98.46154);
   MPass->SetBinContent(3006,97.61905);
   MPass->SetBinContent(3007,97.22222);
   MPass->SetBinContent(3008,95.83333);
   MPass->SetBinContent(3009,98.03922);
   MPass->SetBinContent(3010,96.47059);
   MPass->SetBinContent(3011,100);
   MPass->SetBinContent(3012,97.05882);
   MPass->SetBinContent(3013,92.75362);
   MPass->SetBinContent(3014,96.25);
   MPass->SetBinContent(3015,98.79518);
   MPass->SetBinContent(3016,100);
   MPass->SetBinContent(3017,100);
   MPass->SetBinContent(3018,97.4026);
   MPass->SetBinContent(3019,92.59259);
   MPass->SetBinContent(3020,95.71429);
   MPass->SetBinContent(3021,92.95775);
   MPass->SetBinContent(3022,98.4127);
   MPass->SetBinContent(3023,94.31818);
   MPass->SetBinContent(3024,95.89041);
   MPass->SetBinContent(3025,84);
   MPass->SetBinContent(3026,88.63636);
   MPass->SetBinContent(3027,75);
   MPass->SetBinContent(3028,78.04878);
   MPass->SetBinContent(3029,88.31169);
   MPass->SetBinContent(3030,85);
   MPass->SetBinContent(3031,92.20779);
   MPass->SetBinContent(3032,89.74359);
   MPass->SetBinContent(3033,87.05882);
   MPass->SetBinContent(3034,84.61538);
   MPass->SetBinContent(3035,88.88889);
   MPass->SetBinContent(3036,79.71014);
   MPass->SetBinContent(3037,80.68182);
   MPass->SetBinContent(3038,84.93151);
   MPass->SetBinContent(3039,76.28866);
   MPass->SetBinContent(3040,80);
   MPass->SetBinContent(3041,75);
   MPass->SetBinContent(3042,80.59701);
   MPass->SetBinContent(3043,86.04651);
   MPass->SetBinContent(3044,89.65517);
   MPass->SetBinContent(3045,88.46154);
   MPass->SetBinContent(3046,83.52941);
   MPass->SetBinContent(3047,83.13253);
   MPass->SetBinContent(3048,56.33803);
   MPass->SetBinContent(3051,76.92308);
   MPass->SetBinContent(3052,95.06173);
   MPass->SetBinContent(3053,96.875);
   MPass->SetBinContent(3054,98.75);
   MPass->SetBinContent(3055,100);
   MPass->SetBinContent(3056,87.7193);
   MPass->SetBinContent(3057,97.2973);
   MPass->SetBinContent(3058,98.48485);
   MPass->SetBinContent(3059,95.38462);
   MPass->SetBinContent(3060,94.73684);
   MPass->SetBinContent(3061,94.2029);
   MPass->SetBinContent(3062,97.01493);
   MPass->SetBinContent(3063,93.9759);
   MPass->SetBinContent(3064,98.68421);
   MPass->SetBinContent(3065,100);
   MPass->SetBinContent(3066,100);
   MPass->SetBinContent(3067,97.01493);
   MPass->SetBinContent(3068,95.58824);
   MPass->SetBinContent(3069,93.75);
   MPass->SetBinContent(3070,98.7013);
   MPass->SetBinContent(3071,88.88889);
   MPass->SetBinContent(3072,97.59036);
   MPass->SetBinContent(3073,98.68421);
   MPass->SetBinContent(3074,90.90909);
   MPass->SetBinContent(3075,90);
   MPass->SetBinContent(3076,90.54054);
   MPass->SetBinContent(3077,86.2069);
   MPass->SetBinContent(3078,93.90244);
   MPass->SetBinContent(3079,90.41096);
   MPass->SetBinContent(3080,93.18182);
   MPass->SetBinContent(3081,91.37931);
   MPass->SetBinContent(3082,97.5);
   MPass->SetBinContent(3083,88.23529);
   MPass->SetBinContent(3084,84.78261);
   MPass->SetBinContent(3085,89.28571);
   MPass->SetBinContent(3086,89.23077);
   MPass->SetBinContent(3087,81.81818);
   MPass->SetBinContent(3088,90.90909);
   MPass->SetBinContent(3089,82.95455);
   MPass->SetBinContent(3090,79.01235);
   MPass->SetBinContent(3091,78.37838);
   MPass->SetBinContent(3092,73.9726);
   MPass->SetBinContent(3093,85.52632);
   MPass->SetBinContent(3094,90.90909);
   MPass->SetBinContent(3095,87);
   MPass->SetBinContent(3096,79.04762);
   MPass->SetBinContent(3097,88.23529);
   MPass->SetBinContent(3098,59.34066);
   MPass->SetBinContent(3101,79.6875);
   MPass->SetBinContent(3102,90);
   MPass->SetBinContent(3103,100);
   MPass->SetBinContent(3104,100);
   MPass->SetBinContent(3105,100);
   MPass->SetBinContent(3106,98.4127);
   MPass->SetBinContent(3107,100);
   MPass->SetBinContent(3108,100);
   MPass->SetBinContent(3109,97.26027);
   MPass->SetBinContent(3110,100);
   MPass->SetBinContent(3111,100);
   MPass->SetBinContent(3112,98.4375);
   MPass->SetBinContent(3113,98.71795);
   MPass->SetBinContent(3114,96.875);
   MPass->SetBinContent(3115,100);
   MPass->SetBinContent(3116,98.68421);
   MPass->SetBinContent(3117,98.59155);
   MPass->SetBinContent(3118,97.36842);
   MPass->SetBinContent(3119,100);
   MPass->SetBinContent(3120,100);
   MPass->SetBinContent(3121,98.63014);
   MPass->SetBinContent(3122,97.4359);
   MPass->SetBinContent(3123,98.73418);
   MPass->SetBinContent(3124,89.61039);
   MPass->SetBinContent(3125,91.17647);
   MPass->SetBinContent(3126,95.65217);
   MPass->SetBinContent(3127,94.02985);
   MPass->SetBinContent(3128,92.13483);
   MPass->SetBinContent(3129,95.34884);
   MPass->SetBinContent(3130,91.25);
   MPass->SetBinContent(3131,88.75);
   MPass->SetBinContent(3132,94.11765);
   MPass->SetBinContent(3133,96.92308);
   MPass->SetBinContent(3134,93.15068);
   MPass->SetBinContent(3135,91.78082);
   MPass->SetBinContent(3136,92.77108);
   MPass->SetBinContent(3137,81.25);
   MPass->SetBinContent(3138,87.87879);
   MPass->SetBinContent(3139,88.31169);
   MPass->SetBinContent(3140,93.75);
   MPass->SetBinContent(3141,73.91304);
   MPass->SetBinContent(3142,75.82418);
   MPass->SetBinContent(3143,78.84615);
   MPass->SetBinContent(3144,89.47368);
   MPass->SetBinContent(3145,84.52381);
   MPass->SetBinContent(3146,81.81818);
   MPass->SetBinContent(3147,77.46479);
   MPass->SetBinContent(3148,67.56757);
   MPass->SetBinContent(3151,82.89474);
   MPass->SetBinContent(3152,97.10145);
   MPass->SetBinContent(3153,95.52239);
   MPass->SetBinContent(3154,94.93671);
   MPass->SetBinContent(3155,96.49123);
   MPass->SetBinContent(3156,97.4359);
   MPass->SetBinContent(3157,97.14286);
   MPass->SetBinContent(3158,100);
   MPass->SetBinContent(3159,96.38554);
   MPass->SetBinContent(3160,98.66667);
   MPass->SetBinContent(3161,100);
   MPass->SetBinContent(3162,98.83721);
   MPass->SetBinContent(3163,96.49123);
   MPass->SetBinContent(3164,100);
   MPass->SetBinContent(3165,96.62921);
   MPass->SetBinContent(3166,93.24324);
   MPass->SetBinContent(3167,100);
   MPass->SetBinContent(3168,94.93671);
   MPass->SetBinContent(3169,100);
   MPass->SetBinContent(3170,100);
   MPass->SetBinContent(3171,97.05882);
   MPass->SetBinContent(3172,98.7013);
   MPass->SetBinContent(3173,95.52239);
   MPass->SetBinContent(3174,85.71429);
   MPass->SetBinContent(3175,92);
   MPass->SetBinContent(3176,85.89744);
   MPass->SetBinContent(3177,84.69388);
   MPass->SetBinContent(3178,90.58824);
   MPass->SetBinContent(3179,94.52055);
   MPass->SetBinContent(3180,78.68852);
   MPass->SetBinContent(3181,87.17949);
   MPass->SetBinContent(3182,94.73684);
   MPass->SetBinContent(3183,88.50575);
   MPass->SetBinContent(3184,95.77465);
   MPass->SetBinContent(3185,98.50746);
   MPass->SetBinContent(3186,82.35294);
   MPass->SetBinContent(3187,87.32394);
   MPass->SetBinContent(3188,92.07921);
   MPass->SetBinContent(3189,75.55556);
   MPass->SetBinContent(3190,77.02703);
   MPass->SetBinContent(3191,85.71429);
   MPass->SetBinContent(3192,71.79487);
   MPass->SetBinContent(3193,76.71233);
   MPass->SetBinContent(3194,88.77551);
   MPass->SetBinContent(3195,85.50725);
   MPass->SetBinContent(3196,85.29412);
   MPass->SetBinContent(3197,74.35897);
   MPass->SetBinContent(3198,58.33333);
   MPass->SetBinContent(3201,76.82927);
   MPass->SetBinContent(3202,96.15385);
   MPass->SetBinContent(3203,97.36842);
   MPass->SetBinContent(3204,93.9759);
   MPass->SetBinContent(3205,89.47368);
   MPass->SetBinContent(3206,100);
   MPass->SetBinContent(3207,95.65217);
   MPass->SetBinContent(3208,95.38462);
   MPass->SetBinContent(3209,96.05263);
   MPass->SetBinContent(3210,97.14286);
   MPass->SetBinContent(3211,98.88889);
   MPass->SetBinContent(3212,96.49123);
   MPass->SetBinContent(3213,96.92308);
   MPass->SetBinContent(3214,100);
   MPass->SetBinContent(3215,98.48485);
   MPass->SetBinContent(3216,95);
   MPass->SetBinContent(3217,100);
   MPass->SetBinContent(3218,96.9697);
   MPass->SetBinContent(3219,98.52941);
   MPass->SetBinContent(3220,97.10145);
   MPass->SetBinContent(3221,98.52941);
   MPass->SetBinContent(3222,98.76543);
   MPass->SetBinContent(3223,96.15385);
   MPass->SetBinContent(3224,87.27273);
   MPass->SetBinContent(3225,84.09091);
   MPass->SetBinContent(3226,80.4878);
   MPass->SetBinContent(3227,86.84211);
   MPass->SetBinContent(3228,88.0597);
   MPass->SetBinContent(3229,87.5);
   MPass->SetBinContent(3230,89.87342);
   MPass->SetBinContent(3231,86.36364);
   MPass->SetBinContent(3232,90.625);
   MPass->SetBinContent(3233,84.53608);
   MPass->SetBinContent(3234,84.33735);
   MPass->SetBinContent(3235,89.28571);
   MPass->SetBinContent(3236,87.01299);
   MPass->SetBinContent(3237,86.84211);
   MPass->SetBinContent(3238,93.10345);
   MPass->SetBinContent(3239,80.89888);
   MPass->SetBinContent(3240,79.38144);
   MPass->SetBinContent(3241,81.25);
   MPass->SetBinContent(3242,68.68687);
   MPass->SetBinContent(3243,82.17822);
   MPass->SetBinContent(3244,94.11765);
   MPass->SetBinContent(3245,85.22727);
   MPass->SetBinContent(3246,80.95238);
   MPass->SetBinContent(3247,87.5);
   MPass->SetBinContent(3248,53.48837);
   MPass->SetBinContent(3251,75);
   MPass->SetBinContent(3252,96.15385);
   MPass->SetBinContent(3253,98.63014);
   MPass->SetBinContent(3254,96.42857);
   MPass->SetBinContent(3255,100);
   MPass->SetBinContent(3256,96);
   MPass->SetBinContent(3257,96.42857);
   MPass->SetBinContent(3258,100);
   MPass->SetBinContent(3259,98.48485);
   MPass->SetBinContent(3260,100);
   MPass->SetBinContent(3261,100);
   MPass->SetBinContent(3262,100);
   MPass->SetBinContent(3263,95);
   MPass->SetBinContent(3264,98.83721);
   MPass->SetBinContent(3265,98.36066);
   MPass->SetBinContent(3266,97.33333);
   MPass->SetBinContent(3267,100);
   MPass->SetBinContent(3268,100);
   MPass->SetBinContent(3269,100);
   MPass->SetBinContent(3270,100);
   MPass->SetBinContent(3271,98.27586);
   MPass->SetBinContent(3272,98.57143);
   MPass->SetBinContent(3273,100);
   MPass->SetBinContent(3274,95.2381);
   MPass->SetBinContent(3275,88.73239);
   MPass->SetBinContent(3276,97.33333);
   MPass->SetBinContent(3277,88.88889);
   MPass->SetBinContent(3278,92.30769);
   MPass->SetBinContent(3279,89.47368);
   MPass->SetBinContent(3280,86.84211);
   MPass->SetBinContent(3281,89.41176);
   MPass->SetBinContent(3282,88.31169);
   MPass->SetBinContent(3283,89.89899);
   MPass->SetBinContent(3284,90.8046);
   MPass->SetBinContent(3285,97.93814);
   MPass->SetBinContent(3286,97.46835);
   MPass->SetBinContent(3287,95);
   MPass->SetBinContent(3288,92.85714);
   MPass->SetBinContent(3289,88.09524);
   MPass->SetBinContent(3290,88.0597);
   MPass->SetBinContent(3291,90.2439);
   MPass->SetBinContent(3292,75.53191);
   MPass->SetBinContent(3293,80.43478);
   MPass->SetBinContent(3294,91.95402);
   MPass->SetBinContent(3295,92.3913);
   MPass->SetBinContent(3296,92.68293);
   MPass->SetBinContent(3297,85.39326);
   MPass->SetBinContent(3298,61.05263);
   MPass->SetBinContent(3301,83.07692);
   MPass->SetBinContent(3302,95);
   MPass->SetBinContent(3303,96.47059);
   MPass->SetBinContent(3304,95.2381);
   MPass->SetBinContent(3305,97.33333);
   MPass->SetBinContent(3306,95.38462);
   MPass->SetBinContent(3307,95.52239);
   MPass->SetBinContent(3308,98.68421);
   MPass->SetBinContent(3309,95.18072);
   MPass->SetBinContent(3310,98.76543);
   MPass->SetBinContent(3311,95.45455);
   MPass->SetBinContent(3312,98.27586);
   MPass->SetBinContent(3313,100);
   MPass->SetBinContent(3314,100);
   MPass->SetBinContent(3315,96.05263);
   MPass->SetBinContent(3316,95.2381);
   MPass->SetBinContent(3317,97.84946);
   MPass->SetBinContent(3318,100);
   MPass->SetBinContent(3319,98.79518);
   MPass->SetBinContent(3320,98.59155);
   MPass->SetBinContent(3321,96.1039);
   MPass->SetBinContent(3322,100);
   MPass->SetBinContent(3323,96.05263);
   MPass->SetBinContent(3324,95.55556);
   MPass->SetBinContent(3325,84.74576);
   MPass->SetBinContent(3326,89.47368);
   MPass->SetBinContent(3327,83.33333);
   MPass->SetBinContent(3328,91.30435);
   MPass->SetBinContent(3329,70.66667);
   MPass->SetBinContent(3330,76.19048);
   MPass->SetBinContent(3331,83.56164);
   MPass->SetBinContent(3332,88.57143);
   MPass->SetBinContent(3333,87.83784);
   MPass->SetBinContent(3334,92.10526);
   MPass->SetBinContent(3335,89.53488);
   MPass->SetBinContent(3336,87.23404);
   MPass->SetBinContent(3337,90.90909);
   MPass->SetBinContent(3338,90.12346);
   MPass->SetBinContent(3339,89.61039);
   MPass->SetBinContent(3340,88.04348);
   MPass->SetBinContent(3341,87.05882);
   MPass->SetBinContent(3342,74.68354);
   MPass->SetBinContent(3343,79.7619);
   MPass->SetBinContent(3344,89.28571);
   MPass->SetBinContent(3345,87.2549);
   MPass->SetBinContent(3346,80.21978);
   MPass->SetBinContent(3347,80.85106);
   MPass->SetBinContent(3348,63.51351);
   MPass->SetBinContent(3351,75.80645);
   MPass->SetBinContent(3352,100);
   MPass->SetBinContent(3353,94.28571);
   MPass->SetBinContent(3354,98.68421);
   MPass->SetBinContent(3355,97.26027);
   MPass->SetBinContent(3356,95.77465);
   MPass->SetBinContent(3357,95.65217);
   MPass->SetBinContent(3358,98.75);
   MPass->SetBinContent(3359,97.33333);
   MPass->SetBinContent(3360,98.66667);
   MPass->SetBinContent(3361,100);
   MPass->SetBinContent(3362,97.10145);
   MPass->SetBinContent(3363,98.75);
   MPass->SetBinContent(3364,100);
   MPass->SetBinContent(3365,94.59459);
   MPass->SetBinContent(3366,98.68421);
   MPass->SetBinContent(3367,98.83721);
   MPass->SetBinContent(3368,100);
   MPass->SetBinContent(3369,97.72727);
   MPass->SetBinContent(3370,97.4026);
   MPass->SetBinContent(3371,100);
   MPass->SetBinContent(3372,98.64865);
   MPass->SetBinContent(3373,97.77778);
   MPass->SetBinContent(3374,91.11111);
   MPass->SetBinContent(3375,92);
   MPass->SetBinContent(3376,81.96721);
   MPass->SetBinContent(3377,87.67123);
   MPass->SetBinContent(3378,91.13924);
   MPass->SetBinContent(3379,85.88235);
   MPass->SetBinContent(3380,80.55556);
   MPass->SetBinContent(3381,73.80952);
   MPass->SetBinContent(3382,89.53488);
   MPass->SetBinContent(3383,83.33333);
   MPass->SetBinContent(3384,84.52381);
   MPass->SetBinContent(3385,92.59259);
   MPass->SetBinContent(3386,86.2069);
   MPass->SetBinContent(3387,85.88235);
   MPass->SetBinContent(3388,91.95402);
   MPass->SetBinContent(3389,84.53608);
   MPass->SetBinContent(3390,81);
   MPass->SetBinContent(3391,83.14607);
   MPass->SetBinContent(3392,82.5);
   MPass->SetBinContent(3393,81.6092);
   MPass->SetBinContent(3394,94.18605);
   MPass->SetBinContent(3395,87.80488);
   MPass->SetBinContent(3396,85.86957);
   MPass->SetBinContent(3397,79.12088);
   MPass->SetBinContent(3398,59.29204);
   MPass->SetBinContent(3401,68.57143);
   MPass->SetBinContent(3402,97.72727);
   MPass->SetBinContent(3403,93.84615);
   MPass->SetBinContent(3404,97.14286);
   MPass->SetBinContent(3405,97.14286);
   MPass->SetBinContent(3406,98.61111);
   MPass->SetBinContent(3407,98.68421);
   MPass->SetBinContent(3408,98.57143);
   MPass->SetBinContent(3409,100);
   MPass->SetBinContent(3410,97.22222);
   MPass->SetBinContent(3411,100);
   MPass->SetBinContent(3412,97.10145);
   MPass->SetBinContent(3413,97.59036);
   MPass->SetBinContent(3414,100);
   MPass->SetBinContent(3415,98.78049);
   MPass->SetBinContent(3416,97.4026);
   MPass->SetBinContent(3417,94.73684);
   MPass->SetBinContent(3418,98.66667);
   MPass->SetBinContent(3419,98.52941);
   MPass->SetBinContent(3420,98.59155);
   MPass->SetBinContent(3421,98.63014);
   MPass->SetBinContent(3422,98.52941);
   MPass->SetBinContent(3423,100);
   MPass->SetBinContent(3424,89.87342);
   MPass->SetBinContent(3425,91.5493);
   MPass->SetBinContent(3426,91.30435);
   MPass->SetBinContent(3427,89.0411);
   MPass->SetBinContent(3428,86.95652);
   MPass->SetBinContent(3429,84.61538);
   MPass->SetBinContent(3430,75.34247);
   MPass->SetBinContent(3431,80.24691);
   MPass->SetBinContent(3432,94.04762);
   MPass->SetBinContent(3433,90.90909);
   MPass->SetBinContent(3434,85.71429);
   MPass->SetBinContent(3435,91.35802);
   MPass->SetBinContent(3436,87.80488);
   MPass->SetBinContent(3437,84.93151);
   MPass->SetBinContent(3438,87.34177);
   MPass->SetBinContent(3439,87.77778);
   MPass->SetBinContent(3440,83.56164);
   MPass->SetBinContent(3441,87.64045);
   MPass->SetBinContent(3442,85.39326);
   MPass->SetBinContent(3443,87.32394);
   MPass->SetBinContent(3444,96.0396);
   MPass->SetBinContent(3445,92.78351);
   MPass->SetBinContent(3446,93.18182);
   MPass->SetBinContent(3447,89.28571);
   MPass->SetBinContent(3448,62.7907);
   MPass->SetBinContent(3451,67.85714);
   MPass->SetBinContent(3452,95);
   MPass->SetBinContent(3453,94.54545);
   MPass->SetBinContent(3454,98.57143);
   MPass->SetBinContent(3455,98.50746);
   MPass->SetBinContent(3456,93.24324);
   MPass->SetBinContent(3457,98.33333);
   MPass->SetBinContent(3458,100);
   MPass->SetBinContent(3459,97.33333);
   MPass->SetBinContent(3460,98.86364);
   MPass->SetBinContent(3461,97.4359);
   MPass->SetBinContent(3462,98.55072);
   MPass->SetBinContent(3463,100);
   MPass->SetBinContent(3464,98.36066);
   MPass->SetBinContent(3465,96.875);
   MPass->SetBinContent(3466,97.1831);
   MPass->SetBinContent(3467,100);
   MPass->SetBinContent(3468,96.05263);
   MPass->SetBinContent(3469,98.68421);
   MPass->SetBinContent(3470,100);
   MPass->SetBinContent(3471,96.38554);
   MPass->SetBinContent(3472,98.4127);
   MPass->SetBinContent(3473,96.20253);
   MPass->SetBinContent(3474,86.84211);
   MPass->SetBinContent(3475,92.64706);
   MPass->SetBinContent(3476,94.2029);
   MPass->SetBinContent(3477,84.48276);
   MPass->SetBinContent(3478,79.48718);
   MPass->SetBinContent(3479,87.64045);
   MPass->SetBinContent(3480,73.41772);
   MPass->SetBinContent(3481,73.49398);
   MPass->SetBinContent(3482,86.66667);
   MPass->SetBinContent(3483,80.89888);
   MPass->SetBinContent(3484,83.13253);
   MPass->SetBinContent(3485,86.04651);
   MPass->SetBinContent(3486,87.01299);
   MPass->SetBinContent(3487,86);
   MPass->SetBinContent(3488,89.18919);
   MPass->SetBinContent(3489,82.14286);
   MPass->SetBinContent(3490,86.95652);
   MPass->SetBinContent(3491,88.09524);
   MPass->SetBinContent(3492,80.45977);
   MPass->SetBinContent(3493,81.33333);
   MPass->SetBinContent(3494,89.87342);
   MPass->SetBinContent(3495,78.57143);
   MPass->SetBinContent(3496,74.32432);
   MPass->SetBinContent(3497,77.38095);
   MPass->SetBinContent(3498,60);
   MPass->SetBinContent(3501,67.92453);
   MPass->SetBinContent(3502,92.75362);
   MPass->SetBinContent(3503,93.93939);
   MPass->SetBinContent(3504,100);
   MPass->SetBinContent(3505,98.63014);
   MPass->SetBinContent(3506,96.15385);
   MPass->SetBinContent(3507,96.49123);
   MPass->SetBinContent(3508,100);
   MPass->SetBinContent(3509,96.22642);
   MPass->SetBinContent(3510,94.80519);
   MPass->SetBinContent(3511,98.64865);
   MPass->SetBinContent(3512,100);
   MPass->SetBinContent(3513,95.65217);
   MPass->SetBinContent(3514,98.50746);
   MPass->SetBinContent(3515,95.12195);
   MPass->SetBinContent(3516,95.94595);
   MPass->SetBinContent(3517,100);
   MPass->SetBinContent(3518,98.75);
   MPass->SetBinContent(3519,98.52941);
   MPass->SetBinContent(3520,97.53086);
   MPass->SetBinContent(3521,97.56098);
   MPass->SetBinContent(3522,100);
   MPass->SetBinContent(3523,98.79518);
   MPass->SetBinContent(3524,90.76923);
   MPass->SetBinContent(3525,88.73239);
   MPass->SetBinContent(3526,91.02564);
   MPass->SetBinContent(3527,80.26316);
   MPass->SetBinContent(3528,82.08955);
   MPass->SetBinContent(3529,80.24691);
   MPass->SetBinContent(3530,81.81818);
   MPass->SetBinContent(3531,87.01299);
   MPass->SetBinContent(3532,85.89744);
   MPass->SetBinContent(3533,89.02439);
   MPass->SetBinContent(3534,92.68293);
   MPass->SetBinContent(3535,91.95402);
   MPass->SetBinContent(3536,84.93151);
   MPass->SetBinContent(3537,86.59794);
   MPass->SetBinContent(3538,90.8046);
   MPass->SetBinContent(3539,89.74359);
   MPass->SetBinContent(3540,87.34177);
   MPass->SetBinContent(3541,88.88889);
   MPass->SetBinContent(3542,82.53968);
   MPass->SetBinContent(3543,84.81013);
   MPass->SetBinContent(3544,90);
   MPass->SetBinContent(3545,83.69565);
   MPass->SetBinContent(3546,76.92308);
   MPass->SetBinContent(3547,75);
   MPass->SetBinContent(3548,52.17391);
   MPass->SetBinContent(3551,77.77778);
   MPass->SetBinContent(3552,96.77419);
   MPass->SetBinContent(3553,98.3871);
   MPass->SetBinContent(3554,100);
   MPass->SetBinContent(3555,100);
   MPass->SetBinContent(3556,96.1039);
   MPass->SetBinContent(3557,93.75);
   MPass->SetBinContent(3558,98.73418);
   MPass->SetBinContent(3559,100);
   MPass->SetBinContent(3560,100);
   MPass->SetBinContent(3561,98.85057);
   MPass->SetBinContent(3562,100);
   MPass->SetBinContent(3563,98.82353);
   MPass->SetBinContent(3564,100);
   MPass->SetBinContent(3565,97.56098);
   MPass->SetBinContent(3566,98.36066);
   MPass->SetBinContent(3567,98.76543);
   MPass->SetBinContent(3568,98.78049);
   MPass->SetBinContent(3569,97.4359);
   MPass->SetBinContent(3570,100);
   MPass->SetBinContent(3571,100);
   MPass->SetBinContent(3572,95.65217);
   MPass->SetBinContent(3573,100);
   MPass->SetBinContent(3574,98.71795);
   MPass->SetBinContent(3575,96.92308);
   MPass->SetBinContent(3576,95.2381);
   MPass->SetBinContent(3577,84.28571);
   MPass->SetBinContent(3578,84.72222);
   MPass->SetBinContent(3579,86.25);
   MPass->SetBinContent(3580,79.7619);
   MPass->SetBinContent(3581,87.12871);
   MPass->SetBinContent(3582,97.36842);
   MPass->SetBinContent(3583,88.63636);
   MPass->SetBinContent(3584,91.5493);
   MPass->SetBinContent(3585,89.85507);
   MPass->SetBinContent(3586,89.0411);
   MPass->SetBinContent(3587,82.85714);
   MPass->SetBinContent(3588,93.24324);
   MPass->SetBinContent(3589,82.35294);
   MPass->SetBinContent(3590,85.36585);
   MPass->SetBinContent(3591,96.05263);
   MPass->SetBinContent(3592,94.87179);
   MPass->SetBinContent(3593,88.73239);
   MPass->SetBinContent(3594,94.02985);
   MPass->SetBinContent(3595,92.30769);
   MPass->SetBinContent(3596,89.87342);
   MPass->SetBinContent(3597,88.23529);
   MPass->SetBinContent(3598,53.24675);
   MPass->SetBinContent(3601,76.19048);
   MPass->SetBinContent(3602,92.95775);
   MPass->SetBinContent(3603,97.82609);
   MPass->SetBinContent(3604,97.36842);
   MPass->SetBinContent(3605,98.46154);
   MPass->SetBinContent(3606,96.42857);
   MPass->SetBinContent(3607,100);
   MPass->SetBinContent(3608,97.56098);
   MPass->SetBinContent(3609,100);
   MPass->SetBinContent(3610,95);
   MPass->SetBinContent(3611,100);
   MPass->SetBinContent(3612,100);
   MPass->SetBinContent(3613,100);
   MPass->SetBinContent(3614,95.50562);
   MPass->SetBinContent(3615,97.77778);
   MPass->SetBinContent(3616,100);
   MPass->SetBinContent(3617,96.72131);
   MPass->SetBinContent(3618,95.89041);
   MPass->SetBinContent(3619,98.36066);
   MPass->SetBinContent(3620,94.28571);
   MPass->SetBinContent(3621,94.79167);
   MPass->SetBinContent(3622,96.55172);
   MPass->SetBinContent(3623,98.36066);
   MPass->SetBinContent(3624,90.78947);
   MPass->SetBinContent(3625,93.75);
   MPass->SetBinContent(3626,92.06349);
   MPass->SetBinContent(3627,87.2093);
   MPass->SetBinContent(3628,89.65517);
   MPass->SetBinContent(3629,82.19178);
   MPass->SetBinContent(3630,78.75);
   MPass->SetBinContent(3631,84.78261);
   MPass->SetBinContent(3632,85.26316);
   MPass->SetBinContent(3633,89.85507);
   MPass->SetBinContent(3634,90.66667);
   MPass->SetBinContent(3635,87.09677);
   MPass->SetBinContent(3636,95.38462);
   MPass->SetBinContent(3637,92.53731);
   MPass->SetBinContent(3638,92.94118);
   MPass->SetBinContent(3639,92.30769);
   MPass->SetBinContent(3640,96.25);
   MPass->SetBinContent(3641,87.01299);
   MPass->SetBinContent(3642,85.48387);
   MPass->SetBinContent(3643,87.5);
   MPass->SetBinContent(3644,92.10526);
   MPass->SetBinContent(3645,84.61538);
   MPass->SetBinContent(3646,87.17949);
   MPass->SetBinContent(3647,83.33333);
   MPass->SetBinContent(3648,56.32184);
   MPass->SetBinContent(3651,69.23077);
   MPass->SetBinContent(3652,94.3662);
   MPass->SetBinContent(3653,98.66667);
   MPass->SetBinContent(3654,100);
   MPass->SetBinContent(3655,97.1831);
   MPass->SetBinContent(3656,100);
   MPass->SetBinContent(3657,97.4026);
   MPass->SetBinContent(3658,98.80952);
   MPass->SetBinContent(3659,100);
   MPass->SetBinContent(3660,95.2381);
   MPass->SetBinContent(3661,98.55072);
   MPass->SetBinContent(3662,96.42857);
   MPass->SetBinContent(3663,97.84946);
   MPass->SetBinContent(3664,98.66667);
   MPass->SetBinContent(3665,96.92308);
   MPass->SetBinContent(3666,97.56098);
   MPass->SetBinContent(3667,98.68421);
   MPass->SetBinContent(3668,94.59459);
   MPass->SetBinContent(3669,100);
   MPass->SetBinContent(3670,100);
   MPass->SetBinContent(3671,98.61111);
   MPass->SetBinContent(3672,98.55072);
   MPass->SetBinContent(3673,95.65217);
   MPass->SetBinContent(3674,85.91549);
   MPass->SetBinContent(3675,91.13924);
   MPass->SetBinContent(3676,90);
   MPass->SetBinContent(3677,80.55556);
   MPass->SetBinContent(3678,91.13924);
   MPass->SetBinContent(3679,74.64789);
   MPass->SetBinContent(3680,84.94624);
   MPass->SetBinContent(3681,75);
   MPass->SetBinContent(3682,84.26966);
   MPass->SetBinContent(3683,86.25);
   MPass->SetBinContent(3684,82.35294);
   MPass->SetBinContent(3685,92.85714);
   MPass->SetBinContent(3686,90.8046);
   MPass->SetBinContent(3687,96.15385);
   MPass->SetBinContent(3688,93.82716);
   MPass->SetBinContent(3689,91.13924);
   MPass->SetBinContent(3690,90.90909);
   MPass->SetBinContent(3691,92.10526);
   MPass->SetBinContent(3692,88.15789);
   MPass->SetBinContent(3693,81.15942);
   MPass->SetBinContent(3694,85.36585);
   MPass->SetBinContent(3695,82.55814);
   MPass->SetBinContent(3696,82.02247);
   MPass->SetBinContent(3697,78.20513);
   MPass->SetBinContent(3698,43.66197);
   MPass->SetBinContent(3701,82.92683);
   MPass->SetBinContent(3702,100);
   MPass->SetBinContent(3703,98.30508);
   MPass->SetBinContent(3704,100);
   MPass->SetBinContent(3705,100);
   MPass->SetBinContent(3706,94.91525);
   MPass->SetBinContent(3707,95);
   MPass->SetBinContent(3708,96.55172);
   MPass->SetBinContent(3709,96.92308);
   MPass->SetBinContent(3710,100);
   MPass->SetBinContent(3711,100);
   MPass->SetBinContent(3712,97.2973);
   MPass->SetBinContent(3713,98.55072);
   MPass->SetBinContent(3714,100);
   MPass->SetBinContent(3715,97.01493);
   MPass->SetBinContent(3716,97.70115);
   MPass->SetBinContent(3717,98.73418);
   MPass->SetBinContent(3718,97.10145);
   MPass->SetBinContent(3719,98.68421);
   MPass->SetBinContent(3720,100);
   MPass->SetBinContent(3721,97.22222);
   MPass->SetBinContent(3722,97.56098);
   MPass->SetBinContent(3723,94.02985);
   MPass->SetBinContent(3724,98.50746);
   MPass->SetBinContent(3725,91.66667);
   MPass->SetBinContent(3726,92.85714);
   MPass->SetBinContent(3727,73.68421);
   MPass->SetBinContent(3728,89.0411);
   MPass->SetBinContent(3729,92.10526);
   MPass->SetBinContent(3730,85.13514);
   MPass->SetBinContent(3731,84.72222);
   MPass->SetBinContent(3732,90.90909);
   MPass->SetBinContent(3733,87.7193);
   MPass->SetBinContent(3734,87.32394);
   MPass->SetBinContent(3735,94.18605);
   MPass->SetBinContent(3736,96);
   MPass->SetBinContent(3737,96.51163);
   MPass->SetBinContent(3738,96.59091);
   MPass->SetBinContent(3739,98.68421);
   MPass->SetBinContent(3740,88.15789);
   MPass->SetBinContent(3741,90.66667);
   MPass->SetBinContent(3742,83.78378);
   MPass->SetBinContent(3743,88.09524);
   MPass->SetBinContent(3744,84.375);
   MPass->SetBinContent(3745,83.05085);
   MPass->SetBinContent(3746,93.9759);
   MPass->SetBinContent(3747,83.13253);
   MPass->SetBinContent(3748,64.19753);
   MPass->SetBinContent(3754,100);
   MPass->SetBinContent(3755,100);
   MPass->SetBinContent(3756,100);
   MPass->SetBinContent(3757,94.23077);
   MPass->SetBinContent(3758,100);
   MPass->SetBinContent(3759,97.36842);
   MPass->SetBinContent(3760,100);
   MPass->SetBinContent(3761,100);
   MPass->SetBinContent(3762,95.71429);
   MPass->SetBinContent(3763,98.61111);
   MPass->SetBinContent(3764,98.59155);
   MPass->SetBinContent(3765,96.42857);
   MPass->SetBinContent(3766,96.1039);
   MPass->SetBinContent(3767,98.52941);
   MPass->SetBinContent(3768,97.05882);
   MPass->SetBinContent(3769,94.28571);
   MPass->SetBinContent(3770,100);
   MPass->SetBinContent(3771,95.71429);
   MPass->SetBinContent(3772,97.1831);
   MPass->SetBinContent(3773,100);
   MPass->SetBinContent(3774,97.26027);
   MPass->SetBinContent(3775,89.61039);
   MPass->SetBinContent(3776,90.69767);
   MPass->SetBinContent(3777,77.41935);
   MPass->SetBinContent(3778,86.76471);
   MPass->SetBinContent(3779,89.01099);
   MPass->SetBinContent(3780,81.4433);
   MPass->SetBinContent(3781,82.35294);
   MPass->SetBinContent(3782,86.48649);
   MPass->SetBinContent(3783,89.41176);
   MPass->SetBinContent(3784,87.5);
   MPass->SetBinContent(3785,89.3617);
   MPass->SetBinContent(3786,86.41975);
   MPass->SetBinContent(3787,96.34146);
   MPass->SetBinContent(3788,98.61111);
   MPass->SetBinContent(3789,91.89189);
   MPass->SetBinContent(3790,93.05556);
   MPass->SetBinContent(3791,84.26966);
   MPass->SetBinContent(3792,87.87879);
   MPass->SetBinContent(3796,80.55556);
   MPass->SetBinContent(3797,84.33735);
   MPass->SetBinContent(3798,62.33766);
   MPass->SetBinContent(3805,97.67442);
   MPass->SetBinContent(3806,97.82609);
   MPass->SetBinContent(3807,100);
   MPass->SetBinContent(3808,98.46154);
   MPass->SetBinContent(3809,100);
   MPass->SetBinContent(3810,98.55072);
   MPass->SetBinContent(3811,98.82353);
   MPass->SetBinContent(3812,98.79518);
   MPass->SetBinContent(3813,96.77419);
   MPass->SetBinContent(3814,96.38554);
   MPass->SetBinContent(3815,95.45455);
   MPass->SetBinContent(3816,97.33333);
   MPass->SetBinContent(3817,95.3125);
   MPass->SetBinContent(3818,95.2381);
   MPass->SetBinContent(3819,100);
   MPass->SetBinContent(3820,98.79518);
   MPass->SetBinContent(3821,96.25);
   MPass->SetBinContent(3822,100);
   MPass->SetBinContent(3823,95.38462);
   MPass->SetBinContent(3824,92.22222);
   MPass->SetBinContent(3825,84.12698);
   MPass->SetBinContent(3826,88.31169);
   MPass->SetBinContent(3827,78.26087);
   MPass->SetBinContent(3828,91.93548);
   MPass->SetBinContent(3829,91.93548);
   MPass->SetBinContent(3830,80.72289);
   MPass->SetBinContent(3831,84.09091);
   MPass->SetBinContent(3832,80);
   MPass->SetBinContent(3833,87.5);
   MPass->SetBinContent(3834,84.50704);
   MPass->SetBinContent(3835,92.42424);
   MPass->SetBinContent(3836,90.14085);
   MPass->SetBinContent(3837,86.25);
   MPass->SetBinContent(3838,92.5);
   MPass->SetBinContent(3839,91.86047);
   MPass->SetBinContent(3840,75.60976);
   MPass->SetBinContent(3841,84.61538);
   MPass->SetBinContent(3847,76);
   MPass->SetBinContent(3848,57.35294);
   MPass->SetBinContent(3855,100);
   MPass->SetBinContent(3856,95.91837);
   MPass->SetBinContent(3857,97.72727);
   MPass->SetBinContent(3858,98.07692);
   MPass->SetBinContent(3859,98.4375);
   MPass->SetBinContent(3860,96.05263);
   MPass->SetBinContent(3861,98.4127);
   MPass->SetBinContent(3862,97.36842);
   MPass->SetBinContent(3863,100);
   MPass->SetBinContent(3864,98.66667);
   MPass->SetBinContent(3865,97.33333);
   MPass->SetBinContent(3866,97.14286);
   MPass->SetBinContent(3867,98.66667);
   MPass->SetBinContent(3868,95.50562);
   MPass->SetBinContent(3869,96.1039);
   MPass->SetBinContent(3870,100);
   MPass->SetBinContent(3871,95.58824);
   MPass->SetBinContent(3872,97.36842);
   MPass->SetBinContent(3873,98.52941);
   MPass->SetBinContent(3874,97.53086);
   MPass->SetBinContent(3875,92.42424);
   MPass->SetBinContent(3876,92.20779);
   MPass->SetBinContent(3877,90.27778);
   MPass->SetBinContent(3878,93.75);
   MPass->SetBinContent(3879,93.42105);
   MPass->SetBinContent(3880,89.13043);
   MPass->SetBinContent(3881,86.74699);
   MPass->SetBinContent(3882,90.58824);
   MPass->SetBinContent(3883,93.25843);
   MPass->SetBinContent(3884,84.52381);
   MPass->SetBinContent(3885,94.64286);
   MPass->SetBinContent(3886,93.24324);
   MPass->SetBinContent(3887,83.56164);
   MPass->SetBinContent(3888,94.38202);
   MPass->SetBinContent(3889,84.81013);
   MPass->SetBinContent(3890,92.94118);
   MPass->SetBinContent(3891,83.33333);
   MPass->SetBinContent(3897,80);
   MPass->SetBinContent(3898,58.66667);
   MPass->SetBinContent(3905,95);
   MPass->SetBinContent(3906,95);
   MPass->SetBinContent(3907,98.07692);
   MPass->SetBinContent(3908,97.10145);
   MPass->SetBinContent(3909,98.52941);
   MPass->SetBinContent(3910,98.24561);
   MPass->SetBinContent(3911,97.75281);
   MPass->SetBinContent(3912,100);
   MPass->SetBinContent(3913,98.11321);
   MPass->SetBinContent(3914,97.46835);
   MPass->SetBinContent(3915,96.05263);
   MPass->SetBinContent(3916,96.1039);
   MPass->SetBinContent(3917,96.66667);
   MPass->SetBinContent(3918,94.23077);
   MPass->SetBinContent(3919,95.94595);
   MPass->SetBinContent(3920,98.82353);
   MPass->SetBinContent(3921,97.36842);
   MPass->SetBinContent(3922,98.7013);
   MPass->SetBinContent(3923,97.4026);
   MPass->SetBinContent(3924,84.61538);
   MPass->SetBinContent(3925,89.74359);
   MPass->SetBinContent(3926,93.50649);
   MPass->SetBinContent(3927,91.78082);
   MPass->SetBinContent(3928,83.33333);
   MPass->SetBinContent(3929,90.76923);
   MPass->SetBinContent(3930,87.01299);
   MPass->SetBinContent(3931,85.54217);
   MPass->SetBinContent(3932,88.50575);
   MPass->SetBinContent(3933,83.33333);
   MPass->SetBinContent(3934,95.52239);
   MPass->SetBinContent(3935,90.41096);
   MPass->SetBinContent(3936,76.53061);
   MPass->SetBinContent(3937,87.83784);
   MPass->SetBinContent(3938,84);
   MPass->SetBinContent(3939,88.13559);
   MPass->SetBinContent(3940,84.21053);
   MPass->SetBinContent(3941,75.80645);
   MPass->SetBinContent(3947,80.70175);
   MPass->SetBinContent(3948,70.51282);
   MPass->SetBinContent(3954,100);
   MPass->SetBinContent(3955,100);
   MPass->SetBinContent(3956,100);
   MPass->SetBinContent(3957,95.45455);
   MPass->SetBinContent(3958,98.68421);
   MPass->SetBinContent(3959,95.45455);
   MPass->SetBinContent(3960,98.59155);
   MPass->SetBinContent(3961,91.42857);
   MPass->SetBinContent(3962,98.7013);
   MPass->SetBinContent(3963,98.4127);
   MPass->SetBinContent(3964,100);
   MPass->SetBinContent(3965,98.73418);
   MPass->SetBinContent(3966,97.10145);
   MPass->SetBinContent(3967,100);
   MPass->SetBinContent(3968,100);
   MPass->SetBinContent(3969,92.95775);
   MPass->SetBinContent(3970,98.75);
   MPass->SetBinContent(3971,96.34146);
   MPass->SetBinContent(3972,93.10345);
   MPass->SetBinContent(3973,100);
   MPass->SetBinContent(3974,95.89041);
   MPass->SetBinContent(3975,93.15068);
   MPass->SetBinContent(3976,90);
   MPass->SetBinContent(3977,86.95652);
   MPass->SetBinContent(3978,91.5493);
   MPass->SetBinContent(3979,92.20779);
   MPass->SetBinContent(3980,82.89474);
   MPass->SetBinContent(3981,81.25);
   MPass->SetBinContent(3982,86.2069);
   MPass->SetBinContent(3983,92.77108);
   MPass->SetBinContent(3984,86.66667);
   MPass->SetBinContent(3985,91.48936);
   MPass->SetBinContent(3986,85.22727);
   MPass->SetBinContent(3987,86.90476);
   MPass->SetBinContent(3988,84.93151);
   MPass->SetBinContent(3989,85.22727);
   MPass->SetBinContent(3990,85.71429);
   MPass->SetBinContent(3991,88.42105);
   MPass->SetBinContent(3992,96.42857);
   MPass->SetBinContent(3996,88.09524);
   MPass->SetBinContent(3997,81.15942);
   MPass->SetBinContent(3998,60.97561);
   MPass->SetBinContent(4001,54.54545);
   MPass->SetBinContent(4002,100);
   MPass->SetBinContent(4003,96.66667);
   MPass->SetBinContent(4004,96.875);
   MPass->SetBinContent(4005,100);
   MPass->SetBinContent(4006,98.59155);
   MPass->SetBinContent(4007,98.48485);
   MPass->SetBinContent(4008,98.75);
   MPass->SetBinContent(4009,97.5);
   MPass->SetBinContent(4010,100);
   MPass->SetBinContent(4011,100);
   MPass->SetBinContent(4012,98.36066);
   MPass->SetBinContent(4013,98.50746);
   MPass->SetBinContent(4014,97.33333);
   MPass->SetBinContent(4015,97.53086);
   MPass->SetBinContent(4016,100);
   MPass->SetBinContent(4017,97.36842);
   MPass->SetBinContent(4018,98.78049);
   MPass->SetBinContent(4019,96.8254);
   MPass->SetBinContent(4020,98.86364);
   MPass->SetBinContent(4021,98.66667);
   MPass->SetBinContent(4022,97.26027);
   MPass->SetBinContent(4023,97.4026);
   MPass->SetBinContent(4024,93.33333);
   MPass->SetBinContent(4025,96.05263);
   MPass->SetBinContent(4026,92);
   MPass->SetBinContent(4027,87.17949);
   MPass->SetBinContent(4028,90.47619);
   MPass->SetBinContent(4029,90.72165);
   MPass->SetBinContent(4030,83.33333);
   MPass->SetBinContent(4031,85.71429);
   MPass->SetBinContent(4032,92.40506);
   MPass->SetBinContent(4033,94.59459);
   MPass->SetBinContent(4034,92.15686);
   MPass->SetBinContent(4035,95.65217);
   MPass->SetBinContent(4036,86.36364);
   MPass->SetBinContent(4037,83.90805);
   MPass->SetBinContent(4038,93.54839);
   MPass->SetBinContent(4039,89.0625);
   MPass->SetBinContent(4040,93.02326);
   MPass->SetBinContent(4041,90.69767);
   MPass->SetBinContent(4042,93.02326);
   MPass->SetBinContent(4043,97.10145);
   MPass->SetBinContent(4044,91.66667);
   MPass->SetBinContent(4045,94.44444);
   MPass->SetBinContent(4046,92);
   MPass->SetBinContent(4047,89);
   MPass->SetBinContent(4048,76.92308);
   MPass->SetBinContent(4054,100);
   MPass->SetBinContent(4055,98.48485);
   MPass->SetBinContent(4056,97.46835);
   MPass->SetBinContent(4057,98.79518);
   MPass->SetBinContent(4058,100);
   MPass->SetBinContent(4059,98.52941);
   MPass->SetBinContent(4060,98.78049);
   MPass->SetBinContent(4061,96.92308);
   MPass->SetBinContent(4062,93.93939);
   MPass->SetBinContent(4063,97.36842);
   MPass->SetBinContent(4064,95.45455);
   MPass->SetBinContent(4065,97.05882);
   MPass->SetBinContent(4066,98.50746);
   MPass->SetBinContent(4067,100);
   MPass->SetBinContent(4068,96.875);
   MPass->SetBinContent(4069,95);
   MPass->SetBinContent(4070,96.9697);
   MPass->SetBinContent(4071,95.71429);
   MPass->SetBinContent(4072,96.77419);
   MPass->SetBinContent(4073,95.71429);
   MPass->SetBinContent(4074,96.62921);
   MPass->SetBinContent(4075,87.67123);
   MPass->SetBinContent(4076,86.74699);
   MPass->SetBinContent(4077,81.33333);
   MPass->SetBinContent(4078,79.01235);
   MPass->SetBinContent(4079,82.55814);
   MPass->SetBinContent(4080,68.11594);
   MPass->SetBinContent(4081,83.90805);
   MPass->SetBinContent(4082,83.14607);
   MPass->SetBinContent(4083,84);
   MPass->SetBinContent(4087,91.42857);
   MPass->SetBinContent(4088,88.37209);
   MPass->SetBinContent(4089,87.36842);
   MPass->SetBinContent(4090,83.13253);
   MPass->SetBinContent(4091,90.72165);
   MPass->SetBinContent(4092,84.61538);
   MPass->SetBinContent(4093,86.48649);
   MPass->SetBinContent(4094,81.05263);
   MPass->SetBinContent(4095,96.51163);
   MPass->SetBinContent(4096,84.84848);
   MPass->SetBinContent(4097,92.55319);
   MPass->SetBinContent(4098,51.21951);
   MPass->SetBinContent(4105,94.44444);
   MPass->SetBinContent(4106,100);
   MPass->SetBinContent(4107,100);
   MPass->SetBinContent(4108,97.72727);
   MPass->SetBinContent(4109,98.78049);
   MPass->SetBinContent(4110,97.2973);
   MPass->SetBinContent(4111,96);
   MPass->SetBinContent(4112,96.20253);
   MPass->SetBinContent(4113,97.33333);
   MPass->SetBinContent(4114,97.1831);
   MPass->SetBinContent(4115,100);
   MPass->SetBinContent(4116,100);
   MPass->SetBinContent(4117,100);
   MPass->SetBinContent(4118,96);
   MPass->SetBinContent(4119,98.27586);
   MPass->SetBinContent(4120,95.6044);
   MPass->SetBinContent(4121,97.5);
   MPass->SetBinContent(4122,100);
   MPass->SetBinContent(4123,96.25);
   MPass->SetBinContent(4124,95.12195);
   MPass->SetBinContent(4125,85);
   MPass->SetBinContent(4126,88.50575);
   MPass->SetBinContent(4127,93.05556);
   MPass->SetBinContent(4128,90.54054);
   MPass->SetBinContent(4129,83.09859);
   MPass->SetBinContent(4130,78.26087);
   MPass->SetBinContent(4131,78.48101);
   MPass->SetBinContent(4132,78.46154);
   MPass->SetBinContent(4138,85.18519);
   MPass->SetBinContent(4139,89.70588);
   MPass->SetBinContent(4140,86.58537);
   MPass->SetBinContent(4141,86.90476);
   MPass->SetBinContent(4142,89.01099);
   MPass->SetBinContent(4143,80.82192);
   MPass->SetBinContent(4144,88.99083);
   MPass->SetBinContent(4145,83.52941);
   MPass->SetBinContent(4146,84.94624);
   MPass->SetBinContent(4147,85.3211);
   MPass->SetBinContent(4148,61.90476);
   MPass->SetBinContent(4155,100);
   MPass->SetBinContent(4156,100);
   MPass->SetBinContent(4157,98.46154);
   MPass->SetBinContent(4158,100);
   MPass->SetBinContent(4159,97.46835);
   MPass->SetBinContent(4160,98.59155);
   MPass->SetBinContent(4161,98.61111);
   MPass->SetBinContent(4162,98.50746);
   MPass->SetBinContent(4163,100);
   MPass->SetBinContent(4164,100);
   MPass->SetBinContent(4165,100);
   MPass->SetBinContent(4166,98.75);
   MPass->SetBinContent(4167,98.92473);
   MPass->SetBinContent(4168,95.12195);
   MPass->SetBinContent(4169,100);
   MPass->SetBinContent(4170,98.78049);
   MPass->SetBinContent(4171,100);
   MPass->SetBinContent(4172,97.4359);
   MPass->SetBinContent(4173,98.75);
   MPass->SetBinContent(4174,97.5);
   MPass->SetBinContent(4175,90.42553);
   MPass->SetBinContent(4176,90.69767);
   MPass->SetBinContent(4177,90);
   MPass->SetBinContent(4178,90.66667);
   MPass->SetBinContent(4179,91.13924);
   MPass->SetBinContent(4180,78.66667);
   MPass->SetBinContent(4181,83.95062);
   MPass->SetBinContent(4182,85.10638);
   MPass->SetBinContent(4188,93.87755);
   MPass->SetBinContent(4189,90.14085);
   MPass->SetBinContent(4190,98.48485);
   MPass->SetBinContent(4191,95.0495);
   MPass->SetBinContent(4192,88.46154);
   MPass->SetBinContent(4193,80);
   MPass->SetBinContent(4194,85.04673);
   MPass->SetBinContent(4195,92.04545);
   MPass->SetBinContent(4196,90);
   MPass->SetBinContent(4197,88.88889);
   MPass->SetBinContent(4198,62.13592);
   MPass->SetBinContent(4205,98.24561);
   MPass->SetBinContent(4206,96.875);
   MPass->SetBinContent(4207,96.38554);
   MPass->SetBinContent(4208,95.71429);
   MPass->SetBinContent(4209,100);
   MPass->SetBinContent(4210,95.77465);
   MPass->SetBinContent(4211,95.45455);
   MPass->SetBinContent(4212,98.46154);
   MPass->SetBinContent(4213,100);
   MPass->SetBinContent(4214,98.75);
   MPass->SetBinContent(4215,97.46835);
   MPass->SetBinContent(4216,98.59155);
   MPass->SetBinContent(4217,97.05882);
   MPass->SetBinContent(4218,93.33333);
   MPass->SetBinContent(4219,96.05263);
   MPass->SetBinContent(4220,93.24324);
   MPass->SetBinContent(4221,95.52239);
   MPass->SetBinContent(4222,96.72131);
   MPass->SetBinContent(4223,95.71429);
   MPass->SetBinContent(4224,92.13483);
   MPass->SetBinContent(4225,87.01299);
   MPass->SetBinContent(4226,94.82759);
   MPass->SetBinContent(4227,84.52381);
   MPass->SetBinContent(4228,87.27273);
   MPass->SetBinContent(4229,91.86047);
   MPass->SetBinContent(4230,83.11688);
   MPass->SetBinContent(4231,78.75);
   MPass->SetBinContent(4232,81.69014);
   MPass->SetBinContent(4238,89.83051);
   MPass->SetBinContent(4239,89.70588);
   MPass->SetBinContent(4240,94.25287);
   MPass->SetBinContent(4241,93);
   MPass->SetBinContent(4242,86.07595);
   MPass->SetBinContent(4243,82.92683);
   MPass->SetBinContent(4244,88.09524);
   MPass->SetBinContent(4245,82.66667);
   MPass->SetBinContent(4246,87.17949);
   MPass->SetBinContent(4247,84.31373);
   MPass->SetBinContent(4248,68.13187);
   MPass->SetBinContent(4254,92);
   MPass->SetBinContent(4255,98.50746);
   MPass->SetBinContent(4256,94.28571);
   MPass->SetBinContent(4257,95.65217);
   MPass->SetBinContent(4258,100);
   MPass->SetBinContent(4259,100);
   MPass->SetBinContent(4260,100);
   MPass->SetBinContent(4261,98.75);
   MPass->SetBinContent(4262,94.11765);
   MPass->SetBinContent(4263,94.31818);
   MPass->SetBinContent(4264,100);
   MPass->SetBinContent(4265,97.14286);
   MPass->SetBinContent(4266,100);
   MPass->SetBinContent(4267,97.26027);
   MPass->SetBinContent(4268,93.50649);
   MPass->SetBinContent(4269,94.44444);
   MPass->SetBinContent(4270,94.87179);
   MPass->SetBinContent(4271,90.12346);
   MPass->SetBinContent(4272,95);
   MPass->SetBinContent(4273,95.06173);
   MPass->SetBinContent(4274,98.59155);
   MPass->SetBinContent(4275,87.05882);
   MPass->SetBinContent(4276,86.44068);
   MPass->SetBinContent(4277,90.32258);
   MPass->SetBinContent(4278,88.11881);
   MPass->SetBinContent(4279,91.04478);
   MPass->SetBinContent(4280,78.82353);
   MPass->SetBinContent(4281,76.71233);
   MPass->SetBinContent(4282,92.13483);
   MPass->SetBinContent(4283,88.46154);
   MPass->SetBinContent(4287,92.85714);
   MPass->SetBinContent(4288,91.42857);
   MPass->SetBinContent(4289,94.3662);
   MPass->SetBinContent(4290,92.85714);
   MPass->SetBinContent(4291,92.59259);
   MPass->SetBinContent(4292,78.16092);
   MPass->SetBinContent(4293,90.36145);
   MPass->SetBinContent(4294,93.15068);
   MPass->SetBinContent(4295,80.21978);
   MPass->SetBinContent(4296,86.17021);
   MPass->SetBinContent(4297,86.45833);
   MPass->SetBinContent(4298,48.19277);
   MPass->SetBinContent(4301,80);
   MPass->SetBinContent(4302,95.2381);
   MPass->SetBinContent(4303,98.07692);
   MPass->SetBinContent(4304,100);
   MPass->SetBinContent(4305,100);
   MPass->SetBinContent(4306,98.57143);
   MPass->SetBinContent(4307,100);
   MPass->SetBinContent(4308,98.73418);
   MPass->SetBinContent(4309,97.59036);
   MPass->SetBinContent(4310,97.26027);
   MPass->SetBinContent(4311,98.9011);
   MPass->SetBinContent(4312,96.34146);
   MPass->SetBinContent(4313,95.91837);
   MPass->SetBinContent(4314,98.7013);
   MPass->SetBinContent(4315,98.7013);
   MPass->SetBinContent(4316,93.82716);
   MPass->SetBinContent(4317,97.22222);
   MPass->SetBinContent(4318,97.67442);
   MPass->SetBinContent(4319,91.78082);
   MPass->SetBinContent(4320,98.79518);
   MPass->SetBinContent(4321,97.56098);
   MPass->SetBinContent(4322,98.30508);
   MPass->SetBinContent(4323,98.71795);
   MPass->SetBinContent(4324,89.79592);
   MPass->SetBinContent(4325,83.72093);
   MPass->SetBinContent(4326,92.30769);
   MPass->SetBinContent(4327,85.71429);
   MPass->SetBinContent(4328,89.65517);
   MPass->SetBinContent(4329,91.76471);
   MPass->SetBinContent(4330,78.16092);
   MPass->SetBinContent(4331,84);
   MPass->SetBinContent(4332,91.48936);
   MPass->SetBinContent(4333,91.95402);
   MPass->SetBinContent(4334,89.65517);
   MPass->SetBinContent(4335,94);
   MPass->SetBinContent(4336,81.96721);
   MPass->SetBinContent(4337,84.11215);
   MPass->SetBinContent(4338,92.77108);
   MPass->SetBinContent(4339,93.9759);
   MPass->SetBinContent(4340,92.59259);
   MPass->SetBinContent(4341,92.85714);
   MPass->SetBinContent(4342,96.66667);
   MPass->SetBinContent(4343,82.07547);
   MPass->SetBinContent(4344,89.28571);
   MPass->SetBinContent(4345,83.87097);
   MPass->SetBinContent(4346,86.84211);
   MPass->SetBinContent(4347,86.48649);
   MPass->SetBinContent(4348,59.61538);
   MPass->SetBinContent(4351,71.26437);
   MPass->SetBinContent(4352,93.65079);
   MPass->SetBinContent(4353,97.53086);
   MPass->SetBinContent(4354,97.10145);
   MPass->SetBinContent(4355,94.66667);
   MPass->SetBinContent(4356,97.14286);
   MPass->SetBinContent(4357,96.92308);
   MPass->SetBinContent(4358,100);
   MPass->SetBinContent(4359,96.77419);
   MPass->SetBinContent(4360,94.52055);
   MPass->SetBinContent(4361,100);
   MPass->SetBinContent(4362,98.52941);
   MPass->SetBinContent(4363,97.26027);
   MPass->SetBinContent(4364,95.77465);
   MPass->SetBinContent(4365,97.82609);
   MPass->SetBinContent(4366,97.77778);
   MPass->SetBinContent(4367,97.26027);
   MPass->SetBinContent(4368,100);
   MPass->SetBinContent(4369,97.4026);
   MPass->SetBinContent(4370,100);
   MPass->SetBinContent(4371,96.25);
   MPass->SetBinContent(4372,97.33333);
   MPass->SetBinContent(4373,92.95775);
   MPass->SetBinContent(4374,93.33333);
   MPass->SetBinContent(4375,92.68293);
   MPass->SetBinContent(4376,93.24324);
   MPass->SetBinContent(4377,92.64706);
   MPass->SetBinContent(4378,78.82353);
   MPass->SetBinContent(4379,86.04651);
   MPass->SetBinContent(4380,87.01299);
   MPass->SetBinContent(4381,85.13514);
   MPass->SetBinContent(4382,87.17949);
   MPass->SetBinContent(4383,92.94118);
   MPass->SetBinContent(4384,93.42105);
   MPass->SetBinContent(4385,89.41176);
   MPass->SetBinContent(4386,84.72222);
   MPass->SetBinContent(4387,85.22727);
   MPass->SetBinContent(4388,83.69565);
   MPass->SetBinContent(4389,83.87097);
   MPass->SetBinContent(4390,91.46341);
   MPass->SetBinContent(4391,88.88889);
   MPass->SetBinContent(4392,89.3617);
   MPass->SetBinContent(4393,85.18519);
   MPass->SetBinContent(4394,92.77108);
   MPass->SetBinContent(4395,83.33333);
   MPass->SetBinContent(4396,85);
   MPass->SetBinContent(4397,83.69565);
   MPass->SetBinContent(4398,61.53846);
   MPass->SetBinContent(4401,71.25);
   MPass->SetBinContent(4402,93.02326);
   MPass->SetBinContent(4403,98.83721);
   MPass->SetBinContent(4404,100);
   MPass->SetBinContent(4405,98.76543);
   MPass->SetBinContent(4406,97.22222);
   MPass->SetBinContent(4407,98.57143);
   MPass->SetBinContent(4408,98.63014);
   MPass->SetBinContent(4409,95.58824);
   MPass->SetBinContent(4410,92.53731);
   MPass->SetBinContent(4411,96.51163);
   MPass->SetBinContent(4412,98.33333);
   MPass->SetBinContent(4413,98.18182);
   MPass->SetBinContent(4414,100);
   MPass->SetBinContent(4415,98.59155);
   MPass->SetBinContent(4416,98.8764);
   MPass->SetBinContent(4417,98.68421);
   MPass->SetBinContent(4418,95);
   MPass->SetBinContent(4419,97.14286);
   MPass->SetBinContent(4420,100);
   MPass->SetBinContent(4421,93.05556);
   MPass->SetBinContent(4422,100);
   MPass->SetBinContent(4423,96.92308);
   MPass->SetBinContent(4424,93.15068);
   MPass->SetBinContent(4425,94.28571);
   MPass->SetBinContent(4426,89.47368);
   MPass->SetBinContent(4427,82.6087);
   MPass->SetBinContent(4428,88.15789);
   MPass->SetBinContent(4429,80.51948);
   MPass->SetBinContent(4430,87.14286);
   MPass->SetBinContent(4431,86.48649);
   MPass->SetBinContent(4432,91.39785);
   MPass->SetBinContent(4433,87.30159);
   MPass->SetBinContent(4434,87.65432);
   MPass->SetBinContent(4435,88.31169);
   MPass->SetBinContent(4436,87.23404);
   MPass->SetBinContent(4437,83.5443);
   MPass->SetBinContent(4438,82.41758);
   MPass->SetBinContent(4439,86.74699);
   MPass->SetBinContent(4440,87.34177);
   MPass->SetBinContent(4441,94.44444);
   MPass->SetBinContent(4442,88.88889);
   MPass->SetBinContent(4443,84.33735);
   MPass->SetBinContent(4444,92.30769);
   MPass->SetBinContent(4445,84.31373);
   MPass->SetBinContent(4446,85.85859);
   MPass->SetBinContent(4447,92.30769);
   MPass->SetBinContent(4448,65.97938);
   MPass->SetBinContent(4451,68.29268);
   MPass->SetBinContent(4452,95.77465);
   MPass->SetBinContent(4453,100);
   MPass->SetBinContent(4454,97.22222);
   MPass->SetBinContent(4455,98.21429);
   MPass->SetBinContent(4456,100);
   MPass->SetBinContent(4457,95.71429);
   MPass->SetBinContent(4458,100);
   MPass->SetBinContent(4459,98.88889);
   MPass->SetBinContent(4460,98.59155);
   MPass->SetBinContent(4461,100);
   MPass->SetBinContent(4462,95.58824);
   MPass->SetBinContent(4463,100);
   MPass->SetBinContent(4464,98.57143);
   MPass->SetBinContent(4465,100);
   MPass->SetBinContent(4466,98.68421);
   MPass->SetBinContent(4467,98.61111);
   MPass->SetBinContent(4468,97.26027);
   MPass->SetBinContent(4469,97.2973);
   MPass->SetBinContent(4470,96.25);
   MPass->SetBinContent(4471,97.4359);
   MPass->SetBinContent(4472,100);
   MPass->SetBinContent(4473,97.46835);
   MPass->SetBinContent(4474,96.51163);
   MPass->SetBinContent(4475,93.02326);
   MPass->SetBinContent(4476,96.62921);
   MPass->SetBinContent(4477,89.61039);
   MPass->SetBinContent(4478,86.95652);
   MPass->SetBinContent(4479,87.80488);
   MPass->SetBinContent(4480,87.17949);
   MPass->SetBinContent(4481,89.13043);
   MPass->SetBinContent(4482,90.10989);
   MPass->SetBinContent(4483,94.73684);
   MPass->SetBinContent(4484,95.12195);
   MPass->SetBinContent(4485,98.82353);
   MPass->SetBinContent(4486,90.81633);
   MPass->SetBinContent(4487,87.2093);
   MPass->SetBinContent(4488,87.95181);
   MPass->SetBinContent(4489,74.07407);
   MPass->SetBinContent(4490,89.88764);
   MPass->SetBinContent(4491,92.77108);
   MPass->SetBinContent(4492,87.5);
   MPass->SetBinContent(4493,91.48936);
   MPass->SetBinContent(4494,96.0396);
   MPass->SetBinContent(4495,89);
   MPass->SetBinContent(4496,89.71963);
   MPass->SetBinContent(4497,94.93671);
   MPass->SetBinContent(4498,69.47368);
   MPass->SetBinContent(4501,79.71014);
   MPass->SetBinContent(4502,92.40506);
   MPass->SetBinContent(4503,100);
   MPass->SetBinContent(4504,96);
   MPass->SetBinContent(4505,98.83721);
   MPass->SetBinContent(4506,96.77419);
   MPass->SetBinContent(4507,100);
   MPass->SetBinContent(4508,97.4359);
   MPass->SetBinContent(4509,97.72727);
   MPass->SetBinContent(4510,97.10145);
   MPass->SetBinContent(4511,98.73418);
   MPass->SetBinContent(4512,98.57143);
   MPass->SetBinContent(4513,98.48485);
   MPass->SetBinContent(4514,97.05882);
   MPass->SetBinContent(4515,98.66667);
   MPass->SetBinContent(4516,96.42857);
   MPass->SetBinContent(4517,96.05263);
   MPass->SetBinContent(4518,98.50746);
   MPass->SetBinContent(4519,98.71795);
   MPass->SetBinContent(4520,100);
   MPass->SetBinContent(4521,97.22222);
   MPass->SetBinContent(4522,97.10145);
   MPass->SetBinContent(4523,97.4359);
   MPass->SetBinContent(4524,91.25);
   MPass->SetBinContent(4525,96.15385);
   MPass->SetBinContent(4526,94.11765);
   MPass->SetBinContent(4527,88.88889);
   MPass->SetBinContent(4528,76.08696);
   MPass->SetBinContent(4529,91.11111);
   MPass->SetBinContent(4530,91.42857);
   MPass->SetBinContent(4531,85.71429);
   MPass->SetBinContent(4532,82.89474);
   MPass->SetBinContent(4533,85.89744);
   MPass->SetBinContent(4534,95.4023);
   MPass->SetBinContent(4535,94.87179);
   MPass->SetBinContent(4536,80.19802);
   MPass->SetBinContent(4537,81.57895);
   MPass->SetBinContent(4538,79.34783);
   MPass->SetBinContent(4539,82.95455);
   MPass->SetBinContent(4540,77.5);
   MPass->SetBinContent(4541,76.19048);
   MPass->SetBinContent(4542,92);
   MPass->SetBinContent(4543,89.88764);
   MPass->SetBinContent(4544,93.10345);
   MPass->SetBinContent(4545,88.57143);
   MPass->SetBinContent(4546,87.2093);
   MPass->SetBinContent(4547,90.10989);
   MPass->SetBinContent(4548,70.10309);
   MPass->SetBinContent(4551,71.83099);
   MPass->SetBinContent(4552,96.77419);
   MPass->SetBinContent(4553,98.57143);
   MPass->SetBinContent(4554,98.59155);
   MPass->SetBinContent(4555,98.46154);
   MPass->SetBinContent(4556,100);
   MPass->SetBinContent(4557,98.95833);
   MPass->SetBinContent(4558,98.4127);
   MPass->SetBinContent(4559,94.52055);
   MPass->SetBinContent(4560,100);
   MPass->SetBinContent(4561,98.66667);
   MPass->SetBinContent(4562,94.52055);
   MPass->SetBinContent(4563,97.4026);
   MPass->SetBinContent(4564,98.73418);
   MPass->SetBinContent(4565,98.55072);
   MPass->SetBinContent(4566,97.10145);
   MPass->SetBinContent(4567,100);
   MPass->SetBinContent(4568,96.9697);
   MPass->SetBinContent(4569,100);
   MPass->SetBinContent(4570,97.64706);
   MPass->SetBinContent(4571,95.12195);
   MPass->SetBinContent(4572,100);
   MPass->SetBinContent(4573,100);
   MPass->SetBinContent(4574,96.55172);
   MPass->SetBinContent(4575,93.67089);
   MPass->SetBinContent(4576,84.52381);
   MPass->SetBinContent(4577,83.5443);
   MPass->SetBinContent(4578,83.72093);
   MPass->SetBinContent(4579,91.17647);
   MPass->SetBinContent(4580,85.71429);
   MPass->SetBinContent(4581,87.5);
   MPass->SetBinContent(4582,92.5);
   MPass->SetBinContent(4583,90.54054);
   MPass->SetBinContent(4584,88.23529);
   MPass->SetBinContent(4585,91.66667);
   MPass->SetBinContent(4586,81.57895);
   MPass->SetBinContent(4587,88.15789);
   MPass->SetBinContent(4588,85.13514);
   MPass->SetBinContent(4589,83.33333);
   MPass->SetBinContent(4590,89.15663);
   MPass->SetBinContent(4591,79.78723);
   MPass->SetBinContent(4592,78.48101);
   MPass->SetBinContent(4593,83.69565);
   MPass->SetBinContent(4594,87.65432);
   MPass->SetBinContent(4595,82.5);
   MPass->SetBinContent(4596,80.80808);
   MPass->SetBinContent(4597,85.71429);
   MPass->SetBinContent(4598,66.26506);
   MPass->SetBinContent(4601,76.31579);
   MPass->SetBinContent(4602,98.64865);
   MPass->SetBinContent(4603,100);
   MPass->SetBinContent(4604,100);
   MPass->SetBinContent(4605,100);
   MPass->SetBinContent(4606,98.48485);
   MPass->SetBinContent(4607,98.61111);
   MPass->SetBinContent(4608,97.14286);
   MPass->SetBinContent(4609,100);
   MPass->SetBinContent(4610,98.61111);
   MPass->SetBinContent(4611,98.61111);
   MPass->SetBinContent(4612,100);
   MPass->SetBinContent(4613,98.50746);
   MPass->SetBinContent(4614,100);
   MPass->SetBinContent(4615,100);
   MPass->SetBinContent(4616,97.67442);
   MPass->SetBinContent(4617,100);
   MPass->SetBinContent(4618,95.65217);
   MPass->SetBinContent(4619,97.70115);
   MPass->SetBinContent(4620,97.67442);
   MPass->SetBinContent(4621,96.77419);
   MPass->SetBinContent(4622,100);
   MPass->SetBinContent(4623,100);
   MPass->SetBinContent(4624,92.59259);
   MPass->SetBinContent(4625,92.30769);
   MPass->SetBinContent(4626,95.12195);
   MPass->SetBinContent(4627,82.85714);
   MPass->SetBinContent(4628,92.30769);
   MPass->SetBinContent(4629,94.31818);
   MPass->SetBinContent(4630,92.77108);
   MPass->SetBinContent(4631,90.47619);
   MPass->SetBinContent(4632,92.59259);
   MPass->SetBinContent(4633,92.63158);
   MPass->SetBinContent(4634,92.85714);
   MPass->SetBinContent(4635,96.66667);
   MPass->SetBinContent(4636,86.45833);
   MPass->SetBinContent(4637,84.44444);
   MPass->SetBinContent(4638,92.3913);
   MPass->SetBinContent(4639,85.54217);
   MPass->SetBinContent(4640,76.34409);
   MPass->SetBinContent(4641,91.20879);
   MPass->SetBinContent(4642,77.27273);
   MPass->SetBinContent(4643,89.0411);
   MPass->SetBinContent(4644,93);
   MPass->SetBinContent(4645,92.63158);
   MPass->SetBinContent(4646,87.67123);
   MPass->SetBinContent(4647,82.69231);
   MPass->SetBinContent(4648,70.42254);
   MPass->SetBinContent(4651,65.33333);
   MPass->SetBinContent(4652,97.10145);
   MPass->SetBinContent(4653,100);
   MPass->SetBinContent(4654,97.2973);
   MPass->SetBinContent(4655,100);
   MPass->SetBinContent(4656,98.48485);
   MPass->SetBinContent(4657,98.76543);
   MPass->SetBinContent(4658,100);
   MPass->SetBinContent(4659,98.85057);
   MPass->SetBinContent(4660,98.4375);
   MPass->SetBinContent(4661,98.61111);
   MPass->SetBinContent(4662,96.47059);
   MPass->SetBinContent(4663,97.2973);
   MPass->SetBinContent(4664,100);
   MPass->SetBinContent(4665,98.68421);
   MPass->SetBinContent(4666,100);
   MPass->SetBinContent(4667,100);
   MPass->SetBinContent(4668,98.97959);
   MPass->SetBinContent(4669,97.2973);
   MPass->SetBinContent(4670,98.36066);
   MPass->SetBinContent(4671,96.15385);
   MPass->SetBinContent(4672,96.875);
   MPass->SetBinContent(4673,96.1039);
   MPass->SetBinContent(4674,96.875);
   MPass->SetBinContent(4678,93.10345);
   MPass->SetBinContent(4679,92.85714);
   MPass->SetBinContent(4680,82.25806);
   MPass->SetBinContent(4681,89.74359);
   MPass->SetBinContent(4682,93.44262);
   MPass->SetBinContent(4683,92.40506);
   MPass->SetBinContent(4684,90.47619);
   MPass->SetBinContent(4685,89.77273);
   MPass->SetBinContent(4686,80.76923);
   MPass->SetBinContent(4687,85.14851);
   MPass->SetBinContent(4688,80.82192);
   MPass->SetBinContent(4689,75);
   MPass->SetBinContent(4690,80.21978);
   MPass->SetBinContent(4691,83.14607);
   MPass->SetBinContent(4692,81.33333);
   MPass->SetBinContent(4693,87.95181);
   MPass->SetBinContent(4694,90.90909);
   MPass->SetBinContent(4695,79.31034);
   MPass->SetBinContent(4701,78.31325);
   MPass->SetBinContent(4702,98.46154);
   MPass->SetBinContent(4703,100);
   MPass->SetBinContent(4704,98.50746);
   MPass->SetBinContent(4705,98.52941);
   MPass->SetBinContent(4706,94.80519);
   MPass->SetBinContent(4707,96.25);
   MPass->SetBinContent(4708,100);
   MPass->SetBinContent(4709,98.73418);
   MPass->SetBinContent(4710,100);
   MPass->SetBinContent(4711,97.4026);
   MPass->SetBinContent(4712,98.80952);
   MPass->SetBinContent(4713,95.89041);
   MPass->SetBinContent(4714,100);
   MPass->SetBinContent(4715,95.71429);
   MPass->SetBinContent(4716,98.79518);
   MPass->SetBinContent(4717,100);
   MPass->SetBinContent(4718,95.77465);
   MPass->SetBinContent(4719,98.36066);
   MPass->SetBinContent(4720,97.2973);
   MPass->SetBinContent(4721,95.69892);
   MPass->SetBinContent(4722,95.94595);
   MPass->SetBinContent(4723,93.75);
   MPass->SetBinContent(4729,92.98246);
   MPass->SetBinContent(4730,84.72222);
   MPass->SetBinContent(4731,80.55556);
   MPass->SetBinContent(4732,88.73239);
   MPass->SetBinContent(4733,92.85714);
   MPass->SetBinContent(4734,88.73239);
   MPass->SetBinContent(4735,87.36842);
   MPass->SetBinContent(4736,81.31868);
   MPass->SetBinContent(4737,77.46479);
   MPass->SetBinContent(4738,84.375);
   MPass->SetBinContent(4739,81.17647);
   MPass->SetBinContent(4740,77.65957);
   MPass->SetBinContent(4741,75);
   MPass->SetBinContent(4742,83.5443);
   MPass->SetBinContent(4743,72.72727);
   MPass->SetBinContent(4744,82.25806);
   MPass->SetBinContent(4751,77.63158);
   MPass->SetBinContent(4752,93.75);
   MPass->SetBinContent(4753,98.55072);
   MPass->SetBinContent(4754,96.38554);
   MPass->SetBinContent(4755,93.24324);
   MPass->SetBinContent(4756,96.1039);
   MPass->SetBinContent(4757,96.8254);
   MPass->SetBinContent(4758,92.95775);
   MPass->SetBinContent(4759,91.5493);
   MPass->SetBinContent(4760,93.93939);
   MPass->SetBinContent(4761,96.66667);
   MPass->SetBinContent(4762,98.66667);
   MPass->SetBinContent(4763,96.20253);
   MPass->SetBinContent(4764,98.7013);
   MPass->SetBinContent(4765,94.93671);
   MPass->SetBinContent(4766,97.77778);
   MPass->SetBinContent(4767,91.42857);
   MPass->SetBinContent(4768,96.38554);
   MPass->SetBinContent(4769,98.82353);
   MPass->SetBinContent(4770,96.77419);
   MPass->SetBinContent(4771,97);
   MPass->SetBinContent(4772,98.57143);
   MPass->SetBinContent(4773,91.11111);
   MPass->SetBinContent(4779,89.74359);
   MPass->SetBinContent(4780,86.44068);
   MPass->SetBinContent(4781,88.60759);
   MPass->SetBinContent(4782,95.2381);
   MPass->SetBinContent(4783,85.10638);
   MPass->SetBinContent(4784,88.54167);
   MPass->SetBinContent(4785,88.77551);
   MPass->SetBinContent(4786,83.13253);
   MPass->SetBinContent(4787,75);
   MPass->SetBinContent(4788,88.50575);
   MPass->SetBinContent(4789,85.18519);
   MPass->SetBinContent(4790,90.90909);
   MPass->SetBinContent(4791,84.88372);
   MPass->SetBinContent(4792,81.01266);
   MPass->SetBinContent(4793,83.33333);
   MPass->SetBinContent(4794,82.97872);
   MPass->SetBinContent(4801,57.33333);
   MPass->SetBinContent(4802,80.59701);
   MPass->SetBinContent(4803,82.08955);
   MPass->SetBinContent(4804,74.64789);
   MPass->SetBinContent(4805,79.71014);
   MPass->SetBinContent(4806,71.42857);
   MPass->SetBinContent(4807,73.62637);
   MPass->SetBinContent(4808,70.42254);
   MPass->SetBinContent(4809,79.72973);
   MPass->SetBinContent(4810,77.61194);
   MPass->SetBinContent(4811,85.91549);
   MPass->SetBinContent(4812,77.33333);
   MPass->SetBinContent(4813,74.60317);
   MPass->SetBinContent(4814,70.66667);
   MPass->SetBinContent(4815,72.97297);
   MPass->SetBinContent(4816,72.22222);
   MPass->SetBinContent(4817,72.41379);
   MPass->SetBinContent(4818,76.62338);
   MPass->SetBinContent(4819,79.6875);
   MPass->SetBinContent(4820,77.14286);
   MPass->SetBinContent(4821,71.83099);
   MPass->SetBinContent(4822,76.38889);
   MPass->SetBinContent(4823,62.29508);
   MPass->SetBinContent(4829,62.96296);
   MPass->SetBinContent(4830,60.24096);
   MPass->SetBinContent(4831,71.21212);
   MPass->SetBinContent(4832,67.1875);
   MPass->SetBinContent(4833,65.82278);
   MPass->SetBinContent(4834,50);
   MPass->SetBinContent(4835,63.09524);
   MPass->SetBinContent(4836,61.33333);
   MPass->SetBinContent(4837,61.53846);
   MPass->SetBinContent(4838,66.27907);
   MPass->SetBinContent(4839,65.11628);
   MPass->SetBinContent(4840,60.25641);
   MPass->SetBinContent(4841,65.47619);
   MPass->SetBinContent(4842,49.46237);
   MPass->SetBinContent(4843,66.66667);
   MPass->SetBinContent(4844,59.01639);
   MPass->SetBinContent(7251,48.35165);
   MPass->SetBinContent(7252,70.66667);
   MPass->SetBinContent(7253,78.08219);
   MPass->SetBinContent(7254,81.69014);
   MPass->SetBinContent(7255,75.60976);
   MPass->SetBinContent(7256,80.88235);
   MPass->SetBinContent(7257,85.22727);
   MPass->SetBinContent(7258,84.21053);
   MPass->SetBinContent(7259,76.82927);
   MPass->SetBinContent(7260,68.75);
   MPass->SetBinContent(7261,73.01587);
   MPass->SetBinContent(7262,75);
   MPass->SetBinContent(7263,63.76812);
   MPass->SetBinContent(7264,78.26087);
   MPass->SetBinContent(7265,74.4186);
   MPass->SetBinContent(7266,81.08108);
   MPass->SetBinContent(7267,80.80808);
   MPass->SetBinContent(7268,77.14286);
   MPass->SetBinContent(7269,72.88136);
   MPass->SetBinContent(7270,80.55556);
   MPass->SetBinContent(7271,73.11828);
   MPass->SetBinContent(7272,70.27027);
   MPass->SetBinContent(7273,72.63158);
   MPass->SetBinContent(7274,57.74648);
   MPass->SetBinContent(7275,57.14286);
   MPass->SetBinContent(7276,61.90476);
   MPass->SetBinContent(7277,59.13978);
   MPass->SetBinContent(7278,65.85366);
   MPass->SetBinContent(7279,61.97183);
   MPass->SetBinContent(7280,61.84211);
   MPass->SetBinContent(7281,62.33766);
   MPass->SetBinContent(7282,65.27778);
   MPass->SetBinContent(7283,68.29268);
   MPass->SetBinContent(7284,62.31884);
   MPass->SetBinContent(7285,66.66667);
   MPass->SetBinContent(7286,69.60784);
   MPass->SetBinContent(7287,62.35294);
   MPass->SetBinContent(7288,67.74194);
   MPass->SetBinContent(7289,72.22222);
   MPass->SetBinContent(7290,73.86364);
   MPass->SetBinContent(7291,64.83516);
   MPass->SetBinContent(7292,69.41176);
   MPass->SetBinContent(7293,61.47541);
   MPass->SetBinContent(7294,68.13187);
   MPass->SetBinContent(7295,61.76471);
   MPass->SetBinContent(7296,71.875);
   MPass->SetBinContent(7297,69.29825);
   MPass->SetBinContent(7298,49.01961);
   MPass->SetBinContent(7301,64.70588);
   MPass->SetBinContent(7302,93.44262);
   MPass->SetBinContent(7303,98.3871);
   MPass->SetBinContent(7304,100);
   MPass->SetBinContent(7305,97.67442);
   MPass->SetBinContent(7306,95.83333);
   MPass->SetBinContent(7307,96.1039);
   MPass->SetBinContent(7308,96.20253);
   MPass->SetBinContent(7309,98.85057);
   MPass->SetBinContent(7310,95.77465);
   MPass->SetBinContent(7311,96.1039);
   MPass->SetBinContent(7312,95.29412);
   MPass->SetBinContent(7313,97.4026);
   MPass->SetBinContent(7314,95.69892);
   MPass->SetBinContent(7315,94.66667);
   MPass->SetBinContent(7316,97.05882);
   MPass->SetBinContent(7317,95.78947);
   MPass->SetBinContent(7318,95.77465);
   MPass->SetBinContent(7319,100);
   MPass->SetBinContent(7320,98.79518);
   MPass->SetBinContent(7321,98.52941);
   MPass->SetBinContent(7322,100);
   MPass->SetBinContent(7323,94.52055);
   MPass->SetBinContent(7324,86.76471);
   MPass->SetBinContent(7325,69.23077);
   MPass->SetBinContent(7326,84.05797);
   MPass->SetBinContent(7327,64.70588);
   MPass->SetBinContent(7328,81.81818);
   MPass->SetBinContent(7329,80.21978);
   MPass->SetBinContent(7330,82.71605);
   MPass->SetBinContent(7331,74.71264);
   MPass->SetBinContent(7332,79.48718);
   MPass->SetBinContent(7333,85.89744);
   MPass->SetBinContent(7334,89.87342);
   MPass->SetBinContent(7335,88.88889);
   MPass->SetBinContent(7336,84.81013);
   MPass->SetBinContent(7337,84.44444);
   MPass->SetBinContent(7338,91.89189);
   MPass->SetBinContent(7339,89.24731);
   MPass->SetBinContent(7340,89.74359);
   MPass->SetBinContent(7341,88.04348);
   MPass->SetBinContent(7342,87.64045);
   MPass->SetBinContent(7343,87.23404);
   MPass->SetBinContent(7344,93.15068);
   MPass->SetBinContent(7345,90.19608);
   MPass->SetBinContent(7346,84.09091);
   MPass->SetBinContent(7347,89.32039);
   MPass->SetBinContent(7348,67.30769);
   MPass->SetBinContent(7351,74.35897);
   MPass->SetBinContent(7352,93.24324);
   MPass->SetBinContent(7353,93.33333);
   MPass->SetBinContent(7354,98.66667);
   MPass->SetBinContent(7355,96.875);
   MPass->SetBinContent(7356,100);
   MPass->SetBinContent(7357,96.875);
   MPass->SetBinContent(7358,98.33333);
   MPass->SetBinContent(7359,93.65079);
   MPass->SetBinContent(7360,97.1831);
   MPass->SetBinContent(7361,100);
   MPass->SetBinContent(7362,96.66667);
   MPass->SetBinContent(7363,97.5);
   MPass->SetBinContent(7364,100);
   MPass->SetBinContent(7365,95.12195);
   MPass->SetBinContent(7366,100);
   MPass->SetBinContent(7367,100);
   MPass->SetBinContent(7368,95.18072);
   MPass->SetBinContent(7369,98.64865);
   MPass->SetBinContent(7370,94.66667);
   MPass->SetBinContent(7371,93.47826);
   MPass->SetBinContent(7372,95.83333);
   MPass->SetBinContent(7373,93.42105);
   MPass->SetBinContent(7374,91.86047);
   MPass->SetBinContent(7375,86.15385);
   MPass->SetBinContent(7376,88.73239);
   MPass->SetBinContent(7377,74.02597);
   MPass->SetBinContent(7378,71.95122);
   MPass->SetBinContent(7379,87.05882);
   MPass->SetBinContent(7380,80.28169);
   MPass->SetBinContent(7381,84.21053);
   MPass->SetBinContent(7382,90.76923);
   MPass->SetBinContent(7383,79.48718);
   MPass->SetBinContent(7384,86.25);
   MPass->SetBinContent(7385,89.53488);
   MPass->SetBinContent(7386,86.73469);
   MPass->SetBinContent(7387,84.44444);
   MPass->SetBinContent(7388,91.30435);
   MPass->SetBinContent(7389,85.86957);
   MPass->SetBinContent(7390,86.51685);
   MPass->SetBinContent(7391,87.5);
   MPass->SetBinContent(7392,79.26829);
   MPass->SetBinContent(7393,78.94737);
   MPass->SetBinContent(7394,85.88235);
   MPass->SetBinContent(7395,84);
   MPass->SetBinContent(7396,77.33333);
   MPass->SetBinContent(7397,87.5);
   MPass->SetBinContent(7398,65.21739);
   MPass->SetBinContent(7401,62.82051);
   MPass->SetBinContent(7402,90);
   MPass->SetBinContent(7403,95.65217);
   MPass->SetBinContent(7404,96.1039);
   MPass->SetBinContent(7405,100);
   MPass->SetBinContent(7406,96.92308);
   MPass->SetBinContent(7407,97.05882);
   MPass->SetBinContent(7408,98.36066);
   MPass->SetBinContent(7409,100);
   MPass->SetBinContent(7410,95.06173);
   MPass->SetBinContent(7411,96.1039);
   MPass->SetBinContent(7412,98.80952);
   MPass->SetBinContent(7413,96.62921);
   MPass->SetBinContent(7414,97.1831);
   MPass->SetBinContent(7415,98.75);
   MPass->SetBinContent(7416,100);
   MPass->SetBinContent(7417,100);
   MPass->SetBinContent(7418,100);
   MPass->SetBinContent(7419,100);
   MPass->SetBinContent(7420,97.4359);
   MPass->SetBinContent(7421,96.05263);
   MPass->SetBinContent(7422,96.15385);
   MPass->SetBinContent(7423,95.12195);
   MPass->SetBinContent(7424,87.77778);
   MPass->SetBinContent(7425,80.64516);
   MPass->SetBinContent(7426,84.50704);
   MPass->SetBinContent(7427,83.33333);
   MPass->SetBinContent(7428,81.15942);
   MPass->SetBinContent(7429,83.11688);
   MPass->SetBinContent(7430,77.64706);
   MPass->SetBinContent(7431,83.90805);
   MPass->SetBinContent(7432,80);
   MPass->SetBinContent(7433,84);
   MPass->SetBinContent(7434,89.47368);
   MPass->SetBinContent(7435,89.0411);
   MPass->SetBinContent(7436,86.66667);
   MPass->SetBinContent(7437,77.17391);
   MPass->SetBinContent(7438,81.69014);
   MPass->SetBinContent(7439,91.95402);
   MPass->SetBinContent(7440,89.18919);
   MPass->SetBinContent(7441,91.13924);
   MPass->SetBinContent(7442,81.81818);
   MPass->SetBinContent(7443,86.41975);
   MPass->SetBinContent(7444,85.71429);
   MPass->SetBinContent(7445,82.05128);
   MPass->SetBinContent(7446,92.04545);
   MPass->SetBinContent(7447,80.85106);
   MPass->SetBinContent(7448,68.31683);
   MPass->SetBinContent(7451,75);
   MPass->SetBinContent(7452,100);
   MPass->SetBinContent(7453,96.1039);
   MPass->SetBinContent(7454,96.875);
   MPass->SetBinContent(7455,100);
   MPass->SetBinContent(7456,98.79518);
   MPass->SetBinContent(7457,98.52941);
   MPass->SetBinContent(7458,98.50746);
   MPass->SetBinContent(7459,98.8764);
   MPass->SetBinContent(7460,98.66667);
   MPass->SetBinContent(7461,100);
   MPass->SetBinContent(7462,98.66667);
   MPass->SetBinContent(7463,98.71795);
   MPass->SetBinContent(7464,100);
   MPass->SetBinContent(7465,100);
   MPass->SetBinContent(7466,100);
   MPass->SetBinContent(7467,97.61905);
   MPass->SetBinContent(7468,100);
   MPass->SetBinContent(7469,100);
   MPass->SetBinContent(7470,98.73418);
   MPass->SetBinContent(7471,96.05263);
   MPass->SetBinContent(7472,94.2029);
   MPass->SetBinContent(7473,94.3662);
   MPass->SetBinContent(7474,90);
   MPass->SetBinContent(7475,87.2093);
   MPass->SetBinContent(7476,89.33333);
   MPass->SetBinContent(7477,89.85507);
   MPass->SetBinContent(7478,86.25);
   MPass->SetBinContent(7479,93.65079);
   MPass->SetBinContent(7480,88.46154);
   MPass->SetBinContent(7481,83.52941);
   MPass->SetBinContent(7482,90.90909);
   MPass->SetBinContent(7483,92.92929);
   MPass->SetBinContent(7484,91.13924);
   MPass->SetBinContent(7485,91.66667);
   MPass->SetBinContent(7486,90.47619);
   MPass->SetBinContent(7487,83.33333);
   MPass->SetBinContent(7488,85.84071);
   MPass->SetBinContent(7489,88);
   MPass->SetBinContent(7490,88.15789);
   MPass->SetBinContent(7491,93.50649);
   MPass->SetBinContent(7492,89.15663);
   MPass->SetBinContent(7493,84.84848);
   MPass->SetBinContent(7494,84.69388);
   MPass->SetBinContent(7495,85.85859);
   MPass->SetBinContent(7496,85.36585);
   MPass->SetBinContent(7497,92.13483);
   MPass->SetBinContent(7498,60);
   MPass->SetBinContent(7501,59.09091);
   MPass->SetBinContent(7502,94.87179);
   MPass->SetBinContent(7503,96.47059);
   MPass->SetBinContent(7504,97.4359);
   MPass->SetBinContent(7505,96.1039);
   MPass->SetBinContent(7506,97.8022);
   MPass->SetBinContent(7507,96);
   MPass->SetBinContent(7508,97.56098);
   MPass->SetBinContent(7509,100);
   MPass->SetBinContent(7510,96.22642);
   MPass->SetBinContent(7511,94.93671);
   MPass->SetBinContent(7512,94.80519);
   MPass->SetBinContent(7513,98.68421);
   MPass->SetBinContent(7514,96.55172);
   MPass->SetBinContent(7515,100);
   MPass->SetBinContent(7516,97.36842);
   MPass->SetBinContent(7517,100);
   MPass->SetBinContent(7518,100);
   MPass->SetBinContent(7519,98.48485);
   MPass->SetBinContent(7520,98.86364);
   MPass->SetBinContent(7521,98.64865);
   MPass->SetBinContent(7522,94.59459);
   MPass->SetBinContent(7523,100);
   MPass->SetBinContent(7524,93.90244);
   MPass->SetBinContent(7525,86.66667);
   MPass->SetBinContent(7526,91.17647);
   MPass->SetBinContent(7527,81.53846);
   MPass->SetBinContent(7528,83.13253);
   MPass->SetBinContent(7529,89.87342);
   MPass->SetBinContent(7530,81.81818);
   MPass->SetBinContent(7531,76.13636);
   MPass->SetBinContent(7532,90.21739);
   MPass->SetBinContent(7533,81.25);
   MPass->SetBinContent(7534,93.13725);
   MPass->SetBinContent(7535,81.53846);
   MPass->SetBinContent(7536,76.05634);
   MPass->SetBinContent(7537,82.47423);
   MPass->SetBinContent(7538,80.80808);
   MPass->SetBinContent(7539,81.57895);
   MPass->SetBinContent(7540,81.52174);
   MPass->SetBinContent(7541,88.75);
   MPass->SetBinContent(7542,91.13924);
   MPass->SetBinContent(7543,87.67123);
   MPass->SetBinContent(7544,91.30435);
   MPass->SetBinContent(7545,85.26316);
   MPass->SetBinContent(7546,81.6092);
   MPass->SetBinContent(7547,82.55814);
   MPass->SetBinContent(7548,59.30233);
   MPass->SetBinContent(7551,64.38356);
   MPass->SetBinContent(7552,90.58824);
   MPass->SetBinContent(7553,93.58974);
   MPass->SetBinContent(7554,98.52941);
   MPass->SetBinContent(7555,100);
   MPass->SetBinContent(7556,97.26027);
   MPass->SetBinContent(7557,97.36842);
   MPass->SetBinContent(7558,97.22222);
   MPass->SetBinContent(7559,100);
   MPass->SetBinContent(7560,97.2973);
   MPass->SetBinContent(7561,97.64706);
   MPass->SetBinContent(7562,97.75281);
   MPass->SetBinContent(7563,95.2381);
   MPass->SetBinContent(7564,98.78049);
   MPass->SetBinContent(7565,97.4026);
   MPass->SetBinContent(7566,100);
   MPass->SetBinContent(7567,98.66667);
   MPass->SetBinContent(7568,96.51163);
   MPass->SetBinContent(7569,100);
   MPass->SetBinContent(7570,97.70115);
   MPass->SetBinContent(7571,100);
   MPass->SetBinContent(7572,91.04478);
   MPass->SetBinContent(7573,98.7013);
   MPass->SetBinContent(7574,91.57895);
   MPass->SetBinContent(7575,94.18605);
   MPass->SetBinContent(7576,95.83333);
   MPass->SetBinContent(7577,94.66667);
   MPass->SetBinContent(7578,82.14286);
   MPass->SetBinContent(7579,83.11688);
   MPass->SetBinContent(7580,75);
   MPass->SetBinContent(7581,79.54545);
   MPass->SetBinContent(7582,84.21053);
   MPass->SetBinContent(7583,83.13253);
   MPass->SetBinContent(7584,73.9726);
   MPass->SetBinContent(7585,85.05747);
   MPass->SetBinContent(7586,75);
   MPass->SetBinContent(7587,72.04301);
   MPass->SetBinContent(7588,79.77528);
   MPass->SetBinContent(7589,78.49462);
   MPass->SetBinContent(7590,87.2093);
   MPass->SetBinContent(7591,83.69565);
   MPass->SetBinContent(7592,83.14607);
   MPass->SetBinContent(7593,82.35294);
   MPass->SetBinContent(7594,88.23529);
   MPass->SetBinContent(7595,85.56701);
   MPass->SetBinContent(7596,87.05882);
   MPass->SetBinContent(7597,86.45833);
   MPass->SetBinContent(7598,64.55696);
   MPass->SetBinContent(7601,73.23944);
   MPass->SetBinContent(7602,95.65217);
   MPass->SetBinContent(7603,100);
   MPass->SetBinContent(7604,95.58824);
   MPass->SetBinContent(7605,100);
   MPass->SetBinContent(7606,98.36066);
   MPass->SetBinContent(7607,96.9697);
   MPass->SetBinContent(7608,100);
   MPass->SetBinContent(7609,96);
   MPass->SetBinContent(7610,97.64706);
   MPass->SetBinContent(7611,98.83721);
   MPass->SetBinContent(7612,100);
   MPass->SetBinContent(7613,97.33333);
   MPass->SetBinContent(7614,100);
   MPass->SetBinContent(7615,97.53086);
   MPass->SetBinContent(7616,97.95918);
   MPass->SetBinContent(7617,100);
   MPass->SetBinContent(7618,100);
   MPass->SetBinContent(7619,97.56098);
   MPass->SetBinContent(7620,98.73418);
   MPass->SetBinContent(7621,98.75);
   MPass->SetBinContent(7622,96.875);
   MPass->SetBinContent(7623,100);
   MPass->SetBinContent(7624,95.06173);
   MPass->SetBinContent(7625,87.14286);
   MPass->SetBinContent(7626,96.51163);
   MPass->SetBinContent(7627,94.44444);
   MPass->SetBinContent(7628,91.30435);
   MPass->SetBinContent(7629,81.94444);
   MPass->SetBinContent(7630,84.84848);
   MPass->SetBinContent(7631,85.05747);
   MPass->SetBinContent(7632,92.23301);
   MPass->SetBinContent(7633,87.2093);
   MPass->SetBinContent(7634,90.58824);
   MPass->SetBinContent(7635,90.36145);
   MPass->SetBinContent(7636,83.69565);
   MPass->SetBinContent(7637,83.56164);
   MPass->SetBinContent(7638,80);
   MPass->SetBinContent(7639,81.57895);
   MPass->SetBinContent(7640,85.18519);
   MPass->SetBinContent(7641,87);
   MPass->SetBinContent(7642,76.59574);
   MPass->SetBinContent(7643,82.5);
   MPass->SetBinContent(7644,88.33333);
   MPass->SetBinContent(7645,94.49541);
   MPass->SetBinContent(7646,92);
   MPass->SetBinContent(7647,86.04651);
   MPass->SetBinContent(7648,68.46847);
   MPass->SetBinContent(7651,72.22222);
   MPass->SetBinContent(7652,92.72727);
   MPass->SetBinContent(7653,97.2973);
   MPass->SetBinContent(7654,97.95918);
   MPass->SetBinContent(7655,97.10145);
   MPass->SetBinContent(7656,98.55072);
   MPass->SetBinContent(7657,97.26027);
   MPass->SetBinContent(7658,96.9697);
   MPass->SetBinContent(7659,97.61905);
   MPass->SetBinContent(7660,97.61905);
   MPass->SetBinContent(7661,97.46835);
   MPass->SetBinContent(7662,94.93671);
   MPass->SetBinContent(7663,96.2963);
   MPass->SetBinContent(7664,100);
   MPass->SetBinContent(7665,93.9759);
   MPass->SetBinContent(7666,100);
   MPass->SetBinContent(7667,98.93617);
   MPass->SetBinContent(7668,100);
   MPass->SetBinContent(7669,100);
   MPass->SetBinContent(7670,97.1831);
   MPass->SetBinContent(7671,97.53086);
   MPass->SetBinContent(7672,98.9011);
   MPass->SetBinContent(7673,96.51163);
   MPass->SetBinContent(7674,96.38554);
   MPass->SetBinContent(7675,89.61039);
   MPass->SetBinContent(7676,91.46341);
   MPass->SetBinContent(7677,91.13924);
   MPass->SetBinContent(7678,88.23529);
   MPass->SetBinContent(7679,88.46154);
   MPass->SetBinContent(7680,83.95062);
   MPass->SetBinContent(7681,77.89474);
   MPass->SetBinContent(7682,85.26316);
   MPass->SetBinContent(7683,71.76471);
   MPass->SetBinContent(7684,76.92308);
   MPass->SetBinContent(7685,85.22727);
   MPass->SetBinContent(7686,84.61538);
   MPass->SetBinContent(7687,81.11111);
   MPass->SetBinContent(7688,92.85714);
   MPass->SetBinContent(7689,80.20833);
   MPass->SetBinContent(7690,92.85714);
   MPass->SetBinContent(7691,87.5);
   MPass->SetBinContent(7692,85.18519);
   MPass->SetBinContent(7693,89.65517);
   MPass->SetBinContent(7694,88.17204);
   MPass->SetBinContent(7695,83);
   MPass->SetBinContent(7696,89.21569);
   MPass->SetBinContent(7697,84.09091);
   MPass->SetBinContent(7698,57.29167);
   MPass->SetBinContent(7701,59.49367);
   MPass->SetBinContent(7702,94.11765);
   MPass->SetBinContent(7703,95.4023);
   MPass->SetBinContent(7704,100);
   MPass->SetBinContent(7705,100);
   MPass->SetBinContent(7706,97.22222);
   MPass->SetBinContent(7707,98.82353);
   MPass->SetBinContent(7708,100);
   MPass->SetBinContent(7709,97.67442);
   MPass->SetBinContent(7710,97.89474);
   MPass->SetBinContent(7711,96.8254);
   MPass->SetBinContent(7712,95.77465);
   MPass->SetBinContent(7713,100);
   MPass->SetBinContent(7714,98.80952);
   MPass->SetBinContent(7715,98.68421);
   MPass->SetBinContent(7716,96.47059);
   MPass->SetBinContent(7717,98.73418);
   MPass->SetBinContent(7718,97.36842);
   MPass->SetBinContent(7719,98.9011);
   MPass->SetBinContent(7720,98.7013);
   MPass->SetBinContent(7721,96.1039);
   MPass->SetBinContent(7722,97.72727);
   MPass->SetBinContent(7723,100);
   MPass->SetBinContent(7724,94.68085);
   MPass->SetBinContent(7725,90.21739);
   MPass->SetBinContent(7726,97.61905);
   MPass->SetBinContent(7727,87.91209);
   MPass->SetBinContent(7728,82.95455);
   MPass->SetBinContent(7729,82.71605);
   MPass->SetBinContent(7730,72.36842);
   MPass->SetBinContent(7731,74.66667);
   MPass->SetBinContent(7732,78.02198);
   MPass->SetBinContent(7733,77.14286);
   MPass->SetBinContent(7734,77.22772);
   MPass->SetBinContent(7735,86.02151);
   MPass->SetBinContent(7736,86.31579);
   MPass->SetBinContent(7737,89.77273);
   MPass->SetBinContent(7738,75.94937);
   MPass->SetBinContent(7739,84.72222);
   MPass->SetBinContent(7740,77.08333);
   MPass->SetBinContent(7741,91.11111);
   MPass->SetBinContent(7742,85.55556);
   MPass->SetBinContent(7743,81.25);
   MPass->SetBinContent(7744,87.5);
   MPass->SetBinContent(7745,79.7619);
   MPass->SetBinContent(7746,86.11111);
   MPass->SetBinContent(7747,89.77273);
   MPass->SetBinContent(7748,58.82353);
   MPass->SetBinContent(7751,77.5);
   MPass->SetBinContent(7752,91.17647);
   MPass->SetBinContent(7753,100);
   MPass->SetBinContent(7754,98.73418);
   MPass->SetBinContent(7755,98.52941);
   MPass->SetBinContent(7756,98.80952);
   MPass->SetBinContent(7757,100);
   MPass->SetBinContent(7758,98.57143);
   MPass->SetBinContent(7759,98.73418);
   MPass->SetBinContent(7760,97.46835);
   MPass->SetBinContent(7761,98.57143);
   MPass->SetBinContent(7762,96.38554);
   MPass->SetBinContent(7763,96.38554);
   MPass->SetBinContent(7764,100);
   MPass->SetBinContent(7765,100);
   MPass->SetBinContent(7766,96.55172);
   MPass->SetBinContent(7767,100);
   MPass->SetBinContent(7768,100);
   MPass->SetBinContent(7769,98.48485);
   MPass->SetBinContent(7770,100);
   MPass->SetBinContent(7771,100);
   MPass->SetBinContent(7772,97.24771);
   MPass->SetBinContent(7773,98.76543);
   MPass->SetBinContent(7774,97.64706);
   MPass->SetBinContent(7775,95.6044);
   MPass->SetBinContent(7776,92.55319);
   MPass->SetBinContent(7777,86.81319);
   MPass->SetBinContent(7778,90.2439);
   MPass->SetBinContent(7779,83.33333);
   MPass->SetBinContent(7780,74.02597);
   MPass->SetBinContent(7781,70.12987);
   MPass->SetBinContent(7782,80.45977);
   MPass->SetBinContent(7783,84.52381);
   MPass->SetBinContent(7784,90.29126);
   MPass->SetBinContent(7785,91.08911);
   MPass->SetBinContent(7786,87.5);
   MPass->SetBinContent(7787,93.33333);
   MPass->SetBinContent(7788,93.75);
   MPass->SetBinContent(7789,95.94595);
   MPass->SetBinContent(7790,92.85714);
   MPass->SetBinContent(7791,92.47312);
   MPass->SetBinContent(7792,87.64045);
   MPass->SetBinContent(7793,94.11765);
   MPass->SetBinContent(7794,83.52941);
   MPass->SetBinContent(7795,87.64045);
   MPass->SetBinContent(7796,89.87342);
   MPass->SetBinContent(7797,92.04545);
   MPass->SetBinContent(7798,68.36735);
   MPass->SetBinContent(7801,66.66667);
   MPass->SetBinContent(7802,94.18605);
   MPass->SetBinContent(7803,94.18605);
   MPass->SetBinContent(7804,94.28571);
   MPass->SetBinContent(7805,98.55072);
   MPass->SetBinContent(7806,95.83333);
   MPass->SetBinContent(7807,100);
   MPass->SetBinContent(7808,98.4127);
   MPass->SetBinContent(7809,98.78049);
   MPass->SetBinContent(7810,97.2973);
   MPass->SetBinContent(7811,100);
   MPass->SetBinContent(7812,96.20253);
   MPass->SetBinContent(7813,97.82609);
   MPass->SetBinContent(7814,98.64865);
   MPass->SetBinContent(7815,98.95833);
   MPass->SetBinContent(7816,97.87234);
   MPass->SetBinContent(7817,98.57143);
   MPass->SetBinContent(7818,95.12195);
   MPass->SetBinContent(7819,98.68421);
   MPass->SetBinContent(7820,100);
   MPass->SetBinContent(7821,97.64706);
   MPass->SetBinContent(7822,97.36842);
   MPass->SetBinContent(7823,98.75);
   MPass->SetBinContent(7824,85);
   MPass->SetBinContent(7825,94.18605);
   MPass->SetBinContent(7826,95.77465);
   MPass->SetBinContent(7827,77.77778);
   MPass->SetBinContent(7828,89.3617);
   MPass->SetBinContent(7829,86.59794);
   MPass->SetBinContent(7830,88.50575);
   MPass->SetBinContent(7831,82.29167);
   MPass->SetBinContent(7832,80.51948);
   MPass->SetBinContent(7833,76.40449);
   MPass->SetBinContent(7834,88.63636);
   MPass->SetBinContent(7835,98.96907);
   MPass->SetBinContent(7836,88.88889);
   MPass->SetBinContent(7837,89.15663);
   MPass->SetBinContent(7838,87.69231);
   MPass->SetBinContent(7839,84.09091);
   MPass->SetBinContent(7840,91.02564);
   MPass->SetBinContent(7841,92);
   MPass->SetBinContent(7842,88.57143);
   MPass->SetBinContent(7843,87.09677);
   MPass->SetBinContent(7844,86.48649);
   MPass->SetBinContent(7845,82.35294);
   MPass->SetBinContent(7846,82.95455);
   MPass->SetBinContent(7847,80.68182);
   MPass->SetBinContent(7848,66.66667);
   MPass->SetBinContent(7851,66.66667);
   MPass->SetBinContent(7852,90.41096);
   MPass->SetBinContent(7853,95.6044);
   MPass->SetBinContent(7854,98.64865);
   MPass->SetBinContent(7855,97.53086);
   MPass->SetBinContent(7856,98.7013);
   MPass->SetBinContent(7857,96.59091);
   MPass->SetBinContent(7858,96.34146);
   MPass->SetBinContent(7859,98.80952);
   MPass->SetBinContent(7860,100);
   MPass->SetBinContent(7861,95.12195);
   MPass->SetBinContent(7862,97.33333);
   MPass->SetBinContent(7863,100);
   MPass->SetBinContent(7864,97.75281);
   MPass->SetBinContent(7865,94.73684);
   MPass->SetBinContent(7866,97.05882);
   MPass->SetBinContent(7867,98.86364);
   MPass->SetBinContent(7868,96.84211);
   MPass->SetBinContent(7869,98.78049);
   MPass->SetBinContent(7870,96.77419);
   MPass->SetBinContent(7871,100);
   MPass->SetBinContent(7872,98.82353);
   MPass->SetBinContent(7873,94.38202);
   MPass->SetBinContent(7874,90.54054);
   MPass->SetBinContent(7875,91.35802);
   MPass->SetBinContent(7876,88.37209);
   MPass->SetBinContent(7877,91.30435);
   MPass->SetBinContent(7878,85.07463);
   MPass->SetBinContent(7879,89.69072);
   MPass->SetBinContent(7880,88.88889);
   MPass->SetBinContent(7881,77.89474);
   MPass->SetBinContent(7882,96.92308);
   MPass->SetBinContent(7883,79.54545);
   MPass->SetBinContent(7884,92.5);
   MPass->SetBinContent(7885,94.56522);
   MPass->SetBinContent(7886,90.38462);
   MPass->SetBinContent(7887,85.18519);
   MPass->SetBinContent(7888,95.12195);
   MPass->SetBinContent(7889,81.81818);
   MPass->SetBinContent(7890,84.54545);
   MPass->SetBinContent(7891,94.62366);
   MPass->SetBinContent(7892,81.39535);
   MPass->SetBinContent(7893,85.54217);
   MPass->SetBinContent(7894,85.10638);
   MPass->SetBinContent(7895,90.2439);
   MPass->SetBinContent(7896,90.90909);
   MPass->SetBinContent(7897,80);
   MPass->SetBinContent(7898,58.51064);
   MPass->SetBinContent(7901,73.07692);
   MPass->SetBinContent(7902,96);
   MPass->SetBinContent(7903,96.2963);
   MPass->SetBinContent(7904,100);
   MPass->SetBinContent(7905,100);
   MPass->SetBinContent(7906,100);
   MPass->SetBinContent(7907,96);
   MPass->SetBinContent(7908,98.3871);
   MPass->SetBinContent(7909,97.61905);
   MPass->SetBinContent(7910,97.33333);
   MPass->SetBinContent(7911,96.92308);
   MPass->SetBinContent(7912,96.34146);
   MPass->SetBinContent(7913,100);
   MPass->SetBinContent(7914,100);
   MPass->SetBinContent(7915,100);
   MPass->SetBinContent(7916,100);
   MPass->SetBinContent(7917,98.8764);
   MPass->SetBinContent(7918,97.46835);
   MPass->SetBinContent(7919,96.47059);
   MPass->SetBinContent(7920,100);
   MPass->SetBinContent(7921,98.86364);
   MPass->SetBinContent(7922,100);
   MPass->SetBinContent(7923,95.18072);
   MPass->SetBinContent(7924,95.06173);
   MPass->SetBinContent(7925,88.23529);
   MPass->SetBinContent(7926,88.04348);
   MPass->SetBinContent(7927,78.35052);
   MPass->SetBinContent(7928,87.2549);
   MPass->SetBinContent(7929,93.10345);
   MPass->SetBinContent(7930,90.90909);
   MPass->SetBinContent(7931,83.33333);
   MPass->SetBinContent(7932,92.72727);
   MPass->SetBinContent(7933,92.64706);
   MPass->SetBinContent(7934,92.85714);
   MPass->SetBinContent(7935,97.93814);
   MPass->SetBinContent(7936,94.52055);
   MPass->SetBinContent(7937,95.06173);
   MPass->SetBinContent(7938,96.55172);
   MPass->SetBinContent(7939,89.89899);
   MPass->SetBinContent(7940,86.84211);
   MPass->SetBinContent(7941,88.65979);
   MPass->SetBinContent(7942,85.89744);
   MPass->SetBinContent(7943,85.96491);
   MPass->SetBinContent(7944,86.66667);
   MPass->SetBinContent(7945,80);
   MPass->SetBinContent(7946,87.09677);
   MPass->SetBinContent(7947,86.81319);
   MPass->SetBinContent(7948,55.44554);
   MPass->SetBinContent(7951,68.18182);
   MPass->SetBinContent(7952,94.80519);
   MPass->SetBinContent(7953,97.14286);
   MPass->SetBinContent(7954,95.45455);
   MPass->SetBinContent(7955,93.75);
   MPass->SetBinContent(7956,95.89041);
   MPass->SetBinContent(7957,95.12195);
   MPass->SetBinContent(7958,100);
   MPass->SetBinContent(7959,100);
   MPass->SetBinContent(7960,93.75);
   MPass->SetBinContent(7961,97.33333);
   MPass->SetBinContent(7962,97.01493);
   MPass->SetBinContent(7963,98.50746);
   MPass->SetBinContent(7964,98.55072);
   MPass->SetBinContent(7965,94.62366);
   MPass->SetBinContent(7966,98.73418);
   MPass->SetBinContent(7967,100);
   MPass->SetBinContent(7968,98.64865);
   MPass->SetBinContent(7969,96.38554);
   MPass->SetBinContent(7970,96.73913);
   MPass->SetBinContent(7971,96.42857);
   MPass->SetBinContent(7972,98.96907);
   MPass->SetBinContent(7973,94.25287);
   MPass->SetBinContent(7974,93.33333);
   MPass->SetBinContent(7975,80.51948);
   MPass->SetBinContent(7976,82.22222);
   MPass->SetBinContent(7977,82.14286);
   MPass->SetBinContent(7978,87.95181);
   MPass->SetBinContent(7979,88.46154);
   MPass->SetBinContent(7980,94.44444);
   MPass->SetBinContent(7984,92);
   MPass->SetBinContent(7985,92.94118);
   MPass->SetBinContent(7986,90.2439);
   MPass->SetBinContent(7987,86.2069);
   MPass->SetBinContent(7988,88.88889);
   MPass->SetBinContent(7989,83.33333);
   MPass->SetBinContent(7990,80);
   MPass->SetBinContent(7991,81.72043);
   MPass->SetBinContent(7992,75.86207);
   MPass->SetBinContent(7996,84.61538);
   MPass->SetBinContent(7997,81.48148);
   MPass->SetBinContent(7998,60.43956);
   MPass->SetBinContent(8001,72.28916);
   MPass->SetBinContent(8002,91.13924);
   MPass->SetBinContent(8003,98.85057);
   MPass->SetBinContent(8004,96.34146);
   MPass->SetBinContent(8005,94.64286);
   MPass->SetBinContent(8006,96.1039);
   MPass->SetBinContent(8007,100);
   MPass->SetBinContent(8008,97.2973);
   MPass->SetBinContent(8009,100);
   MPass->SetBinContent(8010,98.52941);
   MPass->SetBinContent(8011,97.26027);
   MPass->SetBinContent(8012,100);
   MPass->SetBinContent(8013,100);
   MPass->SetBinContent(8014,97.26027);
   MPass->SetBinContent(8015,100);
   MPass->SetBinContent(8016,98.61111);
   MPass->SetBinContent(8017,100);
   MPass->SetBinContent(8018,98.85057);
   MPass->SetBinContent(8019,98.76543);
   MPass->SetBinContent(8020,98.68421);
   MPass->SetBinContent(8021,92.59259);
   MPass->SetBinContent(8022,97.53086);
   MPass->SetBinContent(8023,98.82353);
   MPass->SetBinContent(8024,84.61538);
   MPass->SetBinContent(8025,86.84211);
   MPass->SetBinContent(8026,86.51685);
   MPass->SetBinContent(8027,80.4878);
   MPass->SetBinContent(8028,84.04255);
   MPass->SetBinContent(8029,81.25);
   MPass->SetBinContent(8035,93.65079);
   MPass->SetBinContent(8036,92.40506);
   MPass->SetBinContent(8037,91);
   MPass->SetBinContent(8038,87.5);
   MPass->SetBinContent(8039,89.88764);
   MPass->SetBinContent(8040,86.17021);
   MPass->SetBinContent(8041,88.46154);
   MPass->SetBinContent(8047,77.61194);
   MPass->SetBinContent(8048,53.46535);
   MPass->SetBinContent(8051,72.85714);
   MPass->SetBinContent(8052,92);
   MPass->SetBinContent(8053,97.36842);
   MPass->SetBinContent(8054,98.88889);
   MPass->SetBinContent(8055,98.64865);
   MPass->SetBinContent(8056,96);
   MPass->SetBinContent(8057,95);
   MPass->SetBinContent(8058,98.83721);
   MPass->SetBinContent(8059,97.4026);
   MPass->SetBinContent(8060,97.5);
   MPass->SetBinContent(8061,100);
   MPass->SetBinContent(8062,96.15385);
   MPass->SetBinContent(8063,97.89474);
   MPass->SetBinContent(8064,98.46154);
   MPass->SetBinContent(8065,96.59091);
   MPass->SetBinContent(8066,98.9011);
   MPass->SetBinContent(8067,100);
   MPass->SetBinContent(8068,97.70115);
   MPass->SetBinContent(8069,96.1039);
   MPass->SetBinContent(8070,98.36066);
   MPass->SetBinContent(8071,97.8022);
   MPass->SetBinContent(8072,92);
   MPass->SetBinContent(8073,98.85057);
   MPass->SetBinContent(8074,94.79167);
   MPass->SetBinContent(8075,90.27778);
   MPass->SetBinContent(8076,88.88889);
   MPass->SetBinContent(8077,86.74699);
   MPass->SetBinContent(8078,86.84211);
   MPass->SetBinContent(8079,90.2439);
   MPass->SetBinContent(8085,95.34884);
   MPass->SetBinContent(8086,96.05263);
   MPass->SetBinContent(8087,92.85714);
   MPass->SetBinContent(8088,93.61702);
   MPass->SetBinContent(8089,97.8022);
   MPass->SetBinContent(8090,88.88889);
   MPass->SetBinContent(8091,92.45283);
   MPass->SetBinContent(8097,83.33333);
   MPass->SetBinContent(8098,71.08434);
   MPass->SetBinContent(8101,69.23077);
   MPass->SetBinContent(8102,94.25287);
   MPass->SetBinContent(8103,98.36066);
   MPass->SetBinContent(8104,96.77419);
   MPass->SetBinContent(8105,98.61111);
   MPass->SetBinContent(8106,96.55172);
   MPass->SetBinContent(8107,96.20253);
   MPass->SetBinContent(8108,96.15385);
   MPass->SetBinContent(8109,95.45455);
   MPass->SetBinContent(8110,97.84946);
   MPass->SetBinContent(8111,98.83721);
   MPass->SetBinContent(8112,98.0198);
   MPass->SetBinContent(8113,98.7013);
   MPass->SetBinContent(8114,96.8254);
   MPass->SetBinContent(8115,97.4359);
   MPass->SetBinContent(8116,93.67089);
   MPass->SetBinContent(8117,96.73913);
   MPass->SetBinContent(8118,97.22222);
   MPass->SetBinContent(8119,95.77465);
   MPass->SetBinContent(8120,94.87179);
   MPass->SetBinContent(8121,97.59036);
   MPass->SetBinContent(8122,95.83333);
   MPass->SetBinContent(8123,94.59459);
   MPass->SetBinContent(8124,92.5);
   MPass->SetBinContent(8125,94.11765);
   MPass->SetBinContent(8126,91.20879);
   MPass->SetBinContent(8127,87.35632);
   MPass->SetBinContent(8128,79.12088);
   MPass->SetBinContent(8129,80.64516);
   MPass->SetBinContent(8135,94.3662);
   MPass->SetBinContent(8136,93.50649);
   MPass->SetBinContent(8137,92.85714);
   MPass->SetBinContent(8138,90.90909);
   MPass->SetBinContent(8139,92.59259);
   MPass->SetBinContent(8140,86.25);
   MPass->SetBinContent(8141,85.50725);
   MPass->SetBinContent(8147,74.68354);
   MPass->SetBinContent(8148,53.33333);
   MPass->SetBinContent(8151,74.64789);
   MPass->SetBinContent(8152,91.42857);
   MPass->SetBinContent(8153,94.52055);
   MPass->SetBinContent(8154,97.4026);
   MPass->SetBinContent(8155,97.36842);
   MPass->SetBinContent(8156,98.57143);
   MPass->SetBinContent(8157,100);
   MPass->SetBinContent(8158,97.4359);
   MPass->SetBinContent(8159,94.2029);
   MPass->SetBinContent(8160,96.875);
   MPass->SetBinContent(8161,95.12195);
   MPass->SetBinContent(8162,92.95775);
   MPass->SetBinContent(8163,97.26027);
   MPass->SetBinContent(8164,98.75);
   MPass->SetBinContent(8165,95.45455);
   MPass->SetBinContent(8166,98.52941);
   MPass->SetBinContent(8167,100);
   MPass->SetBinContent(8168,100);
   MPass->SetBinContent(8169,100);
   MPass->SetBinContent(8170,100);
   MPass->SetBinContent(8171,98.55072);
   MPass->SetBinContent(8172,94.44444);
   MPass->SetBinContent(8173,95.6044);
   MPass->SetBinContent(8174,94.52055);
   MPass->SetBinContent(8175,90.10989);
   MPass->SetBinContent(8176,91.35802);
   MPass->SetBinContent(8177,80.43478);
   MPass->SetBinContent(8178,86.25);
   MPass->SetBinContent(8179,80.76923);
   MPass->SetBinContent(8180,81.25);
   MPass->SetBinContent(8184,96.2963);
   MPass->SetBinContent(8185,93.15068);
   MPass->SetBinContent(8186,91.13924);
   MPass->SetBinContent(8187,90.32258);
   MPass->SetBinContent(8188,91.30435);
   MPass->SetBinContent(8189,85.91549);
   MPass->SetBinContent(8190,89.69072);
   MPass->SetBinContent(8191,91.25);
   MPass->SetBinContent(8192,90);
   MPass->SetBinContent(8196,69.23077);
   MPass->SetBinContent(8197,73.75);
   MPass->SetBinContent(8198,52.12766);
   MPass->SetBinContent(8201,62.33766);
   MPass->SetBinContent(8202,97.1831);
   MPass->SetBinContent(8203,100);
   MPass->SetBinContent(8204,97.1831);
   MPass->SetBinContent(8205,97.14286);
   MPass->SetBinContent(8206,97.67442);
   MPass->SetBinContent(8207,96.34146);
   MPass->SetBinContent(8208,96.59091);
   MPass->SetBinContent(8209,95.38462);
   MPass->SetBinContent(8210,98.75);
   MPass->SetBinContent(8211,98.78049);
   MPass->SetBinContent(8212,97.33333);
   MPass->SetBinContent(8213,96.77419);
   MPass->SetBinContent(8214,96.34146);
   MPass->SetBinContent(8215,97.61905);
   MPass->SetBinContent(8216,96.80851);
   MPass->SetBinContent(8217,97.8022);
   MPass->SetBinContent(8218,95);
   MPass->SetBinContent(8219,97.4359);
   MPass->SetBinContent(8220,98.79518);
   MPass->SetBinContent(8221,96.05263);
   MPass->SetBinContent(8222,97.10145);
   MPass->SetBinContent(8223,98.91304);
   MPass->SetBinContent(8224,91.42857);
   MPass->SetBinContent(8225,91.42857);
   MPass->SetBinContent(8226,90.21739);
   MPass->SetBinContent(8227,82.55814);
   MPass->SetBinContent(8228,85.36585);
   MPass->SetBinContent(8229,93.9759);
   MPass->SetBinContent(8230,80.23256);
   MPass->SetBinContent(8231,87.09677);
   MPass->SetBinContent(8232,94.73684);
   MPass->SetBinContent(8233,86.15385);
   MPass->SetBinContent(8234,93.40659);
   MPass->SetBinContent(8235,92.30769);
   MPass->SetBinContent(8236,97.67442);
   MPass->SetBinContent(8237,96.2963);
   MPass->SetBinContent(8238,91.89189);
   MPass->SetBinContent(8239,84.21053);
   MPass->SetBinContent(8240,91.89189);
   MPass->SetBinContent(8241,90.47619);
   MPass->SetBinContent(8242,83.5443);
   MPass->SetBinContent(8243,75.40984);
   MPass->SetBinContent(8244,80);
   MPass->SetBinContent(8245,74.07407);
   MPass->SetBinContent(8246,79.06977);
   MPass->SetBinContent(8247,78.65169);
   MPass->SetBinContent(8248,62.5);
   MPass->SetBinContent(8251,70.2381);
   MPass->SetBinContent(8252,92.40506);
   MPass->SetBinContent(8253,96.55172);
   MPass->SetBinContent(8254,98.48485);
   MPass->SetBinContent(8255,100);
   MPass->SetBinContent(8256,97.59036);
   MPass->SetBinContent(8257,98.68421);
   MPass->SetBinContent(8258,97.14286);
   MPass->SetBinContent(8259,92.85714);
   MPass->SetBinContent(8260,95.74468);
   MPass->SetBinContent(8261,95.12195);
   MPass->SetBinContent(8262,96.0396);
   MPass->SetBinContent(8263,96);
   MPass->SetBinContent(8264,96.2963);
   MPass->SetBinContent(8265,100);
   MPass->SetBinContent(8266,92.95775);
   MPass->SetBinContent(8267,98.76543);
   MPass->SetBinContent(8268,97.1831);
   MPass->SetBinContent(8269,98.66667);
   MPass->SetBinContent(8270,100);
   MPass->SetBinContent(8271,96.1039);
   MPass->SetBinContent(8272,89.33333);
   MPass->SetBinContent(8273,95.50562);
   MPass->SetBinContent(8274,94.02985);
   MPass->SetBinContent(8275,94.44444);
   MPass->SetBinContent(8276,84.94624);
   MPass->SetBinContent(8277,82.05128);
   MPass->SetBinContent(8278,74.62687);
   MPass->SetBinContent(8279,90.90909);
   MPass->SetBinContent(8280,87);
   MPass->SetBinContent(8281,72);
   MPass->SetBinContent(8282,88.37209);
   MPass->SetBinContent(8283,78.57143);
   MPass->SetBinContent(8284,91.86047);
   MPass->SetBinContent(8285,91.11111);
   MPass->SetBinContent(8286,90.54054);
   MPass->SetBinContent(8287,87.17949);
   MPass->SetBinContent(8288,87.5);
   MPass->SetBinContent(8289,84);
   MPass->SetBinContent(8290,90.47619);
   MPass->SetBinContent(8291,79.45205);
   MPass->SetBinContent(8292,84.14634);
   MPass->SetBinContent(8293,77.41935);
   MPass->SetBinContent(8294,85.50725);
   MPass->SetBinContent(8295,80.55556);
   MPass->SetBinContent(8296,82.92683);
   MPass->SetBinContent(8297,74.5283);
   MPass->SetBinContent(8298,59.34066);
   MPass->SetBinContent(8301,62.02532);
   MPass->SetBinContent(8302,94.93671);
   MPass->SetBinContent(8303,100);
   MPass->SetBinContent(8304,91.78082);
   MPass->SetBinContent(8305,97.14286);
   MPass->SetBinContent(8306,95.06173);
   MPass->SetBinContent(8307,95.08197);
   MPass->SetBinContent(8308,96.20253);
   MPass->SetBinContent(8309,95.08197);
   MPass->SetBinContent(8310,93.22034);
   MPass->SetBinContent(8311,98.4375);
   MPass->SetBinContent(8312,95.77465);
   MPass->SetBinContent(8313,97.36842);
   MPass->SetBinContent(8314,94.44444);
   MPass->SetBinContent(8315,98.68421);
   MPass->SetBinContent(8316,94.02985);
   MPass->SetBinContent(8317,98.4375);
   MPass->SetBinContent(8318,96.66667);
   MPass->SetBinContent(8319,94.73684);
   MPass->SetBinContent(8320,95.94595);
   MPass->SetBinContent(8321,96.9697);
   MPass->SetBinContent(8322,95.34884);
   MPass->SetBinContent(8323,96.2963);
   MPass->SetBinContent(8324,94.44444);
   MPass->SetBinContent(8325,85.55556);
   MPass->SetBinContent(8326,87.80488);
   MPass->SetBinContent(8327,89.33333);
   MPass->SetBinContent(8328,83.78378);
   MPass->SetBinContent(8329,87.2093);
   MPass->SetBinContent(8330,71.95122);
   MPass->SetBinContent(8331,78.26087);
   MPass->SetBinContent(8332,82.05128);
   MPass->SetBinContent(8333,79.22078);
   MPass->SetBinContent(8334,85.52632);
   MPass->SetBinContent(8335,87.77778);
   MPass->SetBinContent(8336,90.27778);
   MPass->SetBinContent(8337,86.2069);
   MPass->SetBinContent(8338,88);
   MPass->SetBinContent(8339,88.07339);
   MPass->SetBinContent(8340,88.31169);
   MPass->SetBinContent(8341,87.34177);
   MPass->SetBinContent(8342,95.3125);
   MPass->SetBinContent(8343,81.52174);
   MPass->SetBinContent(8344,79.72973);
   MPass->SetBinContent(8345,81.01266);
   MPass->SetBinContent(8346,84.15842);
   MPass->SetBinContent(8347,82.22222);
   MPass->SetBinContent(8348,58.82353);
   MPass->SetBinContent(8351,74.02597);
   MPass->SetBinContent(8352,94.3662);
   MPass->SetBinContent(8353,95.50562);
   MPass->SetBinContent(8354,100);
   MPass->SetBinContent(8355,95.52239);
   MPass->SetBinContent(8356,100);
   MPass->SetBinContent(8357,98.61111);
   MPass->SetBinContent(8358,98.78049);
   MPass->SetBinContent(8359,100);
   MPass->SetBinContent(8360,100);
   MPass->SetBinContent(8361,98.57143);
   MPass->SetBinContent(8362,95.94595);
   MPass->SetBinContent(8363,97.4359);
   MPass->SetBinContent(8364,94.50549);
   MPass->SetBinContent(8365,96.1039);
   MPass->SetBinContent(8366,96.7033);
   MPass->SetBinContent(8367,98.66667);
   MPass->SetBinContent(8368,93.58974);
   MPass->SetBinContent(8369,95.65217);
   MPass->SetBinContent(8370,97.56098);
   MPass->SetBinContent(8371,94.33962);
   MPass->SetBinContent(8372,100);
   MPass->SetBinContent(8373,98.7013);
   MPass->SetBinContent(8374,94.52055);
   MPass->SetBinContent(8375,87.5);
   MPass->SetBinContent(8376,89.41176);
   MPass->SetBinContent(8377,82.82828);
   MPass->SetBinContent(8378,84.12698);
   MPass->SetBinContent(8379,82.43243);
   MPass->SetBinContent(8380,71.42857);
   MPass->SetBinContent(8381,80.59701);
   MPass->SetBinContent(8382,81.69014);
   MPass->SetBinContent(8383,76.66667);
   MPass->SetBinContent(8384,82.53968);
   MPass->SetBinContent(8385,87.96296);
   MPass->SetBinContent(8386,76.28866);
   MPass->SetBinContent(8387,89.47368);
   MPass->SetBinContent(8388,86.58537);
   MPass->SetBinContent(8389,86.66667);
   MPass->SetBinContent(8390,94.38202);
   MPass->SetBinContent(8391,90.47619);
   MPass->SetBinContent(8392,87.5);
   MPass->SetBinContent(8393,91.13924);
   MPass->SetBinContent(8394,84.61538);
   MPass->SetBinContent(8395,85.71429);
   MPass->SetBinContent(8396,87.5);
   MPass->SetBinContent(8397,82.71605);
   MPass->SetBinContent(8398,61.25);
   MPass->SetBinContent(8401,65);
   MPass->SetBinContent(8402,84.21053);
   MPass->SetBinContent(8403,97.22222);
   MPass->SetBinContent(8404,98.63014);
   MPass->SetBinContent(8405,97.70115);
   MPass->SetBinContent(8406,93.50649);
   MPass->SetBinContent(8407,97.4359);
   MPass->SetBinContent(8408,98.68421);
   MPass->SetBinContent(8409,97.26027);
   MPass->SetBinContent(8410,95.77465);
   MPass->SetBinContent(8411,97.05882);
   MPass->SetBinContent(8412,97.22222);
   MPass->SetBinContent(8413,95.83333);
   MPass->SetBinContent(8414,100);
   MPass->SetBinContent(8415,95.12195);
   MPass->SetBinContent(8416,98.57143);
   MPass->SetBinContent(8417,95.50562);
   MPass->SetBinContent(8418,96.05263);
   MPass->SetBinContent(8419,98.50746);
   MPass->SetBinContent(8420,98.73418);
   MPass->SetBinContent(8421,96.77419);
   MPass->SetBinContent(8422,100);
   MPass->SetBinContent(8423,95.71429);
   MPass->SetBinContent(8424,94.04762);
   MPass->SetBinContent(8425,86.74699);
   MPass->SetBinContent(8426,90.90909);
   MPass->SetBinContent(8427,88.46154);
   MPass->SetBinContent(8428,89.15663);
   MPass->SetBinContent(8429,85.50725);
   MPass->SetBinContent(8430,78.08219);
   MPass->SetBinContent(8431,92.40506);
   MPass->SetBinContent(8432,85.50725);
   MPass->SetBinContent(8433,85.71429);
   MPass->SetBinContent(8434,74.35897);
   MPass->SetBinContent(8435,82.02247);
   MPass->SetBinContent(8436,86.76471);
   MPass->SetBinContent(8437,78.82353);
   MPass->SetBinContent(8438,85.18519);
   MPass->SetBinContent(8439,87.62887);
   MPass->SetBinContent(8440,88.63636);
   MPass->SetBinContent(8441,81.92771);
   MPass->SetBinContent(8442,83.33333);
   MPass->SetBinContent(8443,82.47423);
   MPass->SetBinContent(8444,86.84211);
   MPass->SetBinContent(8445,84.09091);
   MPass->SetBinContent(8446,84.21053);
   MPass->SetBinContent(8447,88.23529);
   MPass->SetBinContent(8448,69.62025);
   MPass->SetBinContent(8451,68.25397);
   MPass->SetBinContent(8452,86.95652);
   MPass->SetBinContent(8453,97.72727);
   MPass->SetBinContent(8454,96.25);
   MPass->SetBinContent(8455,98.73418);
   MPass->SetBinContent(8456,95.65217);
   MPass->SetBinContent(8457,98.78049);
   MPass->SetBinContent(8458,97.01493);
   MPass->SetBinContent(8459,95.18072);
   MPass->SetBinContent(8460,97.14286);
   MPass->SetBinContent(8461,100);
   MPass->SetBinContent(8462,97.89474);
   MPass->SetBinContent(8463,96.9697);
   MPass->SetBinContent(8464,98.52941);
   MPass->SetBinContent(8465,97.75281);
   MPass->SetBinContent(8466,97.4359);
   MPass->SetBinContent(8467,97.53086);
   MPass->SetBinContent(8468,93.93939);
   MPass->SetBinContent(8469,91.17647);
   MPass->SetBinContent(8470,98.64865);
   MPass->SetBinContent(8471,98.82353);
   MPass->SetBinContent(8472,97.53086);
   MPass->SetBinContent(8473,96.47059);
   MPass->SetBinContent(8474,96.7033);
   MPass->SetBinContent(8475,93.58974);
   MPass->SetBinContent(8476,84.48276);
   MPass->SetBinContent(8477,76.31579);
   MPass->SetBinContent(8478,75.75758);
   MPass->SetBinContent(8479,80.32787);
   MPass->SetBinContent(8480,85.50725);
   MPass->SetBinContent(8481,77.33333);
   MPass->SetBinContent(8482,89.47368);
   MPass->SetBinContent(8483,83.33333);
   MPass->SetBinContent(8484,82.14286);
   MPass->SetBinContent(8485,82.75862);
   MPass->SetBinContent(8486,68.68687);
   MPass->SetBinContent(8487,81.37255);
   MPass->SetBinContent(8488,85.39326);
   MPass->SetBinContent(8489,82.27848);
   MPass->SetBinContent(8490,83.87097);
   MPass->SetBinContent(8491,90.27778);
   MPass->SetBinContent(8492,87.65432);
   MPass->SetBinContent(8493,87.05882);
   MPass->SetBinContent(8494,86.66667);
   MPass->SetBinContent(8495,88.42105);
   MPass->SetBinContent(8496,76.13636);
   MPass->SetBinContent(8497,82.69231);
   MPass->SetBinContent(8498,68.18182);
   MPass->SetBinContent(8501,64);
   MPass->SetBinContent(8502,92.10526);
   MPass->SetBinContent(8503,98.30508);
   MPass->SetBinContent(8504,96);
   MPass->SetBinContent(8505,96.92308);
   MPass->SetBinContent(8506,91.37931);
   MPass->SetBinContent(8507,96.2963);
   MPass->SetBinContent(8508,98.7013);
   MPass->SetBinContent(8509,98.71795);
   MPass->SetBinContent(8510,98.48485);
   MPass->SetBinContent(8511,97.53086);
   MPass->SetBinContent(8512,98.61111);
   MPass->SetBinContent(8513,95.83333);
   MPass->SetBinContent(8514,98.4127);
   MPass->SetBinContent(8515,100);
   MPass->SetBinContent(8516,98.68421);
   MPass->SetBinContent(8517,97.53086);
   MPass->SetBinContent(8518,97.46835);
   MPass->SetBinContent(8519,95.3125);
   MPass->SetBinContent(8520,96.62921);
   MPass->SetBinContent(8521,100);
   MPass->SetBinContent(8522,98.57143);
   MPass->SetBinContent(8523,97.53086);
   MPass->SetBinContent(8524,96.7033);
   MPass->SetBinContent(8525,95.58824);
   MPass->SetBinContent(8526,97.05882);
   MPass->SetBinContent(8527,94.31818);
   MPass->SetBinContent(8528,87.67123);
   MPass->SetBinContent(8529,84.88372);
   MPass->SetBinContent(8530,89.53488);
   MPass->SetBinContent(8531,87.65432);
   MPass->SetBinContent(8532,94.80519);
   MPass->SetBinContent(8533,86.04651);
   MPass->SetBinContent(8534,80.23256);
   MPass->SetBinContent(8535,86.95652);
   MPass->SetBinContent(8536,87.65432);
   MPass->SetBinContent(8537,85.22727);
   MPass->SetBinContent(8538,85.39326);
   MPass->SetBinContent(8539,90.66667);
   MPass->SetBinContent(8540,91.30435);
   MPass->SetBinContent(8541,94.89796);
   MPass->SetBinContent(8542,91.11111);
   MPass->SetBinContent(8543,87.01299);
   MPass->SetBinContent(8544,92.77108);
   MPass->SetBinContent(8545,91.52542);
   MPass->SetBinContent(8546,87.05882);
   MPass->SetBinContent(8547,88.31169);
   MPass->SetBinContent(8548,75);
   MPass->SetBinContent(8551,63.15789);
   MPass->SetBinContent(8552,100);
   MPass->SetBinContent(8553,100);
   MPass->SetBinContent(8554,98.24561);
   MPass->SetBinContent(8555,100);
   MPass->SetBinContent(8556,100);
   MPass->SetBinContent(8557,94.11765);
   MPass->SetBinContent(8558,95.77465);
   MPass->SetBinContent(8559,95.55556);
   MPass->SetBinContent(8560,97.33333);
   MPass->SetBinContent(8561,96.875);
   MPass->SetBinContent(8562,92.64706);
   MPass->SetBinContent(8563,98.63014);
   MPass->SetBinContent(8564,96.1039);
   MPass->SetBinContent(8565,98.92473);
   MPass->SetBinContent(8566,97.36842);
   MPass->SetBinContent(8567,96.92308);
   MPass->SetBinContent(8568,97.33333);
   MPass->SetBinContent(8569,90.90909);
   MPass->SetBinContent(8570,94.59459);
   MPass->SetBinContent(8571,96);
   MPass->SetBinContent(8572,100);
   MPass->SetBinContent(8573,97.53086);
   MPass->SetBinContent(8574,94.11765);
   MPass->SetBinContent(8575,94.59459);
   MPass->SetBinContent(8576,97.22222);
   MPass->SetBinContent(8577,91.78082);
   MPass->SetBinContent(8578,88.33333);
   MPass->SetBinContent(8579,85.71429);
   MPass->SetBinContent(8580,88.23529);
   MPass->SetBinContent(8581,84.81013);
   MPass->SetBinContent(8582,87.69231);
   MPass->SetBinContent(8583,85.22727);
   MPass->SetBinContent(8584,86.07595);
   MPass->SetBinContent(8585,88.75);
   MPass->SetBinContent(8586,84.21053);
   MPass->SetBinContent(8587,76.5625);
   MPass->SetBinContent(8588,86.04651);
   MPass->SetBinContent(8589,82.6087);
   MPass->SetBinContent(8590,90);
   MPass->SetBinContent(8591,91);
   MPass->SetBinContent(8592,86.30137);
   MPass->SetBinContent(8593,86.88525);
   MPass->SetBinContent(8594,83.60656);
   MPass->SetBinContent(8595,90.90909);
   MPass->SetBinContent(8596,81.53846);
   MPass->SetBinContent(8597,85.71429);
   MPass->SetBinContent(8598,62.7907);
   MPass->SetBinContent(8601,58.53659);
   MPass->SetBinContent(8602,89.47368);
   MPass->SetBinContent(8603,97.77778);
   MPass->SetBinContent(8604,97.14286);
   MPass->SetBinContent(8605,100);
   MPass->SetBinContent(8606,97.77778);
   MPass->SetBinContent(8607,100);
   MPass->SetBinContent(8608,95.45455);
   MPass->SetBinContent(8609,96.25);
   MPass->SetBinContent(8610,96.62921);
   MPass->SetBinContent(8611,98.59155);
   MPass->SetBinContent(8612,93.65079);
   MPass->SetBinContent(8613,93.93939);
   MPass->SetBinContent(8614,98.73418);
   MPass->SetBinContent(8615,97.5);
   MPass->SetBinContent(8616,97.4026);
   MPass->SetBinContent(8617,98.71795);
   MPass->SetBinContent(8618,98.75);
   MPass->SetBinContent(8619,97.53086);
   MPass->SetBinContent(8620,96);
   MPass->SetBinContent(8621,93.44262);
   MPass->SetBinContent(8622,98.75);
   MPass->SetBinContent(8623,94.87179);
   MPass->SetBinContent(8624,92.95775);
   MPass->SetBinContent(8625,95.12195);
   MPass->SetBinContent(8626,84.72222);
   MPass->SetBinContent(8627,88.76404);
   MPass->SetBinContent(8628,87.01299);
   MPass->SetBinContent(8629,89.28571);
   MPass->SetBinContent(8630,86.48649);
   MPass->SetBinContent(8631,88.23529);
   MPass->SetBinContent(8632,91.20879);
   MPass->SetBinContent(8633,85.91549);
   MPass->SetBinContent(8634,71.91011);
   MPass->SetBinContent(8635,80);
   MPass->SetBinContent(8636,82.55814);
   MPass->SetBinContent(8637,82.5);
   MPass->SetBinContent(8638,85.89744);
   MPass->SetBinContent(8639,91.46341);
   MPass->SetBinContent(8640,89.41176);
   MPass->SetBinContent(8641,90.90909);
   MPass->SetBinContent(8642,86.36364);
   MPass->SetBinContent(8643,90.74074);
   MPass->SetBinContent(8644,89.83051);
   MPass->SetBinContent(8645,86);
   MPass->SetBinContent(8646,84.78261);
   MPass->SetBinContent(8647,77.38095);
   MPass->SetBinContent(8648,68.60465);
   MPass->SetBinContent(8651,73.68421);
   MPass->SetBinContent(8652,93.75);
   MPass->SetBinContent(8653,93.02326);
   MPass->SetBinContent(8654,95.91837);
   MPass->SetBinContent(8655,100);
   MPass->SetBinContent(8656,94.11765);
   MPass->SetBinContent(8657,98.07692);
   MPass->SetBinContent(8658,96.77419);
   MPass->SetBinContent(8659,94.73684);
   MPass->SetBinContent(8660,100);
   MPass->SetBinContent(8661,96.55172);
   MPass->SetBinContent(8662,97.72727);
   MPass->SetBinContent(8663,98.76543);
   MPass->SetBinContent(8664,98.50746);
   MPass->SetBinContent(8665,100);
   MPass->SetBinContent(8666,100);
   MPass->SetBinContent(8667,97.56098);
   MPass->SetBinContent(8668,95.83333);
   MPass->SetBinContent(8669,94.52055);
   MPass->SetBinContent(8670,97.14286);
   MPass->SetBinContent(8671,98.71795);
   MPass->SetBinContent(8672,97.01493);
   MPass->SetBinContent(8673,95.77465);
   MPass->SetBinContent(8674,93.58974);
   MPass->SetBinContent(8675,90);
   MPass->SetBinContent(8676,92.59259);
   MPass->SetBinContent(8677,91.02564);
   MPass->SetBinContent(8678,97.4359);
   MPass->SetBinContent(8679,93.67089);
   MPass->SetBinContent(8680,91.76471);
   MPass->SetBinContent(8681,87.5);
   MPass->SetBinContent(8682,93.87755);
   MPass->SetBinContent(8683,92.98246);
   MPass->SetBinContent(8684,80.72289);
   MPass->SetBinContent(8685,90.90909);
   MPass->SetBinContent(8686,86.66667);
   MPass->SetBinContent(8687,90.16393);
   MPass->SetBinContent(8688,86.41975);
   MPass->SetBinContent(8689,88.88889);
   MPass->SetBinContent(8690,90.41096);
   MPass->SetBinContent(8691,88.70968);
   MPass->SetBinContent(8692,89.79592);
   MPass->SetBinContent(8693,94.82759);
   MPass->SetBinContent(8694,96.15385);
   MPass->SetBinContent(8695,92.40506);
   MPass->SetBinContent(8696,95.65217);
   MPass->SetBinContent(8697,75.55556);
   MPass->SetBinContent(8698,64.28571);
   MPass->SetBinContent(8701,67.3913);
   MPass->SetBinContent(8702,88.37209);
   MPass->SetBinContent(8703,100);
   MPass->SetBinContent(8704,96.55172);
   MPass->SetBinContent(8705,97.91667);
   MPass->SetBinContent(8706,93.33333);
   MPass->SetBinContent(8707,95.65217);
   MPass->SetBinContent(8708,98.21429);
   MPass->SetBinContent(8709,98.73418);
   MPass->SetBinContent(8710,98.46154);
   MPass->SetBinContent(8711,95.71429);
   MPass->SetBinContent(8712,100);
   MPass->SetBinContent(8713,98.4127);
   MPass->SetBinContent(8714,95.34884);
   MPass->SetBinContent(8715,98.4127);
   MPass->SetBinContent(8716,97.10145);
   MPass->SetBinContent(8717,94.87179);
   MPass->SetBinContent(8718,95.89041);
   MPass->SetBinContent(8719,100);
   MPass->SetBinContent(8720,98.76543);
   MPass->SetBinContent(8721,98.55072);
   MPass->SetBinContent(8722,97.4359);
   MPass->SetBinContent(8723,95.2381);
   MPass->SetBinContent(8724,94.11765);
   MPass->SetBinContent(8725,85.71429);
   MPass->SetBinContent(8726,86.30137);
   MPass->SetBinContent(8727,83.33333);
   MPass->SetBinContent(8728,83.33333);
   MPass->SetBinContent(8729,87.5);
   MPass->SetBinContent(8730,87.5);
   MPass->SetBinContent(8734,75);
   MPass->SetBinContent(8735,84.21053);
   MPass->SetBinContent(8736,93.90244);
   MPass->SetBinContent(8737,85.71429);
   MPass->SetBinContent(8738,85.13514);
   MPass->SetBinContent(8739,86.81319);
   MPass->SetBinContent(8740,87.77778);
   MPass->SetBinContent(8741,85.33333);
   MPass->SetBinContent(8742,84.31373);
   MPass->SetBinContent(8743,84.21053);
   MPass->SetBinContent(8744,93.22034);
   MPass->SetBinContent(8745,88.88889);
   MPass->SetBinContent(8751,76.27119);
   MPass->SetBinContent(8752,90.90909);
   MPass->SetBinContent(8753,100);
   MPass->SetBinContent(8754,93.87755);
   MPass->SetBinContent(8755,100);
   MPass->SetBinContent(8756,97.95918);
   MPass->SetBinContent(8757,95.34884);
   MPass->SetBinContent(8758,98.18182);
   MPass->SetBinContent(8759,97.10145);
   MPass->SetBinContent(8760,100);
   MPass->SetBinContent(8761,98.75);
   MPass->SetBinContent(8762,96.1039);
   MPass->SetBinContent(8763,95.94595);
   MPass->SetBinContent(8764,98.75);
   MPass->SetBinContent(8765,97.26027);
   MPass->SetBinContent(8766,95.45455);
   MPass->SetBinContent(8767,98.59155);
   MPass->SetBinContent(8768,96.34146);
   MPass->SetBinContent(8769,96.92308);
   MPass->SetBinContent(8770,98.75);
   MPass->SetBinContent(8771,97.1831);
   MPass->SetBinContent(8772,97.5);
   MPass->SetBinContent(8773,96.25);
   MPass->SetBinContent(8774,87.5);
   MPass->SetBinContent(8775,89.23077);
   MPass->SetBinContent(8776,85.91549);
   MPass->SetBinContent(8777,92);
   MPass->SetBinContent(8778,85.91549);
   MPass->SetBinContent(8779,84.90566);
   MPass->SetBinContent(8785,88.67925);
   MPass->SetBinContent(8786,86);
   MPass->SetBinContent(8787,76.13636);
   MPass->SetBinContent(8788,88.65979);
   MPass->SetBinContent(8789,85.10638);
   MPass->SetBinContent(8790,84.05797);
   MPass->SetBinContent(8791,75.32468);
   MPass->SetBinContent(8792,82.75862);
   MPass->SetBinContent(8793,91.37931);
   MPass->SetBinContent(8794,86.95652);
   MPass->SetBinContent(8801,62.33766);
   MPass->SetBinContent(8802,89.23077);
   MPass->SetBinContent(8803,100);
   MPass->SetBinContent(8804,100);
   MPass->SetBinContent(8805,97.61905);
   MPass->SetBinContent(8806,100);
   MPass->SetBinContent(8807,100);
   MPass->SetBinContent(8808,96.55172);
   MPass->SetBinContent(8809,100);
   MPass->SetBinContent(8810,96.15385);
   MPass->SetBinContent(8811,100);
   MPass->SetBinContent(8812,96.84211);
   MPass->SetBinContent(8813,96.42857);
   MPass->SetBinContent(8814,98.61111);
   MPass->SetBinContent(8815,97.46835);
   MPass->SetBinContent(8816,94.89796);
   MPass->SetBinContent(8817,92.13483);
   MPass->SetBinContent(8818,100);
   MPass->SetBinContent(8819,96.20253);
   MPass->SetBinContent(8820,97.22222);
   MPass->SetBinContent(8821,98.64865);
   MPass->SetBinContent(8822,96.55172);
   MPass->SetBinContent(8823,97.75281);
   MPass->SetBinContent(8824,93.82716);
   MPass->SetBinContent(8825,94.68085);
   MPass->SetBinContent(8826,86.66667);
   MPass->SetBinContent(8827,87.95181);
   MPass->SetBinContent(8828,89.87342);
   MPass->SetBinContent(8829,83.72093);
   MPass->SetBinContent(8835,92.15686);
   MPass->SetBinContent(8836,92.30769);
   MPass->SetBinContent(8837,85.39326);
   MPass->SetBinContent(8838,87.36842);
   MPass->SetBinContent(8839,90);
   MPass->SetBinContent(8840,74.6988);
   MPass->SetBinContent(8841,88.75);
   MPass->SetBinContent(8842,89.53488);
   MPass->SetBinContent(8843,88.42105);
   MPass->SetBinContent(8844,91.66667);
   MPass->SetBinContent(8851,70.17544);
   MPass->SetBinContent(8852,84.61538);
   MPass->SetBinContent(8853,93.93939);
   MPass->SetBinContent(8854,97.61905);
   MPass->SetBinContent(8855,100);
   MPass->SetBinContent(8856,95.45455);
   MPass->SetBinContent(8857,98.03922);
   MPass->SetBinContent(8858,100);
   MPass->SetBinContent(8859,97.22222);
   MPass->SetBinContent(8860,98.55072);
   MPass->SetBinContent(8861,100);
   MPass->SetBinContent(8862,95.12195);
   MPass->SetBinContent(8863,94.93671);
   MPass->SetBinContent(8864,100);
   MPass->SetBinContent(8865,96.20253);
   MPass->SetBinContent(8866,98.3871);
   MPass->SetBinContent(8867,98.83721);
   MPass->SetBinContent(8868,100);
   MPass->SetBinContent(8869,96.1039);
   MPass->SetBinContent(8870,95.77465);
   MPass->SetBinContent(8871,92.75362);
   MPass->SetBinContent(8872,98.55072);
   MPass->SetBinContent(8873,100);
   MPass->SetBinContent(8874,92.30769);
   MPass->SetBinContent(8875,92.55319);
   MPass->SetBinContent(8876,86.95652);
   MPass->SetBinContent(8877,84.21053);
   MPass->SetBinContent(8878,89.47368);
   MPass->SetBinContent(8879,87.5);
   MPass->SetBinContent(8885,82.43243);
   MPass->SetBinContent(8886,85.14851);
   MPass->SetBinContent(8887,86.15385);
   MPass->SetBinContent(8888,89.65517);
   MPass->SetBinContent(8889,85.18519);
   MPass->SetBinContent(8890,86.81319);
   MPass->SetBinContent(8891,79.31034);
   MPass->SetBinContent(8892,87.35632);
   MPass->SetBinContent(8893,88.99083);
   MPass->SetBinContent(8894,84.12698);
   MPass->SetBinContent(8901,79.41176);
   MPass->SetBinContent(8902,90.66667);
   MPass->SetBinContent(8903,91.83673);
   MPass->SetBinContent(8904,100);
   MPass->SetBinContent(8905,93.84615);
   MPass->SetBinContent(8906,98.3871);
   MPass->SetBinContent(8907,94.59459);
   MPass->SetBinContent(8908,98.61111);
   MPass->SetBinContent(8909,98.59155);
   MPass->SetBinContent(8910,98.50746);
   MPass->SetBinContent(8911,100);
   MPass->SetBinContent(8912,97.89474);
   MPass->SetBinContent(8913,95.94595);
   MPass->SetBinContent(8914,98.82353);
   MPass->SetBinContent(8915,97.59036);
   MPass->SetBinContent(8916,96.80851);
   MPass->SetBinContent(8917,100);
   MPass->SetBinContent(8918,96.36364);
   MPass->SetBinContent(8919,97.56098);
   MPass->SetBinContent(8920,97.4026);
   MPass->SetBinContent(8921,96);
   MPass->SetBinContent(8922,97.77778);
   MPass->SetBinContent(8923,92.3913);
   MPass->SetBinContent(8924,91.13924);
   MPass->SetBinContent(8925,90.69767);
   MPass->SetBinContent(8926,86.02151);
   MPass->SetBinContent(8927,89.53488);
   MPass->SetBinContent(8928,88);
   MPass->SetBinContent(8929,84.61538);
   MPass->SetBinContent(8930,94.73684);
   MPass->SetBinContent(8934,81.25);
   MPass->SetBinContent(8935,88.46154);
   MPass->SetBinContent(8936,83.72093);
   MPass->SetBinContent(8937,73.26733);
   MPass->SetBinContent(8938,83.90805);
   MPass->SetBinContent(8939,89.53488);
   MPass->SetBinContent(8940,88.17204);
   MPass->SetBinContent(8941,86.30137);
   MPass->SetBinContent(8942,84.33735);
   MPass->SetBinContent(8943,83.33333);
   MPass->SetBinContent(8944,89.74359);
   MPass->SetBinContent(8945,83.33333);
   MPass->SetBinContent(8951,67.21311);
   MPass->SetBinContent(8952,94.2029);
   MPass->SetBinContent(8953,98.4127);
   MPass->SetBinContent(8954,98.11321);
   MPass->SetBinContent(8955,98.4127);
   MPass->SetBinContent(8956,96.07843);
   MPass->SetBinContent(8957,100);
   MPass->SetBinContent(8958,97.95918);
   MPass->SetBinContent(8959,97.56098);
   MPass->SetBinContent(8960,96.34146);
   MPass->SetBinContent(8961,98.7013);
   MPass->SetBinContent(8962,97.46835);
   MPass->SetBinContent(8963,95.3125);
   MPass->SetBinContent(8964,98.57143);
   MPass->SetBinContent(8965,96.05263);
   MPass->SetBinContent(8966,95.91837);
   MPass->SetBinContent(8967,97.53086);
   MPass->SetBinContent(8968,94.64286);
   MPass->SetBinContent(8969,98.88889);
   MPass->SetBinContent(8970,95.83333);
   MPass->SetBinContent(8971,96.55172);
   MPass->SetBinContent(8972,95.55556);
   MPass->SetBinContent(8973,98.85057);
   MPass->SetBinContent(8974,91.42857);
   MPass->SetBinContent(8975,87.09677);
   MPass->SetBinContent(8976,88.37209);
   MPass->SetBinContent(8977,95.06173);
   MPass->SetBinContent(8978,85.39326);
   MPass->SetBinContent(8979,93.75);
   MPass->SetBinContent(8980,90.54054);
   MPass->SetBinContent(8981,91.37931);
   MPass->SetBinContent(8982,86.04651);
   MPass->SetBinContent(8983,81.13208);
   MPass->SetBinContent(8984,74.4186);
   MPass->SetBinContent(8985,80);
   MPass->SetBinContent(8986,81.11111);
   MPass->SetBinContent(8987,88);
   MPass->SetBinContent(8988,94.73684);
   MPass->SetBinContent(8989,93.93939);
   MPass->SetBinContent(8990,93.90244);
   MPass->SetBinContent(8991,92.5);
   MPass->SetBinContent(8992,92.13483);
   MPass->SetBinContent(8993,89.77273);
   MPass->SetBinContent(8994,88.46154);
   MPass->SetBinContent(8995,81.91489);
   MPass->SetBinContent(8996,85.2459);
   MPass->SetBinContent(8997,92.15686);
   MPass->SetBinContent(8998,66.66667);
   MPass->SetBinContent(9001,65.625);
   MPass->SetBinContent(9002,98.21429);
   MPass->SetBinContent(9003,98.4375);
   MPass->SetBinContent(9004,98.57143);
   MPass->SetBinContent(9005,98.52941);
   MPass->SetBinContent(9006,100);
   MPass->SetBinContent(9007,97.14286);
   MPass->SetBinContent(9008,98.52941);
   MPass->SetBinContent(9009,96.93878);
   MPass->SetBinContent(9010,98.64865);
   MPass->SetBinContent(9011,98.21429);
   MPass->SetBinContent(9012,95.45455);
   MPass->SetBinContent(9013,96.20253);
   MPass->SetBinContent(9014,96.15385);
   MPass->SetBinContent(9015,96.72131);
   MPass->SetBinContent(9016,95.89041);
   MPass->SetBinContent(9017,97.4359);
   MPass->SetBinContent(9018,97.10145);
   MPass->SetBinContent(9019,93.50649);
   MPass->SetBinContent(9020,96);
   MPass->SetBinContent(9021,98.73418);
   MPass->SetBinContent(9022,100);
   MPass->SetBinContent(9023,95.45455);
   MPass->SetBinContent(9024,91.56627);
   MPass->SetBinContent(9025,92.30769);
   MPass->SetBinContent(9026,79.45205);
   MPass->SetBinContent(9027,87.14286);
   MPass->SetBinContent(9028,87.95181);
   MPass->SetBinContent(9029,88.88889);
   MPass->SetBinContent(9030,89.13043);
   MPass->SetBinContent(9031,87.65432);
   MPass->SetBinContent(9032,91.25);
   MPass->SetBinContent(9033,79.04762);
   MPass->SetBinContent(9034,71.23288);
   MPass->SetBinContent(9035,76.19048);
   MPass->SetBinContent(9036,82.85714);
   MPass->SetBinContent(9037,86.90476);
   MPass->SetBinContent(9038,89.41176);
   MPass->SetBinContent(9039,91.95402);
   MPass->SetBinContent(9040,85.55556);
   MPass->SetBinContent(9041,96.25);
   MPass->SetBinContent(9042,90.41096);
   MPass->SetBinContent(9043,82.19178);
   MPass->SetBinContent(9044,90.8046);
   MPass->SetBinContent(9045,84.61538);
   MPass->SetBinContent(9046,74.74747);
   MPass->SetBinContent(9047,74.32432);
   MPass->SetBinContent(9048,55.55556);
   MPass->SetBinContent(9051,61.19403);
   MPass->SetBinContent(9052,84.375);
   MPass->SetBinContent(9053,100);
   MPass->SetBinContent(9054,96.72131);
   MPass->SetBinContent(9055,100);
   MPass->SetBinContent(9056,96.1039);
   MPass->SetBinContent(9057,98.46154);
   MPass->SetBinContent(9058,95.89041);
   MPass->SetBinContent(9059,98.71795);
   MPass->SetBinContent(9060,100);
   MPass->SetBinContent(9061,98.66667);
   MPass->SetBinContent(9062,96.47059);
   MPass->SetBinContent(9063,95.94595);
   MPass->SetBinContent(9064,93.93939);
   MPass->SetBinContent(9065,94.44444);
   MPass->SetBinContent(9066,100);
   MPass->SetBinContent(9067,97.8022);
   MPass->SetBinContent(9068,94.44444);
   MPass->SetBinContent(9069,94.02985);
   MPass->SetBinContent(9070,98.71795);
   MPass->SetBinContent(9071,98.68421);
   MPass->SetBinContent(9072,97.1831);
   MPass->SetBinContent(9073,97.67442);
   MPass->SetBinContent(9074,92.47312);
   MPass->SetBinContent(9075,92.68293);
   MPass->SetBinContent(9076,88.88889);
   MPass->SetBinContent(9077,84.84848);
   MPass->SetBinContent(9078,88.04348);
   MPass->SetBinContent(9079,95.74468);
   MPass->SetBinContent(9080,92.3913);
   MPass->SetBinContent(9081,93.15068);
   MPass->SetBinContent(9082,87.35632);
   MPass->SetBinContent(9083,80.72289);
   MPass->SetBinContent(9084,82.89474);
   MPass->SetBinContent(9085,88.60759);
   MPass->SetBinContent(9086,78.37838);
   MPass->SetBinContent(9087,88.17204);
   MPass->SetBinContent(9088,87.17949);
   MPass->SetBinContent(9089,94.31818);
   MPass->SetBinContent(9090,90.2439);
   MPass->SetBinContent(9091,93.50649);
   MPass->SetBinContent(9092,92.30769);
   MPass->SetBinContent(9093,87.14286);
   MPass->SetBinContent(9094,93.54839);
   MPass->SetBinContent(9095,79.06977);
   MPass->SetBinContent(9096,81.81818);
   MPass->SetBinContent(9097,86.66667);
   MPass->SetBinContent(9098,48.48485);
   MPass->SetBinContent(9101,67.24138);
   MPass->SetBinContent(9102,98.61111);
   MPass->SetBinContent(9103,94.11765);
   MPass->SetBinContent(9104,97.53086);
   MPass->SetBinContent(9105,100);
   MPass->SetBinContent(9106,95.08197);
   MPass->SetBinContent(9107,100);
   MPass->SetBinContent(9108,100);
   MPass->SetBinContent(9109,100);
   MPass->SetBinContent(9110,98.50746);
   MPass->SetBinContent(9111,100);
   MPass->SetBinContent(9112,98.52941);
   MPass->SetBinContent(9113,98.59155);
   MPass->SetBinContent(9114,96.25);
   MPass->SetBinContent(9115,97.05882);
   MPass->SetBinContent(9116,97.2973);
   MPass->SetBinContent(9117,95.58824);
   MPass->SetBinContent(9118,98.55072);
   MPass->SetBinContent(9119,96.2963);
   MPass->SetBinContent(9120,95.94595);
   MPass->SetBinContent(9121,97.22222);
   MPass->SetBinContent(9122,98.76543);
   MPass->SetBinContent(9123,96.05263);
   MPass->SetBinContent(9124,93.33333);
   MPass->SetBinContent(9125,94.2029);
   MPass->SetBinContent(9126,89.47368);
   MPass->SetBinContent(9127,84.53608);
   MPass->SetBinContent(9128,91.35802);
   MPass->SetBinContent(9129,93.50649);
   MPass->SetBinContent(9130,90.14085);
   MPass->SetBinContent(9131,90.52632);
   MPass->SetBinContent(9132,88.57143);
   MPass->SetBinContent(9133,95.2381);
   MPass->SetBinContent(9134,87.77778);
   MPass->SetBinContent(9135,90.47619);
   MPass->SetBinContent(9136,88);
   MPass->SetBinContent(9137,89.28571);
   MPass->SetBinContent(9138,92.59259);
   MPass->SetBinContent(9139,87.05882);
   MPass->SetBinContent(9140,93.33333);
   MPass->SetBinContent(9141,92.5);
   MPass->SetBinContent(9142,91.30435);
   MPass->SetBinContent(9143,96.62921);
   MPass->SetBinContent(9144,91.25);
   MPass->SetBinContent(9145,88.23529);
   MPass->SetBinContent(9146,86.66667);
   MPass->SetBinContent(9147,81.11111);
   MPass->SetBinContent(9148,51.6129);
   MPass->SetBinContent(9151,65.85366);
   MPass->SetBinContent(9152,87.32394);
   MPass->SetBinContent(9153,94.80519);
   MPass->SetBinContent(9154,95.2381);
   MPass->SetBinContent(9155,98.48485);
   MPass->SetBinContent(9156,95.58824);
   MPass->SetBinContent(9157,92.42424);
   MPass->SetBinContent(9158,97.36842);
   MPass->SetBinContent(9159,100);
   MPass->SetBinContent(9160,98.52941);
   MPass->SetBinContent(9161,93.65079);
   MPass->SetBinContent(9162,98.75);
   MPass->SetBinContent(9163,96.8254);
   MPass->SetBinContent(9164,96);
   MPass->SetBinContent(9165,94.79167);
   MPass->SetBinContent(9166,98.80952);
   MPass->SetBinContent(9167,96.25);
   MPass->SetBinContent(9168,95.06173);
   MPass->SetBinContent(9169,94.28571);
   MPass->SetBinContent(9170,94.44444);
   MPass->SetBinContent(9171,100);
   MPass->SetBinContent(9172,100);
   MPass->SetBinContent(9173,95.6044);
   MPass->SetBinContent(9174,90);
   MPass->SetBinContent(9175,89.70588);
   MPass->SetBinContent(9176,91.56627);
   MPass->SetBinContent(9177,85.71429);
   MPass->SetBinContent(9178,82.14286);
   MPass->SetBinContent(9179,90.47619);
   MPass->SetBinContent(9180,92.30769);
   MPass->SetBinContent(9181,93.33333);
   MPass->SetBinContent(9182,90.2439);
   MPass->SetBinContent(9183,92.30769);
   MPass->SetBinContent(9184,81.48148);
   MPass->SetBinContent(9185,81.11111);
   MPass->SetBinContent(9186,74.64789);
   MPass->SetBinContent(9187,82.27848);
   MPass->SetBinContent(9188,90.47619);
   MPass->SetBinContent(9189,82.05128);
   MPass->SetBinContent(9190,86.79245);
   MPass->SetBinContent(9191,88.70968);
   MPass->SetBinContent(9192,92.63158);
   MPass->SetBinContent(9193,90.72165);
   MPass->SetBinContent(9194,90.58824);
   MPass->SetBinContent(9195,87.05882);
   MPass->SetBinContent(9196,77.38095);
   MPass->SetBinContent(9197,80);
   MPass->SetBinContent(9198,58.42697);
   MPass->SetBinContent(9201,71.62162);
   MPass->SetBinContent(9202,87.32394);
   MPass->SetBinContent(9203,91.89189);
   MPass->SetBinContent(9204,97.61905);
   MPass->SetBinContent(9205,94.91525);
   MPass->SetBinContent(9206,98.92473);
   MPass->SetBinContent(9207,97.53086);
   MPass->SetBinContent(9208,97.56098);
   MPass->SetBinContent(9209,96.47059);
   MPass->SetBinContent(9210,98.86364);
   MPass->SetBinContent(9211,98.66667);
   MPass->SetBinContent(9212,93.65079);
   MPass->SetBinContent(9213,98.52941);
   MPass->SetBinContent(9214,98.78049);
   MPass->SetBinContent(9215,96.05263);
   MPass->SetBinContent(9216,97.33333);
   MPass->SetBinContent(9217,96.15385);
   MPass->SetBinContent(9218,98.57143);
   MPass->SetBinContent(9219,100);
   MPass->SetBinContent(9220,97.10145);
   MPass->SetBinContent(9221,98.75);
   MPass->SetBinContent(9222,97.36842);
   MPass->SetBinContent(9223,96.42857);
   MPass->SetBinContent(9224,91.01124);
   MPass->SetBinContent(9225,84.72222);
   MPass->SetBinContent(9226,88.63636);
   MPass->SetBinContent(9227,78.04878);
   MPass->SetBinContent(9228,88.63636);
   MPass->SetBinContent(9229,92);
   MPass->SetBinContent(9230,90.58824);
   MPass->SetBinContent(9231,83.13253);
   MPass->SetBinContent(9232,91.86047);
   MPass->SetBinContent(9233,89.24731);
   MPass->SetBinContent(9234,89.53488);
   MPass->SetBinContent(9235,84.41558);
   MPass->SetBinContent(9236,79.45205);
   MPass->SetBinContent(9237,83.87097);
   MPass->SetBinContent(9238,81.17647);
   MPass->SetBinContent(9239,90.36145);
   MPass->SetBinContent(9240,86.31579);
   MPass->SetBinContent(9241,93.68421);
   MPass->SetBinContent(9242,89.10891);
   MPass->SetBinContent(9243,80.61224);
   MPass->SetBinContent(9244,91.39785);
   MPass->SetBinContent(9245,84.78261);
   MPass->SetBinContent(9246,79.7619);
   MPass->SetBinContent(9247,72.41379);
   MPass->SetBinContent(9248,51.88679);
   MPass->SetBinContent(9251,68.6747);
   MPass->SetBinContent(9252,98.07692);
   MPass->SetBinContent(9253,91.83673);
   MPass->SetBinContent(9254,95.71429);
   MPass->SetBinContent(9255,96.20253);
   MPass->SetBinContent(9256,96.20253);
   MPass->SetBinContent(9257,93.75);
   MPass->SetBinContent(9258,100);
   MPass->SetBinContent(9259,98.55072);
   MPass->SetBinContent(9260,98.86364);
   MPass->SetBinContent(9261,100);
   MPass->SetBinContent(9262,95.91837);
   MPass->SetBinContent(9263,95.29412);
   MPass->SetBinContent(9264,98.76543);
   MPass->SetBinContent(9265,95);
   MPass->SetBinContent(9266,97.10145);
   MPass->SetBinContent(9267,98.75);
   MPass->SetBinContent(9268,96.38554);
   MPass->SetBinContent(9269,98.7013);
   MPass->SetBinContent(9270,100);
   MPass->SetBinContent(9271,97.1831);
   MPass->SetBinContent(9272,95.91837);
   MPass->SetBinContent(9273,96.66667);
   MPass->SetBinContent(9274,94.93671);
   MPass->SetBinContent(9275,89.87342);
   MPass->SetBinContent(9276,90.72165);
   MPass->SetBinContent(9277,85.71429);
   MPass->SetBinContent(9278,86.2069);
   MPass->SetBinContent(9279,92.85714);
   MPass->SetBinContent(9280,94.87179);
   MPass->SetBinContent(9281,91.02564);
   MPass->SetBinContent(9282,89.88764);
   MPass->SetBinContent(9283,89.87342);
   MPass->SetBinContent(9284,92.68293);
   MPass->SetBinContent(9285,89.87342);
   MPass->SetBinContent(9286,91.56627);
   MPass->SetBinContent(9287,88.50575);
   MPass->SetBinContent(9288,92.15686);
   MPass->SetBinContent(9289,85.55556);
   MPass->SetBinContent(9290,86.73469);
   MPass->SetBinContent(9291,83.33333);
   MPass->SetBinContent(9292,86.66667);
   MPass->SetBinContent(9293,84.09091);
   MPass->SetBinContent(9294,93.05556);
   MPass->SetBinContent(9295,90.8046);
   MPass->SetBinContent(9296,88.37209);
   MPass->SetBinContent(9297,82.7957);
   MPass->SetBinContent(9298,54);
   MPass->SetBinContent(9301,58.88889);
   MPass->SetBinContent(9302,88.4058);
   MPass->SetBinContent(9303,95);
   MPass->SetBinContent(9304,95.58824);
   MPass->SetBinContent(9305,93.9759);
   MPass->SetBinContent(9306,98.88889);
   MPass->SetBinContent(9307,94.93671);
   MPass->SetBinContent(9308,97.67442);
   MPass->SetBinContent(9309,100);
   MPass->SetBinContent(9310,98.9011);
   MPass->SetBinContent(9311,97.67442);
   MPass->SetBinContent(9312,97.59036);
   MPass->SetBinContent(9313,92.95775);
   MPass->SetBinContent(9314,98.0198);
   MPass->SetBinContent(9315,97.72727);
   MPass->SetBinContent(9316,100);
   MPass->SetBinContent(9317,95.71429);
   MPass->SetBinContent(9318,95.2381);
   MPass->SetBinContent(9319,98.57143);
   MPass->SetBinContent(9320,96.59091);
   MPass->SetBinContent(9321,100);
   MPass->SetBinContent(9322,96.05263);
   MPass->SetBinContent(9323,96.55172);
   MPass->SetBinContent(9324,95.50562);
   MPass->SetBinContent(9325,97.46835);
   MPass->SetBinContent(9326,84.44444);
   MPass->SetBinContent(9327,87.35632);
   MPass->SetBinContent(9328,89.77273);
   MPass->SetBinContent(9329,85);
   MPass->SetBinContent(9330,84.72222);
   MPass->SetBinContent(9331,84.21053);
   MPass->SetBinContent(9332,83.09859);
   MPass->SetBinContent(9333,88.04348);
   MPass->SetBinContent(9334,88.11881);
   MPass->SetBinContent(9335,88.37209);
   MPass->SetBinContent(9336,87.35632);
   MPass->SetBinContent(9337,78.02198);
   MPass->SetBinContent(9338,83.72093);
   MPass->SetBinContent(9339,78.75);
   MPass->SetBinContent(9340,72.91667);
   MPass->SetBinContent(9341,82.02247);
   MPass->SetBinContent(9342,87.14286);
   MPass->SetBinContent(9343,92.20779);
   MPass->SetBinContent(9344,86.73469);
   MPass->SetBinContent(9345,89.24731);
   MPass->SetBinContent(9346,82.35294);
   MPass->SetBinContent(9347,76.92308);
   MPass->SetBinContent(9348,59.13978);
   MPass->SetBinContent(9351,60.22727);
   MPass->SetBinContent(9352,90.2439);
   MPass->SetBinContent(9353,94.04762);
   MPass->SetBinContent(9354,96.15385);
   MPass->SetBinContent(9355,96.05263);
   MPass->SetBinContent(9356,98.82353);
   MPass->SetBinContent(9357,100);
   MPass->SetBinContent(9358,98.64865);
   MPass->SetBinContent(9359,98.9899);
   MPass->SetBinContent(9360,100);
   MPass->SetBinContent(9361,95.2381);
   MPass->SetBinContent(9362,93.75);
   MPass->SetBinContent(9363,93.67089);
   MPass->SetBinContent(9364,96.38554);
   MPass->SetBinContent(9365,97.36842);
   MPass->SetBinContent(9366,100);
   MPass->SetBinContent(9367,100);
   MPass->SetBinContent(9368,97.67442);
   MPass->SetBinContent(9369,98.83721);
   MPass->SetBinContent(9370,95.77465);
   MPass->SetBinContent(9371,100);
   MPass->SetBinContent(9372,98.59155);
   MPass->SetBinContent(9373,98.73418);
   MPass->SetBinContent(9374,93.15068);
   MPass->SetBinContent(9375,87.95181);
   MPass->SetBinContent(9376,90.58824);
   MPass->SetBinContent(9377,80.41237);
   MPass->SetBinContent(9378,81.08108);
   MPass->SetBinContent(9379,94.3662);
   MPass->SetBinContent(9380,93.33333);
   MPass->SetBinContent(9381,87.32394);
   MPass->SetBinContent(9382,86.90476);
   MPass->SetBinContent(9383,82.41758);
   MPass->SetBinContent(9384,88);
   MPass->SetBinContent(9385,89.15663);
   MPass->SetBinContent(9386,87.05882);
   MPass->SetBinContent(9387,79.26829);
   MPass->SetBinContent(9388,79.7619);
   MPass->SetBinContent(9389,83.33333);
   MPass->SetBinContent(9390,85.54217);
   MPass->SetBinContent(9391,85.52632);
   MPass->SetBinContent(9392,81.4433);
   MPass->SetBinContent(9393,85.71429);
   MPass->SetBinContent(9394,88.37209);
   MPass->SetBinContent(9395,87.7551);
   MPass->SetBinContent(9396,91.35802);
   MPass->SetBinContent(9397,73.75);
   MPass->SetBinContent(9398,72.72727);
   MPass->SetBinContent(9401,70.96774);
   MPass->SetBinContent(9402,92.77108);
   MPass->SetBinContent(9403,96.59091);
   MPass->SetBinContent(9404,97.77778);
   MPass->SetBinContent(9405,98.63014);
   MPass->SetBinContent(9406,100);
   MPass->SetBinContent(9407,98.52941);
   MPass->SetBinContent(9408,98.48485);
   MPass->SetBinContent(9409,98.50746);
   MPass->SetBinContent(9410,98.50746);
   MPass->SetBinContent(9411,97.36842);
   MPass->SetBinContent(9412,96.77419);
   MPass->SetBinContent(9413,98.59155);
   MPass->SetBinContent(9414,96.92308);
   MPass->SetBinContent(9415,100);
   MPass->SetBinContent(9416,98.50746);
   MPass->SetBinContent(9417,96.20253);
   MPass->SetBinContent(9418,98.57143);
   MPass->SetBinContent(9419,97.33333);
   MPass->SetBinContent(9420,100);
   MPass->SetBinContent(9421,98.63014);
   MPass->SetBinContent(9422,98.36066);
   MPass->SetBinContent(9423,97.36842);
   MPass->SetBinContent(9424,90.42553);
   MPass->SetBinContent(9425,95.89041);
   MPass->SetBinContent(9426,92.13483);
   MPass->SetBinContent(9427,88.75);
   MPass->SetBinContent(9428,86.95652);
   MPass->SetBinContent(9429,94.04762);
   MPass->SetBinContent(9430,80.30303);
   MPass->SetBinContent(9431,85);
   MPass->SetBinContent(9432,89.87342);
   MPass->SetBinContent(9433,90.10989);
   MPass->SetBinContent(9434,84.375);
   MPass->SetBinContent(9435,93.67089);
   MPass->SetBinContent(9436,85.13514);
   MPass->SetBinContent(9437,90);
   MPass->SetBinContent(9438,94.31818);
   MPass->SetBinContent(9439,74.71264);
   MPass->SetBinContent(9440,81.08108);
   MPass->SetBinContent(9441,85.55556);
   MPass->SetBinContent(9442,86.25);
   MPass->SetBinContent(9443,90.8046);
   MPass->SetBinContent(9444,90.41096);
   MPass->SetBinContent(9445,87.12871);
   MPass->SetBinContent(9446,92.70833);
   MPass->SetBinContent(9447,91.76471);
   MPass->SetBinContent(9448,60.60606);
   MPass->SetBinContent(9451,59.42029);
   MPass->SetBinContent(9452,88.23529);
   MPass->SetBinContent(9453,91.25);
   MPass->SetBinContent(9454,94.02985);
   MPass->SetBinContent(9455,96.875);
   MPass->SetBinContent(9456,97.1831);
   MPass->SetBinContent(9457,98.18182);
   MPass->SetBinContent(9458,100);
   MPass->SetBinContent(9459,98.64865);
   MPass->SetBinContent(9460,97.72727);
   MPass->SetBinContent(9461,96.25);
   MPass->SetBinContent(9462,97.36842);
   MPass->SetBinContent(9463,95.65217);
   MPass->SetBinContent(9464,100);
   MPass->SetBinContent(9465,100);
   MPass->SetBinContent(9466,95.94595);
   MPass->SetBinContent(9467,95.18072);
   MPass->SetBinContent(9468,100);
   MPass->SetBinContent(9469,95.83333);
   MPass->SetBinContent(9470,100);
   MPass->SetBinContent(9471,98.78049);
   MPass->SetBinContent(9472,98.73418);
   MPass->SetBinContent(9473,98.71795);
   MPass->SetBinContent(9474,95.77465);
   MPass->SetBinContent(9475,94.28571);
   MPass->SetBinContent(9476,92.63158);
   MPass->SetBinContent(9477,90.41096);
   MPass->SetBinContent(9478,85.55556);
   MPass->SetBinContent(9479,83.11688);
   MPass->SetBinContent(9480,82.55814);
   MPass->SetBinContent(9481,84.61538);
   MPass->SetBinContent(9482,86.84211);
   MPass->SetBinContent(9483,88.37209);
   MPass->SetBinContent(9484,90.90909);
   MPass->SetBinContent(9485,89.53488);
   MPass->SetBinContent(9486,83.56164);
   MPass->SetBinContent(9487,90.54054);
   MPass->SetBinContent(9488,81.57895);
   MPass->SetBinContent(9489,87.80488);
   MPass->SetBinContent(9490,84.28571);
   MPass->SetBinContent(9491,90.625);
   MPass->SetBinContent(9492,74.1573);
   MPass->SetBinContent(9493,84.14634);
   MPass->SetBinContent(9494,89.3617);
   MPass->SetBinContent(9495,87);
   MPass->SetBinContent(9496,80.41237);
   MPass->SetBinContent(9497,78.26087);
   MPass->SetBinContent(9498,53.19149);
   MPass->SetBinContent(9501,67.60563);
   MPass->SetBinContent(9502,91.89189);
   MPass->SetBinContent(9503,98.4127);
   MPass->SetBinContent(9504,97.36842);
   MPass->SetBinContent(9505,98.50746);
   MPass->SetBinContent(9506,96.25);
   MPass->SetBinContent(9507,100);
   MPass->SetBinContent(9508,100);
   MPass->SetBinContent(9509,91.30435);
   MPass->SetBinContent(9510,100);
   MPass->SetBinContent(9511,96.72131);
   MPass->SetBinContent(9512,97.56098);
   MPass->SetBinContent(9513,92.30769);
   MPass->SetBinContent(9514,96.42857);
   MPass->SetBinContent(9515,97.36842);
   MPass->SetBinContent(9516,97.53086);
   MPass->SetBinContent(9517,98.73418);
   MPass->SetBinContent(9518,97.46835);
   MPass->SetBinContent(9519,97.87234);
   MPass->SetBinContent(9520,98.79518);
   MPass->SetBinContent(9521,96);
   MPass->SetBinContent(9522,98.4375);
   MPass->SetBinContent(9523,95.06173);
   MPass->SetBinContent(9524,91.76471);
   MPass->SetBinContent(9525,93.40659);
   MPass->SetBinContent(9526,92.3913);
   MPass->SetBinContent(9527,83.33333);
   MPass->SetBinContent(9528,90.32258);
   MPass->SetBinContent(9529,90.54054);
   MPass->SetBinContent(9530,86.66667);
   MPass->SetBinContent(9531,85.71429);
   MPass->SetBinContent(9532,89.85507);
   MPass->SetBinContent(9533,96.0396);
   MPass->SetBinContent(9534,88.65979);
   MPass->SetBinContent(9535,92.04545);
   MPass->SetBinContent(9536,87.80488);
   MPass->SetBinContent(9537,80.28169);
   MPass->SetBinContent(9538,84.81013);
   MPass->SetBinContent(9539,84.33735);
   MPass->SetBinContent(9540,68.57143);
   MPass->SetBinContent(9541,82.14286);
   MPass->SetBinContent(9542,82.95455);
   MPass->SetBinContent(9543,81.18812);
   MPass->SetBinContent(9544,89.02439);
   MPass->SetBinContent(9545,86.74699);
   MPass->SetBinContent(9546,75);
   MPass->SetBinContent(9547,76.25);
   MPass->SetBinContent(9548,63.63636);
   MPass->SetBinContent(9551,55.55556);
   MPass->SetBinContent(9552,91.80328);
   MPass->SetBinContent(9553,84.05797);
   MPass->SetBinContent(9554,89.55224);
   MPass->SetBinContent(9555,89.85507);
   MPass->SetBinContent(9556,91.35802);
   MPass->SetBinContent(9557,91.5493);
   MPass->SetBinContent(9558,96.47059);
   MPass->SetBinContent(9559,86.66667);
   MPass->SetBinContent(9560,88.13559);
   MPass->SetBinContent(9561,92.5);
   MPass->SetBinContent(9562,95.16129);
   MPass->SetBinContent(9563,89.0411);
   MPass->SetBinContent(9564,91.02564);
   MPass->SetBinContent(9565,95.65217);
   MPass->SetBinContent(9566,89.18919);
   MPass->SetBinContent(9567,96.47059);
   MPass->SetBinContent(9568,92.77108);
   MPass->SetBinContent(9569,90.47619);
   MPass->SetBinContent(9570,90.27778);
   MPass->SetBinContent(9571,90.90909);
   MPass->SetBinContent(9572,91.80328);
   MPass->SetBinContent(9573,91.11111);
   MPass->SetBinContent(9574,87.80488);
   MPass->SetBinContent(9575,90.36145);
   MPass->SetBinContent(9576,83.33333);
   MPass->SetBinContent(9577,92);
   MPass->SetBinContent(9578,83.14607);
   MPass->SetBinContent(9579,80.82192);
   MPass->SetBinContent(9580,87.32394);
   MPass->SetBinContent(9581,84);
   MPass->SetBinContent(9582,85.50725);
   MPass->SetBinContent(9583,91.46341);
   MPass->SetBinContent(9584,82.71605);
   MPass->SetBinContent(9585,92);
   MPass->SetBinContent(9586,83.75);
   MPass->SetBinContent(9587,84.04255);
   MPass->SetBinContent(9588,82.35294);
   MPass->SetBinContent(9589,77.55102);
   MPass->SetBinContent(9590,78.78788);
   MPass->SetBinContent(9591,82.6087);
   MPass->SetBinContent(9592,76.1194);
   MPass->SetBinContent(9593,80.76923);
   MPass->SetBinContent(9594,79.78723);
   MPass->SetBinContent(9595,84.14634);
   MPass->SetBinContent(9596,73.19588);
   MPass->SetBinContent(9597,68.47826);
   MPass->SetBinContent(9598,63.63636);
   MPass->SetBinContent(9601,56.71642);
   MPass->SetBinContent(9602,58.20896);
   MPass->SetBinContent(9603,69.11765);
   MPass->SetBinContent(9604,68);
   MPass->SetBinContent(9605,56.79012);
   MPass->SetBinContent(9606,72.22222);
   MPass->SetBinContent(9607,76.71233);
   MPass->SetBinContent(9608,64.38356);
   MPass->SetBinContent(9609,71.66667);
   MPass->SetBinContent(9610,71.23288);
   MPass->SetBinContent(9611,64.70588);
   MPass->SetBinContent(9612,64.70588);
   MPass->SetBinContent(9613,76.47059);
   MPass->SetBinContent(9614,66.66667);
   MPass->SetBinContent(9615,64.28571);
   MPass->SetBinContent(9616,66.66667);
   MPass->SetBinContent(9617,70.42254);
   MPass->SetBinContent(9618,74.66667);
   MPass->SetBinContent(9619,71.05263);
   MPass->SetBinContent(9620,68.23529);
   MPass->SetBinContent(9621,61.33333);
   MPass->SetBinContent(9622,72.60274);
   MPass->SetBinContent(9623,65.47619);
   MPass->SetBinContent(9624,81.92771);
   MPass->SetBinContent(9625,68.88889);
   MPass->SetBinContent(9626,67.94872);
   MPass->SetBinContent(9627,44.94382);
   MPass->SetBinContent(9628,62.96296);
   MPass->SetBinContent(9629,56.97674);
   MPass->SetBinContent(9630,50.66667);
   MPass->SetBinContent(9631,65.21739);
   MPass->SetBinContent(9632,59.32203);
   MPass->SetBinContent(9633,61.90476);
   MPass->SetBinContent(9634,60.86957);
   MPass->SetBinContent(9635,65.4321);
   MPass->SetBinContent(9636,59.77011);
   MPass->SetBinContent(9637,59.49367);
   MPass->SetBinContent(9638,58.66667);
   MPass->SetBinContent(9639,57.83133);
   MPass->SetBinContent(9640,59.42029);
   MPass->SetBinContent(9641,53.08642);
   MPass->SetBinContent(9642,64.94845);
   MPass->SetBinContent(9643,50);
   MPass->SetBinContent(9644,64.77273);
   MPass->SetBinContent(9645,66.29213);
   MPass->SetBinContent(9646,68.08511);
   MPass->SetBinContent(9647,61.53846);
   MPass->SetBinContent(9648,38.09524);
   MPass->SetBinError(51,8.975879);
   MPass->SetBinError(52,12.65056);
   MPass->SetBinError(53,11.70274);
   MPass->SetBinError(54,12.9326);
   MPass->SetBinError(55,13.24818);
   MPass->SetBinError(56,13.00397);
   MPass->SetBinError(57,10.1079);
   MPass->SetBinError(58,10.28283);
   MPass->SetBinError(59,12.91616);
   MPass->SetBinError(60,10.09459);
   MPass->SetBinError(61,11.25085);
   MPass->SetBinError(62,11.18034);
   MPass->SetBinError(63,10.77916);
   MPass->SetBinError(64,9.564965);
   MPass->SetBinError(65,12.65668);
   MPass->SetBinError(66,10.52633);
   MPass->SetBinError(67,10.04339);
   MPass->SetBinError(68,9.918651);
   MPass->SetBinError(69,10.04129);
   MPass->SetBinError(70,9.319146);
   MPass->SetBinError(71,14.10719);
   MPass->SetBinError(72,10.7435);
   MPass->SetBinError(73,15.41801);
   MPass->SetBinError(74,15.30491);
   MPass->SetBinError(75,11.84749);
   MPass->SetBinError(76,13.34123);
   MPass->SetBinError(77,11.51792);
   MPass->SetBinError(78,10.33721);
   MPass->SetBinError(79,10.5021);
   MPass->SetBinError(80,8.262864);
   MPass->SetBinError(81,9.148914);
   MPass->SetBinError(82,8.858515);
   MPass->SetBinError(83,10.87486);
   MPass->SetBinError(84,9.33472);
   MPass->SetBinError(85,10.12481);
   MPass->SetBinError(86,8.872918);
   MPass->SetBinError(87,9.682458);
   MPass->SetBinError(88,10.22706);
   MPass->SetBinError(89,10.23124);
   MPass->SetBinError(90,7.747611);
   MPass->SetBinError(91,10.44208);
   MPass->SetBinError(92,9.520742);
   MPass->SetBinError(93,10.92648);
   MPass->SetBinError(94,9.314849);
   MPass->SetBinError(95,10.68533);
   MPass->SetBinError(96,8.321177);
   MPass->SetBinError(97,12.15287);
   MPass->SetBinError(98,8.203421);
   MPass->SetBinError(101,14.4234);
   MPass->SetBinError(102,16.28997);
   MPass->SetBinError(103,16.49692);
   MPass->SetBinError(104,16.01641);
   MPass->SetBinError(105,14.62019);
   MPass->SetBinError(106,15.62114);
   MPass->SetBinError(107,16.31532);
   MPass->SetBinError(108,15.99187);
   MPass->SetBinError(109,14.98408);
   MPass->SetBinError(110,14.49654);
   MPass->SetBinError(111,16.21605);
   MPass->SetBinError(112,14.08734);
   MPass->SetBinError(113,14.45844);
   MPass->SetBinError(114,15.07996);
   MPass->SetBinError(115,14.71201);
   MPass->SetBinError(116,15.90382);
   MPass->SetBinError(117,14.25556);
   MPass->SetBinError(118,16.44607);
   MPass->SetBinError(119,14.28676);
   MPass->SetBinError(120,14.39601);
   MPass->SetBinError(121,14.71201);
   MPass->SetBinError(122,16.08963);
   MPass->SetBinError(123,14.52754);
   MPass->SetBinError(124,15.38016);
   MPass->SetBinError(125,13.89297);
   MPass->SetBinError(126,15.32979);
   MPass->SetBinError(127,14.81481);
   MPass->SetBinError(128,14.60921);
   MPass->SetBinError(129,13.67995);
   MPass->SetBinError(130,13.50154);
   MPass->SetBinError(131,14.05367);
   MPass->SetBinError(132,14.66825);
   MPass->SetBinError(133,14.73932);
   MPass->SetBinError(134,12.04628);
   MPass->SetBinError(135,16.32175);
   MPass->SetBinError(136,12.92405);
   MPass->SetBinError(137,14.86078);
   MPass->SetBinError(138,14.66137);
   MPass->SetBinError(139,14.88433);
   MPass->SetBinError(140,13.09618);
   MPass->SetBinError(141,16.01086);
   MPass->SetBinError(142,13.0384);
   MPass->SetBinError(143,13.69817);
   MPass->SetBinError(144,14.59726);
   MPass->SetBinError(145,11.93469);
   MPass->SetBinError(146,11.52136);
   MPass->SetBinError(147,13.01851);
   MPass->SetBinError(148,9.407823);
   MPass->SetBinError(151,13.83951);
   MPass->SetBinError(152,18.64174);
   MPass->SetBinError(153,18.04624);
   MPass->SetBinError(154,15.70454);
   MPass->SetBinError(155,18.32248);
   MPass->SetBinError(156,18.96165);
   MPass->SetBinError(157,16.21161);
   MPass->SetBinError(158,15.43658);
   MPass->SetBinError(159,15.90382);
   MPass->SetBinError(160,16.28997);
   MPass->SetBinError(161,16.11746);
   MPass->SetBinError(162,15.89568);
   MPass->SetBinError(163,15.72168);
   MPass->SetBinError(164,16.87032);
   MPass->SetBinError(165,17.12206);
   MPass->SetBinError(166,16.98995);
   MPass->SetBinError(167,16.21605);
   MPass->SetBinError(168,15.34666);
   MPass->SetBinError(169,16.28997);
   MPass->SetBinError(170,15.91283);
   MPass->SetBinError(171,14.46402);
   MPass->SetBinError(172,16.11746);
   MPass->SetBinError(173,18.47633);
   MPass->SetBinError(174,15.6285);
   MPass->SetBinError(175,14.53726);
   MPass->SetBinError(176,15.32874);
   MPass->SetBinError(177,15.38096);
   MPass->SetBinError(178,12.5749);
   MPass->SetBinError(179,11.67137);
   MPass->SetBinError(180,13.41837);
   MPass->SetBinError(181,16.71074);
   MPass->SetBinError(182,15.53685);
   MPass->SetBinError(183,14.43787);
   MPass->SetBinError(184,13.36689);
   MPass->SetBinError(185,13.226);
   MPass->SetBinError(186,12.61705);
   MPass->SetBinError(187,13.35465);
   MPass->SetBinError(188,13.65969);
   MPass->SetBinError(189,14.02957);
   MPass->SetBinError(190,13.79613);
   MPass->SetBinError(191,15.4467);
   MPass->SetBinError(192,13.91567);
   MPass->SetBinError(193,13.18492);
   MPass->SetBinError(194,14.67723);
   MPass->SetBinError(195,12.71692);
   MPass->SetBinError(196,13.4035);
   MPass->SetBinError(197,16.11231);
   MPass->SetBinError(198,12.10792);
   MPass->SetBinError(201,12.97498);
   MPass->SetBinError(202,17.39262);
   MPass->SetBinError(203,16.11059);
   MPass->SetBinError(204,16.11231);
   MPass->SetBinError(205,15.18206);
   MPass->SetBinError(206,17.74279);
   MPass->SetBinError(207,16.0969);
   MPass->SetBinError(208,16.54059);
   MPass->SetBinError(209,16.46892);
   MPass->SetBinError(210,15.01722);
   MPass->SetBinError(211,16.30717);
   MPass->SetBinError(212,16.14848);
   MPass->SetBinError(213,15.10678);
   MPass->SetBinError(214,15.1004);
   MPass->SetBinError(215,16.18899);
   MPass->SetBinError(216,15.40989);
   MPass->SetBinError(217,14.75756);
   MPass->SetBinError(218,16.01641);
   MPass->SetBinError(219,16.28304);
   MPass->SetBinError(220,17.70781);
   MPass->SetBinError(221,17.15975);
   MPass->SetBinError(222,18.19121);
   MPass->SetBinError(223,17.88263);
   MPass->SetBinError(224,15.27076);
   MPass->SetBinError(225,16.28997);
   MPass->SetBinError(226,15.45266);
   MPass->SetBinError(227,14.91945);
   MPass->SetBinError(228,13.62714);
   MPass->SetBinError(229,12.4964);
   MPass->SetBinError(230,13.73297);
   MPass->SetBinError(231,15.29679);
   MPass->SetBinError(232,13.83951);
   MPass->SetBinError(233,13.53798);
   MPass->SetBinError(234,14.15179);
   MPass->SetBinError(235,13.77835);
   MPass->SetBinError(236,13.06033);
   MPass->SetBinError(237,13.46382);
   MPass->SetBinError(238,13.80145);
   MPass->SetBinError(239,13.31572);
   MPass->SetBinError(240,14.32055);
   MPass->SetBinError(241,14.15759);
   MPass->SetBinError(242,13.94652);
   MPass->SetBinError(243,14.47483);
   MPass->SetBinError(244,12.80869);
   MPass->SetBinError(245,13.73297);
   MPass->SetBinError(246,11.98737);
   MPass->SetBinError(247,12.57802);
   MPass->SetBinError(248,11.50646);
   MPass->SetBinError(251,14.78712);
   MPass->SetBinError(252,18.4412);
   MPass->SetBinError(253,16.72939);
   MPass->SetBinError(254,16.5393);
   MPass->SetBinError(255,16.46892);
   MPass->SetBinError(256,15.77127);
   MPass->SetBinError(257,18.4412);
   MPass->SetBinError(258,17.05493);
   MPass->SetBinError(259,16.17687);
   MPass->SetBinError(260,16.0969);
   MPass->SetBinError(261,16.35877);
   MPass->SetBinError(262,19.30673);
   MPass->SetBinError(263,16.81316);
   MPass->SetBinError(264,16.43186);
   MPass->SetBinError(265,17.60516);
   MPass->SetBinError(266,18.56953);
   MPass->SetBinError(267,16.65456);
   MPass->SetBinError(268,17.05493);
   MPass->SetBinError(269,17.60516);
   MPass->SetBinError(270,15.55015);
   MPass->SetBinError(271,15.52806);
   MPass->SetBinError(272,15.39557);
   MPass->SetBinError(273,15.60432);
   MPass->SetBinError(274,16.11231);
   MPass->SetBinError(275,14.76325);
   MPass->SetBinError(276,16.80682);
   MPass->SetBinError(277,13.36801);
   MPass->SetBinError(278,14.54435);
   MPass->SetBinError(279,14.88417);
   MPass->SetBinError(280,14.67723);
   MPass->SetBinError(281,14.81481);
   MPass->SetBinError(282,15.81645);
   MPass->SetBinError(283,15.6285);
   MPass->SetBinError(284,15.40989);
   MPass->SetBinError(285,14.05929);
   MPass->SetBinError(286,14.21304);
   MPass->SetBinError(287,16.97481);
   MPass->SetBinError(288,14.04726);
   MPass->SetBinError(289,14.27759);
   MPass->SetBinError(290,15.05321);
   MPass->SetBinError(291,15.5259);
   MPass->SetBinError(292,16.11746);
   MPass->SetBinError(293,13.06493);
   MPass->SetBinError(294,13.1642);
   MPass->SetBinError(295,14.7902);
   MPass->SetBinError(296,14.62281);
   MPass->SetBinError(297,14.9543);
   MPass->SetBinError(298,11.25594);
   MPass->SetBinError(301,16.98611);
   MPass->SetBinError(302,15.53685);
   MPass->SetBinError(303,16.08736);
   MPass->SetBinError(304,15.08586);
   MPass->SetBinError(305,17.23833);
   MPass->SetBinError(306,17.50131);
   MPass->SetBinError(307,15.52806);
   MPass->SetBinError(308,16.20103);
   MPass->SetBinError(309,15.89442);
   MPass->SetBinError(310,15.34959);
   MPass->SetBinError(311,18.13715);
   MPass->SetBinError(312,18.30808);
   MPass->SetBinError(313,16.77108);
   MPass->SetBinError(314,15.99471);
   MPass->SetBinError(315,15.44608);
   MPass->SetBinError(316,16.28997);
   MPass->SetBinError(317,15.6285);
   MPass->SetBinError(318,15.91049);
   MPass->SetBinError(319,15.51105);
   MPass->SetBinError(320,16.58132);
   MPass->SetBinError(321,15.72168);
   MPass->SetBinError(322,15.09691);
   MPass->SetBinError(323,16.3926);
   MPass->SetBinError(324,14.21304);
   MPass->SetBinError(325,15.38016);
   MPass->SetBinError(326,16.0521);
   MPass->SetBinError(327,14.20359);
   MPass->SetBinError(328,14.81481);
   MPass->SetBinError(329,14.60921);
   MPass->SetBinError(330,14.28676);
   MPass->SetBinError(331,13.77835);
   MPass->SetBinError(332,14.28128);
   MPass->SetBinError(333,14.05367);
   MPass->SetBinError(334,13.64904);
   MPass->SetBinError(335,14.5974);
   MPass->SetBinError(336,12.57983);
   MPass->SetBinError(337,12.80869);
   MPass->SetBinError(338,14.89614);
   MPass->SetBinError(339,13.55069);
   MPass->SetBinError(340,14.9003);
   MPass->SetBinError(341,16.08948);
   MPass->SetBinError(342,12.6105);
   MPass->SetBinError(343,14.78712);
   MPass->SetBinError(344,14.81481);
   MPass->SetBinError(345,13.0014);
   MPass->SetBinError(346,12.85034);
   MPass->SetBinError(347,16.44607);
   MPass->SetBinError(348,14.03227);
   MPass->SetBinError(351,12.35287);
   MPass->SetBinError(352,15.91283);
   MPass->SetBinError(353,16.63829);
   MPass->SetBinError(354,16.44607);
   MPass->SetBinError(355,16.41538);
   MPass->SetBinError(356,16.32175);
   MPass->SetBinError(357,17.08902);
   MPass->SetBinError(358,17.99062);
   MPass->SetBinError(359,13.70445);
   MPass->SetBinError(360,14.46402);
   MPass->SetBinError(361,14.6911);
   MPass->SetBinError(362,15.44608);
   MPass->SetBinError(363,16.85991);
   MPass->SetBinError(364,15.77185);
   MPass->SetBinError(365,15.77127);
   MPass->SetBinError(366,17.24585);
   MPass->SetBinError(367,17.60613);
   MPass->SetBinError(368,14.28676);
   MPass->SetBinError(369,14.53726);
   MPass->SetBinError(370,15.15378);
   MPass->SetBinError(371,14.40662);
   MPass->SetBinError(372,18.32248);
   MPass->SetBinError(373,16.87032);
   MPass->SetBinError(374,13.32276);
   MPass->SetBinError(375,16.21207);
   MPass->SetBinError(376,15.18235);
   MPass->SetBinError(377,13.226);
   MPass->SetBinError(378,13.73938);
   MPass->SetBinError(379,15.95712);
   MPass->SetBinError(380,14.71201);
   MPass->SetBinError(381,13.59165);
   MPass->SetBinError(382,16.21207);
   MPass->SetBinError(383,13.89947);
   MPass->SetBinError(384,14.03568);
   MPass->SetBinError(385,14.43787);
   MPass->SetBinError(386,12.14415);
   MPass->SetBinError(387,13.54744);
   MPass->SetBinError(388,14.47483);
   MPass->SetBinError(389,13.28032);
   MPass->SetBinError(390,13.01851);
   MPass->SetBinError(391,14.74577);
   MPass->SetBinError(392,15.2453);
   MPass->SetBinError(393,13.35465);
   MPass->SetBinError(394,15.8073);
   MPass->SetBinError(395,12.21603);
   MPass->SetBinError(396,10.92326);
   MPass->SetBinError(397,11.39158);
   MPass->SetBinError(398,9.805807);
   MPass->SetBinError(401,13.46382);
   MPass->SetBinError(402,15.07996);
   MPass->SetBinError(403,17.70781);
   MPass->SetBinError(404,17.17977);
   MPass->SetBinError(405,16.46892);
   MPass->SetBinError(406,19.21953);
   MPass->SetBinError(407,17.74279);
   MPass->SetBinError(408,16.32175);
   MPass->SetBinError(409,14.25196);
   MPass->SetBinError(410,19.13191);
   MPass->SetBinError(411,14.04726);
   MPass->SetBinError(412,17.08902);
   MPass->SetBinError(413,15.91049);
   MPass->SetBinError(414,17.05493);
   MPass->SetBinError(415,14.54435);
   MPass->SetBinError(416,16.81316);
   MPass->SetBinError(417,17.21407);
   MPass->SetBinError(418,17.08902);
   MPass->SetBinError(419,16.01047);
   MPass->SetBinError(420,16.83996);
   MPass->SetBinError(421,16.5393);
   MPass->SetBinError(422,15.17134);
   MPass->SetBinError(423,16.01047);
   MPass->SetBinError(424,15.43706);
   MPass->SetBinError(425,17.24585);
   MPass->SetBinError(426,15.87027);
   MPass->SetBinError(427,13.21437);
   MPass->SetBinError(428,15.09518);
   MPass->SetBinError(429,13.65858);
   MPass->SetBinError(430,15.91283);
   MPass->SetBinError(431,15.34959);
   MPass->SetBinError(432,15.43706);
   MPass->SetBinError(433,15.99504);
   MPass->SetBinError(434,14.89614);
   MPass->SetBinError(435,13.13259);
   MPass->SetBinError(436,13.05102);
   MPass->SetBinError(437,15.68036);
   MPass->SetBinError(438,13.9706);
   MPass->SetBinError(439,15.32979);
   MPass->SetBinError(440,13.73938);
   MPass->SetBinError(441,15.01314);
   MPass->SetBinError(442,14.1491);
   MPass->SetBinError(443,14.20359);
   MPass->SetBinError(444,16.18899);
   MPass->SetBinError(445,15.68036);
   MPass->SetBinError(446,12.78294);
   MPass->SetBinError(447,13.85799);
   MPass->SetBinError(448,10.79898);
   MPass->SetBinError(451,13.14637);
   MPass->SetBinError(452,16.71074);
   MPass->SetBinError(453,15.70785);
   MPass->SetBinError(454,16.01641);
   MPass->SetBinError(455,19.96887);
   MPass->SetBinError(456,16.18899);
   MPass->SetBinError(457,17.74279);
   MPass->SetBinError(458,16.21605);
   MPass->SetBinError(459,17.74279);
   MPass->SetBinError(460,16.11746);
   MPass->SetBinError(461,15.08586);
   MPass->SetBinError(462,14.84958);
   MPass->SetBinError(463,17.1121);
   MPass->SetBinError(464,15.69928);
   MPass->SetBinError(465,15.70785);
   MPass->SetBinError(466,17.61924);
   MPass->SetBinError(467,16.28304);
   MPass->SetBinError(468,17.21407);
   MPass->SetBinError(469,15.43706);
   MPass->SetBinError(470,16.5393);
   MPass->SetBinError(471,14.5974);
   MPass->SetBinError(472,15.81231);
   MPass->SetBinError(473,15.27076);
   MPass->SetBinError(474,14.81917);
   MPass->SetBinError(475,15.43706);
   MPass->SetBinError(476,15.29679);
   MPass->SetBinError(477,18.81019);
   MPass->SetBinError(478,14.55513);
   MPass->SetBinError(479,15.26861);
   MPass->SetBinError(480,13.14358);
   MPass->SetBinError(481,15.99504);
   MPass->SetBinError(482,13.6244);
   MPass->SetBinError(483,13.84484);
   MPass->SetBinError(484,12.53899);
   MPass->SetBinError(485,13.47015);
   MPass->SetBinError(486,14.5334);
   MPass->SetBinError(487,14.03568);
   MPass->SetBinError(488,13.77835);
   MPass->SetBinError(489,14.03641);
   MPass->SetBinError(490,14.49654);
   MPass->SetBinError(491,14.61357);
   MPass->SetBinError(492,14.34376);
   MPass->SetBinError(493,15.77127);
   MPass->SetBinError(494,13.94652);
   MPass->SetBinError(495,14.08734);
   MPass->SetBinError(496,13.21507);
   MPass->SetBinError(497,14.57435);
   MPass->SetBinError(498,10.24833);
   MPass->SetBinError(501,13.30719);
   MPass->SetBinError(502,16.9967);
   MPass->SetBinError(503,15.41285);
   MPass->SetBinError(504,15.99187);
   MPass->SetBinError(505,17.47253);
   MPass->SetBinError(506,15.52806);
   MPass->SetBinError(507,14.62019);
   MPass->SetBinError(508,18.48775);
   MPass->SetBinError(509,13.68603);
   MPass->SetBinError(510,14.56679);
   MPass->SetBinError(511,15.0682);
   MPass->SetBinError(512,17.21407);
   MPass->SetBinError(513,16.98995);
   MPass->SetBinError(514,17.23686);
   MPass->SetBinError(515,15.99187);
   MPass->SetBinError(516,15.08586);
   MPass->SetBinError(517,16.42949);
   MPass->SetBinError(518,15.97054);
   MPass->SetBinError(519,14.6198);
   MPass->SetBinError(520,16.10627);
   MPass->SetBinError(521,15.49193);
   MPass->SetBinError(522,15.80101);
   MPass->SetBinError(523,15.63694);
   MPass->SetBinError(524,15.44608);
   MPass->SetBinError(525,14.54174);
   MPass->SetBinError(526,14.15759);
   MPass->SetBinError(527,14.0964);
   MPass->SetBinError(528,14.95767);
   MPass->SetBinError(529,14.63896);
   MPass->SetBinError(530,12.77273);
   MPass->SetBinError(531,13.50292);
   MPass->SetBinError(532,14.78594);
   MPass->SetBinError(533,15.03188);
   MPass->SetBinError(534,14.0001);
   MPass->SetBinError(535,13.63404);
   MPass->SetBinError(536,13.67995);
   MPass->SetBinError(537,15.24848);
   MPass->SetBinError(538,13.68163);
   MPass->SetBinError(539,15.38016);
   MPass->SetBinError(540,13.14358);
   MPass->SetBinError(541,14.7257);
   MPass->SetBinError(542,15.95712);
   MPass->SetBinError(543,13.59165);
   MPass->SetBinError(544,15.21452);
   MPass->SetBinError(545,13.79613);
   MPass->SetBinError(546,12.4964);
   MPass->SetBinError(547,11.59621);
   MPass->SetBinError(548,11.6746);
   MPass->SetBinError(551,16.07936);
   MPass->SetBinError(552,15.53708);
   MPass->SetBinError(553,15.62114);
   MPass->SetBinError(554,17.33863);
   MPass->SetBinError(555,20.20305);
   MPass->SetBinError(556,15.81963);
   MPass->SetBinError(557,17.43784);
   MPass->SetBinError(558,16.43186);
   MPass->SetBinError(559,15.1004);
   MPass->SetBinError(560,17.17977);
   MPass->SetBinError(561,15.97054);
   MPass->SetBinError(562,16.07272);
   MPass->SetBinError(563,14.69719);
   MPass->SetBinError(564,16.65456);
   MPass->SetBinError(565,15.44608);
   MPass->SetBinError(566,15.62114);
   MPass->SetBinError(567,17.84755);
   MPass->SetBinError(568,15.72381);
   MPass->SetBinError(569,16.17687);
   MPass->SetBinError(570,17.05493);
   MPass->SetBinError(571,17.66127);
   MPass->SetBinError(572,16.96661);
   MPass->SetBinError(573,15.44608);
   MPass->SetBinError(574,16.54059);
   MPass->SetBinError(575,14.45844);
   MPass->SetBinError(576,14.47047);
   MPass->SetBinError(577,15.03188);
   MPass->SetBinError(578,15.24848);
   MPass->SetBinError(579,14.34274);
   MPass->SetBinError(580,12.96103);
   MPass->SetBinError(581,14.77356);
   MPass->SetBinError(582,14.6198);
   MPass->SetBinError(583,15.49193);
   MPass->SetBinError(584,13.52222);
   MPass->SetBinError(585,13.35677);
   MPass->SetBinError(586,18.04624);
   MPass->SetBinError(587,14.08553);
   MPass->SetBinError(588,16.32175);
   MPass->SetBinError(589,14.60921);
   MPass->SetBinError(590,14.81138);
   MPass->SetBinError(591,15.72168);
   MPass->SetBinError(592,14.46402);
   MPass->SetBinError(593,14.28676);
   MPass->SetBinError(594,15.86351);
   MPass->SetBinError(595,14.54174);
   MPass->SetBinError(596,14.08734);
   MPass->SetBinError(597,13.0384);
   MPass->SetBinError(598,9.277402);
   MPass->SetBinError(601,14.67723);
   MPass->SetBinError(602,19.63814);
   MPass->SetBinError(603,16.82028);
   MPass->SetBinError(604,14.39179);
   MPass->SetBinError(605,17.80033);
   MPass->SetBinError(606,16.76429);
   MPass->SetBinError(607,16.5393);
   MPass->SetBinError(608,16.0969);
   MPass->SetBinError(609,15.16203);
   MPass->SetBinError(610,15.80101);
   MPass->SetBinError(611,17.05493);
   MPass->SetBinError(612,15.32933);
   MPass->SetBinError(613,15.3566);
   MPass->SetBinError(614,16.41538);
   MPass->SetBinError(615,16.74706);
   MPass->SetBinError(616,15.3566);
   MPass->SetBinError(617,16.11059);
   MPass->SetBinError(618,18.13715);
   MPass->SetBinError(619,15.16913);
   MPass->SetBinError(620,16.01641);
   MPass->SetBinError(621,14.69719);
   MPass->SetBinError(622,16.01086);
   MPass->SetBinError(623,15.91715);
   MPass->SetBinError(624,16.01641);
   MPass->SetBinError(625,15.05321);
   MPass->SetBinError(626,15.07996);
   MPass->SetBinError(627,13.80538);
   MPass->SetBinError(628,13.52222);
   MPass->SetBinError(629,14.12399);
   MPass->SetBinError(630,13.55069);
   MPass->SetBinError(631,15.38096);
   MPass->SetBinError(632,13.89297);
   MPass->SetBinError(633,14.26679);
   MPass->SetBinError(634,14.8548);
   MPass->SetBinError(635,15.62964);
   MPass->SetBinError(636,14.91945);
   MPass->SetBinError(637,12.76679);
   MPass->SetBinError(638,14.45844);
   MPass->SetBinError(639,13.79613);
   MPass->SetBinError(640,12.01223);
   MPass->SetBinError(641,14.5974);
   MPass->SetBinError(642,13.65969);
   MPass->SetBinError(643,14.34274);
   MPass->SetBinError(644,14.56679);
   MPass->SetBinError(645,14.34376);
   MPass->SetBinError(646,12.46702);
   MPass->SetBinError(647,12.28495);
   MPass->SetBinError(648,11.72393);
   MPass->SetBinError(651,13.89297);
   MPass->SetBinError(652,16.85991);
   MPass->SetBinError(653,18.81019);
   MPass->SetBinError(654,18.59901);
   MPass->SetBinError(655,16.76429);
   MPass->SetBinError(656,17.88263);
   MPass->SetBinError(657,15.62964);
   MPass->SetBinError(658,16.5393);
   MPass->SetBinError(659,14.81917);
   MPass->SetBinError(660,15.71588);
   MPass->SetBinError(661,15.89442);
   MPass->SetBinError(662,15.08586);
   MPass->SetBinError(663,15.4467);
   MPass->SetBinError(664,15.99471);
   MPass->SetBinError(665,15.71588);
   MPass->SetBinError(666,14.77536);
   MPass->SetBinError(667,15.81231);
   MPass->SetBinError(668,16.5393);
   MPass->SetBinError(669,16.3926);
   MPass->SetBinError(670,15.17134);
   MPass->SetBinError(671,15.26348);
   MPass->SetBinError(672,16.41538);
   MPass->SetBinError(673,13.71582);
   MPass->SetBinError(674,16.22035);
   MPass->SetBinError(675,12.04628);
   MPass->SetBinError(676,14.78594);
   MPass->SetBinError(677,14.14536);
   MPass->SetBinError(678,12.66178);
   MPass->SetBinError(679,13.63404);
   MPass->SetBinError(680,13.91487);
   MPass->SetBinError(681,13.63548);
   MPass->SetBinError(682,13.10204);
   MPass->SetBinError(683,14.21922);
   MPass->SetBinError(684,11.75598);
   MPass->SetBinError(685,12.82719);
   MPass->SetBinError(686,12.65606);
   MPass->SetBinError(687,13.45247);
   MPass->SetBinError(688,13.74527);
   MPass->SetBinError(689,14.0001);
   MPass->SetBinError(690,13.18492);
   MPass->SetBinError(691,12.78521);
   MPass->SetBinError(692,14.43787);
   MPass->SetBinError(693,14.08577);
   MPass->SetBinError(694,13.14358);
   MPass->SetBinError(695,11.69017);
   MPass->SetBinError(696,12.38284);
   MPass->SetBinError(697,14.10719);
   MPass->SetBinError(698,7.309456);
   MPass->SetBinError(701,14.21381);
   MPass->SetBinError(702,15.34666);
   MPass->SetBinError(703,18.73172);
   MPass->SetBinError(704,16.84676);
   MPass->SetBinError(705,16.63829);
   MPass->SetBinError(706,16.84676);
   MPass->SetBinError(707,15.83919);
   MPass->SetBinError(708,17.94273);
   MPass->SetBinError(709,16.65127);
   MPass->SetBinError(710,15.79596);
   MPass->SetBinError(711,17.21407);
   MPass->SetBinError(712,20.59183);
   MPass->SetBinError(713,15.91049);
   MPass->SetBinError(714,15.52806);
   MPass->SetBinError(715,16.61441);
   MPass->SetBinError(716,16.32175);
   MPass->SetBinError(717,17.39262);
   MPass->SetBinError(718,17.08902);
   MPass->SetBinError(719,17.36431);
   MPass->SetBinError(720,14.50679);
   MPass->SetBinError(721,17.05493);
   MPass->SetBinError(722,15.81231);
   MPass->SetBinError(723,15.45724);
   MPass->SetBinError(724,14.02305);
   MPass->SetBinError(725,15.72477);
   MPass->SetBinError(726,14.40849);
   MPass->SetBinError(727,14.95767);
   MPass->SetBinError(728,14.02957);
   MPass->SetBinError(729,13.99532);
   MPass->SetBinError(730,14.54174);
   MPass->SetBinError(731,17.07469);
   MPass->SetBinError(732,17.06632);
   MPass->SetBinError(733,16.26666);
   MPass->SetBinError(734,12.76679);
   MPass->SetBinError(735,14.28676);
   MPass->SetBinError(736,14.08734);
   MPass->SetBinError(737,13.52222);
   MPass->SetBinError(738,14.88417);
   MPass->SetBinError(739,16.49692);
   MPass->SetBinError(740,16.0521);
   MPass->SetBinError(741,14.73969);
   MPass->SetBinError(742,18.19121);
   MPass->SetBinError(743,18.53014);
   MPass->SetBinError(744,16.28678);
   MPass->SetBinError(745,17.06632);
   MPass->SetBinError(746,12.8882);
   MPass->SetBinError(747,13.79613);
   MPass->SetBinError(748,11.14711);
   MPass->SetBinError(751,15.81374);
   MPass->SetBinError(752,21.43172);
   MPass->SetBinError(753,15.91283);
   MPass->SetBinError(754,15.91715);
   MPass->SetBinError(755,19.30673);
   MPass->SetBinError(756,17.17977);
   MPass->SetBinError(757,17.36431);
   MPass->SetBinError(758,17.21407);
   MPass->SetBinError(759,16.11231);
   MPass->SetBinError(760,15.52806);
   MPass->SetBinError(761,18.80902);
   MPass->SetBinError(762,17.60613);
   MPass->SetBinError(763,18.64978);
   MPass->SetBinError(764,16.39131);
   MPass->SetBinError(765,16.82028);
   MPass->SetBinError(766,15.80101);
   MPass->SetBinError(767,16.81316);
   MPass->SetBinError(768,17.17977);
   MPass->SetBinError(769,16.39131);
   MPass->SetBinError(770,16.75313);
   MPass->SetBinError(771,14.05929);
   MPass->SetBinError(772,14.93195);
   MPass->SetBinError(773,15.81231);
   MPass->SetBinError(774,14.63896);
   MPass->SetBinError(775,13.71871);
   MPass->SetBinError(776,15.74324);
   MPass->SetBinError(777,13.73297);
   MPass->SetBinError(778,14.61357);
   MPass->SetBinError(779,13.89297);
   MPass->SetBinError(780,26.14563);
   MPass->SetBinError(784,24.31052);
   MPass->SetBinError(785,10.94085);
   MPass->SetBinError(786,13.2091);
   MPass->SetBinError(787,15.40989);
   MPass->SetBinError(788,12.97659);
   MPass->SetBinError(789,11.59621);
   MPass->SetBinError(790,12.4308);
   MPass->SetBinError(791,14.03568);
   MPass->SetBinError(792,23.69728);
   MPass->SetBinError(796,28.17468);
   MPass->SetBinError(797,13.39676);
   MPass->SetBinError(798,10.2658);
   MPass->SetBinError(801,12.92625);
   MPass->SetBinError(802,17.47253);
   MPass->SetBinError(803,16.5393);
   MPass->SetBinError(804,17.11633);
   MPass->SetBinError(805,18.25742);
   MPass->SetBinError(806,16.31532);
   MPass->SetBinError(807,16.28304);
   MPass->SetBinError(808,17.43784);
   MPass->SetBinError(809,14.112);
   MPass->SetBinError(810,15.35802);
   MPass->SetBinError(811,16.0969);
   MPass->SetBinError(812,17.24585);
   MPass->SetBinError(813,17.08902);
   MPass->SetBinError(814,17.88437);
   MPass->SetBinError(815,16.17687);
   MPass->SetBinError(816,17.24585);
   MPass->SetBinError(817,17.23686);
   MPass->SetBinError(818,15.91715);
   MPass->SetBinError(819,15.81963);
   MPass->SetBinError(820,16.4399);
   MPass->SetBinError(821,17.62767);
   MPass->SetBinError(822,15.61615);
   MPass->SetBinError(823,14.74321);
   MPass->SetBinError(824,14.67723);
   MPass->SetBinError(825,16.34545);
   MPass->SetBinError(826,12.65148);
   MPass->SetBinError(827,14.60921);
   MPass->SetBinError(828,13.68947);
   MPass->SetBinError(829,17.06632);
   MPass->SetBinError(835,16.52736);
   MPass->SetBinError(836,12.82313);
   MPass->SetBinError(837,14.60921);
   MPass->SetBinError(838,13.25743);
   MPass->SetBinError(839,12.95191);
   MPass->SetBinError(840,13.31012);
   MPass->SetBinError(841,17.09182);
   MPass->SetBinError(847,13.18608);
   MPass->SetBinError(848,10.73817);
   MPass->SetBinError(851,13.4035);
   MPass->SetBinError(852,18.41149);
   MPass->SetBinError(853,18.13715);
   MPass->SetBinError(854,17.49454);
   MPass->SetBinError(855,15.34959);
   MPass->SetBinError(856,16.75313);
   MPass->SetBinError(857,16.93276);
   MPass->SetBinError(858,16.69604);
   MPass->SetBinError(859,17.63316);
   MPass->SetBinError(860,16.90309);
   MPass->SetBinError(861,19.69975);
   MPass->SetBinError(862,16.04105);
   MPass->SetBinError(863,15.17868);
   MPass->SetBinError(864,16.60623);
   MPass->SetBinError(865,17.70781);
   MPass->SetBinError(866,16.96059);
   MPass->SetBinError(867,17.33863);
   MPass->SetBinError(868,18.02904);
   MPass->SetBinError(869,15.70454);
   MPass->SetBinError(870,16.50174);
   MPass->SetBinError(871,15.13333);
   MPass->SetBinError(872,17.30737);
   MPass->SetBinError(873,15.80216);
   MPass->SetBinError(874,16.5393);
   MPass->SetBinError(875,16.63623);
   MPass->SetBinError(876,14.46402);
   MPass->SetBinError(877,15.41285);
   MPass->SetBinError(878,13.56768);
   MPass->SetBinError(879,17.5158);
   MPass->SetBinError(885,20.46314);
   MPass->SetBinError(886,14.76325);
   MPass->SetBinError(887,14.44927);
   MPass->SetBinError(888,13.58342);
   MPass->SetBinError(889,13.73938);
   MPass->SetBinError(890,13.42556);
   MPass->SetBinError(891,18.10901);
   MPass->SetBinError(897,19.14321);
   MPass->SetBinError(898,9.701621);
   MPass->SetBinError(901,13.50154);
   MPass->SetBinError(902,16.88194);
   MPass->SetBinError(903,15.79596);
   MPass->SetBinError(904,17.84755);
   MPass->SetBinError(905,18.32248);
   MPass->SetBinError(906,16.77108);
   MPass->SetBinError(907,16.35877);
   MPass->SetBinError(908,17.30737);
   MPass->SetBinError(909,16.88194);
   MPass->SetBinError(910,16.41538);
   MPass->SetBinError(911,16.10627);
   MPass->SetBinError(912,15.60432);
   MPass->SetBinError(913,14.69719);
   MPass->SetBinError(914,15.53708);
   MPass->SetBinError(915,19.04496);
   MPass->SetBinError(916,17.1121);
   MPass->SetBinError(917,16.41538);
   MPass->SetBinError(918,16.60623);
   MPass->SetBinError(919,15.81231);
   MPass->SetBinError(920,17.80033);
   MPass->SetBinError(921,16.74706);
   MPass->SetBinError(922,15.95712);
   MPass->SetBinError(923,17.12206);
   MPass->SetBinError(924,13.70445);
   MPass->SetBinError(925,12.72496);
   MPass->SetBinError(926,15.33542);
   MPass->SetBinError(927,13.00596);
   MPass->SetBinError(928,12.71567);
   MPass->SetBinError(929,17.27657);
   MPass->SetBinError(935,16.85991);
   MPass->SetBinError(936,12.55996);
   MPass->SetBinError(937,13.11439);
   MPass->SetBinError(938,13.25743);
   MPass->SetBinError(939,12.92405);
   MPass->SetBinError(940,12.39635);
   MPass->SetBinError(941,18.53014);
   MPass->SetBinError(947,15.38096);
   MPass->SetBinError(948,8.537347);
   MPass->SetBinError(951,12.46702);
   MPass->SetBinError(952,19.58351);
   MPass->SetBinError(953,17.90552);
   MPass->SetBinError(954,14.69719);
   MPass->SetBinError(955,19.51149);
   MPass->SetBinError(956,15.2453);
   MPass->SetBinError(957,15.72168);
   MPass->SetBinError(958,18.54837);
   MPass->SetBinError(959,15.61615);
   MPass->SetBinError(960,16.17687);
   MPass->SetBinError(961,17.74279);
   MPass->SetBinError(962,17.13583);
   MPass->SetBinError(963,15.86351);
   MPass->SetBinError(964,16.22035);
   MPass->SetBinError(965,15.99471);
   MPass->SetBinError(966,16.52736);
   MPass->SetBinError(967,17.2628);
   MPass->SetBinError(968,14.77356);
   MPass->SetBinError(969,15.87027);
   MPass->SetBinError(970,15.45724);
   MPass->SetBinError(971,14.93535);
   MPass->SetBinError(972,15.5259);
   MPass->SetBinError(973,17.76379);
   MPass->SetBinError(974,15.61615);
   MPass->SetBinError(975,14.63896);
   MPass->SetBinError(976,12.97091);
   MPass->SetBinError(977,13.85799);
   MPass->SetBinError(978,12.5749);
   MPass->SetBinError(979,12.0408);
   MPass->SetBinError(980,25.32223);
   MPass->SetBinError(984,27.43429);
   MPass->SetBinError(985,15.43706);
   MPass->SetBinError(986,12.565);
   MPass->SetBinError(987,15.2453);
   MPass->SetBinError(988,13.83951);
   MPass->SetBinError(989,12.34466);
   MPass->SetBinError(990,14.30802);
   MPass->SetBinError(991,14.78594);
   MPass->SetBinError(992,25.32223);
   MPass->SetBinError(996,21.84652);
   MPass->SetBinError(997,12.54274);
   MPass->SetBinError(998,10.77916);
   MPass->SetBinError(1001,14.9003);
   MPass->SetBinError(1002,17.47037);
   MPass->SetBinError(1003,18.70958);
   MPass->SetBinError(1004,19.39897);
   MPass->SetBinError(1005,15.48713);
   MPass->SetBinError(1006,18.04544);
   MPass->SetBinError(1007,17.62767);
   MPass->SetBinError(1008,17.88437);
   MPass->SetBinError(1009,17.1121);
   MPass->SetBinError(1010,16.65138);
   MPass->SetBinError(1011,16.98995);
   MPass->SetBinError(1012,17.23686);
   MPass->SetBinError(1013,17.49454);
   MPass->SetBinError(1014,16.38196);
   MPass->SetBinError(1015,15.83919);
   MPass->SetBinError(1016,16.42949);
   MPass->SetBinError(1017,16.21161);
   MPass->SetBinError(1018,16.61441);
   MPass->SetBinError(1019,18.19121);
   MPass->SetBinError(1020,17.99062);
   MPass->SetBinError(1021,16.75313);
   MPass->SetBinError(1022,15.91115);
   MPass->SetBinError(1023,15.69928);
   MPass->SetBinError(1024,16.31532);
   MPass->SetBinError(1025,14.32055);
   MPass->SetBinError(1026,15.41551);
   MPass->SetBinError(1027,12.91625);
   MPass->SetBinError(1028,13.55069);
   MPass->SetBinError(1029,13.77835);
   MPass->SetBinError(1030,15.57485);
   MPass->SetBinError(1031,12.8499);
   MPass->SetBinError(1032,23.87467);
   MPass->SetBinError(1033,18.10901);
   MPass->SetBinError(1034,12.5749);
   MPass->SetBinError(1035,14.93195);
   MPass->SetBinError(1036,14.69719);
   MPass->SetBinError(1037,12.7389);
   MPass->SetBinError(1038,13.53297);
   MPass->SetBinError(1039,13.86951);
   MPass->SetBinError(1040,14.84074);
   MPass->SetBinError(1041,14.39179);
   MPass->SetBinError(1042,13.5244);
   MPass->SetBinError(1043,16.88194);
   MPass->SetBinError(1044,17.75141);
   MPass->SetBinError(1045,18.16457);
   MPass->SetBinError(1046,13.08051);
   MPass->SetBinError(1047,12.78521);
   MPass->SetBinError(1048,10.33924);
   MPass->SetBinError(1051,13.28032);
   MPass->SetBinError(1052,18.19121);
   MPass->SetBinError(1053,17.17977);
   MPass->SetBinError(1054,17.24585);
   MPass->SetBinError(1055,16.69604);
   MPass->SetBinError(1056,15.6285);
   MPass->SetBinError(1057,15.1849);
   MPass->SetBinError(1058,17.43784);
   MPass->SetBinError(1059,15.2453);
   MPass->SetBinError(1060,16.01047);
   MPass->SetBinError(1061,16.32175);
   MPass->SetBinError(1062,15.26861);
   MPass->SetBinError(1063,15.43658);
   MPass->SetBinError(1064,17.43784);
   MPass->SetBinError(1065,14.18941);
   MPass->SetBinError(1066,15.72381);
   MPass->SetBinError(1067,16.65456);
   MPass->SetBinError(1068,14.91934);
   MPass->SetBinError(1069,16.01047);
   MPass->SetBinError(1070,16.21207);
   MPass->SetBinError(1071,16.43186);
   MPass->SetBinError(1072,13.68603);
   MPass->SetBinError(1073,15.17134);
   MPass->SetBinError(1074,14.69719);
   MPass->SetBinError(1075,15.38016);
   MPass->SetBinError(1076,13.63404);
   MPass->SetBinError(1077,14.21381);
   MPass->SetBinError(1078,14.21381);
   MPass->SetBinError(1079,12.96103);
   MPass->SetBinError(1080,13.38665);
   MPass->SetBinError(1081,13.36801);
   MPass->SetBinError(1082,15.25857);
   MPass->SetBinError(1083,13.98916);
   MPass->SetBinError(1084,14.28128);
   MPass->SetBinError(1085,14.74577);
   MPass->SetBinError(1086,12.26759);
   MPass->SetBinError(1087,13.2091);
   MPass->SetBinError(1088,12.78294);
   MPass->SetBinError(1089,14.9543);
   MPass->SetBinError(1090,14.9543);
   MPass->SetBinError(1091,13.79764);
   MPass->SetBinError(1092,14.66825);
   MPass->SetBinError(1093,12.91873);
   MPass->SetBinError(1094,13.54345);
   MPass->SetBinError(1095,12.35815);
   MPass->SetBinError(1096,12.17628);
   MPass->SetBinError(1097,13.89153);
   MPass->SetBinError(1098,10.37422);
   MPass->SetBinError(1101,13.84605);
   MPass->SetBinError(1102,16.21605);
   MPass->SetBinError(1103,14.78594);
   MPass->SetBinError(1104,15.01314);
   MPass->SetBinError(1105,16.52573);
   MPass->SetBinError(1106,17.36431);
   MPass->SetBinError(1107,16.61441);
   MPass->SetBinError(1108,15.01722);
   MPass->SetBinError(1109,17.00078);
   MPass->SetBinError(1110,15.91715);
   MPass->SetBinError(1111,15.79596);
   MPass->SetBinError(1112,15.4467);
   MPass->SetBinError(1113,16.65127);
   MPass->SetBinError(1114,18.32924);
   MPass->SetBinError(1115,16.81316);
   MPass->SetBinError(1116,16.65127);
   MPass->SetBinError(1117,15.32933);
   MPass->SetBinError(1118,16.20103);
   MPass->SetBinError(1119,15.72381);
   MPass->SetBinError(1120,15.55015);
   MPass->SetBinError(1121,15.18206);
   MPass->SetBinError(1122,15.44608);
   MPass->SetBinError(1123,18.23804);
   MPass->SetBinError(1124,15.33542);
   MPass->SetBinError(1125,13.37356);
   MPass->SetBinError(1126,14.97415);
   MPass->SetBinError(1127,14.15759);
   MPass->SetBinError(1128,16.3926);
   MPass->SetBinError(1129,14.49549);
   MPass->SetBinError(1130,13.84484);
   MPass->SetBinError(1131,14.34274);
   MPass->SetBinError(1132,13.00596);
   MPass->SetBinError(1133,13.67995);
   MPass->SetBinError(1134,13.63404);
   MPass->SetBinError(1135,12.3945);
   MPass->SetBinError(1136,10.95139);
   MPass->SetBinError(1137,12.13549);
   MPass->SetBinError(1138,14.54459);
   MPass->SetBinError(1139,13.06544);
   MPass->SetBinError(1140,12.91625);
   MPass->SetBinError(1141,17.21098);
   MPass->SetBinError(1142,14.26679);
   MPass->SetBinError(1143,14.45844);
   MPass->SetBinError(1144,13.91567);
   MPass->SetBinError(1145,13.67995);
   MPass->SetBinError(1146,13.1642);
   MPass->SetBinError(1147,13.48623);
   MPass->SetBinError(1148,10.19572);
   MPass->SetBinError(1151,13.54744);
   MPass->SetBinError(1152,17.84755);
   MPass->SetBinError(1153,16.28304);
   MPass->SetBinError(1154,16.20103);
   MPass->SetBinError(1155,17.99062);
   MPass->SetBinError(1156,16.25078);
   MPass->SetBinError(1157,17.30737);
   MPass->SetBinError(1158,15.97054);
   MPass->SetBinError(1159,15.44608);
   MPass->SetBinError(1160,17.2628);
   MPass->SetBinError(1161,17.5254);
   MPass->SetBinError(1162,16.01047);
   MPass->SetBinError(1163,16.93276);
   MPass->SetBinError(1164,16.1449);
   MPass->SetBinError(1165,15.4194);
   MPass->SetBinError(1166,15.26861);
   MPass->SetBinError(1167,16.00296);
   MPass->SetBinError(1168,17.05493);
   MPass->SetBinError(1169,16.96661);
   MPass->SetBinError(1170,16.01047);
   MPass->SetBinError(1171,17.39262);
   MPass->SetBinError(1172,15.24081);
   MPass->SetBinError(1173,15.3314);
   MPass->SetBinError(1174,16.32513);
   MPass->SetBinError(1175,15.29679);
   MPass->SetBinError(1176,15.4467);
   MPass->SetBinError(1177,14.84074);
   MPass->SetBinError(1178,14.59429);
   MPass->SetBinError(1179,15.81231);
   MPass->SetBinError(1180,15.26348);
   MPass->SetBinError(1181,14.11534);
   MPass->SetBinError(1182,15.80101);
   MPass->SetBinError(1183,13.93206);
   MPass->SetBinError(1184,13.68603);
   MPass->SetBinError(1185,15.53708);
   MPass->SetBinError(1186,15.4467);
   MPass->SetBinError(1187,13.41641);
   MPass->SetBinError(1188,16.01641);
   MPass->SetBinError(1189,12.85064);
   MPass->SetBinError(1190,13.4296);
   MPass->SetBinError(1191,13.37356);
   MPass->SetBinError(1192,14.25556);
   MPass->SetBinError(1193,13.76606);
   MPass->SetBinError(1194,14.37818);
   MPass->SetBinError(1195,13.47015);
   MPass->SetBinError(1196,14.05929);
   MPass->SetBinError(1197,13.26323);
   MPass->SetBinError(1198,12.61309);
   MPass->SetBinError(1201,14.09566);
   MPass->SetBinError(1202,15.79596);
   MPass->SetBinError(1203,16.43186);
   MPass->SetBinError(1204,16.11746);
   MPass->SetBinError(1205,16.0969);
   MPass->SetBinError(1206,15.1849);
   MPass->SetBinError(1207,17.05493);
   MPass->SetBinError(1208,18.92705);
   MPass->SetBinError(1209,15.63694);
   MPass->SetBinError(1210,14.69719);
   MPass->SetBinError(1211,17.49454);
   MPass->SetBinError(1212,18.13715);
   MPass->SetBinError(1213,15.97054);
   MPass->SetBinError(1214,17.60516);
   MPass->SetBinError(1215,16.76546);
   MPass->SetBinError(1216,16.32175);
   MPass->SetBinError(1217,15.45724);
   MPass->SetBinError(1218,18.32248);
   MPass->SetBinError(1219,17.74312);
   MPass->SetBinError(1220,15.91283);
   MPass->SetBinError(1221,16.5393);
   MPass->SetBinError(1222,15.95712);
   MPass->SetBinError(1223,17.94273);
   MPass->SetBinError(1224,15.46464);
   MPass->SetBinError(1225,15.5259);
   MPass->SetBinError(1226,16.76546);
   MPass->SetBinError(1227,14.28128);
   MPass->SetBinError(1228,12.28329);
   MPass->SetBinError(1229,18.97461);
   MPass->SetBinError(1230,13.47019);
   MPass->SetBinError(1231,13.01583);
   MPass->SetBinError(1232,15.95712);
   MPass->SetBinError(1233,14.93651);
   MPass->SetBinError(1234,13.30595);
   MPass->SetBinError(1235,12.805);
   MPass->SetBinError(1236,12.54274);
   MPass->SetBinError(1237,13.57455);
   MPass->SetBinError(1238,14.59429);
   MPass->SetBinError(1239,12.13549);
   MPass->SetBinError(1240,12.97091);
   MPass->SetBinError(1241,14.08734);
   MPass->SetBinError(1242,12.69417);
   MPass->SetBinError(1243,13.1642);
   MPass->SetBinError(1244,15.2453);
   MPass->SetBinError(1245,12.89263);
   MPass->SetBinError(1246,15.02467);
   MPass->SetBinError(1247,14.81138);
   MPass->SetBinError(1248,10.12481);
   MPass->SetBinError(1251,14.06496);
   MPass->SetBinError(1252,17.76786);
   MPass->SetBinError(1253,15.07996);
   MPass->SetBinError(1254,16.31532);
   MPass->SetBinError(1255,18.64978);
   MPass->SetBinError(1256,15.67522);
   MPass->SetBinError(1257,15.01722);
   MPass->SetBinError(1258,16.01641);
   MPass->SetBinError(1259,16.20103);
   MPass->SetBinError(1260,15.93917);
   MPass->SetBinError(1261,17.47037);
   MPass->SetBinError(1262,17.70781);
   MPass->SetBinError(1263,16.75313);
   MPass->SetBinError(1264,16.32175);
   MPass->SetBinError(1265,16.71074);
   MPass->SetBinError(1266,16.63623);
   MPass->SetBinError(1267,17.36431);
   MPass->SetBinError(1268,16.65127);
   MPass->SetBinError(1269,14.77536);
   MPass->SetBinError(1270,16.52736);
   MPass->SetBinError(1271,15.16203);
   MPass->SetBinError(1272,15.68036);
   MPass->SetBinError(1273,16.11746);
   MPass->SetBinError(1274,14.5974);
   MPass->SetBinError(1275,17.58181);
   MPass->SetBinError(1276,14.21886);
   MPass->SetBinError(1277,13.50154);
   MPass->SetBinError(1278,13.05102);
   MPass->SetBinError(1279,14.34274);
   MPass->SetBinError(1280,13.01804);
   MPass->SetBinError(1281,13.91487);
   MPass->SetBinError(1282,13.26488);
   MPass->SetBinError(1283,13.73297);
   MPass->SetBinError(1284,12.97659);
   MPass->SetBinError(1285,11.13267);
   MPass->SetBinError(1286,13.27744);
   MPass->SetBinError(1287,12.92625);
   MPass->SetBinError(1288,12.72496);
   MPass->SetBinError(1289,12.80869);
   MPass->SetBinError(1290,12.21881);
   MPass->SetBinError(1291,14.03568);
   MPass->SetBinError(1292,14.4745);
   MPass->SetBinError(1293,11.34725);
   MPass->SetBinError(1294,12.78521);
   MPass->SetBinError(1295,12.22925);
   MPass->SetBinError(1296,13.30595);
   MPass->SetBinError(1297,14.1491);
   MPass->SetBinError(1298,11.10344);
   MPass->SetBinError(1301,12.77273);
   MPass->SetBinError(1302,16.72939);
   MPass->SetBinError(1303,17.74312);
   MPass->SetBinError(1304,17.34188);
   MPass->SetBinError(1305,16.31903);
   MPass->SetBinError(1306,15.99471);
   MPass->SetBinError(1307,16.58132);
   MPass->SetBinError(1308,15.18818);
   MPass->SetBinError(1309,16.17687);
   MPass->SetBinError(1310,15.89442);
   MPass->SetBinError(1311,14.26251);
   MPass->SetBinError(1312,17.5254);
   MPass->SetBinError(1313,15.43658);
   MPass->SetBinError(1314,14.40926);
   MPass->SetBinError(1315,16.84676);
   MPass->SetBinError(1316,16.11746);
   MPass->SetBinError(1317,17.57128);
   MPass->SetBinError(1318,17.70781);
   MPass->SetBinError(1319,16.84676);
   MPass->SetBinError(1320,16.52573);
   MPass->SetBinError(1321,16.49295);
   MPass->SetBinError(1322,17.66127);
   MPass->SetBinError(1323,16.01641);
   MPass->SetBinError(1324,17.84755);
   MPass->SetBinError(1325,15.91049);
   MPass->SetBinError(1326,15.93917);
   MPass->SetBinError(1327,15.70785);
   MPass->SetBinError(1328,13.57902);
   MPass->SetBinError(1329,15.43706);
   MPass->SetBinError(1330,15.52806);
   MPass->SetBinError(1331,12.68093);
   MPass->SetBinError(1332,14.15759);
   MPass->SetBinError(1333,13.80766);
   MPass->SetBinError(1334,12.3945);
   MPass->SetBinError(1335,14.66825);
   MPass->SetBinError(1336,12.50312);
   MPass->SetBinError(1337,13.83951);
   MPass->SetBinError(1338,13.6244);
   MPass->SetBinError(1339,13.20558);
   MPass->SetBinError(1340,14.08734);
   MPass->SetBinError(1341,12.91873);
   MPass->SetBinError(1342,15.91283);
   MPass->SetBinError(1343,15.46464);
   MPass->SetBinError(1344,14.03635);
   MPass->SetBinError(1345,13.31012);
   MPass->SetBinError(1346,14.77536);
   MPass->SetBinError(1347,14.6198);
   MPass->SetBinError(1348,12.10792);
   MPass->SetBinError(1351,14.30378);
   MPass->SetBinError(1352,17.40777);
   MPass->SetBinError(1353,16.32513);
   MPass->SetBinError(1354,16.9967);
   MPass->SetBinError(1355,18.73172);
   MPass->SetBinError(1356,17.37224);
   MPass->SetBinError(1357,17.90301);
   MPass->SetBinError(1358,14.44945);
   MPass->SetBinError(1359,16.76546);
   MPass->SetBinError(1360,15.62114);
   MPass->SetBinError(1361,16.11231);
   MPass->SetBinError(1362,17.08902);
   MPass->SetBinError(1363,16.54059);
   MPass->SetBinError(1364,17.12206);
   MPass->SetBinError(1365,18.17235);
   MPass->SetBinError(1366,16.85991);
   MPass->SetBinError(1367,15.97054);
   MPass->SetBinError(1368,15.51105);
   MPass->SetBinError(1369,16.98995);
   MPass->SetBinError(1370,15.81963);
   MPass->SetBinError(1371,16.46892);
   MPass->SetBinError(1372,14.37818);
   MPass->SetBinError(1373,14.76325);
   MPass->SetBinError(1374,16.22035);
   MPass->SetBinError(1375,16.11059);
   MPass->SetBinError(1376,14.81917);
   MPass->SetBinError(1377,14.9003);
   MPass->SetBinError(1378,15.5259);
   MPass->SetBinError(1379,15.1004);
   MPass->SetBinError(1380,15.13333);
   MPass->SetBinError(1381,13.2321);
   MPass->SetBinError(1382,14.15179);
   MPass->SetBinError(1383,13.42556);
   MPass->SetBinError(1384,12.73953);
   MPass->SetBinError(1385,13.79613);
   MPass->SetBinError(1386,14.08577);
   MPass->SetBinError(1387,12.82719);
   MPass->SetBinError(1388,12.50312);
   MPass->SetBinError(1389,13.27744);
   MPass->SetBinError(1390,12.47994);
   MPass->SetBinError(1391,14.5334);
   MPass->SetBinError(1392,12.42217);
   MPass->SetBinError(1393,14.20359);
   MPass->SetBinError(1394,14.39179);
   MPass->SetBinError(1395,13.52222);
   MPass->SetBinError(1396,14.02305);
   MPass->SetBinError(1397,13.96095);
   MPass->SetBinError(1398,12.0408);
   MPass->SetBinError(1401,14.5334);
   MPass->SetBinError(1402,15.83919);
   MPass->SetBinError(1403,16.07272);
   MPass->SetBinError(1404,18.59901);
   MPass->SetBinError(1405,17.62767);
   MPass->SetBinError(1406,15.07996);
   MPass->SetBinError(1407,16.72939);
   MPass->SetBinError(1408,16.41538);
   MPass->SetBinError(1409,16.60296);
   MPass->SetBinError(1410,14.89614);
   MPass->SetBinError(1411,15.10155);
   MPass->SetBinError(1412,18.47633);
   MPass->SetBinError(1413,15.61615);
   MPass->SetBinError(1414,17.88263);
   MPass->SetBinError(1415,16.87032);
   MPass->SetBinError(1416,15.32933);
   MPass->SetBinError(1417,15.97054);
   MPass->SetBinError(1418,16.18899);
   MPass->SetBinError(1419,15.34959);
   MPass->SetBinError(1420,15.32933);
   MPass->SetBinError(1421,15.80101);
   MPass->SetBinError(1422,15.89568);
   MPass->SetBinError(1423,15.89442);
   MPass->SetBinError(1424,15.68036);
   MPass->SetBinError(1425,15.18818);
   MPass->SetBinError(1426,15.01295);
   MPass->SetBinError(1427,15.1129);
   MPass->SetBinError(1428,14.27759);
   MPass->SetBinError(1429,12.9671);
   MPass->SetBinError(1430,13.84605);
   MPass->SetBinError(1431,14.55513);
   MPass->SetBinError(1432,13.62714);
   MPass->SetBinError(1433,14.81138);
   MPass->SetBinError(1434,13.68947);
   MPass->SetBinError(1435,13.74527);
   MPass->SetBinError(1436,12.8499);
   MPass->SetBinError(1437,13.62714);
   MPass->SetBinError(1438,13.36689);
   MPass->SetBinError(1439,15.01314);
   MPass->SetBinError(1440,13.69817);
   MPass->SetBinError(1441,12.95191);
   MPass->SetBinError(1442,12.4226);
   MPass->SetBinError(1443,14.56679);
   MPass->SetBinError(1444,14.93535);
   MPass->SetBinError(1445,13.36305);
   MPass->SetBinError(1446,13.16098);
   MPass->SetBinError(1447,12.69508);
   MPass->SetBinError(1448,10.79924);
   MPass->SetBinError(1451,13.36974);
   MPass->SetBinError(1452,15.13333);
   MPass->SetBinError(1453,17.1121);
   MPass->SetBinError(1454,18.48506);
   MPass->SetBinError(1455,17.27737);
   MPass->SetBinError(1456,16.98995);
   MPass->SetBinError(1457,17.94273);
   MPass->SetBinError(1458,16.11646);
   MPass->SetBinError(1459,15.67522);
   MPass->SetBinError(1460,16.84676);
   MPass->SetBinError(1461,15.90161);
   MPass->SetBinError(1462,16.58132);
   MPass->SetBinError(1463,14.93071);
   MPass->SetBinError(1464,16.30717);
   MPass->SetBinError(1465,15.80101);
   MPass->SetBinError(1466,17.74279);
   MPass->SetBinError(1467,15.60871);
   MPass->SetBinError(1468,17.57128);
   MPass->SetBinError(1469,18.23804);
   MPass->SetBinError(1470,16.58132);
   MPass->SetBinError(1471,14.37534);
   MPass->SetBinError(1472,15.81963);
   MPass->SetBinError(1473,14.0505);
   MPass->SetBinError(1474,15.07996);
   MPass->SetBinError(1475,16.52573);
   MPass->SetBinError(1476,15.62114);
   MPass->SetBinError(1477,14.46963);
   MPass->SetBinError(1478,15.34959);
   MPass->SetBinError(1479,14.39179);
   MPass->SetBinError(1480,14.39007);
   MPass->SetBinError(1481,15.91715);
   MPass->SetBinError(1482,15.34666);
   MPass->SetBinError(1483,14.84074);
   MPass->SetBinError(1484,14.10295);
   MPass->SetBinError(1485,14.25556);
   MPass->SetBinError(1486,14.18097);
   MPass->SetBinError(1487,13.85641);
   MPass->SetBinError(1488,14.25556);
   MPass->SetBinError(1489,14.03568);
   MPass->SetBinError(1490,13.83951);
   MPass->SetBinError(1491,13.91287);
   MPass->SetBinError(1492,14.68685);
   MPass->SetBinError(1493,14.08577);
   MPass->SetBinError(1494,14.74321);
   MPass->SetBinError(1495,14.5213);
   MPass->SetBinError(1496,14.32055);
   MPass->SetBinError(1497,14.1491);
   MPass->SetBinError(1498,10.06238);
   MPass->SetBinError(1501,13.64166);
   MPass->SetBinError(1502,17.21407);
   MPass->SetBinError(1503,16.88194);
   MPass->SetBinError(1504,16.87032);
   MPass->SetBinError(1505,16.65456);
   MPass->SetBinError(1506,17.23686);
   MPass->SetBinError(1507,16.35877);
   MPass->SetBinError(1508,15.67522);
   MPass->SetBinError(1509,16.87937);
   MPass->SetBinError(1510,16.75313);
   MPass->SetBinError(1511,15.52806);
   MPass->SetBinError(1512,13.65969);
   MPass->SetBinError(1513,14.81917);
   MPass->SetBinError(1514,17.47037);
   MPass->SetBinError(1515,14.81917);
   MPass->SetBinError(1516,16.65138);
   MPass->SetBinError(1517,17.99062);
   MPass->SetBinError(1518,16.28304);
   MPass->SetBinError(1519,18.08858);
   MPass->SetBinError(1520,16.65138);
   MPass->SetBinError(1521,15.61615);
   MPass->SetBinError(1522,15.81963);
   MPass->SetBinError(1523,18.87504);
   MPass->SetBinError(1524,15.91283);
   MPass->SetBinError(1525,15.95712);
   MPass->SetBinError(1526,15.6285);
   MPass->SetBinError(1527,13.97207);
   MPass->SetBinError(1528,13.06544);
   MPass->SetBinError(1529,15.01722);
   MPass->SetBinError(1530,15.64828);
   MPass->SetBinError(1531,13.6244);
   MPass->SetBinError(1532,16.28997);
   MPass->SetBinError(1533,13.30595);
   MPass->SetBinError(1534,14.03641);
   MPass->SetBinError(1535,15.50251);
   MPass->SetBinError(1536,13.68163);
   MPass->SetBinError(1537,14.45844);
   MPass->SetBinError(1538,13.77835);
   MPass->SetBinError(1539,12.89021);
   MPass->SetBinError(1540,11.97981);
   MPass->SetBinError(1541,12.69503);
   MPass->SetBinError(1542,13.10204);
   MPass->SetBinError(1543,12.87748);
   MPass->SetBinError(1544,12.97786);
   MPass->SetBinError(1545,12.24119);
   MPass->SetBinError(1546,12.76679);
   MPass->SetBinError(1547,13.27744);
   MPass->SetBinError(1548,9.184897);
   MPass->SetBinError(1551,13.57367);
   MPass->SetBinError(1552,17.63316);
   MPass->SetBinError(1553,17.20982);
   MPass->SetBinError(1554,17.57128);
   MPass->SetBinError(1555,19.15061);
   MPass->SetBinError(1556,16.28304);
   MPass->SetBinError(1557,18.92705);
   MPass->SetBinError(1558,17.43784);
   MPass->SetBinError(1559,16.98995);
   MPass->SetBinError(1560,14.39179);
   MPass->SetBinError(1561,16.89007);
   MPass->SetBinError(1562,16.17687);
   MPass->SetBinError(1563,15.07996);
   MPass->SetBinError(1564,15.97054);
   MPass->SetBinError(1565,17.76379);
   MPass->SetBinError(1566,15.46464);
   MPass->SetBinError(1567,16.50174);
   MPass->SetBinError(1568,15.99187);
   MPass->SetBinError(1569,14.84074);
   MPass->SetBinError(1570,15.81231);
   MPass->SetBinError(1571,16.0521);
   MPass->SetBinError(1572,16.31532);
   MPass->SetBinError(1573,16.0969);
   MPass->SetBinError(1574,15.16203);
   MPass->SetBinError(1575,14.17042);
   MPass->SetBinError(1576,14.71201);
   MPass->SetBinError(1577,16.87937);
   MPass->SetBinError(1578,13.93206);
   MPass->SetBinError(1579,15.41551);
   MPass->SetBinError(1580,13.78616);
   MPass->SetBinError(1581,14.21922);
   MPass->SetBinError(1582,15.59078);
   MPass->SetBinError(1583,14.81138);
   MPass->SetBinError(1584,14.66137);
   MPass->SetBinError(1585,13.91487);
   MPass->SetBinError(1586,13.85641);
   MPass->SetBinError(1587,13.45247);
   MPass->SetBinError(1588,12.55874);
   MPass->SetBinError(1589,13.01851);
   MPass->SetBinError(1590,12.80869);
   MPass->SetBinError(1591,13.89947);
   MPass->SetBinError(1592,16.24626);
   MPass->SetBinError(1593,12.22625);
   MPass->SetBinError(1594,13.2321);
   MPass->SetBinError(1595,13.79613);
   MPass->SetBinError(1596,12.68322);
   MPass->SetBinError(1597,12.07363);
   MPass->SetBinError(1598,10.60803);
   MPass->SetBinError(1601,14.69611);
   MPass->SetBinError(1602,16.87032);
   MPass->SetBinError(1603,18.4412);
   MPass->SetBinError(1604,15.53708);
   MPass->SetBinError(1605,17.20982);
   MPass->SetBinError(1606,17.20982);
   MPass->SetBinError(1607,16.31903);
   MPass->SetBinError(1608,17.23686);
   MPass->SetBinError(1609,16.83996);
   MPass->SetBinError(1610,14.93535);
   MPass->SetBinError(1611,15.74107);
   MPass->SetBinError(1612,15.71588);
   MPass->SetBinError(1613,17.01162);
   MPass->SetBinError(1614,14.30943);
   MPass->SetBinError(1615,13.95541);
   MPass->SetBinError(1616,16.41538);
   MPass->SetBinError(1617,15.87027);
   MPass->SetBinError(1618,16.54044);
   MPass->SetBinError(1619,16.30717);
   MPass->SetBinError(1620,15.48713);
   MPass->SetBinError(1621,14.39741);
   MPass->SetBinError(1622,17.94273);
   MPass->SetBinError(1623,17.33863);
   MPass->SetBinError(1624,14.73969);
   MPass->SetBinError(1625,14.02095);
   MPass->SetBinError(1626,14.74321);
   MPass->SetBinError(1627,13.10204);
   MPass->SetBinError(1628,16.28997);
   MPass->SetBinError(1629,13.86951);
   MPass->SetBinError(1630,13.08051);
   MPass->SetBinError(1631,14.74577);
   MPass->SetBinError(1632,16.65127);
   MPass->SetBinError(1633,13.36305);
   MPass->SetBinError(1634,13.0014);
   MPass->SetBinError(1635,15.68036);
   MPass->SetBinError(1636,13.67995);
   MPass->SetBinError(1637,12.46702);
   MPass->SetBinError(1638,13.40065);
   MPass->SetBinError(1639,14.5334);
   MPass->SetBinError(1640,12.46105);
   MPass->SetBinError(1641,15.33542);
   MPass->SetBinError(1642,14.5213);
   MPass->SetBinError(1643,13.09618);
   MPass->SetBinError(1644,16.01047);
   MPass->SetBinError(1645,13.32276);
   MPass->SetBinError(1646,11.65486);
   MPass->SetBinError(1647,15.5259);
   MPass->SetBinError(1648,11.90218);
   MPass->SetBinError(1651,13.63548);
   MPass->SetBinError(1652,16.10627);
   MPass->SetBinError(1653,16.52736);
   MPass->SetBinError(1654,13.68603);
   MPass->SetBinError(1655,14.74577);
   MPass->SetBinError(1656,17.63316);
   MPass->SetBinError(1657,16.01641);
   MPass->SetBinError(1658,16.17687);
   MPass->SetBinError(1659,17.05493);
   MPass->SetBinError(1660,19.69975);
   MPass->SetBinError(1661,15.24081);
   MPass->SetBinError(1662,17.40777);
   MPass->SetBinError(1663,18.19121);
   MPass->SetBinError(1664,17.43784);
   MPass->SetBinError(1665,16.31532);
   MPass->SetBinError(1666,16.07272);
   MPass->SetBinError(1667,16.61441);
   MPass->SetBinError(1668,16.22035);
   MPass->SetBinError(1669,16.87032);
   MPass->SetBinError(1670,16.63829);
   MPass->SetBinError(1671,17.36431);
   MPass->SetBinError(1672,17.30737);
   MPass->SetBinError(1673,16.06197);
   MPass->SetBinError(1674,16.08963);
   MPass->SetBinError(1675,15.27076);
   MPass->SetBinError(1676,14.89614);
   MPass->SetBinError(1677,13.45813);
   MPass->SetBinError(1678,15.16913);
   MPass->SetBinError(1679,12.8114);
   MPass->SetBinError(1680,14.44927);
   MPass->SetBinError(1681,14.93651);
   MPass->SetBinError(1682,14.47483);
   MPass->SetBinError(1683,13.36305);
   MPass->SetBinError(1684,11.95787);
   MPass->SetBinError(1685,14.02007);
   MPass->SetBinError(1686,12.89263);
   MPass->SetBinError(1687,12.54274);
   MPass->SetBinError(1688,13.94652);
   MPass->SetBinError(1689,11.93095);
   MPass->SetBinError(1690,13.99782);
   MPass->SetBinError(1691,13.31572);
   MPass->SetBinError(1692,13.64904);
   MPass->SetBinError(1693,13.10204);
   MPass->SetBinError(1694,13.54345);
   MPass->SetBinError(1695,11.66767);
   MPass->SetBinError(1696,12.8882);
   MPass->SetBinError(1697,13.31012);
   MPass->SetBinError(1698,11.14121);
   MPass->SetBinError(1701,13.73297);
   MPass->SetBinError(1702,14.75756);
   MPass->SetBinError(1703,15.01295);
   MPass->SetBinError(1704,15.6285);
   MPass->SetBinError(1705,15.43658);
   MPass->SetBinError(1706,14.21886);
   MPass->SetBinError(1707,15.4467);
   MPass->SetBinError(1708,16.75313);
   MPass->SetBinError(1709,14.5213);
   MPass->SetBinError(1710,14.69611);
   MPass->SetBinError(1711,16.54059);
   MPass->SetBinError(1712,16.43186);
   MPass->SetBinError(1713,14.68685);
   MPass->SetBinError(1714,17.57128);
   MPass->SetBinError(1715,15.41551);
   MPass->SetBinError(1716,14.44927);
   MPass->SetBinError(1717,15.62114);
   MPass->SetBinError(1718,14.85216);
   MPass->SetBinError(1719,13.37356);
   MPass->SetBinError(1720,15.52806);
   MPass->SetBinError(1721,15.1849);
   MPass->SetBinError(1722,14.59429);
   MPass->SetBinError(1723,16.11746);
   MPass->SetBinError(1724,14.93195);
   MPass->SetBinError(1725,16.60296);
   MPass->SetBinError(1726,14.89614);
   MPass->SetBinError(1727,13.80145);
   MPass->SetBinError(1728,12.47952);
   MPass->SetBinError(1729,14.21304);
   MPass->SetBinError(1730,12.97659);
   MPass->SetBinError(1731,13.96095);
   MPass->SetBinError(1732,12.97091);
   MPass->SetBinError(1733,11.81366);
   MPass->SetBinError(1734,13.59165);
   MPass->SetBinError(1735,14.63896);
   MPass->SetBinError(1736,12.47271);
   MPass->SetBinError(1737,13.50154);
   MPass->SetBinError(1738,13.25763);
   MPass->SetBinError(1739,11.95932);
   MPass->SetBinError(1740,13.47015);
   MPass->SetBinError(1741,12.78294);
   MPass->SetBinError(1742,13.79764);
   MPass->SetBinError(1743,13.79613);
   MPass->SetBinError(1744,13.11439);
   MPass->SetBinError(1745,12.39496);
   MPass->SetBinError(1746,11.88422);
   MPass->SetBinError(1747,12.27414);
   MPass->SetBinError(1748,10.15259);
   MPass->SetBinError(1751,12.14415);
   MPass->SetBinError(1752,16.11746);
   MPass->SetBinError(1753,17.01162);
   MPass->SetBinError(1754,14.39601);
   MPass->SetBinError(1755,17.99062);
   MPass->SetBinError(1756,15.53708);
   MPass->SetBinError(1757,17.17977);
   MPass->SetBinError(1758,15.89442);
   MPass->SetBinError(1759,16.25078);
   MPass->SetBinError(1760,17.21407);
   MPass->SetBinError(1761,17.84755);
   MPass->SetBinError(1762,21.43172);
   MPass->SetBinError(1763,16.69604);
   MPass->SetBinError(1764,15.93917);
   MPass->SetBinError(1765,16.31532);
   MPass->SetBinError(1766,17.05493);
   MPass->SetBinError(1767,17.20982);
   MPass->SetBinError(1768,16.11059);
   MPass->SetBinError(1769,16.1449);
   MPass->SetBinError(1770,17.66127);
   MPass->SetBinError(1771,15.87027);
   MPass->SetBinError(1772,15.62114);
   MPass->SetBinError(1773,16.72939);
   MPass->SetBinError(1774,18.32248);
   MPass->SetBinError(1775,15.10678);
   MPass->SetBinError(1776,14.34274);
   MPass->SetBinError(1777,13.96095);
   MPass->SetBinError(1778,13.46382);
   MPass->SetBinError(1779,14.56679);
   MPass->SetBinError(1780,15.21452);
   MPass->SetBinError(1781,13.05102);
   MPass->SetBinError(1782,13.72092);
   MPass->SetBinError(1783,12.17628);
   MPass->SetBinError(1784,14.02957);
   MPass->SetBinError(1785,16.11746);
   MPass->SetBinError(1786,15.32979);
   MPass->SetBinError(1787,11.39158);
   MPass->SetBinError(1788,14.66825);
   MPass->SetBinError(1789,12.14831);
   MPass->SetBinError(1790,13.16098);
   MPass->SetBinError(1791,15.16203);
   MPass->SetBinError(1792,12.55874);
   MPass->SetBinError(1793,13.95541);
   MPass->SetBinError(1794,14.93651);
   MPass->SetBinError(1795,15.32979);
   MPass->SetBinError(1796,14.76325);
   MPass->SetBinError(1797,13.51149);
   MPass->SetBinError(1798,11.29858);
   MPass->SetBinError(1801,12.85034);
   MPass->SetBinError(1802,15.81963);
   MPass->SetBinError(1803,16.17687);
   MPass->SetBinError(1804,16.11746);
   MPass->SetBinError(1805,15.67522);
   MPass->SetBinError(1806,17.66127);
   MPass->SetBinError(1807,16.21605);
   MPass->SetBinError(1808,16.75313);
   MPass->SetBinError(1809,15.34959);
   MPass->SetBinError(1810,15.81963);
   MPass->SetBinError(1811,15.71588);
   MPass->SetBinError(1812,15.99471);
   MPass->SetBinError(1813,15.18206);
   MPass->SetBinError(1814,15.21452);
   MPass->SetBinError(1815,13.95541);
   MPass->SetBinError(1816,15.81963);
   MPass->SetBinError(1817,15.71588);
   MPass->SetBinError(1818,17.21407);
   MPass->SetBinError(1819,15.51105);
   MPass->SetBinError(1820,16.25078);
   MPass->SetBinError(1821,15.34666);
   MPass->SetBinError(1822,15.35802);
   MPass->SetBinError(1823,15.2453);
   MPass->SetBinError(1824,16.11059);
   MPass->SetBinError(1825,14.32244);
   MPass->SetBinError(1826,13.60127);
   MPass->SetBinError(1827,14.95767);
   MPass->SetBinError(1828,14.20359);
   MPass->SetBinError(1829,15.21452);
   MPass->SetBinError(1830,14.5974);
   MPass->SetBinError(1831,15.16913);
   MPass->SetBinError(1832,14.39007);
   MPass->SetBinError(1833,13.14637);
   MPass->SetBinError(1834,12.8882);
   MPass->SetBinError(1835,15.95712);
   MPass->SetBinError(1836,14.26679);
   MPass->SetBinError(1837,11.30106);
   MPass->SetBinError(1838,12.0424);
   MPass->SetBinError(1839,11.87683);
   MPass->SetBinError(1840,11.84661);
   MPass->SetBinError(1841,13.86951);
   MPass->SetBinError(1842,11.92432);
   MPass->SetBinError(1843,14.32244);
   MPass->SetBinError(1844,14.37818);
   MPass->SetBinError(1845,16.87937);
   MPass->SetBinError(1846,12.26759);
   MPass->SetBinError(1847,13.47019);
   MPass->SetBinError(1848,10.44357);
   MPass->SetBinError(1851,16.17778);
   MPass->SetBinError(1852,16.76546);
   MPass->SetBinError(1853,15.87027);
   MPass->SetBinError(1854,17.2628);
   MPass->SetBinError(1855,18.34043);
   MPass->SetBinError(1856,16.87032);
   MPass->SetBinError(1857,16.20103);
   MPass->SetBinError(1858,15.60432);
   MPass->SetBinError(1859,16.49692);
   MPass->SetBinError(1860,15.81231);
   MPass->SetBinError(1861,16.93276);
   MPass->SetBinError(1862,15.60432);
   MPass->SetBinError(1863,14.91905);
   MPass->SetBinError(1864,17.57128);
   MPass->SetBinError(1865,16.74706);
   MPass->SetBinError(1866,15.87027);
   MPass->SetBinError(1867,14.25028);
   MPass->SetBinError(1868,13.80145);
   MPass->SetBinError(1869,15.72381);
   MPass->SetBinError(1870,16.69604);
   MPass->SetBinError(1871,15.62114);
   MPass->SetBinError(1872,16.22035);
   MPass->SetBinError(1873,17.74312);
   MPass->SetBinError(1874,14.44927);
   MPass->SetBinError(1875,13.84804);
   MPass->SetBinError(1876,13.71871);
   MPass->SetBinError(1877,13.226);
   MPass->SetBinError(1878,12.32176);
   MPass->SetBinError(1879,14.02957);
   MPass->SetBinError(1880,13.50154);
   MPass->SetBinError(1881,12.92405);
   MPass->SetBinError(1882,12.69508);
   MPass->SetBinError(1883,13.86951);
   MPass->SetBinError(1884,12.64585);
   MPass->SetBinError(1885,13.01851);
   MPass->SetBinError(1886,13.97544);
   MPass->SetBinError(1887,11.87342);
   MPass->SetBinError(1888,13.31012);
   MPass->SetBinError(1889,12.85034);
   MPass->SetBinError(1890,13.31012);
   MPass->SetBinError(1891,12.55874);
   MPass->SetBinError(1892,12.53899);
   MPass->SetBinError(1893,11.88878);
   MPass->SetBinError(1894,13.77835);
   MPass->SetBinError(1895,12.79433);
   MPass->SetBinError(1896,14.68685);
   MPass->SetBinError(1897,12.89263);
   MPass->SetBinError(1898,10.06369);
   MPass->SetBinError(1901,15.03188);
   MPass->SetBinError(1902,17.47253);
   MPass->SetBinError(1903,18.34043);
   MPass->SetBinError(1904,15.52806);
   MPass->SetBinError(1905,16.38196);
   MPass->SetBinError(1906,16.01086);
   MPass->SetBinError(1907,16.65456);
   MPass->SetBinError(1908,16.28304);
   MPass->SetBinError(1909,15.51461);
   MPass->SetBinError(1910,15.43658);
   MPass->SetBinError(1911,17.57128);
   MPass->SetBinError(1912,16.93276);
   MPass->SetBinError(1913,16.65127);
   MPass->SetBinError(1914,16.0969);
   MPass->SetBinError(1915,16.54059);
   MPass->SetBinError(1916,15.67522);
   MPass->SetBinError(1917,15.60432);
   MPass->SetBinError(1918,15.35802);
   MPass->SetBinError(1919,15.62114);
   MPass->SetBinError(1920,15.32933);
   MPass->SetBinError(1921,15.97054);
   MPass->SetBinError(1922,16.9967);
   MPass->SetBinError(1923,16.25078);
   MPass->SetBinError(1924,15.24848);
   MPass->SetBinError(1925,16.42949);
   MPass->SetBinError(1926,15.08586);
   MPass->SetBinError(1927,16.18899);
   MPass->SetBinError(1928,15.27076);
   MPass->SetBinError(1929,15.91715);
   MPass->SetBinError(1930,14.7257);
   MPass->SetBinError(1931,13.47019);
   MPass->SetBinError(1932,15.25857);
   MPass->SetBinError(1933,14.9543);
   MPass->SetBinError(1934,14.32244);
   MPass->SetBinError(1935,15.43706);
   MPass->SetBinError(1936,15.02467);
   MPass->SetBinError(1937,14.35549);
   MPass->SetBinError(1938,15.99504);
   MPass->SetBinError(1939,12.73393);
   MPass->SetBinError(1940,13.01804);
   MPass->SetBinError(1941,14.15179);
   MPass->SetBinError(1942,14.08553);
   MPass->SetBinError(1943,14.03568);
   MPass->SetBinError(1944,14.28676);
   MPass->SetBinError(1945,14.08553);
   MPass->SetBinError(1946,12.565);
   MPass->SetBinError(1947,15.6285);
   MPass->SetBinError(1948,12.8114);
   MPass->SetBinError(1951,14.81481);
   MPass->SetBinError(1952,16.11231);
   MPass->SetBinError(1953,14.0964);
   MPass->SetBinError(1954,16.97481);
   MPass->SetBinError(1955,15.48713);
   MPass->SetBinError(1956,15.60871);
   MPass->SetBinError(1957,14.25439);
   MPass->SetBinError(1958,15.51105);
   MPass->SetBinError(1959,16.01086);
   MPass->SetBinError(1960,18.19121);
   MPass->SetBinError(1961,14.09501);
   MPass->SetBinError(1962,17.1121);
   MPass->SetBinError(1963,17.08902);
   MPass->SetBinError(1964,15.44608);
   MPass->SetBinError(1965,14.84074);
   MPass->SetBinError(1966,15.1004);
   MPass->SetBinError(1967,16.87032);
   MPass->SetBinError(1968,17.21407);
   MPass->SetBinError(1969,15.72168);
   MPass->SetBinError(1970,16.18899);
   MPass->SetBinError(1971,15.51105);
   MPass->SetBinError(1972,15.18206);
   MPass->SetBinError(1973,16.11059);
   MPass->SetBinError(1974,13.84804);
   MPass->SetBinError(1975,15.6285);
   MPass->SetBinError(1976,13.26488);
   MPass->SetBinError(1977,12.4226);
   MPass->SetBinError(1978,14.3834);
   MPass->SetBinError(1979,14.97415);
   MPass->SetBinError(1980,17.23686);
   MPass->SetBinError(1981,12.32176);
   MPass->SetBinError(1982,14.08734);
   MPass->SetBinError(1983,11.75598);
   MPass->SetBinError(1984,12.8882);
   MPass->SetBinError(1985,13.63548);
   MPass->SetBinError(1986,14.40662);
   MPass->SetBinError(1987,13.86951);
   MPass->SetBinError(1988,13.83951);
   MPass->SetBinError(1989,13.47019);
   MPass->SetBinError(1990,13.32276);
   MPass->SetBinError(1991,14.40849);
   MPass->SetBinError(1992,14.25556);
   MPass->SetBinError(1993,13.01583);
   MPass->SetBinError(1994,13.47015);
   MPass->SetBinError(1995,12.41553);
   MPass->SetBinError(1996,12.10826);
   MPass->SetBinError(1997,13.41837);
   MPass->SetBinError(1998,9.469082);
   MPass->SetBinError(2001,15.74324);
   MPass->SetBinError(2002,14.10295);
   MPass->SetBinError(2003,17.11633);
   MPass->SetBinError(2004,16.76546);
   MPass->SetBinError(2005,15.70785);
   MPass->SetBinError(2006,15.15378);
   MPass->SetBinError(2007,15.83919);
   MPass->SetBinError(2008,15.60432);
   MPass->SetBinError(2009,16.65138);
   MPass->SetBinError(2010,14.39601);
   MPass->SetBinError(2011,14.46237);
   MPass->SetBinError(2012,14.53745);
   MPass->SetBinError(2013,15.17134);
   MPass->SetBinError(2014,16.46892);
   MPass->SetBinError(2015,15.09518);
   MPass->SetBinError(2016,14.6198);
   MPass->SetBinError(2017,15.60432);
   MPass->SetBinError(2018,14.39179);
   MPass->SetBinError(2019,15.91715);
   MPass->SetBinError(2020,16.39131);
   MPass->SetBinError(2021,14.32539);
   MPass->SetBinError(2022,17.74279);
   MPass->SetBinError(2023,14.81983);
   MPass->SetBinError(2024,16.98995);
   MPass->SetBinError(2025,14.45844);
   MPass->SetBinError(2026,15.4467);
   MPass->SetBinError(2027,14.67177);
   MPass->SetBinError(2028,15.02467);
   MPass->SetBinError(2029,14.60921);
   MPass->SetBinError(2030,13.90568);
   MPass->SetBinError(2031,13.73297);
   MPass->SetBinError(2032,13.65969);
   MPass->SetBinError(2033,13.4035);
   MPass->SetBinError(2034,12.4765);
   MPass->SetBinError(2035,13.91567);
   MPass->SetBinError(2036,13.41315);
   MPass->SetBinError(2037,11.73558);
   MPass->SetBinError(2038,13.05205);
   MPass->SetBinError(2039,14.52754);
   MPass->SetBinError(2040,13.9618);
   MPass->SetBinError(2041,13.56768);
   MPass->SetBinError(2042,11.95932);
   MPass->SetBinError(2043,14.32244);
   MPass->SetBinError(2044,13.9706);
   MPass->SetBinError(2045,12.69417);
   MPass->SetBinError(2046,12.28536);
   MPass->SetBinError(2047,14.6198);
   MPass->SetBinError(2048,10.6254);
   MPass->SetBinError(2051,12.81494);
   MPass->SetBinError(2052,15.72168);
   MPass->SetBinError(2053,17.57128);
   MPass->SetBinError(2054,16.42949);
   MPass->SetBinError(2055,17.47037);
   MPass->SetBinError(2056,17.13583);
   MPass->SetBinError(2057,17.36431);
   MPass->SetBinError(2058,18.08858);
   MPass->SetBinError(2059,14.85473);
   MPass->SetBinError(2060,16.21605);
   MPass->SetBinError(2061,16.77108);
   MPass->SetBinError(2062,14.14179);
   MPass->SetBinError(2063,15.60871);
   MPass->SetBinError(2064,15.90161);
   MPass->SetBinError(2065,15.2453);
   MPass->SetBinError(2066,14.93071);
   MPass->SetBinError(2067,15.77185);
   MPass->SetBinError(2068,16.54044);
   MPass->SetBinError(2069,15.25826);
   MPass->SetBinError(2070,17.2628);
   MPass->SetBinError(2071,16.65456);
   MPass->SetBinError(2072,14.19078);
   MPass->SetBinError(2073,17.33863);
   MPass->SetBinError(2074,18.7609);
   MPass->SetBinError(2075,15.71588);
   MPass->SetBinError(2076,13.89153);
   MPass->SetBinError(2077,14.71201);
   MPass->SetBinError(2078,15.03188);
   MPass->SetBinError(2079,14.39179);
   MPass->SetBinError(2080,12.97659);
   MPass->SetBinError(2081,14.25028);
   MPass->SetBinError(2082,15.53685);
   MPass->SetBinError(2083,14.32055);
   MPass->SetBinError(2084,13.47015);
   MPass->SetBinError(2085,15.38096);
   MPass->SetBinError(2086,12.96103);
   MPass->SetBinError(2087,13.6244);
   MPass->SetBinError(2088,15.59078);
   MPass->SetBinError(2089,13.16098);
   MPass->SetBinError(2090,12.06842);
   MPass->SetBinError(2091,13.06493);
   MPass->SetBinError(2092,13.11309);
   MPass->SetBinError(2093,13.40065);
   MPass->SetBinError(2094,14.54435);
   MPass->SetBinError(2095,13.5244);
   MPass->SetBinError(2096,14.04351);
   MPass->SetBinError(2097,13.40065);
   MPass->SetBinError(2098,10.05249);
   MPass->SetBinError(2101,12.60352);
   MPass->SetBinError(2102,15.58033);
   MPass->SetBinError(2103,16.82028);
   MPass->SetBinError(2104,17.99062);
   MPass->SetBinError(2105,16.1449);
   MPass->SetBinError(2106,17.11633);
   MPass->SetBinError(2107,16.87937);
   MPass->SetBinError(2108,15.81231);
   MPass->SetBinError(2109,16.01086);
   MPass->SetBinError(2110,16.98995);
   MPass->SetBinError(2111,15.60871);
   MPass->SetBinError(2112,15.52806);
   MPass->SetBinError(2113,16.89007);
   MPass->SetBinError(2114,15.4467);
   MPass->SetBinError(2115,15.53685);
   MPass->SetBinError(2116,15.89442);
   MPass->SetBinError(2117,15.62964);
   MPass->SetBinError(2118,15.68036);
   MPass->SetBinError(2119,14.54435);
   MPass->SetBinError(2120,15.36598);
   MPass->SetBinError(2121,15.79596);
   MPass->SetBinError(2122,16.96661);
   MPass->SetBinError(2123,14.79681);
   MPass->SetBinError(2124,15.3566);
   MPass->SetBinError(2125,15.81231);
   MPass->SetBinError(2126,13.62624);
   MPass->SetBinError(2127,13.57367);
   MPass->SetBinError(2128,12.13549);
   MPass->SetBinError(2129,14.47483);
   MPass->SetBinError(2130,14.47047);
   MPass->SetBinError(2131,13.31012);
   MPass->SetBinError(2132,15.26348);
   MPass->SetBinError(2133,12.57802);
   MPass->SetBinError(2134,12.78398);
   MPass->SetBinError(2135,12.35448);
   MPass->SetBinError(2136,11.54106);
   MPass->SetBinError(2137,14.12399);
   MPass->SetBinError(2138,13.74527);
   MPass->SetBinError(2139,13.45247);
   MPass->SetBinError(2140,11.28134);
   MPass->SetBinError(2141,13.11309);
   MPass->SetBinError(2142,11.85233);
   MPass->SetBinError(2143,10.99316);
   MPass->SetBinError(2144,13.65969);
   MPass->SetBinError(2145,12.64911);
   MPass->SetBinError(2146,10.19396);
   MPass->SetBinError(2147,10.81832);
   MPass->SetBinError(2148,9.627072);
   MPass->SetBinError(2151,10.77916);
   MPass->SetBinError(2152,17.37224);
   MPass->SetBinError(2153,15.5259);
   MPass->SetBinError(2154,17.23686);
   MPass->SetBinError(2155,18.02904);
   MPass->SetBinError(2156,15.50251);
   MPass->SetBinError(2157,16.52573);
   MPass->SetBinError(2158,15.62114);
   MPass->SetBinError(2159,15.97054);
   MPass->SetBinError(2160,16.61441);
   MPass->SetBinError(2161,16.10627);
   MPass->SetBinError(2162,14.6381);
   MPass->SetBinError(2163,15.69928);
   MPass->SetBinError(2164,16.31532);
   MPass->SetBinError(2165,16.65138);
   MPass->SetBinError(2166,15.09518);
   MPass->SetBinError(2167,15.91049);
   MPass->SetBinError(2168,17.49454);
   MPass->SetBinError(2169,15.1849);
   MPass->SetBinError(2170,13.95541);
   MPass->SetBinError(2171,14.91905);
   MPass->SetBinError(2172,15.60432);
   MPass->SetBinError(2173,15.32933);
   MPass->SetBinError(2174,13.89153);
   MPass->SetBinError(2175,12.60437);
   MPass->SetBinError(2176,13.30595);
   MPass->SetBinError(2177,13.41641);
   MPass->SetBinError(2178,14.55513);
   MPass->SetBinError(2179,14.1491);
   MPass->SetBinError(2180,14.12399);
   MPass->SetBinError(2181,13.97207);
   MPass->SetBinError(2182,13.31572);
   MPass->SetBinError(2183,13.67995);
   MPass->SetBinError(2184,12.78521);
   MPass->SetBinError(2185,14.5974);
   MPass->SetBinError(2186,12.77273);
   MPass->SetBinError(2187,14.0001);
   MPass->SetBinError(2188,13.47015);
   MPass->SetBinError(2189,12.10467);
   MPass->SetBinError(2190,12.46105);
   MPass->SetBinError(2191,13.31572);
   MPass->SetBinError(2192,13.35465);
   MPass->SetBinError(2193,12.32437);
   MPass->SetBinError(2194,12.15301);
   MPass->SetBinError(2195,14.20359);
   MPass->SetBinError(2196,12.19631);
   MPass->SetBinError(2197,11.16451);
   MPass->SetBinError(2198,9.973075);
   MPass->SetBinError(2201,13.35465);
   MPass->SetBinError(2202,17.39262);
   MPass->SetBinError(2203,16.54044);
   MPass->SetBinError(2204,17.80033);
   MPass->SetBinError(2205,15.93917);
   MPass->SetBinError(2206,16.98995);
   MPass->SetBinError(2207,19.24501);
   MPass->SetBinError(2208,16.83996);
   MPass->SetBinError(2209,14.03635);
   MPass->SetBinError(2210,15.01295);
   MPass->SetBinError(2211,17.30737);
   MPass->SetBinError(2212,17.08384);
   MPass->SetBinError(2213,19.32852);
   MPass->SetBinError(2214,16.49295);
   MPass->SetBinError(2215,17.74279);
   MPass->SetBinError(2216,15.32933);
   MPass->SetBinError(2217,15.13026);
   MPass->SetBinError(2218,14.66083);
   MPass->SetBinError(2219,18.48506);
   MPass->SetBinError(2220,16.04105);
   MPass->SetBinError(2221,15.89442);
   MPass->SetBinError(2222,15.32933);
   MPass->SetBinError(2223,15.0448);
   MPass->SetBinError(2224,14.21886);
   MPass->SetBinError(2225,18.23804);
   MPass->SetBinError(2226,14.86078);
   MPass->SetBinError(2227,15.89568);
   MPass->SetBinError(2228,13.91567);
   MPass->SetBinError(2229,15.81963);
   MPass->SetBinError(2230,14.81481);
   MPass->SetBinError(2231,13.14144);
   MPass->SetBinError(2232,14.35549);
   MPass->SetBinError(2233,14.86078);
   MPass->SetBinError(2234,13.36689);
   MPass->SetBinError(2235,15.91283);
   MPass->SetBinError(2236,15.17868);
   MPass->SetBinError(2237,13.36305);
   MPass->SetBinError(2238,14.39179);
   MPass->SetBinError(2239,13.01583);
   MPass->SetBinError(2240,13.91487);
   MPass->SetBinError(2241,13.60127);
   MPass->SetBinError(2242,12.24973);
   MPass->SetBinError(2243,13.13259);
   MPass->SetBinError(2244,13.68603);
   MPass->SetBinError(2245,14.60921);
   MPass->SetBinError(2246,13.4035);
   MPass->SetBinError(2247,13.11309);
   MPass->SetBinError(2248,11.11941);
   MPass->SetBinError(2251,13.28032);
   MPass->SetBinError(2252,16.3926);
   MPass->SetBinError(2253,15.62114);
   MPass->SetBinError(2254,16.17687);
   MPass->SetBinError(2255,15.34959);
   MPass->SetBinError(2256,15.91715);
   MPass->SetBinError(2257,16.87937);
   MPass->SetBinError(2258,16.98995);
   MPass->SetBinError(2259,16.76429);
   MPass->SetBinError(2260,18.32248);
   MPass->SetBinError(2261,15.08586);
   MPass->SetBinError(2262,16.11231);
   MPass->SetBinError(2263,15.69928);
   MPass->SetBinError(2264,15.01722);
   MPass->SetBinError(2265,15.29679);
   MPass->SetBinError(2266,15.0682);
   MPass->SetBinError(2267,15.34666);
   MPass->SetBinError(2268,14.93071);
   MPass->SetBinError(2269,16.39131);
   MPass->SetBinError(2270,16.16654);
   MPass->SetBinError(2271,15.01314);
   MPass->SetBinError(2272,16.63829);
   MPass->SetBinError(2273,13.96679);
   MPass->SetBinError(2274,15.81231);
   MPass->SetBinError(2275,14.03635);
   MPass->SetBinError(2276,14.37818);
   MPass->SetBinError(2277,14.34376);
   MPass->SetBinError(2278,13.25763);
   MPass->SetBinError(2279,12.61705);
   MPass->SetBinError(2280,13.73297);
   MPass->SetBinError(2281,14.37919);
   MPass->SetBinError(2282,12.72496);
   MPass->SetBinError(2283,12.97659);
   MPass->SetBinError(2284,13.96095);
   MPass->SetBinError(2285,13.33717);
   MPass->SetBinError(2286,13.11439);
   MPass->SetBinError(2287,14.66825);
   MPass->SetBinError(2288,15.32979);
   MPass->SetBinError(2289,11.65486);
   MPass->SetBinError(2290,12.65606);
   MPass->SetBinError(2291,14.93071);
   MPass->SetBinError(2292,15.4467);
   MPass->SetBinError(2293,11.63661);
   MPass->SetBinError(2294,12.38554);
   MPass->SetBinError(2295,11.4803);
   MPass->SetBinError(2296,11.71333);
   MPass->SetBinError(2297,10.37331);
   MPass->SetBinError(2298,8.951016);
   MPass->SetBinError(2301,14.55513);
   MPass->SetBinError(2302,14.85473);
   MPass->SetBinError(2303,13.89153);
   MPass->SetBinError(2304,15.17868);
   MPass->SetBinError(2305,16.63829);
   MPass->SetBinError(2306,16.20103);
   MPass->SetBinError(2307,15.5259);
   MPass->SetBinError(2308,17.08902);
   MPass->SetBinError(2309,15.38016);
   MPass->SetBinError(2310,16.11231);
   MPass->SetBinError(2311,18.08858);
   MPass->SetBinError(2312,16.76546);
   MPass->SetBinError(2313,14.78594);
   MPass->SetBinError(2314,15.91283);
   MPass->SetBinError(2315,15.26348);
   MPass->SetBinError(2316,13.33717);
   MPass->SetBinError(2317,16.22035);
   MPass->SetBinError(2318,17.17977);
   MPass->SetBinError(2319,15.89442);
   MPass->SetBinError(2320,14.98405);
   MPass->SetBinError(2321,15.89568);
   MPass->SetBinError(2322,15.80216);
   MPass->SetBinError(2323,16.31903);
   MPass->SetBinError(2324,14.61368);
   MPass->SetBinError(2325,13.80145);
   MPass->SetBinError(2326,16.11059);
   MPass->SetBinError(2327,11.59621);
   MPass->SetBinError(2328,12.80869);
   MPass->SetBinError(2329,14.37818);
   MPass->SetBinError(2330,12.80869);
   MPass->SetBinError(2331,13.27744);
   MPass->SetBinError(2332,13.77835);
   MPass->SetBinError(2333,13.32276);
   MPass->SetBinError(2334,13.30595);
   MPass->SetBinError(2335,14.45844);
   MPass->SetBinError(2336,14.15759);
   MPass->SetBinError(2337,13.11309);
   MPass->SetBinError(2338,12.26759);
   MPass->SetBinError(2339,12.03987);
   MPass->SetBinError(2340,12.60812);
   MPass->SetBinError(2341,16.31532);
   MPass->SetBinError(2342,13.34601);
   MPass->SetBinError(2343,11.13101);
   MPass->SetBinError(2344,12.72496);
   MPass->SetBinError(2345,11.54873);
   MPass->SetBinError(2346,13.85799);
   MPass->SetBinError(2347,12.17628);
   MPass->SetBinError(2348,8.951016);
   MPass->SetBinError(2351,13.1304);
   MPass->SetBinError(2352,15.15378);
   MPass->SetBinError(2353,17.94273);
   MPass->SetBinError(2354,17.88437);
   MPass->SetBinError(2355,15.52806);
   MPass->SetBinError(2356,16.72939);
   MPass->SetBinError(2357,16.25078);
   MPass->SetBinError(2358,16.35877);
   MPass->SetBinError(2359,15.45724);
   MPass->SetBinError(2360,15.91715);
   MPass->SetBinError(2361,19.09764);
   MPass->SetBinError(2362,14.84958);
   MPass->SetBinError(2363,15.27631);
   MPass->SetBinError(2364,15.36598);
   MPass->SetBinError(2365,14.60111);
   MPass->SetBinError(2366,15.81963);
   MPass->SetBinError(2367,17.33863);
   MPass->SetBinError(2368,16.11231);
   MPass->SetBinError(2369,15.4194);
   MPass->SetBinError(2370,16.72187);
   MPass->SetBinError(2371,14.93195);
   MPass->SetBinError(2372,14.98361);
   MPass->SetBinError(2373,15.81231);
   MPass->SetBinError(2374,15.90161);
   MPass->SetBinError(2375,16.75313);
   MPass->SetBinError(2376,17.74279);
   MPass->SetBinError(2377,13.8386);
   MPass->SetBinError(2378,13.77835);
   MPass->SetBinError(2379,13.01583);
   MPass->SetBinError(2380,13.85799);
   MPass->SetBinError(2381,14.67723);
   MPass->SetBinError(2382,15.97054);
   MPass->SetBinError(2383,13.94652);
   MPass->SetBinError(2384,15.16203);
   MPass->SetBinError(2385,14.60111);
   MPass->SetBinError(2386,13.18518);
   MPass->SetBinError(2387,13.89297);
   MPass->SetBinError(2388,14.69719);
   MPass->SetBinError(2389,12.8114);
   MPass->SetBinError(2390,15.13333);
   MPass->SetBinError(2391,16.41538);
   MPass->SetBinError(2392,13.29188);
   MPass->SetBinError(2393,13.84852);
   MPass->SetBinError(2394,13.46525);
   MPass->SetBinError(2395,12.53899);
   MPass->SetBinError(2396,12.13549);
   MPass->SetBinError(2397,13.41837);
   MPass->SetBinError(2398,9.825685);
   MPass->SetBinError(2401,12.89263);
   MPass->SetBinError(2402,16.42862);
   MPass->SetBinError(2403,15.71588);
   MPass->SetBinError(2404,18.48506);
   MPass->SetBinError(2405,15.67522);
   MPass->SetBinError(2406,16.10627);
   MPass->SetBinError(2407,16.1449);
   MPass->SetBinError(2408,17.60516);
   MPass->SetBinError(2409,17.30737);
   MPass->SetBinError(2410,17.60613);
   MPass->SetBinError(2411,15.15378);
   MPass->SetBinError(2412,17.2628);
   MPass->SetBinError(2413,15.18818);
   MPass->SetBinError(2414,17.60516);
   MPass->SetBinError(2415,17.94273);
   MPass->SetBinError(2416,15.26861);
   MPass->SetBinError(2417,16.06197);
   MPass->SetBinError(2418,16.49295);
   MPass->SetBinError(2419,16.41538);
   MPass->SetBinError(2420,15.10155);
   MPass->SetBinError(2421,17.84755);
   MPass->SetBinError(2422,15.69928);
   MPass->SetBinError(2423,17.70781);
   MPass->SetBinError(2424,16.5393);
   MPass->SetBinError(2425,14.21886);
   MPass->SetBinError(2426,13.89153);
   MPass->SetBinError(2427,12.57802);
   MPass->SetBinError(2428,14.10719);
   MPass->SetBinError(2429,14.77356);
   MPass->SetBinError(2430,14.02957);
   MPass->SetBinError(2431,14.18941);
   MPass->SetBinError(2432,13.95541);
   MPass->SetBinError(2433,13.6244);
   MPass->SetBinError(2434,13.99532);
   MPass->SetBinError(2435,13.68603);
   MPass->SetBinError(2436,13.18518);
   MPass->SetBinError(2437,13.05205);
   MPass->SetBinError(2438,15.0448);
   MPass->SetBinError(2439,13.76389);
   MPass->SetBinError(2440,12.59075);
   MPass->SetBinError(2441,14.28676);
   MPass->SetBinError(2442,13.51149);
   MPass->SetBinError(2443,13.57455);
   MPass->SetBinError(2444,12.56883);
   MPass->SetBinError(2445,14.05929);
   MPass->SetBinError(2446,12.73393);
   MPass->SetBinError(2447,11.82041);
   MPass->SetBinError(2448,9.447659);
   MPass->SetBinError(2451,13.07495);
   MPass->SetBinError(2452,17.94273);
   MPass->SetBinError(2453,15.36598);
   MPass->SetBinError(2454,14.6911);
   MPass->SetBinError(2455,16.81316);
   MPass->SetBinError(2456,17.13583);
   MPass->SetBinError(2457,17.80033);
   MPass->SetBinError(2458,16.66667);
   MPass->SetBinError(2459,17.57128);
   MPass->SetBinError(2460,17.27737);
   MPass->SetBinError(2461,18.17728);
   MPass->SetBinError(2462,16.84676);
   MPass->SetBinError(2463,17.05493);
   MPass->SetBinError(2464,15.83919);
   MPass->SetBinError(2465,15.9594);
   MPass->SetBinError(2466,14.76972);
   MPass->SetBinError(2467,16.31903);
   MPass->SetBinError(2468,16.35877);
   MPass->SetBinError(2469,16.54044);
   MPass->SetBinError(2470,17.27737);
   MPass->SetBinError(2471,15.99471);
   MPass->SetBinError(2472,16.07272);
   MPass->SetBinError(2473,16.60623);
   MPass->SetBinError(2474,16.28304);
   MPass->SetBinError(2475,15.09691);
   MPass->SetBinError(2476,13.54345);
   MPass->SetBinError(2477,14.27759);
   MPass->SetBinError(2478,13.86951);
   MPass->SetBinError(2479,15.52806);
   MPass->SetBinError(2480,15.01295);
   MPass->SetBinError(2481,12.08032);
   MPass->SetBinError(2482,14.85216);
   MPass->SetBinError(2483,14.21886);
   MPass->SetBinError(2484,13.20558);
   MPass->SetBinError(2485,14.83766);
   MPass->SetBinError(2486,14.85216);
   MPass->SetBinError(2487,14.28676);
   MPass->SetBinError(2488,16.63623);
   MPass->SetBinError(2489,13.27744);
   MPass->SetBinError(2490,13.47019);
   MPass->SetBinError(2491,13.89153);
   MPass->SetBinError(2492,13.91487);
   MPass->SetBinError(2493,14.25439);
   MPass->SetBinError(2494,14.62019);
   MPass->SetBinError(2495,12.76679);
   MPass->SetBinError(2496,12.14839);
   MPass->SetBinError(2497,14.42506);
   MPass->SetBinError(2498,10.6397);
   MPass->SetBinError(2501,13.28032);
   MPass->SetBinError(2502,15.18818);
   MPass->SetBinError(2503,17.2628);
   MPass->SetBinError(2504,19.24501);
   MPass->SetBinError(2505,17.54116);
   MPass->SetBinError(2506,14.39493);
   MPass->SetBinError(2507,17.67767);
   MPass->SetBinError(2508,16.16654);
   MPass->SetBinError(2509,17.39262);
   MPass->SetBinError(2510,15.56791);
   MPass->SetBinError(2511,18.80902);
   MPass->SetBinError(2512,17.94273);
   MPass->SetBinError(2513,16.90309);
   MPass->SetBinError(2514,16.27318);
   MPass->SetBinError(2515,17.5254);
   MPass->SetBinError(2516,17.02513);
   MPass->SetBinError(2517,17.01162);
   MPass->SetBinError(2518,17.17977);
   MPass->SetBinError(2519,16.31903);
   MPass->SetBinError(2520,15.91115);
   MPass->SetBinError(2521,16.04105);
   MPass->SetBinError(2522,15.74107);
   MPass->SetBinError(2523,16.31903);
   MPass->SetBinError(2524,14.10327);
   MPass->SetBinError(2525,14.46985);
   MPass->SetBinError(2526,16.72939);
   MPass->SetBinError(2527,14.74321);
   MPass->SetBinError(2528,16.11231);
   MPass->SetBinError(2529,13.97855);
   MPass->SetBinError(2530,13.59316);
   MPass->SetBinError(2531,15.64828);
   MPass->SetBinError(2532,13.59705);
   MPass->SetBinError(2533,13.91386);
   MPass->SetBinError(2534,15.21718);
   MPass->SetBinError(2535,16.76546);
   MPass->SetBinError(2536,15.83919);
   MPass->SetBinError(2537,13.80766);
   MPass->SetBinError(2538,16.71074);
   MPass->SetBinError(2539,13.89153);
   MPass->SetBinError(2540,15.60432);
   MPass->SetBinError(2541,14.76972);
   MPass->SetBinError(2542,13.95541);
   MPass->SetBinError(2543,13.72044);
   MPass->SetBinError(2544,14.60111);
   MPass->SetBinError(2545,13.77831);
   MPass->SetBinError(2546,12.27414);
   MPass->SetBinError(2547,15.81231);
   MPass->SetBinError(2548,10.19215);
   MPass->SetBinError(2551,15.23779);
   MPass->SetBinError(2552,15.01639);
   MPass->SetBinError(2553,15.27631);
   MPass->SetBinError(2554,16.07272);
   MPass->SetBinError(2555,16.4399);
   MPass->SetBinError(2556,16.58132);
   MPass->SetBinError(2557,16.21161);
   MPass->SetBinError(2558,17.74312);
   MPass->SetBinError(2559,15.87027);
   MPass->SetBinError(2560,15.60871);
   MPass->SetBinError(2561,18.08858);
   MPass->SetBinError(2562,16.38196);
   MPass->SetBinError(2563,17.14986);
   MPass->SetBinError(2564,14.28022);
   MPass->SetBinError(2565,15.43033);
   MPass->SetBinError(2566,15.10155);
   MPass->SetBinError(2567,16.90309);
   MPass->SetBinError(2568,17.39262);
   MPass->SetBinError(2569,16.22214);
   MPass->SetBinError(2570,16.27318);
   MPass->SetBinError(2571,17.47037);
   MPass->SetBinError(2572,14.40926);
   MPass->SetBinError(2573,17.54116);
   MPass->SetBinError(2574,15.25826);
   MPass->SetBinError(2575,14.86078);
   MPass->SetBinError(2576,14.05929);
   MPass->SetBinError(2577,13.56768);
   MPass->SetBinError(2578,15.57485);
   MPass->SetBinError(2579,13.28128);
   MPass->SetBinError(2580,14.5974);
   MPass->SetBinError(2581,14.84074);
   MPass->SetBinError(2582,14.21304);
   MPass->SetBinError(2583,14.93651);
   MPass->SetBinError(2584,14.44927);
   MPass->SetBinError(2585,16.41538);
   MPass->SetBinError(2586,16.85991);
   MPass->SetBinError(2587,15.17868);
   MPass->SetBinError(2588,14.25028);
   MPass->SetBinError(2589,13.99532);
   MPass->SetBinError(2590,15.35802);
   MPass->SetBinError(2591,15.3314);
   MPass->SetBinError(2592,13.89947);
   MPass->SetBinError(2593,15.91283);
   MPass->SetBinError(2594,12.50518);
   MPass->SetBinError(2595,16.22035);
   MPass->SetBinError(2596,14.08577);
   MPass->SetBinError(2597,13.99532);
   MPass->SetBinError(2598,11.22769);
   MPass->SetBinError(2601,16.08963);
   MPass->SetBinError(2602,16.20103);
   MPass->SetBinError(2603,16.35877);
   MPass->SetBinError(2604,15.97054);
   MPass->SetBinError(2605,15.03119);
   MPass->SetBinError(2606,15.70454);
   MPass->SetBinError(2607,15.91115);
   MPass->SetBinError(2608,15.51461);
   MPass->SetBinError(2609,15.81139);
   MPass->SetBinError(2610,15.27631);
   MPass->SetBinError(2611,17.20982);
   MPass->SetBinError(2612,16.21161);
   MPass->SetBinError(2613,16.25078);
   MPass->SetBinError(2614,17.60516);
   MPass->SetBinError(2615,17.66127);
   MPass->SetBinError(2616,15.83919);
   MPass->SetBinError(2617,15.3314);
   MPass->SetBinError(2618,16.61441);
   MPass->SetBinError(2619,16.22214);
   MPass->SetBinError(2620,15.90161);
   MPass->SetBinError(2621,16.89007);
   MPass->SetBinError(2622,14.21261);
   MPass->SetBinError(2623,16.81316);
   MPass->SetBinError(2624,15.16203);
   MPass->SetBinError(2625,15.91487);
   MPass->SetBinError(2626,14.10295);
   MPass->SetBinError(2627,16.08736);
   MPass->SetBinError(2628,15.44608);
   MPass->SetBinError(2629,15.26861);
   MPass->SetBinError(2630,14.12399);
   MPass->SetBinError(2631,14.52754);
   MPass->SetBinError(2632,15.09518);
   MPass->SetBinError(2633,15.17868);
   MPass->SetBinError(2634,15.72168);
   MPass->SetBinError(2635,14.85216);
   MPass->SetBinError(2636,15.18235);
   MPass->SetBinError(2637,14.93195);
   MPass->SetBinError(2638,15.58033);
   MPass->SetBinError(2639,16.52573);
   MPass->SetBinError(2640,15.43706);
   MPass->SetBinError(2641,14.84074);
   MPass->SetBinError(2642,14.02007);
   MPass->SetBinError(2643,13.25763);
   MPass->SetBinError(2644,15.4467);
   MPass->SetBinError(2645,15.63694);
   MPass->SetBinError(2646,13.95541);
   MPass->SetBinError(2647,14.93071);
   MPass->SetBinError(2648,10.40418);
   MPass->SetBinError(2651,12.8114);
   MPass->SetBinError(2652,15.08586);
   MPass->SetBinError(2653,15.66308);
   MPass->SetBinError(2654,15.3314);
   MPass->SetBinError(2655,16.60623);
   MPass->SetBinError(2656,18.32924);
   MPass->SetBinError(2657,16.11646);
   MPass->SetBinError(2658,16.60623);
   MPass->SetBinError(2659,15.64474);
   MPass->SetBinError(2660,16.16654);
   MPass->SetBinError(2661,15.9594);
   MPass->SetBinError(2662,17.14986);
   MPass->SetBinError(2663,15.07557);
   MPass->SetBinError(2664,16.49295);
   MPass->SetBinError(2665,17.80033);
   MPass->SetBinError(2666,15.80216);
   MPass->SetBinError(2667,17.67767);
   MPass->SetBinError(2668,15.66308);
   MPass->SetBinError(2669,15.03119);
   MPass->SetBinError(2670,15.42219);
   MPass->SetBinError(2671,16.60623);
   MPass->SetBinError(2672,15.83919);
   MPass->SetBinError(2673,17.66127);
   MPass->SetBinError(2674,15.91283);
   MPass->SetBinError(2675,14.30235);
   MPass->SetBinError(2676,14.32539);
   MPass->SetBinError(2677,14.69719);
   MPass->SetBinError(2678,14.97415);
   MPass->SetBinError(2679,13.89999);
   MPass->SetBinError(2680,14.76325);
   MPass->SetBinError(2681,14.74321);
   MPass->SetBinError(2682,13.45581);
   MPass->SetBinError(2683,14.25439);
   MPass->SetBinError(2684,16.22035);
   MPass->SetBinError(2685,15.67522);
   MPass->SetBinError(2686,14.15179);
   MPass->SetBinError(2687,15.99471);
   MPass->SetBinError(2688,16.54059);
   MPass->SetBinError(2689,15.17134);
   MPass->SetBinError(2690,15.18206);
   MPass->SetBinError(2691,15.58033);
   MPass->SetBinError(2692,15.43658);
   MPass->SetBinError(2693,13.28128);
   MPass->SetBinError(2694,13.91386);
   MPass->SetBinError(2695,13.78407);
   MPass->SetBinError(2696,13.99532);
   MPass->SetBinError(2697,14.85216);
   MPass->SetBinError(2698,12.72496);
   MPass->SetBinError(2701,13.5167);
   MPass->SetBinError(2702,16.0969);
   MPass->SetBinError(2703,18.48506);
   MPass->SetBinError(2704,16.4399);
   MPass->SetBinError(2705,15.61738);
   MPass->SetBinError(2706,16.90309);
   MPass->SetBinError(2707,15.70454);
   MPass->SetBinError(2708,17.2628);
   MPass->SetBinError(2709,14.98361);
   MPass->SetBinError(2710,18.10715);
   MPass->SetBinError(2711,16.42862);
   MPass->SetBinError(2712,16.25078);
   MPass->SetBinError(2713,15.43033);
   MPass->SetBinError(2714,16.4399);
   MPass->SetBinError(2715,16.60623);
   MPass->SetBinError(2716,16.11646);
   MPass->SetBinError(2717,16.10627);
   MPass->SetBinError(2718,16.49295);
   MPass->SetBinError(2719,16.65456);
   MPass->SetBinError(2720,17.81742);
   MPass->SetBinError(2721,15.18818);
   MPass->SetBinError(2722,17.33863);
   MPass->SetBinError(2723,15.1168);
   MPass->SetBinError(2724,17.63316);
   MPass->SetBinError(2725,15.53685);
   MPass->SetBinError(2726,14.112);
   MPass->SetBinError(2727,14.9543);
   MPass->SetBinError(2728,13.26323);
   MPass->SetBinError(2729,14.93195);
   MPass->SetBinError(2730,13.7465);
   MPass->SetBinError(2731,14.39007);
   MPass->SetBinError(2732,15.40989);
   MPass->SetBinError(2733,13.71871);
   MPass->SetBinError(2734,14.69611);
   MPass->SetBinError(2735,12.61521);
   MPass->SetBinError(2736,15.34959);
   MPass->SetBinError(2737,13.95541);
   MPass->SetBinError(2738,14.84074);
   MPass->SetBinError(2739,15.51105);
   MPass->SetBinError(2740,15.1849);
   MPass->SetBinError(2741,14.14179);
   MPass->SetBinError(2742,14.10719);
   MPass->SetBinError(2743,14.15179);
   MPass->SetBinError(2744,13.15519);
   MPass->SetBinError(2745,15.18206);
   MPass->SetBinError(2746,13.56712);
   MPass->SetBinError(2747,13.89999);
   MPass->SetBinError(2748,10.06238);
   MPass->SetBinError(2751,16.76546);
   MPass->SetBinError(2752,17.01162);
   MPass->SetBinError(2753,18.02904);
   MPass->SetBinError(2754,16.32993);
   MPass->SetBinError(2755,16.78363);
   MPass->SetBinError(2756,16.10627);
   MPass->SetBinError(2757,14.79681);
   MPass->SetBinError(2758,17.54116);
   MPass->SetBinError(2759,15.85876);
   MPass->SetBinError(2760,17.08384);
   MPass->SetBinError(2761,17.67767);
   MPass->SetBinError(2762,14.61111);
   MPass->SetBinError(2763,14.50358);
   MPass->SetBinError(2764,17.60516);
   MPass->SetBinError(2765,17.80033);
   MPass->SetBinError(2766,16.49295);
   MPass->SetBinError(2767,15.97054);
   MPass->SetBinError(2768,17.30737);
   MPass->SetBinError(2769,16.00296);
   MPass->SetBinError(2770,16.54044);
   MPass->SetBinError(2771,16.31903);
   MPass->SetBinError(2772,16.31903);
   MPass->SetBinError(2773,16.00296);
   MPass->SetBinError(2774,17.08902);
   MPass->SetBinError(2775,14.84074);
   MPass->SetBinError(2776,15.71588);
   MPass->SetBinError(2777,15.72168);
   MPass->SetBinError(2778,13.93206);
   MPass->SetBinError(2779,14.35549);
   MPass->SetBinError(2780,13.63404);
   MPass->SetBinError(2781,14.81138);
   MPass->SetBinError(2782,14.18148);
   MPass->SetBinError(2783,14.28676);
   MPass->SetBinError(2784,14.99907);
   MPass->SetBinError(2785,13.07695);
   MPass->SetBinError(2786,13.73297);
   MPass->SetBinError(2787,13.65969);
   MPass->SetBinError(2788,14.69611);
   MPass->SetBinError(2789,12.7389);
   MPass->SetBinError(2790,14.59429);
   MPass->SetBinError(2791,16.65138);
   MPass->SetBinError(2792,13.97544);
   MPass->SetBinError(2793,13.41837);
   MPass->SetBinError(2794,16.30717);
   MPass->SetBinError(2795,13.72092);
   MPass->SetBinError(2796,14.81138);
   MPass->SetBinError(2797,15.15378);
   MPass->SetBinError(2798,12.12161);
   MPass->SetBinError(2801,15.1129);
   MPass->SetBinError(2802,15.77185);
   MPass->SetBinError(2803,18.56953);
   MPass->SetBinError(2804,15.81139);
   MPass->SetBinError(2805,16.78363);
   MPass->SetBinError(2806,16.4399);
   MPass->SetBinError(2807,17.40777);
   MPass->SetBinError(2808,16.78363);
   MPass->SetBinError(2809,15.01639);
   MPass->SetBinError(2810,16.38196);
   MPass->SetBinError(2811,16.11646);
   MPass->SetBinError(2812,17.54116);
   MPass->SetBinError(2813,16.42862);
   MPass->SetBinError(2814,16.4399);
   MPass->SetBinError(2815,17.81742);
   MPass->SetBinError(2816,16.31903);
   MPass->SetBinError(2817,18.02904);
   MPass->SetBinError(2818,16.55212);
   MPass->SetBinError(2819,17.66127);
   MPass->SetBinError(2820,16.06197);
   MPass->SetBinError(2821,16.60623);
   MPass->SetBinError(2822,17.13583);
   MPass->SetBinError(2823,14.94702);
   MPass->SetBinError(2824,14.91905);
   MPass->SetBinError(2825,16.72939);
   MPass->SetBinError(2826,14.69611);
   MPass->SetBinError(2827,13.91386);
   MPass->SetBinError(2828,13.91487);
   MPass->SetBinError(2829,14.18097);
   MPass->SetBinError(2830,14.03635);
   MPass->SetBinError(2831,15.32874);
   MPass->SetBinError(2832,17.88263);
   MPass->SetBinError(2833,13.4742);
   MPass->SetBinError(2834,14.11534);
   MPass->SetBinError(2835,15.13026);
   MPass->SetBinError(2836,13.90568);
   MPass->SetBinError(2837,13.82841);
   MPass->SetBinError(2838,13.95541);
   MPass->SetBinError(2839,14.30802);
   MPass->SetBinError(2840,14.91905);
   MPass->SetBinError(2841,15.00177);
   MPass->SetBinError(2842,14.54435);
   MPass->SetBinError(2843,13.20893);
   MPass->SetBinError(2844,13.76606);
   MPass->SetBinError(2845,13.20893);
   MPass->SetBinError(2846,13.72092);
   MPass->SetBinError(2847,13.4573);
   MPass->SetBinError(2848,10.19629);
   MPass->SetBinError(2851,14.32244);
   MPass->SetBinError(2852,17.39262);
   MPass->SetBinError(2853,19.89355);
   MPass->SetBinError(2854,16.72187);
   MPass->SetBinError(2855,17.54116);
   MPass->SetBinError(2856,17.02513);
   MPass->SetBinError(2857,16.07272);
   MPass->SetBinError(2858,16.60623);
   MPass->SetBinError(2859,16.10627);
   MPass->SetBinError(2860,17.20982);
   MPass->SetBinError(2861,17.60516);
   MPass->SetBinError(2862,15.45724);
   MPass->SetBinError(2863,15.61738);
   MPass->SetBinError(2864,17.14986);
   MPass->SetBinError(2865,16.1449);
   MPass->SetBinError(2866,16.27318);
   MPass->SetBinError(2867,16.06197);
   MPass->SetBinError(2868,17.34188);
   MPass->SetBinError(2869,16.83996);
   MPass->SetBinError(2870,16.11646);
   MPass->SetBinError(2871,17.60516);
   MPass->SetBinError(2872,16.17687);
   MPass->SetBinError(2873,15.60871);
   MPass->SetBinError(2874,15.01314);
   MPass->SetBinError(2875,14.46963);
   MPass->SetBinError(2876,15.71588);
   MPass->SetBinError(2877,15.2453);
   MPass->SetBinError(2878,13.226);
   MPass->SetBinError(2879,14.23877);
   MPass->SetBinError(2880,13.34717);
   MPass->SetBinError(2881,13.60127);
   MPass->SetBinError(2882,16.65138);
   MPass->SetBinError(2883,14.66825);
   MPass->SetBinError(2884,16.72939);
   MPass->SetBinError(2885,14.46402);
   MPass->SetBinError(2886,13.55069);
   MPass->SetBinError(2887,15.01314);
   MPass->SetBinError(2888,11.87342);
   MPass->SetBinError(2889,13.41315);
   MPass->SetBinError(2890,13.99532);
   MPass->SetBinError(2891,14.97415);
   MPass->SetBinError(2892,15.01314);
   MPass->SetBinError(2893,14.27759);
   MPass->SetBinError(2894,14.85216);
   MPass->SetBinError(2895,14.68685);
   MPass->SetBinError(2896,13.53297);
   MPass->SetBinError(2897,13.53629);
   MPass->SetBinError(2898,10.63574);
   MPass->SetBinError(2901,13.64904);
   MPass->SetBinError(2902,16.39131);
   MPass->SetBinError(2903,16.89007);
   MPass->SetBinError(2904,17.27737);
   MPass->SetBinError(2905,17.02513);
   MPass->SetBinError(2906,16.54044);
   MPass->SetBinError(2907,15.0448);
   MPass->SetBinError(2908,16.55212);
   MPass->SetBinError(2909,17.60516);
   MPass->SetBinError(2910,16.66667);
   MPass->SetBinError(2911,17.14986);
   MPass->SetBinError(2912,19.61161);
   MPass->SetBinError(2913,16.1449);
   MPass->SetBinError(2914,16.16654);
   MPass->SetBinError(2915,17.47037);
   MPass->SetBinError(2916,15.90161);
   MPass->SetBinError(2917,17.20982);
   MPass->SetBinError(2918,15.77185);
   MPass->SetBinError(2919,16.84676);
   MPass->SetBinError(2920,16.01282);
   MPass->SetBinError(2921,17.08384);
   MPass->SetBinError(2922,17.02513);
   MPass->SetBinError(2923,16.38196);
   MPass->SetBinError(2924,14.48435);
   MPass->SetBinError(2925,14.52754);
   MPass->SetBinError(2926,15.91283);
   MPass->SetBinError(2927,14.15179);
   MPass->SetBinError(2928,16.97481);
   MPass->SetBinError(2929,13.83951);
   MPass->SetBinError(2930,13.99532);
   MPass->SetBinError(2931,14.66825);
   MPass->SetBinError(2932,14.83766);
   MPass->SetBinError(2933,14.1491);
   MPass->SetBinError(2934,13.45086);
   MPass->SetBinError(2935,13.82841);
   MPass->SetBinError(2936,13.14358);
   MPass->SetBinError(2937,13.71582);
   MPass->SetBinError(2938,13.91287);
   MPass->SetBinError(2939,13.59986);
   MPass->SetBinError(2940,14.21304);
   MPass->SetBinError(2941,13.70508);
   MPass->SetBinError(2942,15.29679);
   MPass->SetBinError(2943,14.59429);
   MPass->SetBinError(2944,16.17687);
   MPass->SetBinError(2945,14.5213);
   MPass->SetBinError(2946,14.18148);
   MPass->SetBinError(2947,13.95541);
   MPass->SetBinError(2948,10.94085);
   MPass->SetBinError(2951,11.9218);
   MPass->SetBinError(2952,16.81316);
   MPass->SetBinError(2953,17.08384);
   MPass->SetBinError(2954,16.25078);
   MPass->SetBinError(2955,16.90309);
   MPass->SetBinError(2956,17.66127);
   MPass->SetBinError(2957,16.54044);
   MPass->SetBinError(2958,17.81742);
   MPass->SetBinError(2959,16.72187);
   MPass->SetBinError(2960,15.2925);
   MPass->SetBinError(2961,15.47446);
   MPass->SetBinError(2962,17.08384);
   MPass->SetBinError(2963,16.00296);
   MPass->SetBinError(2964,15.20389);
   MPass->SetBinError(2965,16.65456);
   MPass->SetBinError(2966,15.80216);
   MPass->SetBinError(2967,15.61738);
   MPass->SetBinError(2968,17.17977);
   MPass->SetBinError(2969,19.51149);
   MPass->SetBinError(2970,16.96661);
   MPass->SetBinError(2971,17.33863);
   MPass->SetBinError(2972,15.3056);
   MPass->SetBinError(2973,17.47037);
   MPass->SetBinError(2974,14.31554);
   MPass->SetBinError(2975,14.84958);
   MPass->SetBinError(2976,14.77536);
   MPass->SetBinError(2977,16.72939);
   MPass->SetBinError(2978,18.13715);
   MPass->SetBinError(2979,13.72092);
   MPass->SetBinError(2980,13.96095);
   MPass->SetBinError(2981,13.95541);
   MPass->SetBinError(2982,15.55015);
   MPass->SetBinError(2983,14.04726);
   MPass->SetBinError(2984,14.25196);
   MPass->SetBinError(2985,14.11259);
   MPass->SetBinError(2986,13.36689);
   MPass->SetBinError(2987,13.60127);
   MPass->SetBinError(2988,13.65858);
   MPass->SetBinError(2989,13.78407);
   MPass->SetBinError(2990,13.02235);
   MPass->SetBinError(2991,13.226);
   MPass->SetBinError(2992,13.9706);
   MPass->SetBinError(2993,14.25028);
   MPass->SetBinError(2994,13.39739);
   MPass->SetBinError(2995,14.23044);
   MPass->SetBinError(2996,13.02235);
   MPass->SetBinError(2997,13.13171);
   MPass->SetBinError(2998,11.67137);
   MPass->SetBinError(3001,14.1491);
   MPass->SetBinError(3002,17.99062);
   MPass->SetBinError(3003,18.23804);
   MPass->SetBinError(3004,17.33863);
   MPass->SetBinError(3005,17.33863);
   MPass->SetBinError(3006,15.15451);
   MPass->SetBinError(3007,16.31903);
   MPass->SetBinError(3008,16.1449);
   MPass->SetBinError(3009,19.51149);
   MPass->SetBinError(3010,14.93265);
   MPass->SetBinError(3011,16.4399);
   MPass->SetBinError(3012,16.77108);
   MPass->SetBinError(3013,16.0969);
   MPass->SetBinError(3014,15.36598);
   MPass->SetBinError(3015,15.38267);
   MPass->SetBinError(3016,16.11646);
   MPass->SetBinError(3017,17.81742);
   MPass->SetBinError(3018,15.80216);
   MPass->SetBinError(3019,14.83766);
   MPass->SetBinError(3020,16.35877);
   MPass->SetBinError(3021,15.89442);
   MPass->SetBinError(3022,17.60516);
   MPass->SetBinError(3023,14.43155);
   MPass->SetBinError(3024,16.04105);
   MPass->SetBinError(3025,14.35549);
   MPass->SetBinError(3026,13.78407);
   MPass->SetBinError(3027,14.32055);
   MPass->SetBinError(3028,13.01804);
   MPass->SetBinError(3029,14.69611);
   MPass->SetBinError(3030,16.18899);
   MPass->SetBinError(3031,15.17134);
   MPass->SetBinError(3032,14.77536);
   MPass->SetBinError(3033,13.84159);
   MPass->SetBinError(3034,15.50251);
   MPass->SetBinError(3035,14.39741);
   MPass->SetBinError(3036,14.40849);
   MPass->SetBinError(3037,12.87075);
   MPass->SetBinError(3038,14.66825);
   MPass->SetBinError(3039,11.77488);
   MPass->SetBinError(3040,13.01583);
   MPass->SetBinError(3041,12.21261);
   MPass->SetBinError(3042,14.73932);
   MPass->SetBinError(3043,13.64357);
   MPass->SetBinError(3044,13.9801);
   MPass->SetBinError(3045,12.66111);
   MPass->SetBinError(3046,13.4296);
   MPass->SetBinError(3047,13.54345);
   MPass->SetBinError(3048,11.13792);
   MPass->SetBinError(3051,14.46985);
   MPass->SetBinError(3052,15.13026);
   MPass->SetBinError(3053,17.2628);
   MPass->SetBinError(3054,15.66308);
   MPass->SetBinError(3055,17.40777);
   MPass->SetBinError(3056,16.9967);
   MPass->SetBinError(3057,16.10627);
   MPass->SetBinError(3058,17.20982);
   MPass->SetBinError(3059,16.93276);
   MPass->SetBinError(3060,17.99062);
   MPass->SetBinError(3061,16.28304);
   MPass->SetBinError(3062,16.89007);
   MPass->SetBinError(3063,14.81983);
   MPass->SetBinError(3064,16.06197);
   MPass->SetBinError(3065,19.24501);
   MPass->SetBinError(3066,14.66471);
   MPass->SetBinError(3067,16.89007);
   MPass->SetBinError(3068,16.58132);
   MPass->SetBinError(3069,16.84676);
   MPass->SetBinError(3070,15.9594);
   MPass->SetBinError(3071,16.32513);
   MPass->SetBinError(3072,15.24219);
   MPass->SetBinError(3073,16.06197);
   MPass->SetBinError(3074,15.01314);
   MPass->SetBinError(3075,14.62019);
   MPass->SetBinError(3076,15.26861);
   MPass->SetBinError(3077,13.58342);
   MPass->SetBinError(3078,14.90127);
   MPass->SetBinError(3079,15.3566);
   MPass->SetBinError(3080,14.30235);
   MPass->SetBinError(3081,17.36431);
   MPass->SetBinError(3082,15.51461);
   MPass->SetBinError(3083,13.97855);
   MPass->SetBinError(3084,13.04938);
   MPass->SetBinError(3085,14.18438);
   MPass->SetBinError(3086,16.11746);
   MPass->SetBinError(3087,13.89947);
   MPass->SetBinError(3088,15.01314);
   MPass->SetBinError(3089,13.13259);
   MPass->SetBinError(3090,13.21437);
   MPass->SetBinError(3091,13.74527);
   MPass->SetBinError(3092,13.27744);
   MPass->SetBinError(3093,14.44927);
   MPass->SetBinError(3094,14.04351);
   MPass->SetBinError(3095,12.755);
   MPass->SetBinError(3096,11.61005);
   MPass->SetBinError(3097,13.97855);
   MPass->SetBinError(3098,10.19339);
   MPass->SetBinError(3101,14.95767);
   MPass->SetBinError(3102,14.62019);
   MPass->SetBinError(3103,17.27737);
   MPass->SetBinError(3104,17.27737);
   MPass->SetBinError(3105,16.32993);
   MPass->SetBinError(3106,17.60516);
   MPass->SetBinError(3107,19.24501);
   MPass->SetBinError(3108,18.41149);
   MPass->SetBinError(3109,16.21161);
   MPass->SetBinError(3110,16.90309);
   MPass->SetBinError(3111,15.52301);
   MPass->SetBinError(3112,17.47037);
   MPass->SetBinError(3113,15.85876);
   MPass->SetBinError(3114,17.2628);
   MPass->SetBinError(3115,17.81742);
   MPass->SetBinError(3116,16.06197);
   MPass->SetBinError(3117,16.60623);
   MPass->SetBinError(3118,15.90161);
   MPass->SetBinError(3119,17.02513);
   MPass->SetBinError(3120,16.78363);
   MPass->SetBinError(3121,16.38196);
   MPass->SetBinError(3122,15.70454);
   MPass->SetBinError(3123,15.76001);
   MPass->SetBinError(3124,14.85473);
   MPass->SetBinError(3125,16.01047);
   MPass->SetBinError(3126,16.46892);
   MPass->SetBinError(3127,16.50174);
   MPass->SetBinError(3128,14.10327);
   MPass->SetBinError(3129,14.71682);
   MPass->SetBinError(3130,14.76972);
   MPass->SetBinError(3131,14.47047);
   MPass->SetBinError(3132,14.66083);
   MPass->SetBinError(3133,17.13583);
   MPass->SetBinError(3134,15.69928);
   MPass->SetBinError(3135,15.52806);
   MPass->SetBinError(3136,14.67872);
   MPass->SetBinError(3137,13.56768);
   MPass->SetBinError(3138,15.81645);
   MPass->SetBinError(3139,14.69611);
   MPass->SetBinError(3140,15.0682);
   MPass->SetBinError(3141,11.82041);
   MPass->SetBinError(3142,12.10382);
   MPass->SetBinError(3143,11.6443);
   MPass->SetBinError(3144,14.93535);
   MPass->SetBinError(3145,13.62624);
   MPass->SetBinError(3146,12.25818);
   MPass->SetBinError(3147,13.91487);
   MPass->SetBinError(3148,12.36939);
   MPass->SetBinError(3151,14.12399);
   MPass->SetBinError(3152,16.65456);
   MPass->SetBinError(3153,16.69604);
   MPass->SetBinError(3154,15.3056);
   MPass->SetBinError(3155,18.23804);
   MPass->SetBinError(3156,15.70454);
   MPass->SetBinError(3157,16.54044);
   MPass->SetBinError(3158,16.66667);
   MPass->SetBinError(3159,15.10155);
   MPass->SetBinError(3160,16.16654);
   MPass->SetBinError(3161,17.54116);
   MPass->SetBinError(3162,15.1168);
   MPass->SetBinError(3163,18.23804);
   MPass->SetBinError(3164,19.80295);
   MPass->SetBinError(3165,14.61111);
   MPass->SetBinError(3166,15.60432);
   MPass->SetBinError(3167,15.81139);
   MPass->SetBinError(3168,15.3056);
   MPass->SetBinError(3169,16.11646);
   MPass->SetBinError(3170,17.40777);
   MPass->SetBinError(3171,16.77108);
   MPass->SetBinError(3172,15.9594);
   MPass->SetBinError(3173,16.69604);
   MPass->SetBinError(3174,15.07996);
   MPass->SetBinError(3175,15.34666);
   MPass->SetBinError(3176,14.30802);
   MPass->SetBinError(3177,12.63395);
   MPass->SetBinError(3178,14.25196);
   MPass->SetBinError(3179,15.87027);
   MPass->SetBinError(3180,15.18235);
   MPass->SetBinError(3181,14.46402);
   MPass->SetBinError(3182,15.58033);
   MPass->SetBinError(3183,13.84804);
   MPass->SetBinError(3184,16.25078);
   MPass->SetBinError(3185,17.08384);
   MPass->SetBinError(3186,14.86078);
   MPass->SetBinError(3187,15.17868);
   MPass->SetBinError(3188,13.23306);
   MPass->SetBinError(3189,12.14002);
   MPass->SetBinError(3190,13.57455);
   MPass->SetBinError(3191,14.37818);
   MPass->SetBinError(3192,12.5749);
   MPass->SetBinError(3193,13.62714);
   MPass->SetBinError(3194,13.07695);
   MPass->SetBinError(3195,15.16203);
   MPass->SetBinError(3196,15.2453);
   MPass->SetBinError(3197,12.89263);
   MPass->SetBinError(3198,9.808644);
   MPass->SetBinError(3201,12.87163);
   MPass->SetBinError(3202,15.55015);
   MPass->SetBinError(3203,15.90161);
   MPass->SetBinError(3204,14.81983);
   MPass->SetBinError(3205,17.24585);
   MPass->SetBinError(3206,17.67767);
   MPass->SetBinError(3207,14.26251);
   MPass->SetBinError(3208,16.93276);
   MPass->SetBinError(3209,15.74107);
   MPass->SetBinError(3210,16.54044);
   MPass->SetBinError(3211,14.78284);
   MPass->SetBinError(3212,18.23804);
   MPass->SetBinError(3213,17.13583);
   MPass->SetBinError(3214,15.91115);
   MPass->SetBinError(3215,17.20982);
   MPass->SetBinError(3216,15.21718);
   MPass->SetBinError(3217,17.96053);
   MPass->SetBinError(3218,17.01162);
   MPass->SetBinError(3219,16.96059);
   MPass->SetBinError(3220,16.65456);
   MPass->SetBinError(3221,16.96059);
   MPass->SetBinError(3222,15.56791);
   MPass->SetBinError(3223,15.55015);
   MPass->SetBinError(3224,17.23833);
   MPass->SetBinError(3225,13.26323);
   MPass->SetBinError(3226,13.31012);
   MPass->SetBinError(3227,14.61153);
   MPass->SetBinError(3228,15.72168);
   MPass->SetBinError(3229,13.65411);
   MPass->SetBinError(3230,14.69719);
   MPass->SetBinError(3231,13.52399);
   MPass->SetBinError(3232,13.41462);
   MPass->SetBinError(3233,12.68165);
   MPass->SetBinError(3234,13.68603);
   MPass->SetBinError(3235,14.18438);
   MPass->SetBinError(3236,14.53726);
   MPass->SetBinError(3237,14.61153);
   MPass->SetBinError(3238,14.37534);
   MPass->SetBinError(3239,12.82313);
   MPass->SetBinError(3240,12.11609);
   MPass->SetBinError(3241,13.56768);
   MPass->SetBinError(3242,10.81832);
   MPass->SetBinError(3243,12.17491);
   MPass->SetBinError(3244,14.66083);
   MPass->SetBinError(3245,13.3937);
   MPass->SetBinError(3246,11.81143);
   MPass->SetBinError(3247,12.55995);
   MPass->SetBinError(3248,9.770532);
   MPass->SetBinError(3251,15.30931);
   MPass->SetBinError(3252,15.55015);
   MPass->SetBinError(3253,16.38196);
   MPass->SetBinError(3254,15.01639);
   MPass->SetBinError(3255,16.55212);
   MPass->SetBinError(3256,15.83919);
   MPass->SetBinError(3257,15.01639);
   MPass->SetBinError(3258,16.22214);
   MPass->SetBinError(3259,17.20982);
   MPass->SetBinError(3260,19.42572);
   MPass->SetBinError(3261,15.91115);
   MPass->SetBinError(3262,16.11646);
   MPass->SetBinError(3263,17.57128);
   MPass->SetBinError(3264,15.1168);
   MPass->SetBinError(3265,17.88437);
   MPass->SetBinError(3266,16.00296);
   MPass->SetBinError(3267,16.11646);
   MPass->SetBinError(3268,16.11646);
   MPass->SetBinError(3269,17.14986);
   MPass->SetBinError(3270,15.24986);
   MPass->SetBinError(3271,18.32924);
   MPass->SetBinError(3272,16.72187);
   MPass->SetBinError(3273,15.24986);
   MPass->SetBinError(3274,14.87812);
   MPass->SetBinError(3275,15.35802);
   MPass->SetBinError(3276,16.00296);
   MPass->SetBinError(3277,14.39741);
   MPass->SetBinError(3278,16.52573);
   MPass->SetBinError(3279,14.93535);
   MPass->SetBinError(3280,14.61153);
   MPass->SetBinError(3281,14.11534);
   MPass->SetBinError(3282,14.69611);
   MPass->SetBinError(3283,13.13171);
   MPass->SetBinError(3284,14.112);
   MPass->SetBinError(3285,14.13692);
   MPass->SetBinError(3286,15.60871);
   MPass->SetBinError(3287,15.21718);
   MPass->SetBinError(3288,14.60111);
   MPass->SetBinError(3289,14.04512);
   MPass->SetBinError(3290,15.72168);
   MPass->SetBinError(3291,14.46963);
   MPass->SetBinError(3292,11.87625);
   MPass->SetBinError(3293,12.55996);
   MPass->SetBinError(3294,14.24375);
   MPass->SetBinError(3295,13.89999);
   MPass->SetBinError(3296,14.75756);
   MPass->SetBinError(3297,13.33717);
   MPass->SetBinError(3298,10.17359);
   MPass->SetBinError(3301,15.29679);
   MPass->SetBinError(3302,15.21718);
   MPass->SetBinError(3303,14.93265);
   MPass->SetBinError(3304,17.17977);
   MPass->SetBinError(3305,16.00296);
   MPass->SetBinError(3306,16.93276);
   MPass->SetBinError(3307,16.69604);
   MPass->SetBinError(3308,16.06197);
   MPass->SetBinError(3309,14.96077);
   MPass->SetBinError(3310,15.56791);
   MPass->SetBinError(3311,16.81316);
   MPass->SetBinError(3312,18.32924);
   MPass->SetBinError(3313,17.27737);
   MPass->SetBinError(3314,16.66667);
   MPass->SetBinError(3315,15.74107);
   MPass->SetBinError(3316,17.17977);
   MPass->SetBinError(3317,14.42797);
   MPass->SetBinError(3318,16.11646);
   MPass->SetBinError(3319,15.38267);
   MPass->SetBinError(3320,16.60623);
   MPass->SetBinError(3321,15.64474);
   MPass->SetBinError(3322,15.91115);
   MPass->SetBinError(3323,15.74107);
   MPass->SetBinError(3324,14.40926);
   MPass->SetBinError(3325,16.28997);
   MPass->SetBinError(3326,14.93535);
   MPass->SetBinError(3327,14.56679);
   MPass->SetBinError(3328,15.91049);
   MPass->SetBinError(3329,12.68093);
   MPass->SetBinError(3330,12.6416);
   MPass->SetBinError(3331,14.49549);
   MPass->SetBinError(3332,15.4467);
   MPass->SetBinError(3333,14.93195);
   MPass->SetBinError(3334,15.25826);
   MPass->SetBinError(3335,14.04726);
   MPass->SetBinError(3336,13.1817);
   MPass->SetBinError(3337,16.21605);
   MPass->SetBinError(3338,14.54435);
   MPass->SetBinError(3339,14.85473);
   MPass->SetBinError(3340,13.41479);
   MPass->SetBinError(3341,13.84159);
   MPass->SetBinError(3342,12.85064);
   MPass->SetBinError(3343,13.06493);
   MPass->SetBinError(3344,14.18438);
   MPass->SetBinError(3345,12.65644);
   MPass->SetBinError(3346,12.60437);
   MPass->SetBinError(3347,12.4721);
   MPass->SetBinError(3348,11.84661);
   MPass->SetBinError(3351,14.66137);
   MPass->SetBinError(3352,17.67767);
   MPass->SetBinError(3353,16.17687);
   MPass->SetBinError(3354,16.06197);
   MPass->SetBinError(3355,16.21161);
   MPass->SetBinError(3356,16.25078);
   MPass->SetBinError(3357,16.46892);
   MPass->SetBinError(3358,15.66308);
   MPass->SetBinError(3359,16.00296);
   MPass->SetBinError(3360,16.16654);
   MPass->SetBinError(3361,17.81742);
   MPass->SetBinError(3362,16.65456);
   MPass->SetBinError(3363,15.66308);
   MPass->SetBinError(3364,16.01282);
   MPass->SetBinError(3365,15.77185);
   MPass->SetBinError(3366,16.06197);
   MPass->SetBinError(3367,15.1168);
   MPass->SetBinError(3368,17.02513);
   MPass->SetBinError(3369,14.81835);
   MPass->SetBinError(3370,15.80216);
   MPass->SetBinError(3371,17.40777);
   MPass->SetBinError(3372,16.27318);
   MPass->SetBinError(3373,14.65843);
   MPass->SetBinError(3374,13.90937);
   MPass->SetBinError(3375,15.34666);
   MPass->SetBinError(3376,15.63694);
   MPass->SetBinError(3377,15.01295);
   MPass->SetBinError(3378,14.84958);
   MPass->SetBinError(3379,13.70445);
   MPass->SetBinError(3380,14.21304);
   MPass->SetBinError(3381,12.35815);
   MPass->SetBinError(3382,14.04726);
   MPass->SetBinError(3383,13.99532);
   MPass->SetBinError(3384,13.62624);
   MPass->SetBinError(3385,12.84979);
   MPass->SetBinError(3386,13.58342);
   MPass->SetBinError(3387,13.70445);
   MPass->SetBinError(3388,14.24375);
   MPass->SetBinError(3389,12.68165);
   MPass->SetBinError(3390,12.10826);
   MPass->SetBinError(3391,13.08051);
   MPass->SetBinError(3392,13.71871);
   MPass->SetBinError(3393,13.05205);
   MPass->SetBinError(3394,14.58321);
   MPass->SetBinError(3395,14.18097);
   MPass->SetBinError(3396,13.17134);
   MPass->SetBinError(3397,12.47952);
   MPass->SetBinError(3398,9.142311);
   MPass->SetBinError(3401,12.85034);
   MPass->SetBinError(3402,20.95631);
   MPass->SetBinError(3403,16.72939);
   MPass->SetBinError(3404,16.54044);
   MPass->SetBinError(3405,16.54044);
   MPass->SetBinError(3406,16.49295);
   MPass->SetBinError(3407,16.06197);
   MPass->SetBinError(3408,16.72187);
   MPass->SetBinError(3409,16.32993);
   MPass->SetBinError(3410,16.31903);
   MPass->SetBinError(3411,15.91115);
   MPass->SetBinError(3412,16.65456);
   MPass->SetBinError(3413,15.24219);
   MPass->SetBinError(3414,15.71348);
   MPass->SetBinError(3415,15.47446);
   MPass->SetBinError(3416,15.80216);
   MPass->SetBinError(3417,13.93547);
   MPass->SetBinError(3418,16.16654);
   MPass->SetBinError(3419,16.96059);
   MPass->SetBinError(3420,16.60623);
   MPass->SetBinError(3421,16.38196);
   MPass->SetBinError(3422,16.96059);
   MPass->SetBinError(3423,17.54116);
   MPass->SetBinError(3424,14.69719);
   MPass->SetBinError(3425,15.71588);
   MPass->SetBinError(3426,15.91049);
   MPass->SetBinError(3427,15.1849);
   MPass->SetBinError(3428,15.34959);
   MPass->SetBinError(3429,14.15179);
   MPass->SetBinError(3430,13.45247);
   MPass->SetBinError(3431,13.36305);
   MPass->SetBinError(3432,14.73969);
   MPass->SetBinError(3433,15.01314);
   MPass->SetBinError(3434,13.226);
   MPass->SetBinError(3435,14.6911);
   MPass->SetBinError(3436,14.18097);
   MPass->SetBinError(3437,14.66825);
   MPass->SetBinError(3438,14.39179);
   MPass->SetBinError(3439,13.53297);
   MPass->SetBinError(3440,14.49549);
   MPass->SetBinError(3441,13.59316);
   MPass->SetBinError(3442,13.33717);
   MPass->SetBinError(3443,15.17868);
   MPass->SetBinError(3444,13.65326);
   MPass->SetBinError(3445,13.57952);
   MPass->SetBinError(3446,14.30235);
   MPass->SetBinError(3447,14.18438);
   MPass->SetBinError(3448,10.90218);
   MPass->SetBinError(3451,14.26178);
   MPass->SetBinError(3452,17.57128);
   MPass->SetBinError(3453,18.2873);
   MPass->SetBinError(3454,16.72187);
   MPass->SetBinError(3455,17.08384);
   MPass->SetBinError(3456,15.60432);
   MPass->SetBinError(3457,18.02904);
   MPass->SetBinError(3458,16.11646);
   MPass->SetBinError(3459,16.00296);
   MPass->SetBinError(3460,14.94702);
   MPass->SetBinError(3461,15.70454);
   MPass->SetBinError(3462,16.83996);
   MPass->SetBinError(3463,17.40777);
   MPass->SetBinError(3464,17.88437);
   MPass->SetBinError(3465,17.2628);
   MPass->SetBinError(3466,16.42862);
   MPass->SetBinError(3467,16.66667);
   MPass->SetBinError(3468,15.74107);
   MPass->SetBinError(3469,16.06197);
   MPass->SetBinError(3470,16.90309);
   MPass->SetBinError(3471,15.10155);
   MPass->SetBinError(3472,17.60516);
   MPass->SetBinError(3473,15.45724);
   MPass->SetBinError(3474,14.61153);
   MPass->SetBinError(3475,16.20103);
   MPass->SetBinError(3476,16.28304);
   MPass->SetBinError(3477,16.3926);
   MPass->SetBinError(3478,13.5244);
   MPass->SetBinError(3479,13.59316);
   MPass->SetBinError(3480,12.69503);
   MPass->SetBinError(3481,12.3945);
   MPass->SetBinError(3482,13.4072);
   MPass->SetBinError(3483,12.82313);
   MPass->SetBinError(3484,13.54345);
   MPass->SetBinError(3485,13.64357);
   MPass->SetBinError(3486,14.53726);
   MPass->SetBinError(3487,12.64753);
   MPass->SetBinError(3488,15.1004);
   MPass->SetBinError(3489,13.34601);
   MPass->SetBinError(3490,13.29314);
   MPass->SetBinError(3491,14.04512);
   MPass->SetBinError(3492,12.91873);
   MPass->SetBinError(3493,14.02305);
   MPass->SetBinError(3494,14.69719);
   MPass->SetBinError(3495,11.96535);
   MPass->SetBinError(3496,13.2321);
   MPass->SetBinError(3497,12.78294);
   MPass->SetBinError(3498,9.341987);
   MPass->SetBinError(3501,14.67008);
   MPass->SetBinError(3502,16.0969);
   MPass->SetBinError(3503,16.61441);
   MPass->SetBinError(3504,17.67767);
   MPass->SetBinError(3505,16.38196);
   MPass->SetBinError(3506,19.04496);
   MPass->SetBinError(3507,18.23804);
   MPass->SetBinError(3508,17.54116);
   MPass->SetBinError(3509,18.87504);
   MPass->SetBinError(3510,15.48713);
   MPass->SetBinError(3511,16.27318);
   MPass->SetBinError(3512,16.32993);
   MPass->SetBinError(3513,16.46892);
   MPass->SetBinError(3514,17.08384);
   MPass->SetBinError(3515,15.0448);
   MPass->SetBinError(3516,15.93917);
   MPass->SetBinError(3517,16.4399);
   MPass->SetBinError(3518,15.66308);
   MPass->SetBinError(3519,16.96059);
   MPass->SetBinError(3520,15.42219);
   MPass->SetBinError(3521,15.3314);
   MPass->SetBinError(3522,15.71348);
   MPass->SetBinError(3523,15.38267);
   MPass->SetBinError(3524,16.32175);
   MPass->SetBinError(3525,15.35802);
   MPass->SetBinError(3526,14.93071);
   MPass->SetBinError(3527,13.79764);
   MPass->SetBinError(3528,14.93651);
   MPass->SetBinError(3529,13.36305);
   MPass->SetBinError(3530,15.01314);
   MPass->SetBinError(3531,14.53726);
   MPass->SetBinError(3532,14.30802);
   MPass->SetBinError(3533,14.32539);
   MPass->SetBinError(3534,14.75756);
   MPass->SetBinError(3535,14.24375);
   MPass->SetBinError(3536,14.66825);
   MPass->SetBinError(3537,12.90688);
   MPass->SetBinError(3538,14.112);
   MPass->SetBinError(3539,14.77536);
   MPass->SetBinError(3540,14.39179);
   MPass->SetBinError(3541,14.39741);
   MPass->SetBinError(3542,15.46464);
   MPass->SetBinError(3543,14.08553);
   MPass->SetBinError(3544,13.78405);
   MPass->SetBinError(3545,12.92727);
   MPass->SetBinError(3546,13.2091);
   MPass->SetBinError(3547,12.21261);
   MPass->SetBinError(3548,10.72685);
   MPass->SetBinError(3551,14.81481);
   MPass->SetBinError(3552,17.5254);
   MPass->SetBinError(3553,17.74312);
   MPass->SetBinError(3554,17.14986);
   MPass->SetBinError(3555,17.14986);
   MPass->SetBinError(3556,15.64474);
   MPass->SetBinError(3557,16.84676);
   MPass->SetBinError(3558,15.76001);
   MPass->SetBinError(3559,19.80295);
   MPass->SetBinError(3560,17.02513);
   MPass->SetBinError(3561,15.03119);
   MPass->SetBinError(3562,17.67767);
   MPass->SetBinError(3563,15.20389);
   MPass->SetBinError(3564,16.32993);
   MPass->SetBinError(3565,15.3314);
   MPass->SetBinError(3566,17.88437);
   MPass->SetBinError(3567,15.56791);
   MPass->SetBinError(3568,15.47446);
   MPass->SetBinError(3569,15.70454);
   MPass->SetBinError(3570,16.01282);
   MPass->SetBinError(3571,16.78363);
   MPass->SetBinError(3572,16.46892);
   MPass->SetBinError(3573,17.14986);
   MPass->SetBinError(3574,15.85876);
   MPass->SetBinError(3575,17.13583);
   MPass->SetBinError(3576,14.87812);
   MPass->SetBinError(3577,14.89614);
   MPass->SetBinError(3578,14.74321);
   MPass->SetBinError(3579,14.17042);
   MPass->SetBinError(3580,13.06493);
   MPass->SetBinError(3581,12.70545);
   MPass->SetBinError(3582,15.90161);
   MPass->SetBinError(3583,13.78407);
   MPass->SetBinError(3584,15.71588);
   MPass->SetBinError(3585,15.72381);
   MPass->SetBinError(3586,15.1849);
   MPass->SetBinError(3587,14.71201);
   MPass->SetBinError(3588,15.60432);
   MPass->SetBinError(3589,13.29188);
   MPass->SetBinError(3590,13.89153);
   MPass->SetBinError(3591,15.74107);
   MPass->SetBinError(3592,15.39557);
   MPass->SetBinError(3593,15.35802);
   MPass->SetBinError(3594,16.50174);
   MPass->SetBinError(3595,15.08586);
   MPass->SetBinError(3596,14.69719);
   MPass->SetBinError(3597,13.97855);
   MPass->SetBinError(3598,10.2943);
   MPass->SetBinError(3601,14.59726);
   MPass->SetBinError(3602,15.89442);
   MPass->SetBinError(3603,20.51116);
   MPass->SetBinError(3604,15.90161);
   MPass->SetBinError(3605,17.33863);
   MPass->SetBinError(3606,18.39125);
   MPass->SetBinError(3607,16.55212);
   MPass->SetBinError(3608,15.3314);
   MPass->SetBinError(3609,17.14986);
   MPass->SetBinError(3610,15.21718);
   MPass->SetBinError(3611,17.67767);
   MPass->SetBinError(3612,17.67767);
   MPass->SetBinError(3613,17.81742);
   MPass->SetBinError(3614,14.48435);
   MPass->SetBinError(3615,14.65843);
   MPass->SetBinError(3616,17.40777);
   MPass->SetBinError(3617,17.66127);
   MPass->SetBinError(3618,16.04105);
   MPass->SetBinError(3619,17.88437);
   MPass->SetBinError(3620,16.17687);
   MPass->SetBinError(3621,13.86866);
   MPass->SetBinError(3622,18.08858);
   MPass->SetBinError(3623,17.88437);
   MPass->SetBinError(3624,15.09691);
   MPass->SetBinError(3625,16.84676);
   MPass->SetBinError(3626,16.75313);
   MPass->SetBinError(3627,13.77831);
   MPass->SetBinError(3628,17.12206);
   MPass->SetBinError(3629,14.32244);
   MPass->SetBinError(3630,13.26488);
   MPass->SetBinError(3631,13.04938);
   MPass->SetBinError(3632,12.89477);
   MPass->SetBinError(3633,15.72381);
   MPass->SetBinError(3634,15.18206);
   MPass->SetBinError(3635,13.2371);
   MPass->SetBinError(3636,16.93276);
   MPass->SetBinError(3637,16.30717);
   MPass->SetBinError(3638,14.5247);
   MPass->SetBinError(3639,15.08586);
   MPass->SetBinError(3640,15.36598);
   MPass->SetBinError(3641,14.53726);
   MPass->SetBinError(3642,15.99187);
   MPass->SetBinError(3643,13.07281);
   MPass->SetBinError(3644,15.25826);
   MPass->SetBinError(3645,13.10201);
   MPass->SetBinError(3646,14.46402);
   MPass->SetBinError(3647,13.99532);
   MPass->SetBinError(3648,10.05978);
   MPass->SetBinError(3651,13.42556);
   MPass->SetBinError(3652,16.07272);
   MPass->SetBinError(3653,16.16654);
   MPass->SetBinError(3654,17.81742);
   MPass->SetBinError(3655,16.42862);
   MPass->SetBinError(3656,20);
   MPass->SetBinError(3657,15.80216);
   MPass->SetBinError(3658,15.2925);
   MPass->SetBinError(3659,16.4399);
   MPass->SetBinError(3660,17.17977);
   MPass->SetBinError(3661,16.83996);
   MPass->SetBinError(3662,15.01639);
   MPass->SetBinError(3663,14.42797);
   MPass->SetBinError(3664,16.16654);
   MPass->SetBinError(3665,17.13583);
   MPass->SetBinError(3666,15.3314);
   MPass->SetBinError(3667,16.06197);
   MPass->SetBinError(3668,15.77185);
   MPass->SetBinError(3669,17.54116);
   MPass->SetBinError(3670,16.90309);
   MPass->SetBinError(3671,16.49295);
   MPass->SetBinError(3672,16.83996);
   MPass->SetBinError(3673,16.46892);
   MPass->SetBinError(3674,14.99907);
   MPass->SetBinError(3675,14.84958);
   MPass->SetBinError(3676,15.62964);
   MPass->SetBinError(3677,14.21304);
   MPass->SetBinError(3678,14.84958);
   MPass->SetBinError(3679,13.55069);
   MPass->SetBinError(3680,12.99731);
   MPass->SetBinError(3681,13.89297);
   MPass->SetBinError(3682,13.20893);
   MPass->SetBinError(3683,14.17042);
   MPass->SetBinError(3684,14.86078);
   MPass->SetBinError(3685,15.99471);
   MPass->SetBinError(3686,14.112);
   MPass->SetBinError(3687,15.55015);
   MPass->SetBinError(3688,14.98405);
   MPass->SetBinError(3689,14.84958);
   MPass->SetBinError(3690,15.01314);
   MPass->SetBinError(3691,15.25826);
   MPass->SetBinError(3692,14.77356);
   MPass->SetBinError(3693,14.5974);
   MPass->SetBinError(3694,13.89153);
   MPass->SetBinError(3695,13.23827);
   MPass->SetBinError(3696,12.95191);
   MPass->SetBinError(3697,13.36689);
   MPass->SetBinError(3698,9.399255);
   MPass->SetBinError(3701,19.23509);
   MPass->SetBinError(3702,21.56655);
   MPass->SetBinError(3703,18.17728);
   MPass->SetBinError(3704,18.73172);
   MPass->SetBinError(3705,18.10715);
   MPass->SetBinError(3706,17.70781);
   MPass->SetBinError(3707,17.57128);
   MPass->SetBinError(3708,18.08858);
   MPass->SetBinError(3709,17.13583);
   MPass->SetBinError(3710,15.52301);
   MPass->SetBinError(3711,16.4399);
   MPass->SetBinError(3712,16.10627);
   MPass->SetBinError(3713,16.83996);
   MPass->SetBinError(3714,16.01282);
   MPass->SetBinError(3715,16.89007);
   MPass->SetBinError(3716,14.90029);
   MPass->SetBinError(3717,15.76001);
   MPass->SetBinError(3718,16.65456);
   MPass->SetBinError(3719,16.06197);
   MPass->SetBinError(3720,15.81139);
   MPass->SetBinError(3721,16.31903);
   MPass->SetBinError(3722,15.3314);
   MPass->SetBinError(3723,16.50174);
   MPass->SetBinError(3724,17.08384);
   MPass->SetBinError(3725,15.62114);
   MPass->SetBinError(3726,14.60111);
   MPass->SetBinError(3727,12.97659);
   MPass->SetBinError(3728,15.1849);
   MPass->SetBinError(3729,15.25826);
   MPass->SetBinError(3730,14.59429);
   MPass->SetBinError(3731,14.74321);
   MPass->SetBinError(3732,16.21605);
   MPass->SetBinError(3733,16.9967);
   MPass->SetBinError(3734,15.17868);
   MPass->SetBinError(3735,14.58321);
   MPass->SetBinError(3736,15.83919);
   MPass->SetBinError(3737,14.85028);
   MPass->SetBinError(3738,14.68955);
   MPass->SetBinError(3739,16.06197);
   MPass->SetBinError(3740,14.77356);
   MPass->SetBinError(3741,15.18206);
   MPass->SetBinError(3742,14.42506);
   MPass->SetBinError(3743,19.8628);
   MPass->SetBinError(3744,22.0487);
   MPass->SetBinError(3745,16.0521);
   MPass->SetBinError(3746,14.81983);
   MPass->SetBinError(3747,13.54345);
   MPass->SetBinError(3748,11.40775);
   MPass->SetBinError(3754,40.82483);
   MPass->SetBinError(3755,20.85144);
   MPass->SetBinError(3756,20.85144);
   MPass->SetBinError(3757,18.7609);
   MPass->SetBinError(3758,16.22214);
   MPass->SetBinError(3759,15.90161);
   MPass->SetBinError(3760,17.67767);
   MPass->SetBinError(3761,16.90309);
   MPass->SetBinError(3762,16.35877);
   MPass->SetBinError(3763,16.49295);
   MPass->SetBinError(3764,16.60623);
   MPass->SetBinError(3765,18.39125);
   MPass->SetBinError(3766,15.64474);
   MPass->SetBinError(3767,16.96059);
   MPass->SetBinError(3768,16.77108);
   MPass->SetBinError(3769,16.17687);
   MPass->SetBinError(3770,17.14986);
   MPass->SetBinError(3771,16.35877);
   MPass->SetBinError(3772,16.42862);
   MPass->SetBinError(3773,16.32993);
   MPass->SetBinError(3774,16.21161);
   MPass->SetBinError(3775,14.85473);
   MPass->SetBinError(3776,14.18148);
   MPass->SetBinError(3777,14.88433);
   MPass->SetBinError(3778,15.43706);
   MPass->SetBinError(3779,13.59705);
   MPass->SetBinError(3780,12.34276);
   MPass->SetBinError(3781,14.86078);
   MPass->SetBinError(3782,14.76325);
   MPass->SetBinError(3783,14.11534);
   MPass->SetBinError(3784,15.09518);
   MPass->SetBinError(3785,13.41708);
   MPass->SetBinError(3786,14.10295);
   MPass->SetBinError(3787,15.18818);
   MPass->SetBinError(3788,16.49295);
   MPass->SetBinError(3789,15.43658);
   MPass->SetBinError(3790,15.79596);
   MPass->SetBinError(3791,13.20893);
   MPass->SetBinError(3792,22.36783);
   MPass->SetBinError(3796,20.10027);
   MPass->SetBinError(3797,13.68603);
   MPass->SetBinError(3798,11.46409);
   MPass->SetBinError(3805,21.19002);
   MPass->SetBinError(3806,20.51116);
   MPass->SetBinError(3807,18.41149);
   MPass->SetBinError(3808,17.33863);
   MPass->SetBinError(3809,15.61738);
   MPass->SetBinError(3810,16.83996);
   MPass->SetBinError(3811,15.20389);
   MPass->SetBinError(3812,15.38267);
   MPass->SetBinError(3813,17.5254);
   MPass->SetBinError(3814,15.10155);
   MPass->SetBinError(3815,14.56062);
   MPass->SetBinError(3816,16.00296);
   MPass->SetBinError(3817,17.05493);
   MPass->SetBinError(3818,17.17977);
   MPass->SetBinError(3819,16.78363);
   MPass->SetBinError(3820,15.38267);
   MPass->SetBinError(3821,15.36598);
   MPass->SetBinError(3822,17.40777);
   MPass->SetBinError(3823,16.93276);
   MPass->SetBinError(3824,14.03454);
   MPass->SetBinError(3825,15.68036);
   MPass->SetBinError(3826,14.69611);
   MPass->SetBinError(3827,14.21922);
   MPass->SetBinError(3828,16.87032);
   MPass->SetBinError(3829,16.87032);
   MPass->SetBinError(3830,13.25763);
   MPass->SetBinError(3831,13.26323);
   MPass->SetBinError(3832,14.34274);
   MPass->SetBinError(3833,15.09518);
   MPass->SetBinError(3834,14.81917);
   MPass->SetBinError(3835,16.41538);
   MPass->SetBinError(3836,15.53708);
   MPass->SetBinError(3837,14.17042);
   MPass->SetBinError(3838,14.91905);
   MPass->SetBinError(3839,14.31554);
   MPass->SetBinError(3840,12.72496);
   MPass->SetBinError(3841,17.33233);
   MPass->SetBinError(3847,16.35604);
   MPass->SetBinError(3848,11.52022);
   MPass->SetBinError(3855,36.51484);
   MPass->SetBinError(3856,19.58351);
   MPass->SetBinError(3857,20.95631);
   MPass->SetBinError(3858,19.32852);
   MPass->SetBinError(3859,17.47037);
   MPass->SetBinError(3860,15.74107);
   MPass->SetBinError(3861,17.60516);
   MPass->SetBinError(3862,15.90161);
   MPass->SetBinError(3863,16.32993);
   MPass->SetBinError(3864,16.16654);
   MPass->SetBinError(3865,16.00296);
   MPass->SetBinError(3866,16.54044);
   MPass->SetBinError(3867,16.16654);
   MPass->SetBinError(3868,14.48435);
   MPass->SetBinError(3869,15.64474);
   MPass->SetBinError(3870,16.22214);
   MPass->SetBinError(3871,16.58132);
   MPass->SetBinError(3872,15.90161);
   MPass->SetBinError(3873,16.96059);
   MPass->SetBinError(3874,15.42219);
   MPass->SetBinError(3875,16.41538);
   MPass->SetBinError(3876,15.17134);
   MPass->SetBinError(3877,15.44608);
   MPass->SetBinError(3878,15.0682);
   MPass->SetBinError(3879,15.4194);
   MPass->SetBinError(3880,13.53629);
   MPass->SetBinError(3881,13.9706);
   MPass->SetBinError(3882,14.25196);
   MPass->SetBinError(3883,14.23044);
   MPass->SetBinError(3884,13.62624);
   MPass->SetBinError(3885,18.13715);
   MPass->SetBinError(3886,15.60432);
   MPass->SetBinError(3887,14.49549);
   MPass->SetBinError(3888,14.35746);
   MPass->SetBinError(3889,14.08553);
   MPass->SetBinError(3890,14.5247);
   MPass->SetBinError(3891,17.8406);
   MPass->SetBinError(3897,16.97056);
   MPass->SetBinError(3898,11.14058);
   MPass->SetBinError(3905,30.43436);
   MPass->SetBinError(3906,21.52034);
   MPass->SetBinError(3907,19.32852);
   MPass->SetBinError(3908,16.65456);
   MPass->SetBinError(3909,16.96059);
   MPass->SetBinError(3910,18.48506);
   MPass->SetBinError(3911,14.73774);
   MPass->SetBinError(3912,18.56953);
   MPass->SetBinError(3913,19.15061);
   MPass->SetBinError(3914,15.60871);
   MPass->SetBinError(3915,15.74107);
   MPass->SetBinError(3916,15.64474);
   MPass->SetBinError(3917,17.80033);
   MPass->SetBinError(3918,18.7609);
   MPass->SetBinError(3919,15.93917);
   MPass->SetBinError(3920,15.20389);
   MPass->SetBinError(3921,15.90161);
   MPass->SetBinError(3922,15.9594);
   MPass->SetBinError(3923,15.80216);
   MPass->SetBinError(3924,14.15179);
   MPass->SetBinError(3925,14.77536);
   MPass->SetBinError(3926,15.32933);
   MPass->SetBinError(3927,15.52806);
   MPass->SetBinError(3928,15.21452);
   MPass->SetBinError(3929,16.32175);
   MPass->SetBinError(3930,14.53726);
   MPass->SetBinError(3931,13.82841);
   MPass->SetBinError(3932,13.84804);
   MPass->SetBinError(3933,14.56679);
   MPass->SetBinError(3934,16.69604);
   MPass->SetBinError(3935,15.3566);
   MPass->SetBinError(3936,11.74126);
   MPass->SetBinError(3937,14.93195);
   MPass->SetBinError(3938,14.35549);
   MPass->SetBinError(3939,16.76429);
   MPass->SetBinError(3940,12.77846);
   MPass->SetBinError(3941,14.66137);
   MPass->SetBinError(3947,15.99504);
   MPass->SetBinError(3948,12.41553);
   MPass->SetBinError(3954,34.29972);
   MPass->SetBinError(3955,21.82179);
   MPass->SetBinError(3956,23.57023);
   MPass->SetBinError(3957,20.59183);
   MPass->SetBinError(3958,16.06197);
   MPass->SetBinError(3959,16.81316);
   MPass->SetBinError(3960,16.60623);
   MPass->SetBinError(3961,15.81231);
   MPass->SetBinError(3962,15.9594);
   MPass->SetBinError(3963,17.60516);
   MPass->SetBinError(3964,17.02513);
   MPass->SetBinError(3965,15.76001);
   MPass->SetBinError(3966,16.65456);
   MPass->SetBinError(3967,17.14986);
   MPass->SetBinError(3968,17.67767);
   MPass->SetBinError(3969,15.89442);
   MPass->SetBinError(3970,15.66308);
   MPass->SetBinError(3971,15.18818);
   MPass->SetBinError(3972,14.37534);
   MPass->SetBinError(3973,15.71348);
   MPass->SetBinError(3974,16.04105);
   MPass->SetBinError(3975,15.69928);
   MPass->SetBinError(3976,14.62019);
   MPass->SetBinError(3977,15.34959);
   MPass->SetBinError(3978,15.71588);
   MPass->SetBinError(3979,15.17134);
   MPass->SetBinError(3980,14.12399);
   MPass->SetBinError(3981,13.56768);
   MPass->SetBinError(3982,13.58342);
   MPass->SetBinError(3983,14.67872);
   MPass->SetBinError(3984,14.68685);
   MPass->SetBinError(3985,13.65192);
   MPass->SetBinError(3986,13.3937);
   MPass->SetBinError(3987,13.90568);
   MPass->SetBinError(3988,14.66825);
   MPass->SetBinError(3989,13.3937);
   MPass->SetBinError(3990,15.07996);
   MPass->SetBinError(3991,13.24283);
   MPass->SetBinError(3992,26.00915);
   MPass->SetBinError(3996,19.8628);
   MPass->SetBinError(3997,14.5974);
   MPass->SetBinError(3998,10.94085);
   MPass->SetBinError(4001,15.98271);
   MPass->SetBinError(4002,70.71068);
   MPass->SetBinError(4003,25.17347);
   MPass->SetBinError(4004,17.2628);
   MPass->SetBinError(4005,22.64554);
   MPass->SetBinError(4006,16.60623);
   MPass->SetBinError(4007,17.20982);
   MPass->SetBinError(4008,15.66308);
   MPass->SetBinError(4009,15.51461);
   MPass->SetBinError(4010,16.01282);
   MPass->SetBinError(4011,15.91115);
   MPass->SetBinError(4012,17.88437);
   MPass->SetBinError(4013,17.08384);
   MPass->SetBinError(4014,16.00296);
   MPass->SetBinError(4015,15.42219);
   MPass->SetBinError(4016,15.61738);
   MPass->SetBinError(4017,15.90161);
   MPass->SetBinError(4018,15.47446);
   MPass->SetBinError(4019,17.39262);
   MPass->SetBinError(4020,14.94702);
   MPass->SetBinError(4021,16.16654);
   MPass->SetBinError(4022,16.21161);
   MPass->SetBinError(4023,15.80216);
   MPass->SetBinError(4024,15.51105);
   MPass->SetBinError(4025,15.74107);
   MPass->SetBinError(4026,15.34666);
   MPass->SetBinError(4027,14.46402);
   MPass->SetBinError(4028,16.5393);
   MPass->SetBinError(4029,13.35579);
   MPass->SetBinError(4030,13.99532);
   MPass->SetBinError(4031,15.07996);
   MPass->SetBinError(4032,15.00177);
   MPass->SetBinError(4033,15.77185);
   MPass->SetBinError(4034,18.63403);
   MPass->SetBinError(4035,20.17023);
   MPass->SetBinError(4036,15.61615);
   MPass->SetBinError(4037,13.31811);
   MPass->SetBinError(4038,13.95312);
   MPass->SetBinError(4039,16.22035);
   MPass->SetBinError(4040,14.44945);
   MPass->SetBinError(4041,14.18148);
   MPass->SetBinError(4042,14.44945);
   MPass->SetBinError(4043,16.65456);
   MPass->SetBinError(4044,19.13191);
   MPass->SetBinError(4045,15.97054);
   MPass->SetBinError(4046,13.2906);
   MPass->SetBinError(4047,12.96958);
   MPass->SetBinError(4048,12.22925);
   MPass->SetBinError(4054,28.28427);
   MPass->SetBinError(4055,17.20982);
   MPass->SetBinError(4056,15.60871);
   MPass->SetBinError(4057,15.38267);
   MPass->SetBinError(4058,17.14986);
   MPass->SetBinError(4059,16.96059);
   MPass->SetBinError(4060,15.47446);
   MPass->SetBinError(4061,17.13583);
   MPass->SetBinError(4062,16.61441);
   MPass->SetBinError(4063,15.90161);
   MPass->SetBinError(4064,16.81316);
   MPass->SetBinError(4065,16.77108);
   MPass->SetBinError(4066,17.08384);
   MPass->SetBinError(4067,16.55212);
   MPass->SetBinError(4068,17.2628);
   MPass->SetBinError(4069,15.21718);
   MPass->SetBinError(4070,17.01162);
   MPass->SetBinError(4071,16.35877);
   MPass->SetBinError(4072,14.30943);
   MPass->SetBinError(4073,16.35877);
   MPass->SetBinError(4074,14.61111);
   MPass->SetBinError(4075,15.01295);
   MPass->SetBinError(4076,13.9706);
   MPass->SetBinError(4077,14.02305);
   MPass->SetBinError(4078,13.21437);
   MPass->SetBinError(4079,13.23827);
   MPass->SetBinError(4080,12.88262);
   MPass->SetBinError(4081,13.31811);
   MPass->SetBinError(4082,13.08051);
   MPass->SetBinError(4083,24.86443);
   MPass->SetBinError(4087,22.36198);
   MPass->SetBinError(4088,13.91287);
   MPass->SetBinError(4089,13.12694);
   MPass->SetBinError(4090,13.54345);
   MPass->SetBinError(4091,13.35579);
   MPass->SetBinError(4092,15.50251);
   MPass->SetBinError(4093,14.76325);
   MPass->SetBinError(4094,12.42866);
   MPass->SetBinError(4095,14.85028);
   MPass->SetBinError(4096,12.58671);
   MPass->SetBinError(4097,13.76915);
   MPass->SetBinError(4098,9.718846);
   MPass->SetBinError(4105,18.4412);
   MPass->SetBinError(4106,17.02513);
   MPass->SetBinError(4107,18.41149);
   MPass->SetBinError(4108,14.81835);
   MPass->SetBinError(4109,15.47446);
   MPass->SetBinError(4110,16.10627);
   MPass->SetBinError(4111,15.83919);
   MPass->SetBinError(4112,15.45724);
   MPass->SetBinError(4113,16.00296);
   MPass->SetBinError(4114,16.42862);
   MPass->SetBinError(4115,17.96053);
   MPass->SetBinError(4116,15.16196);
   MPass->SetBinError(4117,17.27737);
   MPass->SetBinError(4118,15.83919);
   MPass->SetBinError(4119,18.32924);
   MPass->SetBinError(4120,14.33532);
   MPass->SetBinError(4121,15.51461);
   MPass->SetBinError(4122,16.4399);
   MPass->SetBinError(4123,15.36598);
   MPass->SetBinError(4124,15.0448);
   MPass->SetBinError(4125,14.02007);
   MPass->SetBinError(4126,13.84804);
   MPass->SetBinError(4127,15.79596);
   MPass->SetBinError(4128,15.26861);
   MPass->SetBinError(4129,14.63896);
   MPass->SetBinError(4130,14.21922);
   MPass->SetBinError(4131,13.31572);
   MPass->SetBinError(4132,14.67723);
   MPass->SetBinError(4138,17.09182);
   MPass->SetBinError(4139,15.81963);
   MPass->SetBinError(4140,14.03635);
   MPass->SetBinError(4141,13.90568);
   MPass->SetBinError(4142,13.59705);
   MPass->SetBinError(4143,14.1491);
   MPass->SetBinError(4144,12.42166);
   MPass->SetBinError(4145,13.4296);
   MPass->SetBinError(4146,12.99731);
   MPass->SetBinError(4147,12.04418);
   MPass->SetBinError(4148,10.92326);
   MPass->SetBinError(4155,21.56655);
   MPass->SetBinError(4156,15.3393);
   MPass->SetBinError(4157,17.33863);
   MPass->SetBinError(4158,16.01282);
   MPass->SetBinError(4159,15.60871);
   MPass->SetBinError(4160,16.60623);
   MPass->SetBinError(4161,16.49295);
   MPass->SetBinError(4162,17.08384);
   MPass->SetBinError(4163,19.24501);
   MPass->SetBinError(4164,15.16196);
   MPass->SetBinError(4165,15.16196);
   MPass->SetBinError(4166,15.66308);
   MPass->SetBinError(4167,14.54639);
   MPass->SetBinError(4168,15.0448);
   MPass->SetBinError(4169,17.81742);
   MPass->SetBinError(4170,15.47446);
   MPass->SetBinError(4171,15.52301);
   MPass->SetBinError(4172,15.70454);
   MPass->SetBinError(4173,15.66308);
   MPass->SetBinError(4174,15.51461);
   MPass->SetBinError(4175,13.53456);
   MPass->SetBinError(4176,14.18148);
   MPass->SetBinError(4177,14.62019);
   MPass->SetBinError(4178,15.18206);
   MPass->SetBinError(4179,14.84958);
   MPass->SetBinError(4180,13.68947);
   MPass->SetBinError(4181,13.80766);
   MPass->SetBinError(4182,18.30808);
   MPass->SetBinError(4188,19.27288);
   MPass->SetBinError(4189,15.53708);
   MPass->SetBinError(4190,17.20982);
   MPass->SetBinError(4191,13.54836);
   MPass->SetBinError(4192,14.6198);
   MPass->SetBinError(4193,13.85641);
   MPass->SetBinError(4194,12.12768);
   MPass->SetBinError(4195,14.173);
   MPass->SetBinError(4196,14.62019);
   MPass->SetBinError(4197,13.65858);
   MPass->SetBinError(4198,9.889911);
   MPass->SetBinError(4205,18.48506);
   MPass->SetBinError(4206,17.2628);
   MPass->SetBinError(4207,15.10155);
   MPass->SetBinError(4208,16.35877);
   MPass->SetBinError(4209,18.56953);
   MPass->SetBinError(4210,16.25078);
   MPass->SetBinError(4211,16.81316);
   MPass->SetBinError(4212,17.33863);
   MPass->SetBinError(4213,16.55212);
   MPass->SetBinError(4214,15.66308);
   MPass->SetBinError(4215,15.60871);
   MPass->SetBinError(4216,16.60623);
   MPass->SetBinError(4217,16.77108);
   MPass->SetBinError(4218,15.51105);
   MPass->SetBinError(4219,15.74107);
   MPass->SetBinError(4220,15.60432);
   MPass->SetBinError(4221,16.69604);
   MPass->SetBinError(4222,17.66127);
   MPass->SetBinError(4223,16.35877);
   MPass->SetBinError(4224,14.10327);
   MPass->SetBinError(4225,14.53726);
   MPass->SetBinError(4226,17.84755);
   MPass->SetBinError(4227,13.62624);
   MPass->SetBinError(4228,17.23833);
   MPass->SetBinError(4229,14.31554);
   MPass->SetBinError(4230,14.05929);
   MPass->SetBinError(4231,13.26488);
   MPass->SetBinError(4232,14.45844);
   MPass->SetBinError(4238,17.00078);
   MPass->SetBinError(4239,15.81963);
   MPass->SetBinError(4240,14.50679);
   MPass->SetBinError(4241,13.39739);
   MPass->SetBinError(4242,14.23877);
   MPass->SetBinError(4243,13.60127);
   MPass->SetBinError(4244,14.04512);
   MPass->SetBinError(4245,14.18941);
   MPass->SetBinError(4246,14.46402);
   MPass->SetBinError(4247,12.3432);
   MPass->SetBinError(4248,11.21965);
   MPass->SetBinError(4254,26.5812);
   MPass->SetBinError(4255,17.08384);
   MPass->SetBinError(4256,16.17687);
   MPass->SetBinError(4257,16.46892);
   MPass->SetBinError(4258,15.91115);
   MPass->SetBinError(4259,17.14986);
   MPass->SetBinError(4260,14.99063);
   MPass->SetBinError(4261,15.66308);
   MPass->SetBinError(4262,14.66083);
   MPass->SetBinError(4263,14.43155);
   MPass->SetBinError(4264,17.67767);
   MPass->SetBinError(4265,16.54044);
   MPass->SetBinError(4266,16.66667);
   MPass->SetBinError(4267,16.21161);
   MPass->SetBinError(4268,15.32933);
   MPass->SetBinError(4269,15.97054);
   MPass->SetBinError(4270,15.39557);
   MPass->SetBinError(4271,14.54435);
   MPass->SetBinError(4272,15.21718);
   MPass->SetBinError(4273,15.13026);
   MPass->SetBinError(4274,16.60623);
   MPass->SetBinError(4275,13.84159);
   MPass->SetBinError(4276,16.52736);
   MPass->SetBinError(4277,16.65127);
   MPass->SetBinError(4278,12.8112);
   MPass->SetBinError(4279,16.11231);
   MPass->SetBinError(4280,12.87748);
   MPass->SetBinError(4281,13.62714);
   MPass->SetBinError(4282,14.10327);
   MPass->SetBinError(4283,25.32223);
   MPass->SetBinError(4287,25.28986);
   MPass->SetBinError(4288,15.81231);
   MPass->SetBinError(4289,16.07272);
   MPass->SetBinError(4290,14.60111);
   MPass->SetBinError(4291,14.83766);
   MPass->SetBinError(4292,12.65148);
   MPass->SetBinError(4293,14.39601);
   MPass->SetBinError(4294,15.69928);
   MPass->SetBinError(4295,12.60437);
   MPass->SetBinError(4296,13.06381);
   MPass->SetBinError(4297,12.95862);
   MPass->SetBinError(4298,9.2761);
   MPass->SetBinError(4301,17.88854);
   MPass->SetBinError(4302,21.04084);
   MPass->SetBinError(4303,19.32852);
   MPass->SetBinError(4304,16.01282);
   MPass->SetBinError(4305,19.42572);
   MPass->SetBinError(4306,16.72187);
   MPass->SetBinError(4307,16.11646);
   MPass->SetBinError(4308,15.76001);
   MPass->SetBinError(4309,15.24219);
   MPass->SetBinError(4310,16.21161);
   MPass->SetBinError(4311,14.70275);
   MPass->SetBinError(4312,15.18818);
   MPass->SetBinError(4313,13.84763);
   MPass->SetBinError(4314,15.9594);
   MPass->SetBinError(4315,15.9594);
   MPass->SetBinError(4316,14.98405);
   MPass->SetBinError(4317,16.31903);
   MPass->SetBinError(4318,14.98361);
   MPass->SetBinError(4319,15.52806);
   MPass->SetBinError(4320,15.38267);
   MPass->SetBinError(4321,15.3314);
   MPass->SetBinError(4322,18.17728);
   MPass->SetBinError(4323,15.85876);
   MPass->SetBinError(4324,13.18739);
   MPass->SetBinError(4325,13.37356);
   MPass->SetBinError(4326,13.96679);
   MPass->SetBinError(4327,15.07996);
   MPass->SetBinError(4328,17.12206);
   MPass->SetBinError(4329,14.38841);
   MPass->SetBinError(4330,12.65148);
   MPass->SetBinError(4331,14.35549);
   MPass->SetBinError(4332,13.65192);
   MPass->SetBinError(4333,14.24375);
   MPass->SetBinError(4334,17.12206);
   MPass->SetBinError(4335,19.09764);
   MPass->SetBinError(4336,15.63694);
   MPass->SetBinError(4337,12.03036);
   MPass->SetBinError(4338,14.67872);
   MPass->SetBinError(4339,14.81983);
   MPass->SetBinError(4340,12.84979);
   MPass->SetBinError(4341,13.518);
   MPass->SetBinError(4342,14.53391);
   MPass->SetBinError(4343,11.87352);
   MPass->SetBinError(4344,12.28403);
   MPass->SetBinError(4345,12.87718);
   MPass->SetBinError(4346,11.93027);
   MPass->SetBinError(4347,12.05414);
   MPass->SetBinError(4348,9.565328);
   MPass->SetBinError(4351,11.84432);
   MPass->SetBinError(4352,16.96661);
   MPass->SetBinError(4353,15.42219);
   MPass->SetBinError(4354,16.65456);
   MPass->SetBinError(4355,15.67522);
   MPass->SetBinError(4356,16.54044);
   MPass->SetBinError(4357,17.13583);
   MPass->SetBinError(4358,17.14986);
   MPass->SetBinError(4359,17.5254);
   MPass->SetBinError(4360,15.87027);
   MPass->SetBinError(4361,19.06925);
   MPass->SetBinError(4362,16.96059);
   MPass->SetBinError(4363,16.21161);
   MPass->SetBinError(4364,16.25078);
   MPass->SetBinError(4365,14.50358);
   MPass->SetBinError(4366,14.65843);
   MPass->SetBinError(4367,16.21161);
   MPass->SetBinError(4368,16.32993);
   MPass->SetBinError(4369,15.80216);
   MPass->SetBinError(4370,16.66667);
   MPass->SetBinError(4371,15.36598);
   MPass->SetBinError(4372,16.00296);
   MPass->SetBinError(4373,15.89442);
   MPass->SetBinError(4374,15.51105);
   MPass->SetBinError(4375,14.75756);
   MPass->SetBinError(4376,15.60432);
   MPass->SetBinError(4377,16.20103);
   MPass->SetBinError(4378,12.87748);
   MPass->SetBinError(4379,13.64357);
   MPass->SetBinError(4380,14.53726);
   MPass->SetBinError(4381,14.59429);
   MPass->SetBinError(4382,14.46402);
   MPass->SetBinError(4383,14.5247);
   MPass->SetBinError(4384,15.4194);
   MPass->SetBinError(4385,14.11534);
   MPass->SetBinError(4386,14.74321);
   MPass->SetBinError(4387,13.3937);
   MPass->SetBinError(4388,12.92727);
   MPass->SetBinError(4389,12.87718);
   MPass->SetBinError(4390,14.61368);
   MPass->SetBinError(4391,14.39741);
   MPass->SetBinError(4392,13.41708);
   MPass->SetBinError(4393,12.08574);
   MPass->SetBinError(4394,14.67872);
   MPass->SetBinError(4395,12.61521);
   MPass->SetBinError(4396,14.02007);
   MPass->SetBinError(4397,12.92727);
   MPass->SetBinError(4398,11.28922);
   MPass->SetBinError(4401,12.34988);
   MPass->SetBinError(4402,14.44945);
   MPass->SetBinError(4403,15.1168);
   MPass->SetBinError(4404,16.22214);
   MPass->SetBinError(4405,15.56791);
   MPass->SetBinError(4406,16.31903);
   MPass->SetBinError(4407,16.72187);
   MPass->SetBinError(4408,16.38196);
   MPass->SetBinError(4409,16.58132);
   MPass->SetBinError(4410,16.30717);
   MPass->SetBinError(4411,14.85028);
   MPass->SetBinError(4412,18.02904);
   MPass->SetBinError(4413,18.80902);
   MPass->SetBinError(4414,16.90309);
   MPass->SetBinError(4415,16.60623);
   MPass->SetBinError(4416,14.86425);
   MPass->SetBinError(4417,16.06197);
   MPass->SetBinError(4418,15.21718);
   MPass->SetBinError(4419,16.54044);
   MPass->SetBinError(4420,19.06925);
   MPass->SetBinError(4421,15.79596);
   MPass->SetBinError(4422,15.43033);
   MPass->SetBinError(4423,17.13583);
   MPass->SetBinError(4424,15.69928);
   MPass->SetBinError(4425,16.17687);
   MPass->SetBinError(4426,14.93535);
   MPass->SetBinError(4427,14.78594);
   MPass->SetBinError(4428,14.77356);
   MPass->SetBinError(4429,13.73938);
   MPass->SetBinError(4430,15.26348);
   MPass->SetBinError(4431,14.76325);
   MPass->SetBinError(4432,13.71498);
   MPass->SetBinError(4433,16.11059);
   MPass->SetBinError(4434,14.25028);
   MPass->SetBinError(4435,14.69611);
   MPass->SetBinError(4436,13.1817);
   MPass->SetBinError(4437,13.93206);
   MPass->SetBinError(4438,12.85354);
   MPass->SetBinError(4439,13.9706);
   MPass->SetBinError(4440,14.39179);
   MPass->SetBinError(4441,14.28449);
   MPass->SetBinError(4442,13.65858);
   MPass->SetBinError(4443,13.68603);
   MPass->SetBinError(4444,13.96679);
   MPass->SetBinError(4445,12.3432);
   MPass->SetBinError(4446,12.69596);
   MPass->SetBinError(4447,13.96679);
   MPass->SetBinError(4448,10.6254);
   MPass->SetBinError(4451,11.83894);
   MPass->SetBinError(4452,16.25078);
   MPass->SetBinError(4453,15.52301);
   MPass->SetBinError(4454,16.31903);
   MPass->SetBinError(4455,18.64493);
   MPass->SetBinError(4456,17.02513);
   MPass->SetBinError(4457,16.35877);
   MPass->SetBinError(4458,16.66667);
   MPass->SetBinError(4459,14.78284);
   MPass->SetBinError(4460,16.60623);
   MPass->SetBinError(4461,16.32993);
   MPass->SetBinError(4462,16.58132);
   MPass->SetBinError(4463,17.27737);
   MPass->SetBinError(4464,16.72187);
   MPass->SetBinError(4465,15.3393);
   MPass->SetBinError(4466,16.06197);
   MPass->SetBinError(4467,16.49295);
   MPass->SetBinError(4468,16.21161);
   MPass->SetBinError(4469,16.10627);
   MPass->SetBinError(4470,15.36598);
   MPass->SetBinError(4471,15.70454);
   MPass->SetBinError(4472,16.90309);
   MPass->SetBinError(4473,15.60871);
   MPass->SetBinError(4474,14.85028);
   MPass->SetBinError(4475,14.44945);
   MPass->SetBinError(4476,14.61111);
   MPass->SetBinError(4477,14.85473);
   MPass->SetBinError(4478,15.34959);
   MPass->SetBinError(4479,14.18097);
   MPass->SetBinError(4480,14.46402);
   MPass->SetBinError(4481,13.53629);
   MPass->SetBinError(4482,13.72044);
   MPass->SetBinError(4483,15.58033);
   MPass->SetBinError(4484,15.0448);
   MPass->SetBinError(4485,15.20389);
   MPass->SetBinError(4486,13.2977);
   MPass->SetBinError(4487,13.77831);
   MPass->SetBinError(4488,14.11259);
   MPass->SetBinError(4489,12.61705);
   MPass->SetBinError(4490,13.84852);
   MPass->SetBinError(4491,14.67872);
   MPass->SetBinError(4492,13.07281);
   MPass->SetBinError(4493,13.65192);
   MPass->SetBinError(4494,13.65326);
   MPass->SetBinError(4495,12.96958);
   MPass->SetBinError(4496,12.6127);
   MPass->SetBinError(4497,15.3056);
   MPass->SetBinError(4498,11.13267);
   MPass->SetBinError(4501,14.40849);
   MPass->SetBinError(4502,15.00177);
   MPass->SetBinError(4503,19.06925);
   MPass->SetBinError(4504,15.83919);
   MPass->SetBinError(4505,15.1168);
   MPass->SetBinError(4506,17.5254);
   MPass->SetBinError(4507,15.3393);
   MPass->SetBinError(4508,15.70454);
   MPass->SetBinError(4509,14.81835);
   MPass->SetBinError(4510,16.65456);
   MPass->SetBinError(4511,15.76001);
   MPass->SetBinError(4512,16.72187);
   MPass->SetBinError(4513,17.20982);
   MPass->SetBinError(4514,16.77108);
   MPass->SetBinError(4515,16.16654);
   MPass->SetBinError(4516,15.01639);
   MPass->SetBinError(4517,15.74107);
   MPass->SetBinError(4518,17.08384);
   MPass->SetBinError(4519,15.85876);
   MPass->SetBinError(4520,16.55212);
   MPass->SetBinError(4521,16.31903);
   MPass->SetBinError(4522,16.65456);
   MPass->SetBinError(4523,15.70454);
   MPass->SetBinError(4524,14.76972);
   MPass->SetBinError(4525,15.55015);
   MPass->SetBinError(4526,16.39131);
   MPass->SetBinError(4527,15.27076);
   MPass->SetBinError(4528,12.06771);
   MPass->SetBinError(4529,13.90937);
   MPass->SetBinError(4530,15.81231);
   MPass->SetBinError(4531,13.76606);
   MPass->SetBinError(4532,14.12399);
   MPass->SetBinError(4533,14.30802);
   MPass->SetBinError(4534,14.6381);
   MPass->SetBinError(4535,15.39557);
   MPass->SetBinError(4536,11.96179);
   MPass->SetBinError(4537,13.96095);
   MPass->SetBinError(4538,12.43717);
   MPass->SetBinError(4539,13.13259);
   MPass->SetBinError(4540,13.11309);
   MPass->SetBinError(4541,12.6416);
   MPass->SetBinError(4542,15.34666);
   MPass->SetBinError(4543,13.84852);
   MPass->SetBinError(4544,14.37534);
   MPass->SetBinError(4545,15.4467);
   MPass->SetBinError(4546,13.77831);
   MPass->SetBinError(4547,13.72044);
   MPass->SetBinError(4548,11.08763);
   MPass->SetBinError(4551,13.18492);
   MPass->SetBinError(4552,17.5254);
   MPass->SetBinError(4553,16.72187);
   MPass->SetBinError(4554,16.60623);
   MPass->SetBinError(4555,17.33863);
   MPass->SetBinError(4556,15.43033);
   MPass->SetBinError(4557,14.32094);
   MPass->SetBinError(4558,17.60516);
   MPass->SetBinError(4559,15.87027);
   MPass->SetBinError(4560,16.11646);
   MPass->SetBinError(4561,16.16654);
   MPass->SetBinError(4562,15.87027);
   MPass->SetBinError(4563,15.80216);
   MPass->SetBinError(4564,15.76001);
   MPass->SetBinError(4565,16.83996);
   MPass->SetBinError(4566,16.65456);
   MPass->SetBinError(4567,15.07557);
   MPass->SetBinError(4568,17.01162);
   MPass->SetBinError(4569,15.71348);
   MPass->SetBinError(4570,15.06834);
   MPass->SetBinError(4571,15.0448);
   MPass->SetBinError(4572,16.66667);
   MPass->SetBinError(4573,17.02513);
   MPass->SetBinError(4574,14.76926);
   MPass->SetBinError(4575,15.15378);
   MPass->SetBinError(4576,13.62624);
   MPass->SetBinError(4577,13.93206);
   MPass->SetBinError(4578,13.37356);
   MPass->SetBinError(4579,16.01047);
   MPass->SetBinError(4580,15.07996);
   MPass->SetBinError(4581,14.32055);
   MPass->SetBinError(4582,14.91905);
   MPass->SetBinError(4583,15.26861);
   MPass->SetBinError(4584,15.6285);
   MPass->SetBinError(4585,14.46237);
   MPass->SetBinError(4586,13.96095);
   MPass->SetBinError(4587,14.77356);
   MPass->SetBinError(4588,14.59429);
   MPass->SetBinError(4589,12.61521);
   MPass->SetBinError(4590,14.25439);
   MPass->SetBinError(4591,12.35328);
   MPass->SetBinError(4592,13.31572);
   MPass->SetBinError(4593,12.92727);
   MPass->SetBinError(4594,14.25028);
   MPass->SetBinError(4595,13.71871);
   MPass->SetBinError(4596,12.14839);
   MPass->SetBinError(4597,12.74489);
   MPass->SetBinError(4598,11.52136);
   MPass->SetBinError(4601,13.30595);
   MPass->SetBinError(4602,16.27318);
   MPass->SetBinError(4603,17.14986);
   MPass->SetBinError(4604,16.4399);
   MPass->SetBinError(4605,18.10715);
   MPass->SetBinError(4606,17.20982);
   MPass->SetBinError(4607,16.49295);
   MPass->SetBinError(4608,16.54044);
   MPass->SetBinError(4609,16.22214);
   MPass->SetBinError(4610,16.49295);
   MPass->SetBinError(4611,16.49295);
   MPass->SetBinError(4612,14.82499);
   MPass->SetBinError(4613,17.08384);
   MPass->SetBinError(4614,17.02513);
   MPass->SetBinError(4615,15.91115);
   MPass->SetBinError(4616,14.98361);
   MPass->SetBinError(4617,16.11646);
   MPass->SetBinError(4618,14.26251);
   MPass->SetBinError(4619,14.90029);
   MPass->SetBinError(4620,14.98361);
   MPass->SetBinError(4621,14.30943);
   MPass->SetBinError(4622,16.4399);
   MPass->SetBinError(4623,17.02513);
   MPass->SetBinError(4624,14.83766);
   MPass->SetBinError(4625,18.47633);
   MPass->SetBinError(4626,21.27656);
   MPass->SetBinError(4627,14.71201);
   MPass->SetBinError(4628,16.52573);
   MPass->SetBinError(4629,14.43155);
   MPass->SetBinError(4630,14.67872);
   MPass->SetBinError(4631,14.32346);
   MPass->SetBinError(4632,14.83766);
   MPass->SetBinError(4633,13.70508);
   MPass->SetBinError(4634,15.99471);
   MPass->SetBinError(4635,14.53391);
   MPass->SetBinError(4636,12.95862);
   MPass->SetBinError(4637,13.15519);
   MPass->SetBinError(4638,13.89999);
   MPass->SetBinError(4639,13.82841);
   MPass->SetBinError(4640,12.03169);
   MPass->SetBinError(4641,13.84368);
   MPass->SetBinError(4642,12.4765);
   MPass->SetBinError(4643,15.1849);
   MPass->SetBinError(4644,13.39739);
   MPass->SetBinError(4645,13.70508);
   MPass->SetBinError(4646,15.01295);
   MPass->SetBinError(4647,17.04476);
   MPass->SetBinError(4648,13.0014);
   MPass->SetBinError(4651,12.00099);
   MPass->SetBinError(4652,16.65456);
   MPass->SetBinError(4653,18.41149);
   MPass->SetBinError(4654,16.10627);
   MPass->SetBinError(4655,16.32993);
   MPass->SetBinError(4656,17.20982);
   MPass->SetBinError(4657,15.56791);
   MPass->SetBinError(4658,17.02513);
   MPass->SetBinError(4659,15.03119);
   MPass->SetBinError(4660,17.47037);
   MPass->SetBinError(4661,16.49295);
   MPass->SetBinError(4662,14.93265);
   MPass->SetBinError(4663,16.10627);
   MPass->SetBinError(4664,17.81742);
   MPass->SetBinError(4665,16.06197);
   MPass->SetBinError(4666,15.81139);
   MPass->SetBinError(4667,15.3393);
   MPass->SetBinError(4668,14.17634);
   MPass->SetBinError(4669,16.10627);
   MPass->SetBinError(4670,17.88437);
   MPass->SetBinError(4671,15.55015);
   MPass->SetBinError(4672,17.2628);
   MPass->SetBinError(4673,15.64474);
   MPass->SetBinError(4674,24.41328);
   MPass->SetBinError(4678,24.89883);
   MPass->SetBinError(4679,14.60111);
   MPass->SetBinError(4680,15.55023);
   MPass->SetBinError(4681,14.77536);
   MPass->SetBinError(4682,17.21407);
   MPass->SetBinError(4683,15.00177);
   MPass->SetBinError(4684,14.32346);
   MPass->SetBinError(4685,13.91386);
   MPass->SetBinError(4686,13.68163);
   MPass->SetBinError(4687,12.49361);
   MPass->SetBinError(4688,14.1491);
   MPass->SetBinError(4689,12.5);
   MPass->SetBinError(4690,12.60437);
   MPass->SetBinError(4691,13.08051);
   MPass->SetBinError(4692,14.02305);
   MPass->SetBinError(4693,14.11259);
   MPass->SetBinError(4694,16.21605);
   MPass->SetBinError(4695,22.14464);
   MPass->SetBinError(4701,12.97091);
   MPass->SetBinError(4702,17.33863);
   MPass->SetBinError(4703,16.01282);
   MPass->SetBinError(4704,17.08384);
   MPass->SetBinError(4705,16.96059);
   MPass->SetBinError(4706,15.48713);
   MPass->SetBinError(4707,15.36598);
   MPass->SetBinError(4708,15.52301);
   MPass->SetBinError(4709,15.76001);
   MPass->SetBinError(4710,16.66667);
   MPass->SetBinError(4711,15.80216);
   MPass->SetBinError(4712,15.2925);
   MPass->SetBinError(4713,16.04105);
   MPass->SetBinError(4714,17.67767);
   MPass->SetBinError(4715,16.35877);
   MPass->SetBinError(4716,15.38267);
   MPass->SetBinError(4717,15.52301);
   MPass->SetBinError(4718,16.25078);
   MPass->SetBinError(4719,17.88437);
   MPass->SetBinError(4720,16.10627);
   MPass->SetBinError(4721,14.19078);
   MPass->SetBinError(4722,15.93917);
   MPass->SetBinError(4723,19.45297);
   MPass->SetBinError(4729,17.74279);
   MPass->SetBinError(4730,14.74321);
   MPass->SetBinError(4731,14.21304);
   MPass->SetBinError(4732,15.35802);
   MPass->SetBinError(4733,14.60111);
   MPass->SetBinError(4734,15.35802);
   MPass->SetBinError(4735,13.12694);
   MPass->SetBinError(4736,12.72904);
   MPass->SetBinError(4737,13.91487);
   MPass->SetBinError(4738,12.72982);
   MPass->SetBinError(4739,13.15396);
   MPass->SetBinError(4740,12.11512);
   MPass->SetBinError(4741,12.5);
   MPass->SetBinError(4742,13.93206);
   MPass->SetBinError(4743,13.79613);
   MPass->SetBinError(4744,15.55023);
   MPass->SetBinError(4751,13.47015);
   MPass->SetBinError(4752,16.84676);
   MPass->SetBinError(4753,16.83996);
   MPass->SetBinError(4754,15.10155);
   MPass->SetBinError(4755,15.60432);
   MPass->SetBinError(4756,15.64474);
   MPass->SetBinError(4757,17.39262);
   MPass->SetBinError(4758,15.89442);
   MPass->SetBinError(4759,15.71588);
   MPass->SetBinError(4760,16.61441);
   MPass->SetBinError(4761,14.53391);
   MPass->SetBinError(4762,16.16654);
   MPass->SetBinError(4763,15.45724);
   MPass->SetBinError(4764,15.9594);
   MPass->SetBinError(4765,15.3056);
   MPass->SetBinError(4766,14.65843);
   MPass->SetBinError(4767,15.81231);
   MPass->SetBinError(4768,15.10155);
   MPass->SetBinError(4769,15.20389);
   MPass->SetBinError(4770,17.5254);
   MPass->SetBinError(4771,13.82353);
   MPass->SetBinError(4772,16.72187);
   MPass->SetBinError(4773,19.67082);
   MPass->SetBinError(4779,20.89551);
   MPass->SetBinError(4780,16.52736);
   MPass->SetBinError(4781,14.54459);
   MPass->SetBinError(4782,14.87812);
   MPass->SetBinError(4783,12.94577);
   MPass->SetBinError(4784,13.18688);
   MPass->SetBinError(4785,13.07695);
   MPass->SetBinError(4786,13.54345);
   MPass->SetBinError(4787,13.50154);
   MPass->SetBinError(4788,13.84804);
   MPass->SetBinError(4789,13.95541);
   MPass->SetBinError(4790,15.01314);
   MPass->SetBinError(4791,13.50866);
   MPass->SetBinError(4792,13.6244);
   MPass->SetBinError(4793,13.48623);
   MPass->SetBinError(4794,17.97359);
   MPass->SetBinError(4801,10.96689);
   MPass->SetBinError(4802,14.73932);
   MPass->SetBinError(4803,14.93651);
   MPass->SetBinError(4804,13.55069);
   MPass->SetBinError(4805,14.40849);
   MPass->SetBinError(4806,12.6105);
   MPass->SetBinError(4807,11.85233);
   MPass->SetBinError(4808,13.0014);
   MPass->SetBinError(4809,13.91567);
   MPass->SetBinError(4810,14.34376);
   MPass->SetBinError(4811,14.99907);
   MPass->SetBinError(4812,13.52222);
   MPass->SetBinError(4813,14.37919);
   MPass->SetBinError(4814,12.68093);
   MPass->SetBinError(4815,13.06033);
   MPass->SetBinError(4816,11.75598);
   MPass->SetBinError(4817,11.97945);
   MPass->SetBinError(4818,13.25743);
   MPass->SetBinError(4819,14.95767);
   MPass->SetBinError(4820,13.97207);
   MPass->SetBinError(4821,13.18492);
   MPass->SetBinError(4822,13.67995);
   MPass->SetBinError(4823,12.87403);
   MPass->SetBinError(4829,13.78447);
   MPass->SetBinError(4830,10.78434);
   MPass->SetBinError(4831,13.59165);
   MPass->SetBinError(4832,13.24818);
   MPass->SetBinError(4833,11.7543);
   MPass->SetBinError(4834,10.5021);
   MPass->SetBinError(4835,11.06826);
   MPass->SetBinError(4836,11.48629);
   MPass->SetBinError(4837,11.28922);
   MPass->SetBinError(4838,11.3203);
   MPass->SetBinError(4839,11.18125);
   MPass->SetBinError(4840,11.12659);
   MPass->SetBinError(4841,11.35716);
   MPass->SetBinError(4842,8.915832);
   MPass->SetBinError(4843,11.11111);
   MPass->SetBinError(4844,12.40345);
   MPass->SetBinError(7251,8.878327);
   MPass->SetBinError(7252,12.68093);
   MPass->SetBinError(7253,13.80145);
   MPass->SetBinError(7254,14.45844);
   MPass->SetBinError(7255,12.72496);
   MPass->SetBinError(7256,14.66799);
   MPass->SetBinError(7257,13.3937);
   MPass->SetBinError(7258,14.28676);
   MPass->SetBinError(7259,12.87163);
   MPass->SetBinError(7260,13.46382);
   MPass->SetBinError(7261,14.16059);
   MPass->SetBinError(7262,11.69268);
   MPass->SetBinError(7263,12.30246);
   MPass->SetBinError(7264,14.21922);
   MPass->SetBinError(7265,12.28536);
   MPass->SetBinError(7266,14.08577);
   MPass->SetBinError(7267,12.14839);
   MPass->SetBinError(7268,13.97207);
   MPass->SetBinError(7269,14.61357);
   MPass->SetBinError(7270,14.21304);
   MPass->SetBinError(7271,11.66656);
   MPass->SetBinError(7272,12.71567);
   MPass->SetBinError(7273,11.48844);
   MPass->SetBinError(7274,11.32696);
   MPass->SetBinError(7275,10.79898);
   MPass->SetBinError(7276,10.92326);
   MPass->SetBinError(7277,10.05976);
   MPass->SetBinError(7278,11.54106);
   MPass->SetBinError(7279,11.89016);
   MPass->SetBinError(7280,11.47575);
   MPass->SetBinError(7281,11.46409);
   MPass->SetBinError(7282,12.24119);
   MPass->SetBinError(7283,11.83894);
   MPass->SetBinError(7284,12.10792);
   MPass->SetBinError(7285,11.50109);
   MPass->SetBinError(7286,10.75851);
   MPass->SetBinError(7287,10.91312);
   MPass->SetBinError(7288,11.05371);
   MPass->SetBinError(7289,11.75598);
   MPass->SetBinError(7290,12.08032);
   MPass->SetBinError(7291,10.83701);
   MPass->SetBinError(7292,11.76194);
   MPass->SetBinError(7293,9.020363);
   MPass->SetBinError(7294,11.21965);
   MPass->SetBinError(7295,12.12153);
   MPass->SetBinError(7296,13.8933);
   MPass->SetBinError(7297,10.1446);
   MPass->SetBinError(7298,8.462653);
   MPass->SetBinError(7301,12.51907);
   MPass->SetBinError(7302,17.21407);
   MPass->SetBinError(7303,17.74312);
   MPass->SetBinError(7304,17.40777);
   MPass->SetBinError(7305,14.98361);
   MPass->SetBinError(7306,13.98189);
   MPass->SetBinError(7307,15.64474);
   MPass->SetBinError(7308,15.45724);
   MPass->SetBinError(7309,15.03119);
   MPass->SetBinError(7310,16.25078);
   MPass->SetBinError(7311,15.64474);
   MPass->SetBinError(7312,14.79681);
   MPass->SetBinError(7313,15.80216);
   MPass->SetBinError(7314,14.19078);
   MPass->SetBinError(7315,15.67522);
   MPass->SetBinError(7316,16.77108);
   MPass->SetBinError(7317,14.0505);
   MPass->SetBinError(7318,16.25078);
   MPass->SetBinError(7319,16.32993);
   MPass->SetBinError(7320,15.38267);
   MPass->SetBinError(7321,16.96059);
   MPass->SetBinError(7322,16.66667);
   MPass->SetBinError(7323,15.87027);
   MPass->SetBinError(7324,15.43706);
   MPass->SetBinError(7325,13.42556);
   MPass->SetBinError(7326,14.97415);
   MPass->SetBinError(7327,11.19739);
   MPass->SetBinError(7328,15.01314);
   MPass->SetBinError(7329,12.60437);
   MPass->SetBinError(7330,13.65969);
   MPass->SetBinError(7331,12.24897);
   MPass->SetBinError(7332,13.5244);
   MPass->SetBinError(7333,14.30802);
   MPass->SetBinError(7334,14.69719);
   MPass->SetBinError(7335,13.02295);
   MPass->SetBinError(7336,14.08553);
   MPass->SetBinError(7337,13.15519);
   MPass->SetBinError(7338,15.43658);
   MPass->SetBinError(7339,13.47631);
   MPass->SetBinError(7340,14.77536);
   MPass->SetBinError(7341,13.41479);
   MPass->SetBinError(7342,13.59316);
   MPass->SetBinError(7343,13.1817);
   MPass->SetBinError(7344,15.69928);
   MPass->SetBinError(7345,12.96864);
   MPass->SetBinError(7346,13.26323);
   MPass->SetBinError(7347,12.81313);
   MPass->SetBinError(7348,10.40576);
   MPass->SetBinError(7351,12.89263);
   MPass->SetBinError(7352,15.60432);
   MPass->SetBinError(7353,15.51105);
   MPass->SetBinError(7354,16.16654);
   MPass->SetBinError(7355,17.2628);
   MPass->SetBinError(7356,18.25742);
   MPass->SetBinError(7357,17.2628);
   MPass->SetBinError(7358,18.02904);
   MPass->SetBinError(7359,16.96661);
   MPass->SetBinError(7360,16.42862);
   MPass->SetBinError(7361,16.90309);
   MPass->SetBinError(7362,17.80033);
   MPass->SetBinError(7363,15.51461);
   MPass->SetBinError(7364,16.78363);
   MPass->SetBinError(7365,15.0448);
   MPass->SetBinError(7366,15.91115);
   MPass->SetBinError(7367,15.43033);
   MPass->SetBinError(7368,14.96077);
   MPass->SetBinError(7369,16.27318);
   MPass->SetBinError(7370,15.67522);
   MPass->SetBinError(7371,14.02095);
   MPass->SetBinError(7372,16.1449);
   MPass->SetBinError(7373,15.4194);
   MPass->SetBinError(7374,14.31554);
   MPass->SetBinError(7375,15.70785);
   MPass->SetBinError(7376,15.35802);
   MPass->SetBinError(7377,12.93462);
   MPass->SetBinError(7378,12.28329);
   MPass->SetBinError(7379,13.84159);
   MPass->SetBinError(7380,14.27759);
   MPass->SetBinError(7381,14.28676);
   MPass->SetBinError(7382,16.32175);
   MPass->SetBinError(7383,13.5244);
   MPass->SetBinError(7384,14.17042);
   MPass->SetBinError(7385,14.04726);
   MPass->SetBinError(7386,12.8557);
   MPass->SetBinError(7387,13.15519);
   MPass->SetBinError(7388,13.77889);
   MPass->SetBinError(7389,13.17134);
   MPass->SetBinError(7390,13.46525);
   MPass->SetBinError(7391,13.65411);
   MPass->SetBinError(7392,13.1642);
   MPass->SetBinError(7393,12.19466);
   MPass->SetBinError(7394,13.70445);
   MPass->SetBinError(7395,12.43222);
   MPass->SetBinError(7396,13.52222);
   MPass->SetBinError(7397,13.65411);
   MPass->SetBinError(7398,10.8222);
   MPass->SetBinError(7401,11.45138);
   MPass->SetBinError(7402,14.62019);
   MPass->SetBinError(7403,16.46892);
   MPass->SetBinError(7404,15.64474);
   MPass->SetBinError(7405,15.81139);
   MPass->SetBinError(7406,17.13583);
   MPass->SetBinError(7407,16.77108);
   MPass->SetBinError(7408,17.88437);
   MPass->SetBinError(7409,15.3393);
   MPass->SetBinError(7410,15.13026);
   MPass->SetBinError(7411,15.64474);
   MPass->SetBinError(7412,15.2925);
   MPass->SetBinError(7413,14.61111);
   MPass->SetBinError(7414,16.42862);
   MPass->SetBinError(7415,15.66308);
   MPass->SetBinError(7416,14.66471);
   MPass->SetBinError(7417,15.81139);
   MPass->SetBinError(7418,16.22214);
   MPass->SetBinError(7419,15.43033);
   MPass->SetBinError(7420,15.70454);
   MPass->SetBinError(7421,15.74107);
   MPass->SetBinError(7422,15.55015);
   MPass->SetBinError(7423,15.0448);
   MPass->SetBinError(7424,13.53297);
   MPass->SetBinError(7425,15.32874);
   MPass->SetBinError(7426,14.81917);
   MPass->SetBinError(7427,13.99532);
   MPass->SetBinError(7428,14.5974);
   MPass->SetBinError(7429,14.05929);
   MPass->SetBinError(7430,12.7389);
   MPass->SetBinError(7431,13.31811);
   MPass->SetBinError(7432,12.31174);
   MPass->SetBinError(7433,14.35549);
   MPass->SetBinError(7434,14.93535);
   MPass->SetBinError(7435,15.1849);
   MPass->SetBinError(7436,14.68685);
   MPass->SetBinError(7437,12.19105);
   MPass->SetBinError(7438,14.45844);
   MPass->SetBinError(7439,14.24375);
   MPass->SetBinError(7440,15.1004);
   MPass->SetBinError(7441,14.84958);
   MPass->SetBinError(7442,13.89947);
   MPass->SetBinError(7443,14.10295);
   MPass->SetBinError(7444,12.74489);
   MPass->SetBinError(7445,13.8386);
   MPass->SetBinError(7446,14.173);
   MPass->SetBinError(7447,12.4721);
   MPass->SetBinError(7448,10.67006);
   MPass->SetBinError(7451,13.50154);
   MPass->SetBinError(7452,17.54116);
   MPass->SetBinError(7453,15.64474);
   MPass->SetBinError(7454,17.2628);
   MPass->SetBinError(7455,15.16196);
   MPass->SetBinError(7456,15.38267);
   MPass->SetBinError(7457,16.96059);
   MPass->SetBinError(7458,17.08384);
   MPass->SetBinError(7459,14.86425);
   MPass->SetBinError(7460,16.16654);
   MPass->SetBinError(7461,16.90309);
   MPass->SetBinError(7462,16.16654);
   MPass->SetBinError(7463,15.85876);
   MPass->SetBinError(7464,15.3393);
   MPass->SetBinError(7465,15.81139);
   MPass->SetBinError(7466,17.27737);
   MPass->SetBinError(7467,15.15451);
   MPass->SetBinError(7468,17.96053);
   MPass->SetBinError(7469,16.11646);
   MPass->SetBinError(7470,15.76001);
   MPass->SetBinError(7471,15.74107);
   MPass->SetBinError(7472,16.28304);
   MPass->SetBinError(7473,16.07272);
   MPass->SetBinError(7474,14.62019);
   MPass->SetBinError(7475,13.77831);
   MPass->SetBinError(7476,15.01722);
   MPass->SetBinError(7477,15.72381);
   MPass->SetBinError(7478,14.17042);
   MPass->SetBinError(7479,16.96661);
   MPass->SetBinError(7480,14.6198);
   MPass->SetBinError(7481,13.4296);
   MPass->SetBinError(7482,16.21605);
   MPass->SetBinError(7483,13.4573);
   MPass->SetBinError(7484,14.84958);
   MPass->SetBinError(7485,14.46237);
   MPass->SetBinError(7486,14.32346);
   MPass->SetBinError(7487,13.02893);
   MPass->SetBinError(7488,11.88168);
   MPass->SetBinError(7489,14.85216);
   MPass->SetBinError(7490,14.77356);
   MPass->SetBinError(7491,15.32933);
   MPass->SetBinError(7492,14.25439);
   MPass->SetBinError(7493,12.58671);
   MPass->SetBinError(7494,12.63395);
   MPass->SetBinError(7495,12.69596);
   MPass->SetBinError(7496,13.89153);
   MPass->SetBinError(7497,14.10327);
   MPass->SetBinError(7498,10.62738);
   MPass->SetBinError(7501,11.93469);
   MPass->SetBinError(7502,15.39557);
   MPass->SetBinError(7503,14.93265);
   MPass->SetBinError(7504,15.70454);
   MPass->SetBinError(7505,15.64474);
   MPass->SetBinError(7506,14.58039);
   MPass->SetBinError(7507,15.83919);
   MPass->SetBinError(7508,15.3314);
   MPass->SetBinError(7509,15.07557);
   MPass->SetBinError(7510,18.87504);
   MPass->SetBinError(7511,15.3056);
   MPass->SetBinError(7512,15.48713);
   MPass->SetBinError(7513,16.06197);
   MPass->SetBinError(7514,14.76926);
   MPass->SetBinError(7515,15.24986);
   MPass->SetBinError(7516,15.90161);
   MPass->SetBinError(7517,17.14986);
   MPass->SetBinError(7518,15.71348);
   MPass->SetBinError(7519,17.20982);
   MPass->SetBinError(7520,14.94702);
   MPass->SetBinError(7521,16.27318);
   MPass->SetBinError(7522,15.77185);
   MPass->SetBinError(7523,16.32993);
   MPass->SetBinError(7524,14.90127);
   MPass->SetBinError(7525,13.4072);
   MPass->SetBinError(7526,16.01047);
   MPass->SetBinError(7527,15.09068);
   MPass->SetBinError(7528,13.54345);
   MPass->SetBinError(7529,14.69719);
   MPass->SetBinError(7530,13.00176);
   MPass->SetBinError(7531,12.34466);
   MPass->SetBinError(7532,13.65766);
   MPass->SetBinError(7533,13.56768);
   MPass->SetBinError(7534,13.2799);
   MPass->SetBinError(7535,15.09068);
   MPass->SetBinError(7536,13.73297);
   MPass->SetBinError(7537,12.45587);
   MPass->SetBinError(7538,12.14839);
   MPass->SetBinError(7539,13.96095);
   MPass->SetBinError(7540,12.68257);
   MPass->SetBinError(7541,14.47047);
   MPass->SetBinError(7542,14.84958);
   MPass->SetBinError(7543,15.01295);
   MPass->SetBinError(7544,13.77889);
   MPass->SetBinError(7545,12.89477);
   MPass->SetBinError(7546,13.05205);
   MPass->SetBinError(7547,13.23827);
   MPass->SetBinError(7548,10.48088);
   MPass->SetBinError(7551,12.0408);
   MPass->SetBinError(7552,14.25196);
   MPass->SetBinError(7553,15.24081);
   MPass->SetBinError(7554,16.96059);
   MPass->SetBinError(7555,16.78363);
   MPass->SetBinError(7556,16.21161);
   MPass->SetBinError(7557,15.90161);
   MPass->SetBinError(7558,16.31903);
   MPass->SetBinError(7559,14.90712);
   MPass->SetBinError(7560,16.10627);
   MPass->SetBinError(7561,15.06834);
   MPass->SetBinError(7562,14.73774);
   MPass->SetBinError(7563,17.17977);
   MPass->SetBinError(7564,15.47446);
   MPass->SetBinError(7565,15.80216);
   MPass->SetBinError(7566,14.90712);
   MPass->SetBinError(7567,16.16654);
   MPass->SetBinError(7568,14.85028);
   MPass->SetBinError(7569,16.32993);
   MPass->SetBinError(7570,14.90029);
   MPass->SetBinError(7571,15.71348);
   MPass->SetBinError(7572,16.11231);
   MPass->SetBinError(7573,15.9594);
   MPass->SetBinError(7574,13.5897);
   MPass->SetBinError(7575,14.58321);
   MPass->SetBinError(7576,16.1449);
   MPass->SetBinError(7577,15.67522);
   MPass->SetBinError(7578,13.34601);
   MPass->SetBinError(7579,14.05929);
   MPass->SetBinError(7580,13.89297);
   MPass->SetBinError(7581,12.73953);
   MPass->SetBinError(7582,12.77846);
   MPass->SetBinError(7583,13.54345);
   MPass->SetBinError(7584,13.27744);
   MPass->SetBinError(7585,13.45086);
   MPass->SetBinError(7586,14.7902);
   MPass->SetBinError(7587,11.54444);
   MPass->SetBinError(7588,12.69417);
   MPass->SetBinError(7589,12.27414);
   MPass->SetBinError(7590,13.77831);
   MPass->SetBinError(7591,12.92727);
   MPass->SetBinError(7592,13.08051);
   MPass->SetBinError(7593,13.29188);
   MPass->SetBinError(7594,13.97855);
   MPass->SetBinError(7595,12.79433);
   MPass->SetBinError(7596,13.84159);
   MPass->SetBinError(7597,12.95862);
   MPass->SetBinError(7598,11.59621);
   MPass->SetBinError(7601,13.36801);
   MPass->SetBinError(7602,16.46892);
   MPass->SetBinError(7603,15.52301);
   MPass->SetBinError(7604,16.58132);
   MPass->SetBinError(7605,15.81139);
   MPass->SetBinError(7606,17.88437);
   MPass->SetBinError(7607,17.01162);
   MPass->SetBinError(7608,17.14986);
   MPass->SetBinError(7609,15.83919);
   MPass->SetBinError(7610,15.06834);
   MPass->SetBinError(7611,15.1168);
   MPass->SetBinError(7612,15.71348);
   MPass->SetBinError(7613,16.00296);
   MPass->SetBinError(7614,16.11646);
   MPass->SetBinError(7615,15.42219);
   MPass->SetBinError(7616,14.06687);
   MPass->SetBinError(7617,16.01282);
   MPass->SetBinError(7618,16.90309);
   MPass->SetBinError(7619,15.3314);
   MPass->SetBinError(7620,15.76001);
   MPass->SetBinError(7621,15.66308);
   MPass->SetBinError(7622,17.2628);
   MPass->SetBinError(7623,16.66667);
   MPass->SetBinError(7624,15.13026);
   MPass->SetBinError(7625,15.26348);
   MPass->SetBinError(7626,14.85028);
   MPass->SetBinError(7627,15.97054);
   MPass->SetBinError(7628,13.77889);
   MPass->SetBinError(7629,14.39007);
   MPass->SetBinError(7630,12.58671);
   MPass->SetBinError(7631,13.45086);
   MPass->SetBinError(7632,13.12014);
   MPass->SetBinError(7633,13.77831);
   MPass->SetBinError(7634,14.25196);
   MPass->SetBinError(7635,14.39601);
   MPass->SetBinError(7636,12.92727);
   MPass->SetBinError(7637,14.49549);
   MPass->SetBinError(7638,13.01583);
   MPass->SetBinError(7639,13.96095);
   MPass->SetBinError(7640,13.95541);
   MPass->SetBinError(7641,12.755);
   MPass->SetBinError(7642,11.99578);
   MPass->SetBinError(7643,13.71871);
   MPass->SetBinError(7644,11.77431);
   MPass->SetBinError(7645,12.98514);
   MPass->SetBinError(7646,15.34666);
   MPass->SetBinError(7647,13.64357);
   MPass->SetBinError(7648,10.19396);
   MPass->SetBinError(7651,13.14358);
   MPass->SetBinError(7652,18.02578);
   MPass->SetBinError(7653,16.10627);
   MPass->SetBinError(7654,14.06687);
   MPass->SetBinError(7655,16.65456);
   MPass->SetBinError(7656,16.83996);
   MPass->SetBinError(7657,16.21161);
   MPass->SetBinError(7658,17.01162);
   MPass->SetBinError(7659,15.15451);
   MPass->SetBinError(7660,15.15451);
   MPass->SetBinError(7661,15.60871);
   MPass->SetBinError(7662,15.3056);
   MPass->SetBinError(7663,15.27631);
   MPass->SetBinError(7664,15.91115);
   MPass->SetBinError(7665,14.81983);
   MPass->SetBinError(7666,17.02513);
   MPass->SetBinError(7667,14.47007);
   MPass->SetBinError(7668,15.24986);
   MPass->SetBinError(7669,16.01282);
   MPass->SetBinError(7670,16.42862);
   MPass->SetBinError(7671,15.42219);
   MPass->SetBinError(7672,14.70275);
   MPass->SetBinError(7673,14.85028);
   MPass->SetBinError(7674,15.10155);
   MPass->SetBinError(7675,14.85473);
   MPass->SetBinError(7676,14.61368);
   MPass->SetBinError(7677,14.84958);
   MPass->SetBinError(7678,13.97855);
   MPass->SetBinError(7679,14.6198);
   MPass->SetBinError(7680,13.80766);
   MPass->SetBinError(7681,12.07741);
   MPass->SetBinError(7682,12.89477);
   MPass->SetBinError(7683,12.0424);
   MPass->SetBinError(7684,13.2091);
   MPass->SetBinError(7685,13.3937);
   MPass->SetBinError(7686,13.10201);
   MPass->SetBinError(7687,12.7759);
   MPass->SetBinError(7688,14.60111);
   MPass->SetBinError(7689,12.27048);
   MPass->SetBinError(7690,14.60111);
   MPass->SetBinError(7691,13.07281);
   MPass->SetBinError(7692,13.95541);
   MPass->SetBinError(7693,13.9801);
   MPass->SetBinError(7694,13.35677);
   MPass->SetBinError(7695,12.32437);
   MPass->SetBinError(7696,12.86468);
   MPass->SetBinError(7697,13.26323);
   MPass->SetBinError(7698,9.688643);
   MPass->SetBinError(7701,10.95957);
   MPass->SetBinError(7702,16.39131);
   MPass->SetBinError(7703,14.6381);
   MPass->SetBinError(7704,16.22214);
   MPass->SetBinError(7705,15.16196);
   MPass->SetBinError(7706,16.31903);
   MPass->SetBinError(7707,15.20389);
   MPass->SetBinError(7708,16.4399);
   MPass->SetBinError(7709,14.98361);
   MPass->SetBinError(7710,14.28022);
   MPass->SetBinError(7711,17.39262);
   MPass->SetBinError(7712,16.25078);
   MPass->SetBinError(7713,17.67767);
   MPass->SetBinError(7714,15.2925);
   MPass->SetBinError(7715,16.06197);
   MPass->SetBinError(7716,14.93265);
   MPass->SetBinError(7717,15.76001);
   MPass->SetBinError(7718,15.90161);
   MPass->SetBinError(7719,14.70275);
   MPass->SetBinError(7720,15.9594);
   MPass->SetBinError(7721,15.64474);
   MPass->SetBinError(7722,14.81835);
   MPass->SetBinError(7723,16.22214);
   MPass->SetBinError(7724,14.00325);
   MPass->SetBinError(7725,13.65766);
   MPass->SetBinError(7726,15.15451);
   MPass->SetBinError(7727,13.47352);
   MPass->SetBinError(7728,13.13259);
   MPass->SetBinError(7729,13.65969);
   MPass->SetBinError(7730,12.8114);
   MPass->SetBinError(7731,13.18675);
   MPass->SetBinError(7732,12.35448);
   MPass->SetBinError(7733,11.40815);
   MPass->SetBinError(7734,11.64104);
   MPass->SetBinError(7735,13.11727);
   MPass->SetBinError(7736,13.01092);
   MPass->SetBinError(7737,13.91386);
   MPass->SetBinError(7738,13.00596);
   MPass->SetBinError(7739,14.74321);
   MPass->SetBinError(7740,11.92432);
   MPass->SetBinError(7741,13.90937);
   MPass->SetBinError(7742,13.28128);
   MPass->SetBinError(7743,12.38554);
   MPass->SetBinError(7744,13.07281);
   MPass->SetBinError(7745,13.06493);
   MPass->SetBinError(7746,12.18159);
   MPass->SetBinError(7747,13.91386);
   MPass->SetBinError(7748,10.48392);
   MPass->SetBinError(7751,13.11309);
   MPass->SetBinError(7752,16.01047);
   MPass->SetBinError(7753,15.24986);
   MPass->SetBinError(7754,15.76001);
   MPass->SetBinError(7755,16.96059);
   MPass->SetBinError(7756,15.2925);
   MPass->SetBinError(7757,16.90309);
   MPass->SetBinError(7758,16.72187);
   MPass->SetBinError(7759,15.76001);
   MPass->SetBinError(7760,15.60871);
   MPass->SetBinError(7761,16.72187);
   MPass->SetBinError(7762,15.10155);
   MPass->SetBinError(7763,15.10155);
   MPass->SetBinError(7764,15.24986);
   MPass->SetBinError(7765,16.22214);
   MPass->SetBinError(7766,14.76926);
   MPass->SetBinError(7767,14.28571);
   MPass->SetBinError(7768,16.66667);
   MPass->SetBinError(7769,17.20982);
   MPass->SetBinError(7770,14.99063);
   MPass->SetBinError(7771,16.01282);
   MPass->SetBinError(7772,13.26577);
   MPass->SetBinError(7773,15.56791);
   MPass->SetBinError(7774,15.06834);
   MPass->SetBinError(7775,14.33532);
   MPass->SetBinError(7776,13.76915);
   MPass->SetBinError(7777,13.34984);
   MPass->SetBinError(7778,14.46963);
   MPass->SetBinError(7779,14.56679);
   MPass->SetBinError(7780,12.93462);
   MPass->SetBinError(7781,12.44791);
   MPass->SetBinError(7782,12.91873);
   MPass->SetBinError(7783,13.62624);
   MPass->SetBinError(7784,12.91557);
   MPass->SetBinError(7785,13.12776);
   MPass->SetBinError(7786,13.65411);
   MPass->SetBinError(7787,15.51105);
   MPass->SetBinError(7788,15.0682);
   MPass->SetBinError(7789,15.93917);
   MPass->SetBinError(7790,14.60111);
   MPass->SetBinError(7791,13.83411);
   MPass->SetBinError(7792,13.59316);
   MPass->SetBinError(7793,14.66083);
   MPass->SetBinError(7794,13.4296);
   MPass->SetBinError(7795,13.59316);
   MPass->SetBinError(7796,14.69719);
   MPass->SetBinError(7797,14.173);
   MPass->SetBinError(7798,10.83778);
   MPass->SetBinError(7801,11.71214);
   MPass->SetBinError(7802,14.58321);
   MPass->SetBinError(7803,14.58321);
   MPass->SetBinError(7804,16.17687);
   MPass->SetBinError(7805,16.83996);
   MPass->SetBinError(7806,16.1449);
   MPass->SetBinError(7807,14.82499);
   MPass->SetBinError(7808,17.60516);
   MPass->SetBinError(7809,15.47446);
   MPass->SetBinError(7810,16.10627);
   MPass->SetBinError(7811,15.91115);
   MPass->SetBinError(7812,15.45724);
   MPass->SetBinError(7813,14.50358);
   MPass->SetBinError(7814,16.27318);
   MPass->SetBinError(7815,14.32094);
   MPass->SetBinError(7816,14.35353);
   MPass->SetBinError(7817,16.72187);
   MPass->SetBinError(7818,15.0448);
   MPass->SetBinError(7819,16.06197);
   MPass->SetBinError(7820,15.43033);
   MPass->SetBinError(7821,15.06834);
   MPass->SetBinError(7822,15.90161);
   MPass->SetBinError(7823,15.66308);
   MPass->SetBinError(7824,14.02007);
   MPass->SetBinError(7825,14.58321);
   MPass->SetBinError(7826,16.25078);
   MPass->SetBinError(7827,13.06544);
   MPass->SetBinError(7828,13.41708);
   MPass->SetBinError(7829,12.90688);
   MPass->SetBinError(7830,13.84804);
   MPass->SetBinError(7831,12.50045);
   MPass->SetBinError(7832,13.73938);
   MPass->SetBinError(7833,12.30607);
   MPass->SetBinError(7834,13.78407);
   MPass->SetBinError(7835,14.24809);
   MPass->SetBinError(7836,13.02295);
   MPass->SetBinError(7837,14.25439);
   MPass->SetBinError(7838,15.91283);
   MPass->SetBinError(7839,13.26323);
   MPass->SetBinError(7840,14.93071);
   MPass->SetBinError(7841,13.2906);
   MPass->SetBinError(7842,15.4467);
   MPass->SetBinError(7843,13.2371);
   MPass->SetBinError(7844,14.76325);
   MPass->SetBinError(7845,13.29188);
   MPass->SetBinError(7846,13.13259);
   MPass->SetBinError(7847,12.87075);
   MPass->SetBinError(7848,10.93043);
   MPass->SetBinError(7851,12.17161);
   MPass->SetBinError(7852,15.3566);
   MPass->SetBinError(7853,14.33532);
   MPass->SetBinError(7854,16.27318);
   MPass->SetBinError(7855,15.42219);
   MPass->SetBinError(7856,15.9594);
   MPass->SetBinError(7857,14.68955);
   MPass->SetBinError(7858,15.18818);
   MPass->SetBinError(7859,15.2925);
   MPass->SetBinError(7860,14.90712);
   MPass->SetBinError(7861,15.0448);
   MPass->SetBinError(7862,16.00296);
   MPass->SetBinError(7863,17.54116);
   MPass->SetBinError(7864,14.73774);
   MPass->SetBinError(7865,13.93547);
   MPass->SetBinError(7866,16.77108);
   MPass->SetBinError(7867,14.94702);
   MPass->SetBinError(7868,14.16542);
   MPass->SetBinError(7869,15.47446);
   MPass->SetBinError(7870,14.30943);
   MPass->SetBinError(7871,15.91115);
   MPass->SetBinError(7872,15.20389);
   MPass->SetBinError(7873,14.35746);
   MPass->SetBinError(7874,15.26861);
   MPass->SetBinError(7875,14.6911);
   MPass->SetBinError(7876,13.91287);
   MPass->SetBinError(7877,13.77889);
   MPass->SetBinError(7878,15.32979);
   MPass->SetBinError(7879,13.24375);
   MPass->SetBinError(7880,14.39741);
   MPass->SetBinError(7881,12.07741);
   MPass->SetBinError(7882,17.13583);
   MPass->SetBinError(7883,12.73953);
   MPass->SetBinError(7884,14.91905);
   MPass->SetBinError(7885,14.14179);
   MPass->SetBinError(7886,12.86313);
   MPass->SetBinError(7887,13.95541);
   MPass->SetBinError(7888,15.0448);
   MPass->SetBinError(7889,13.89947);
   MPass->SetBinError(7890,11.90969);
   MPass->SetBinError(7891,14.07201);
   MPass->SetBinError(7892,13.10279);
   MPass->SetBinError(7893,13.82841);
   MPass->SetBinError(7894,12.94577);
   MPass->SetBinError(7895,14.46963);
   MPass->SetBinError(7896,14.04351);
   MPass->SetBinError(7897,12.31174);
   MPass->SetBinError(7898,9.933052);
   MPass->SetBinError(7901,12.73393);
   MPass->SetBinError(7902,15.83919);
   MPass->SetBinError(7903,15.27631);
   MPass->SetBinError(7904,16.55212);
   MPass->SetBinError(7905,15.61738);
   MPass->SetBinError(7906,16.22214);
   MPass->SetBinError(7907,13.71714);
   MPass->SetBinError(7908,17.74312);
   MPass->SetBinError(7909,15.15451);
   MPass->SetBinError(7910,16.00296);
   MPass->SetBinError(7911,17.13583);
   MPass->SetBinError(7912,15.18818);
   MPass->SetBinError(7913,16.22214);
   MPass->SetBinError(7914,16.01282);
   MPass->SetBinError(7915,15.24986);
   MPass->SetBinError(7916,14.82499);
   MPass->SetBinError(7917,14.86425);
   MPass->SetBinError(7918,15.60871);
   MPass->SetBinError(7919,14.93265);
   MPass->SetBinError(7920,14.90712);
   MPass->SetBinError(7921,14.94702);
   MPass->SetBinError(7922,15.61738);
   MPass->SetBinError(7923,14.96077);
   MPass->SetBinError(7924,15.13026);
   MPass->SetBinError(7925,13.97855);
   MPass->SetBinError(7926,13.41479);
   MPass->SetBinError(7927,12.00251);
   MPass->SetBinError(7928,12.65644);
   MPass->SetBinError(7929,14.37534);
   MPass->SetBinError(7930,15.01314);
   MPass->SetBinError(7931,15.21452);
   MPass->SetBinError(7932,18.02578);
   MPass->SetBinError(7933,16.20103);
   MPass->SetBinError(7934,14.60111);
   MPass->SetBinError(7935,14.13692);
   MPass->SetBinError(7936,15.87027);
   MPass->SetBinError(7937,15.13026);
   MPass->SetBinError(7938,14.76926);
   MPass->SetBinError(7939,13.13171);
   MPass->SetBinError(7940,14.61153);
   MPass->SetBinError(7941,13.13159);
   MPass->SetBinError(7942,14.30802);
   MPass->SetBinError(7943,16.74706);
   MPass->SetBinError(7944,18.96065);
   MPass->SetBinError(7945,14.88417);
   MPass->SetBinError(7946,13.2371);
   MPass->SetBinError(7947,13.34984);
   MPass->SetBinError(7948,9.237656);
   MPass->SetBinError(7951,11.41517);
   MPass->SetBinError(7952,15.48713);
   MPass->SetBinError(7953,16.54044);
   MPass->SetBinError(7954,16.81316);
   MPass->SetBinError(7955,16.84676);
   MPass->SetBinError(7956,16.04105);
   MPass->SetBinError(7957,15.0448);
   MPass->SetBinError(7958,15.3393);
   MPass->SetBinError(7959,16.22214);
   MPass->SetBinError(7960,15.0682);
   MPass->SetBinError(7961,16.00296);
   MPass->SetBinError(7962,16.89007);
   MPass->SetBinError(7963,17.08384);
   MPass->SetBinError(7964,16.83996);
   MPass->SetBinError(7965,14.07201);
   MPass->SetBinError(7966,15.76001);
   MPass->SetBinError(7967,17.02513);
   MPass->SetBinError(7968,16.27318);
   MPass->SetBinError(7969,15.10155);
   MPass->SetBinError(7970,14.3831);
   MPass->SetBinError(7971,15.01639);
   MPass->SetBinError(7972,14.24809);
   MPass->SetBinError(7973,14.50679);
   MPass->SetBinError(7974,15.51105);
   MPass->SetBinError(7975,13.73938);
   MPass->SetBinError(7976,12.9025);
   MPass->SetBinError(7977,13.34601);
   MPass->SetBinError(7978,14.11259);
   MPass->SetBinError(7979,14.6198);
   MPass->SetBinError(7980,31.94109);
   MPass->SetBinError(7984,26.5812);
   MPass->SetBinError(7985,14.5247);
   MPass->SetBinError(7986,14.46963);
   MPass->SetBinError(7987,13.58342);
   MPass->SetBinError(7988,13.65858);
   MPass->SetBinError(7989,13.02893);
   MPass->SetBinError(7990,12.64911);
   MPass->SetBinError(7991,12.63647);
   MPass->SetBinError(7992,21.44862);
   MPass->SetBinError(7996,24.51162);
   MPass->SetBinError(7997,13.51149);
   MPass->SetBinError(7998,10.32276);
   MPass->SetBinError(8001,12.24973);
   MPass->SetBinError(8002,14.84958);
   MPass->SetBinError(8003,15.03119);
   MPass->SetBinError(8004,15.18818);
   MPass->SetBinError(8005,18.13715);
   MPass->SetBinError(8006,15.64474);
   MPass->SetBinError(8007,16.01282);
   MPass->SetBinError(8008,16.10627);
   MPass->SetBinError(8009,18.25742);
   MPass->SetBinError(8010,16.96059);
   MPass->SetBinError(8011,16.21161);
   MPass->SetBinError(8012,15.52301);
   MPass->SetBinError(8013,15.71348);
   MPass->SetBinError(8014,16.21161);
   MPass->SetBinError(8015,15.61738);
   MPass->SetBinError(8016,16.49295);
   MPass->SetBinError(8017,14.82499);
   MPass->SetBinError(8018,15.03119);
   MPass->SetBinError(8019,15.56791);
   MPass->SetBinError(8020,16.06197);
   MPass->SetBinError(8021,14.83766);
   MPass->SetBinError(8022,15.42219);
   MPass->SetBinError(8023,15.20389);
   MPass->SetBinError(8024,13.10201);
   MPass->SetBinError(8025,14.61153);
   MPass->SetBinError(8026,13.46525);
   MPass->SetBinError(8027,13.31012);
   MPass->SetBinError(8028,12.82758);
   MPass->SetBinError(8029,15.16913);
   MPass->SetBinError(8035,16.96661);
   MPass->SetBinError(8036,15.00177);
   MPass->SetBinError(8037,13.1837);
   MPass->SetBinError(8038,13.65411);
   MPass->SetBinError(8039,13.84852);
   MPass->SetBinError(8040,13.06381);
   MPass->SetBinError(8041,17.90552);
   MPass->SetBinError(8047,14.34376);
   MPass->SetBinError(8048,9.013234);
   MPass->SetBinError(8051,13.41315);
   MPass->SetBinError(8052,15.34666);
   MPass->SetBinError(8053,15.90161);
   MPass->SetBinError(8054,14.78284);
   MPass->SetBinError(8055,16.27318);
   MPass->SetBinError(8056,15.83919);
   MPass->SetBinError(8057,15.21718);
   MPass->SetBinError(8058,15.1168);
   MPass->SetBinError(8059,15.80216);
   MPass->SetBinError(8060,15.51461);
   MPass->SetBinError(8061,14.35916);
   MPass->SetBinError(8062,15.55015);
   MPass->SetBinError(8063,14.28022);
   MPass->SetBinError(8064,17.33863);
   MPass->SetBinError(8065,14.68955);
   MPass->SetBinError(8066,14.70275);
   MPass->SetBinError(8067,16.22214);
   MPass->SetBinError(8068,14.90029);
   MPass->SetBinError(8069,15.64474);
   MPass->SetBinError(8070,17.88437);
   MPass->SetBinError(8071,14.58039);
   MPass->SetBinError(8072,15.34666);
   MPass->SetBinError(8073,15.03119);
   MPass->SetBinError(8074,13.86866);
   MPass->SetBinError(8075,15.44608);
   MPass->SetBinError(8076,13.65858);
   MPass->SetBinError(8077,13.9706);
   MPass->SetBinError(8078,14.61153);
   MPass->SetBinError(8079,20.46314);
   MPass->SetBinError(8085,20.81272);
   MPass->SetBinError(8086,15.74107);
   MPass->SetBinError(8087,15.99471);
   MPass->SetBinError(8088,13.88626);
   MPass->SetBinError(8089,14.58039);
   MPass->SetBinError(8090,13.65858);
   MPass->SetBinError(8091,18.32248);
   MPass->SetBinError(8097,20.60055);
   MPass->SetBinError(8098,12.10467);
   MPass->SetBinError(8101,13.42556);
   MPass->SetBinError(8102,14.50679);
   MPass->SetBinError(8103,17.88437);
   MPass->SetBinError(8104,17.5254);
   MPass->SetBinError(8105,16.49295);
   MPass->SetBinError(8106,14.76926);
   MPass->SetBinError(8107,15.45724);
   MPass->SetBinError(8108,15.55015);
   MPass->SetBinError(8109,14.56062);
   MPass->SetBinError(8110,14.42797);
   MPass->SetBinError(8111,15.1168);
   MPass->SetBinError(8112,13.86279);
   MPass->SetBinError(8113,15.9594);
   MPass->SetBinError(8114,17.39262);
   MPass->SetBinError(8115,15.70454);
   MPass->SetBinError(8116,15.15378);
   MPass->SetBinError(8117,14.3831);
   MPass->SetBinError(8118,16.31903);
   MPass->SetBinError(8119,16.25078);
   MPass->SetBinError(8120,15.39557);
   MPass->SetBinError(8121,15.24219);
   MPass->SetBinError(8122,16.1449);
   MPass->SetBinError(8123,15.77185);
   MPass->SetBinError(8124,14.91905);
   MPass->SetBinError(8125,14.66083);
   MPass->SetBinError(8126,13.84368);
   MPass->SetBinError(8127,13.71582);
   MPass->SetBinError(8128,12.47952);
   MPass->SetBinError(8129,15.32874);
   MPass->SetBinError(8135,16.07272);
   MPass->SetBinError(8136,15.32933);
   MPass->SetBinError(8137,15.99471);
   MPass->SetBinError(8138,15.01314);
   MPass->SetBinError(8139,14.83766);
   MPass->SetBinError(8140,14.17042);
   MPass->SetBinError(8141,15.16203);
   MPass->SetBinError(8147,12.85064);
   MPass->SetBinError(8148,10.44208);
   MPass->SetBinError(8151,13.55069);
   MPass->SetBinError(8152,15.81231);
   MPass->SetBinError(8153,15.87027);
   MPass->SetBinError(8154,15.80216);
   MPass->SetBinError(8155,15.90161);
   MPass->SetBinError(8156,16.72187);
   MPass->SetBinError(8157,16.90309);
   MPass->SetBinError(8158,15.70454);
   MPass->SetBinError(8159,16.28304);
   MPass->SetBinError(8160,17.2628);
   MPass->SetBinError(8161,15.0448);
   MPass->SetBinError(8162,15.89442);
   MPass->SetBinError(8163,16.21161);
   MPass->SetBinError(8164,15.66308);
   MPass->SetBinError(8165,14.56062);
   MPass->SetBinError(8166,16.96059);
   MPass->SetBinError(8167,15.16196);
   MPass->SetBinError(8168,14.90712);
   MPass->SetBinError(8169,14.7442);
   MPass->SetBinError(8170,15.61738);
   MPass->SetBinError(8171,16.83996);
   MPass->SetBinError(8172,14.28449);
   MPass->SetBinError(8173,14.33532);
   MPass->SetBinError(8174,15.87027);
   MPass->SetBinError(8175,13.72044);
   MPass->SetBinError(8176,14.6911);
   MPass->SetBinError(8177,12.55996);
   MPass->SetBinError(8178,14.17042);
   MPass->SetBinError(8179,11.84864);
   MPass->SetBinError(8180,30.33826);
   MPass->SetBinError(8184,26.45934);
   MPass->SetBinError(8185,15.69928);
   MPass->SetBinError(8186,14.84958);
   MPass->SetBinError(8187,13.59571);
   MPass->SetBinError(8188,13.77889);
   MPass->SetBinError(8189,14.99907);
   MPass->SetBinError(8190,13.24375);
   MPass->SetBinError(8191,14.76972);
   MPass->SetBinError(8192,23.87467);
   MPass->SetBinError(8196,21.22768);
   MPass->SetBinError(8197,12.65606);
   MPass->SetBinError(8198,9.184897);
   MPass->SetBinError(8201,11.46409);
   MPass->SetBinError(8202,16.42862);
   MPass->SetBinError(8203,19.06925);
   MPass->SetBinError(8204,16.42862);
   MPass->SetBinError(8205,16.54044);
   MPass->SetBinError(8206,14.98361);
   MPass->SetBinError(8207,15.18818);
   MPass->SetBinError(8208,14.68955);
   MPass->SetBinError(8209,16.93276);
   MPass->SetBinError(8210,15.66308);
   MPass->SetBinError(8211,15.47446);
   MPass->SetBinError(8212,16.00296);
   MPass->SetBinError(8213,17.5254);
   MPass->SetBinError(8214,15.18818);
   MPass->SetBinError(8215,15.15451);
   MPass->SetBinError(8216,14.23688);
   MPass->SetBinError(8217,14.58039);
   MPass->SetBinError(8218,15.21718);
   MPass->SetBinError(8219,15.70454);
   MPass->SetBinError(8220,15.38267);
   MPass->SetBinError(8221,15.74107);
   MPass->SetBinError(8222,16.65456);
   MPass->SetBinError(8223,14.62394);
   MPass->SetBinError(8224,12.9107);
   MPass->SetBinError(8225,15.81231);
   MPass->SetBinError(8226,13.65766);
   MPass->SetBinError(8227,13.23827);
   MPass->SetBinError(8228,13.89153);
   MPass->SetBinError(8229,14.81983);
   MPass->SetBinError(8230,12.9671);
   MPass->SetBinError(8231,16.21207);
   MPass->SetBinError(8232,22.03392);
   MPass->SetBinError(8233,15.70785);
   MPass->SetBinError(8234,14.08976);
   MPass->SetBinError(8235,15.08586);
   MPass->SetBinError(8236,14.98361);
   MPass->SetBinError(8237,15.27631);
   MPass->SetBinError(8238,12.60391);
   MPass->SetBinError(8239,14.28676);
   MPass->SetBinError(8240,15.43658);
   MPass->SetBinError(8241,14.32346);
   MPass->SetBinError(8242,13.93206);
   MPass->SetBinError(8243,14.7257);
   MPass->SetBinError(8244,18.97367);
   MPass->SetBinError(8245,15.45266);
   MPass->SetBinError(8246,12.8312);
   MPass->SetBinError(8247,12.565);
   MPass->SetBinError(8248,10.28563);
   MPass->SetBinError(8251,11.93095);
   MPass->SetBinError(8252,15.00177);
   MPass->SetBinError(8253,14.76926);
   MPass->SetBinError(8254,17.20982);
   MPass->SetBinError(8255,16.32993);
   MPass->SetBinError(8256,15.24219);
   MPass->SetBinError(8257,16.06197);
   MPass->SetBinError(8258,16.54044);
   MPass->SetBinError(8259,15.99471);
   MPass->SetBinError(8260,14.12012);
   MPass->SetBinError(8261,15.0448);
   MPass->SetBinError(8262,13.65326);
   MPass->SetBinError(8263,15.83919);
   MPass->SetBinError(8264,15.27631);
   MPass->SetBinError(8265,14.7442);
   MPass->SetBinError(8266,15.89442);
   MPass->SetBinError(8267,15.56791);
   MPass->SetBinError(8268,16.42862);
   MPass->SetBinError(8269,16.16654);
   MPass->SetBinError(8270,16.55212);
   MPass->SetBinError(8271,15.64474);
   MPass->SetBinError(8272,15.01722);
   MPass->SetBinError(8273,14.48435);
   MPass->SetBinError(8274,16.50174);
   MPass->SetBinError(8275,15.97054);
   MPass->SetBinError(8276,12.99731);
   MPass->SetBinError(8277,13.8386);
   MPass->SetBinError(8278,13.94652);
   MPass->SetBinError(8279,14.04351);
   MPass->SetBinError(8280,12.755);
   MPass->SetBinError(8281,12.8499);
   MPass->SetBinError(8282,13.91287);
   MPass->SetBinError(8283,12.92405);
   MPass->SetBinError(8284,14.31554);
   MPass->SetBinError(8285,13.90937);
   MPass->SetBinError(8286,15.26861);
   MPass->SetBinError(8287,14.46402);
   MPass->SetBinError(8288,15.09518);
   MPass->SetBinError(8289,14.35549);
   MPass->SetBinError(8290,14.32346);
   MPass->SetBinError(8291,13.97544);
   MPass->SetBinError(8292,13.7465);
   MPass->SetBinError(8293,12.15301);
   MPass->SetBinError(8294,15.16203);
   MPass->SetBinError(8295,11.6049);
   MPass->SetBinError(8296,13.60127);
   MPass->SetBinError(8297,11.07747);
   MPass->SetBinError(8298,10.19339);
   MPass->SetBinError(8301,11.27879);
   MPass->SetBinError(8302,15.3056);
   MPass->SetBinError(8303,18.10715);
   MPass->SetBinError(8304,15.52806);
   MPass->SetBinError(8305,16.54044);
   MPass->SetBinError(8306,15.13026);
   MPass->SetBinError(8307,17.43784);
   MPass->SetBinError(8308,15.45724);
   MPass->SetBinError(8309,17.43784);
   MPass->SetBinError(8310,17.47253);
   MPass->SetBinError(8311,17.47037);
   MPass->SetBinError(8312,16.25078);
   MPass->SetBinError(8313,15.90161);
   MPass->SetBinError(8314,14.28449);
   MPass->SetBinError(8315,16.06197);
   MPass->SetBinError(8316,16.50174);
   MPass->SetBinError(8317,17.47037);
   MPass->SetBinError(8318,14.53391);
   MPass->SetBinError(8319,13.93547);
   MPass->SetBinError(8320,15.93917);
   MPass->SetBinError(8321,17.01162);
   MPass->SetBinError(8322,14.71682);
   MPass->SetBinError(8323,15.27631);
   MPass->SetBinError(8324,14.28449);
   MPass->SetBinError(8325,13.28128);
   MPass->SetBinError(8326,14.18097);
   MPass->SetBinError(8327,15.01722);
   MPass->SetBinError(8328,14.42506);
   MPass->SetBinError(8329,13.77831);
   MPass->SetBinError(8330,12.28329);
   MPass->SetBinError(8331,12.31421);
   MPass->SetBinError(8332,13.8386);
   MPass->SetBinError(8333,13.57902);
   MPass->SetBinError(8334,14.44927);
   MPass->SetBinError(8335,13.53297);
   MPass->SetBinError(8336,15.44608);
   MPass->SetBinError(8337,13.58342);
   MPass->SetBinError(8338,12.86235);
   MPass->SetBinError(8339,12.32744);
   MPass->SetBinError(8340,14.69611);
   MPass->SetBinError(8341,14.39179);
   MPass->SetBinError(8342,17.05493);
   MPass->SetBinError(8343,12.68257);
   MPass->SetBinError(8344,13.91567);
   MPass->SetBinError(8345,13.6244);
   MPass->SetBinError(8346,12.38751);
   MPass->SetBinError(8347,12.9025);
   MPass->SetBinError(8348,10.48392);
   MPass->SetBinError(8351,12.93462);
   MPass->SetBinError(8352,16.07272);
   MPass->SetBinError(8353,14.48435);
   MPass->SetBinError(8354,18.56953);
   MPass->SetBinError(8355,16.69604);
   MPass->SetBinError(8356,16.4399);
   MPass->SetBinError(8357,16.49295);
   MPass->SetBinError(8358,15.47446);
   MPass->SetBinError(8359,16.55212);
   MPass->SetBinError(8360,15.07557);
   MPass->SetBinError(8361,16.72187);
   MPass->SetBinError(8362,15.93917);
   MPass->SetBinError(8363,15.70454);
   MPass->SetBinError(8364,14.21261);
   MPass->SetBinError(8365,15.64474);
   MPass->SetBinError(8366,14.45792);
   MPass->SetBinError(8367,16.16654);
   MPass->SetBinError(8368,15.24081);
   MPass->SetBinError(8369,16.46892);
   MPass->SetBinError(8370,15.3314);
   MPass->SetBinError(8371,18.59901);
   MPass->SetBinError(8372,15.81139);
   MPass->SetBinError(8373,15.9594);
   MPass->SetBinError(8374,15.87027);
   MPass->SetBinError(8375,14.32055);
   MPass->SetBinError(8376,14.11534);
   MPass->SetBinError(8377,12.36783);
   MPass->SetBinError(8378,15.68036);
   MPass->SetBinError(8379,14.25556);
   MPass->SetBinError(8380,12.07363);
   MPass->SetBinError(8381,14.73932);
   MPass->SetBinError(8382,14.45844);
   MPass->SetBinError(8383,12.26759);
   MPass->SetBinError(8384,15.46464);
   MPass->SetBinError(8385,12.37298);
   MPass->SetBinError(8386,11.77488);
   MPass->SetBinError(8387,14.93535);
   MPass->SetBinError(8388,14.03635);
   MPass->SetBinError(8389,14.68685);
   MPass->SetBinError(8390,14.35746);
   MPass->SetBinError(8391,14.32346);
   MPass->SetBinError(8392,14.32055);
   MPass->SetBinError(8393,14.84958);
   MPass->SetBinError(8394,13.10201);
   MPass->SetBinError(8395,13.226);
   MPass->SetBinError(8396,14.32055);
   MPass->SetBinError(8397,13.65969);
   MPass->SetBinError(8398,11.11112);
   MPass->SetBinError(8401,13.36974);
   MPass->SetBinError(8402,16.49692);
   MPass->SetBinError(8403,16.31903);
   MPass->SetBinError(8404,16.38196);
   MPass->SetBinError(8405,14.90029);
   MPass->SetBinError(8406,15.32933);
   MPass->SetBinError(8407,15.70454);
   MPass->SetBinError(8408,16.06197);
   MPass->SetBinError(8409,16.21161);
   MPass->SetBinError(8410,16.25078);
   MPass->SetBinError(8411,16.77108);
   MPass->SetBinError(8412,16.31903);
   MPass->SetBinError(8413,16.1449);
   MPass->SetBinError(8414,15.81139);
   MPass->SetBinError(8415,15.0448);
   MPass->SetBinError(8416,16.72187);
   MPass->SetBinError(8417,14.48435);
   MPass->SetBinError(8418,15.74107);
   MPass->SetBinError(8419,17.08384);
   MPass->SetBinError(8420,15.76001);
   MPass->SetBinError(8421,14.30943);
   MPass->SetBinError(8422,16.22214);
   MPass->SetBinError(8423,16.35877);
   MPass->SetBinError(8424,14.73969);
   MPass->SetBinError(8425,13.9706);
   MPass->SetBinError(8426,15.01314);
   MPass->SetBinError(8427,14.6198);
   MPass->SetBinError(8428,14.25439);
   MPass->SetBinError(8429,15.16203);
   MPass->SetBinError(8430,13.80145);
   MPass->SetBinError(8431,15.00177);
   MPass->SetBinError(8432,15.16203);
   MPass->SetBinError(8433,14.37818);
   MPass->SetBinError(8434,12.89263);
   MPass->SetBinError(8435,12.95191);
   MPass->SetBinError(8436,15.43706);
   MPass->SetBinError(8437,12.87748);
   MPass->SetBinError(8438,13.95541);
   MPass->SetBinError(8439,13.0193);
   MPass->SetBinError(8440,13.78407);
   MPass->SetBinError(8441,13.40065);
   MPass->SetBinError(8442,13.02893);
   MPass->SetBinError(8443,12.45587);
   MPass->SetBinError(8444,14.61153);
   MPass->SetBinError(8445,13.26323);
   MPass->SetBinError(8446,12.77846);
   MPass->SetBinError(8447,13.97855);
   MPass->SetBinError(8448,12.22625);
   MPass->SetBinError(8451,13.50132);
   MPass->SetBinError(8452,15.34959);
   MPass->SetBinError(8453,14.81835);
   MPass->SetBinError(8454,15.36598);
   MPass->SetBinError(8455,15.76001);
   MPass->SetBinError(8456,16.46892);
   MPass->SetBinError(8457,15.47446);
   MPass->SetBinError(8458,16.89007);
   MPass->SetBinError(8459,14.96077);
   MPass->SetBinError(8460,16.54044);
   MPass->SetBinError(8461,17.02513);
   MPass->SetBinError(8462,14.28022);
   MPass->SetBinError(8463,17.01162);
   MPass->SetBinError(8464,16.96059);
   MPass->SetBinError(8465,14.73774);
   MPass->SetBinError(8466,15.70454);
   MPass->SetBinError(8467,15.42219);
   MPass->SetBinError(8468,16.61441);
   MPass->SetBinError(8469,16.01047);
   MPass->SetBinError(8470,16.27318);
   MPass->SetBinError(8471,15.20389);
   MPass->SetBinError(8472,15.42219);
   MPass->SetBinError(8473,14.93265);
   MPass->SetBinError(8474,14.45792);
   MPass->SetBinError(8475,15.24081);
   MPass->SetBinError(8476,16.3926);
   MPass->SetBinError(8477,13.30595);
   MPass->SetBinError(8478,14.20359);
   MPass->SetBinError(8479,15.40989);
   MPass->SetBinError(8480,15.16203);
   MPass->SetBinError(8481,13.52222);
   MPass->SetBinError(8482,14.93535);
   MPass->SetBinError(8483,13.99532);
   MPass->SetBinError(8484,13.34601);
   MPass->SetBinError(8485,13.18518);
   MPass->SetBinError(8486,10.81832);
   MPass->SetBinError(8487,12.02887);
   MPass->SetBinError(8488,13.33717);
   MPass->SetBinError(8489,13.77835);
   MPass->SetBinError(8490,12.87718);
   MPass->SetBinError(8491,15.44608);
   MPass->SetBinError(8492,14.25028);
   MPass->SetBinError(8493,13.84159);
   MPass->SetBinError(8494,13.4072);
   MPass->SetBinError(8495,13.24283);
   MPass->SetBinError(8496,12.34466);
   MPass->SetBinError(8497,12.05247);
   MPass->SetBinError(8498,11.41517);
   MPass->SetBinError(8501,11.82991);
   MPass->SetBinError(8502,15.25826);
   MPass->SetBinError(8503,18.17728);
   MPass->SetBinError(8504,15.83919);
   MPass->SetBinError(8505,17.13583);
   MPass->SetBinError(8506,17.36431);
   MPass->SetBinError(8507,15.27631);
   MPass->SetBinError(8508,15.9594);
   MPass->SetBinError(8509,15.85876);
   MPass->SetBinError(8510,17.20982);
   MPass->SetBinError(8511,15.42219);
   MPass->SetBinError(8512,16.49295);
   MPass->SetBinError(8513,16.1449);
   MPass->SetBinError(8514,17.60516);
   MPass->SetBinError(8515,15.16196);
   MPass->SetBinError(8516,16.06197);
   MPass->SetBinError(8517,15.42219);
   MPass->SetBinError(8518,15.60871);
   MPass->SetBinError(8519,17.05493);
   MPass->SetBinError(8520,14.61111);
   MPass->SetBinError(8521,16.4399);
   MPass->SetBinError(8522,16.72187);
   MPass->SetBinError(8523,15.42219);
   MPass->SetBinError(8524,14.45792);
   MPass->SetBinError(8525,16.58132);
   MPass->SetBinError(8526,16.77108);
   MPass->SetBinError(8527,14.43155);
   MPass->SetBinError(8528,15.01295);
   MPass->SetBinError(8529,13.50866);
   MPass->SetBinError(8530,14.04726);
   MPass->SetBinError(8531,14.25028);
   MPass->SetBinError(8532,15.48713);
   MPass->SetBinError(8533,13.64357);
   MPass->SetBinError(8534,12.9671);
   MPass->SetBinError(8535,13.29314);
   MPass->SetBinError(8536,14.25028);
   MPass->SetBinError(8537,13.3937);
   MPass->SetBinError(8538,13.33717);
   MPass->SetBinError(8539,15.18206);
   MPass->SetBinError(8540,13.77889);
   MPass->SetBinError(8541,13.73786);
   MPass->SetBinError(8542,13.90937);
   MPass->SetBinError(8543,14.53726);
   MPass->SetBinError(8544,14.67872);
   MPass->SetBinError(8545,17.23686);
   MPass->SetBinError(8546,13.84159);
   MPass->SetBinError(8547,14.69611);
   MPass->SetBinError(8548,13.50154);
   MPass->SetBinError(8551,16.46744);
   MPass->SetBinError(8552,22.36068);
   MPass->SetBinError(8553,22.64554);
   MPass->SetBinError(8554,18.48506);
   MPass->SetBinError(8555,18.73172);
   MPass->SetBinError(8556,21.32007);
   MPass->SetBinError(8557,18.92705);
   MPass->SetBinError(8558,16.25078);
   MPass->SetBinError(8559,14.40926);
   MPass->SetBinError(8560,16.00296);
   MPass->SetBinError(8561,17.2628);
   MPass->SetBinError(8562,16.20103);
   MPass->SetBinError(8563,16.38196);
   MPass->SetBinError(8564,15.64474);
   MPass->SetBinError(8565,14.54639);
   MPass->SetBinError(8566,15.90161);
   MPass->SetBinError(8567,17.13583);
   MPass->SetBinError(8568,16.00296);
   MPass->SetBinError(8569,16.21605);
   MPass->SetBinError(8570,15.77185);
   MPass->SetBinError(8571,15.83919);
   MPass->SetBinError(8572,16.90309);
   MPass->SetBinError(8573,15.42219);
   MPass->SetBinError(8574,14.66083);
   MPass->SetBinError(8575,15.77185);
   MPass->SetBinError(8576,16.31903);
   MPass->SetBinError(8577,15.52806);
   MPass->SetBinError(8578,16.65138);
   MPass->SetBinError(8579,13.76606);
   MPass->SetBinError(8580,15.6285);
   MPass->SetBinError(8581,14.08553);
   MPass->SetBinError(8582,15.91283);
   MPass->SetBinError(8583,13.3937);
   MPass->SetBinError(8584,14.23877);
   MPass->SetBinError(8585,14.47047);
   MPass->SetBinError(8586,12.77846);
   MPass->SetBinError(8587,14.5334);
   MPass->SetBinError(8588,13.64357);
   MPass->SetBinError(8589,12.805);
   MPass->SetBinError(8590,14.62019);
   MPass->SetBinError(8591,13.1837);
   MPass->SetBinError(8592,14.84074);
   MPass->SetBinError(8593,16.31532);
   MPass->SetBinError(8594,15.86351);
   MPass->SetBinError(8595,17.76379);
   MPass->SetBinError(8596,15.09068);
   MPass->SetBinError(8597,15.89568);
   MPass->SetBinError(8598,10.90218);
   MPass->SetBinError(8601,15.0448);
   MPass->SetBinError(8602,21.12177);
   MPass->SetBinError(8603,20.73016);
   MPass->SetBinError(8604,23.39171);
   MPass->SetBinError(8605,22.36068);
   MPass->SetBinError(8606,20.73016);
   MPass->SetBinError(8607,19.80295);
   MPass->SetBinError(8608,16.81316);
   MPass->SetBinError(8609,15.36598);
   MPass->SetBinError(8610,14.61111);
   MPass->SetBinError(8611,16.60623);
   MPass->SetBinError(8612,16.96661);
   MPass->SetBinError(8613,16.61441);
   MPass->SetBinError(8614,15.76001);
   MPass->SetBinError(8615,15.51461);
   MPass->SetBinError(8616,15.80216);
   MPass->SetBinError(8617,15.85876);
   MPass->SetBinError(8618,15.66308);
   MPass->SetBinError(8619,15.42219);
   MPass->SetBinError(8620,15.83919);
   MPass->SetBinError(8621,17.21407);
   MPass->SetBinError(8622,15.66308);
   MPass->SetBinError(8623,15.39557);
   MPass->SetBinError(8624,15.89442);
   MPass->SetBinError(8625,15.0448);
   MPass->SetBinError(8626,14.74321);
   MPass->SetBinError(8627,13.72092);
   MPass->SetBinError(8628,14.53726);
   MPass->SetBinError(8629,14.18438);
   MPass->SetBinError(8630,14.76325);
   MPass->SetBinError(8631,13.97855);
   MPass->SetBinError(8632,13.84368);
   MPass->SetBinError(8633,14.99907);
   MPass->SetBinError(8634,11.78557);
   MPass->SetBinError(8635,12);
   MPass->SetBinError(8636,13.23827);
   MPass->SetBinError(8637,13.71871);
   MPass->SetBinError(8638,14.30802);
   MPass->SetBinError(8639,14.61368);
   MPass->SetBinError(8640,14.11534);
   MPass->SetBinError(8641,15.01314);
   MPass->SetBinError(8642,15.61615);
   MPass->SetBinError(8643,17.90301);
   MPass->SetBinError(8644,17.00078);
   MPass->SetBinError(8645,17.88631);
   MPass->SetBinError(8646,18.45462);
   MPass->SetBinError(8647,12.78294);
   MPass->SetBinError(8648,11.59745);
   MPass->SetBinError(8651,18.35167);
   MPass->SetBinError(8652,23.82492);
   MPass->SetBinError(8653,20.43461);
   MPass->SetBinError(8654,19.58351);
   MPass->SetBinError(8655,22.94157);
   MPass->SetBinError(8656,23.18081);
   MPass->SetBinError(8657,19.32852);
   MPass->SetBinError(8658,17.5254);
   MPass->SetBinError(8659,15.58033);
   MPass->SetBinError(8660,16.32993);
   MPass->SetBinError(8661,14.76926);
   MPass->SetBinError(8662,14.81835);
   MPass->SetBinError(8663,15.56791);
   MPass->SetBinError(8664,17.08384);
   MPass->SetBinError(8665,15.16196);
   MPass->SetBinError(8666,17.67767);
   MPass->SetBinError(8667,15.3314);
   MPass->SetBinError(8668,16.1449);
   MPass->SetBinError(8669,15.87027);
   MPass->SetBinError(8670,16.54044);
   MPass->SetBinError(8671,15.85876);
   MPass->SetBinError(8672,16.89007);
   MPass->SetBinError(8673,16.25078);
   MPass->SetBinError(8674,15.24081);
   MPass->SetBinError(8675,16.88194);
   MPass->SetBinError(8676,14.83766);
   MPass->SetBinError(8677,14.93071);
   MPass->SetBinError(8678,15.70454);
   MPass->SetBinError(8679,15.15378);
   MPass->SetBinError(8680,14.38841);
   MPass->SetBinError(8681,17.11633);
   MPass->SetBinError(8682,19.27288);
   MPass->SetBinError(8683,17.74279);
   MPass->SetBinError(8684,13.25763);
   MPass->SetBinError(8685,14.04351);
   MPass->SetBinError(8686,12.41266);
   MPass->SetBinError(8687,16.76546);
   MPass->SetBinError(8688,14.10295);
   MPass->SetBinError(8689,14.39741);
   MPass->SetBinError(8690,15.3566);
   MPass->SetBinError(8691,16.43186);
   MPass->SetBinError(8692,18.64978);
   MPass->SetBinError(8693,17.84755);
   MPass->SetBinError(8694,19.04496);
   MPass->SetBinError(8695,15.00177);
   MPass->SetBinError(8696,20.17023);
   MPass->SetBinError(8697,17.16857);
   MPass->SetBinError(8698,12.2831);
   MPass->SetBinError(8701,15.65992);
   MPass->SetBinError(8702,19.67576);
   MPass->SetBinError(8703,20.62842);
   MPass->SetBinError(8704,25.58111);
   MPass->SetBinError(8705,20.09319);
   MPass->SetBinError(8706,20.02468);
   MPass->SetBinError(8707,20.17023);
   MPass->SetBinError(8708,18.64493);
   MPass->SetBinError(8709,15.76001);
   MPass->SetBinError(8710,17.33863);
   MPass->SetBinError(8711,16.35877);
   MPass->SetBinError(8712,17.14986);
   MPass->SetBinError(8713,17.60516);
   MPass->SetBinError(8714,14.71682);
   MPass->SetBinError(8715,17.60516);
   MPass->SetBinError(8716,16.65456);
   MPass->SetBinError(8717,15.39557);
   MPass->SetBinError(8718,16.04105);
   MPass->SetBinError(8719,16.90309);
   MPass->SetBinError(8720,15.56791);
   MPass->SetBinError(8721,16.83996);
   MPass->SetBinError(8722,15.70454);
   MPass->SetBinError(8723,14.87812);
   MPass->SetBinError(8724,16.39131);
   MPass->SetBinError(8725,13.76606);
   MPass->SetBinError(8726,14.84074);
   MPass->SetBinError(8727,13.48623);
   MPass->SetBinError(8728,14.56679);
   MPass->SetBinError(8729,16.01086);
   MPass->SetBinError(8730,26.14563);
   MPass->SetBinError(8734,25.61738);
   MPass->SetBinError(8735,14.28676);
   MPass->SetBinError(8736,14.90127);
   MPass->SetBinError(8737,13.226);
   MPass->SetBinError(8738,14.59429);
   MPass->SetBinError(8739,13.34984);
   MPass->SetBinError(8740,13.53297);
   MPass->SetBinError(8741,14.5213);
   MPass->SetBinError(8742,17.45593);
   MPass->SetBinError(8743,16.49692);
   MPass->SetBinError(8744,17.47253);
   MPass->SetBinError(8745,30.54152);
   MPass->SetBinError(8751,15.09541);
   MPass->SetBinError(8752,19.86052);
   MPass->SetBinError(8753,22.64554);
   MPass->SetBinError(8754,19.27288);
   MPass->SetBinError(8755,21.08185);
   MPass->SetBinError(8756,19.89355);
   MPass->SetBinError(8757,20.81272);
   MPass->SetBinError(8758,18.80902);
   MPass->SetBinError(8759,16.65456);
   MPass->SetBinError(8760,16.4399);
   MPass->SetBinError(8761,15.66308);
   MPass->SetBinError(8762,15.64474);
   MPass->SetBinError(8763,15.93917);
   MPass->SetBinError(8764,15.66308);
   MPass->SetBinError(8765,16.21161);
   MPass->SetBinError(8766,14.56062);
   MPass->SetBinError(8767,16.60623);
   MPass->SetBinError(8768,15.18818);
   MPass->SetBinError(8769,17.13583);
   MPass->SetBinError(8770,15.66308);
   MPass->SetBinError(8771,16.42862);
   MPass->SetBinError(8772,15.51461);
   MPass->SetBinError(8773,15.36598);
   MPass->SetBinError(8774,13.07281);
   MPass->SetBinError(8775,16.11746);
   MPass->SetBinError(8776,14.99907);
   MPass->SetBinError(8777,15.34666);
   MPass->SetBinError(8778,14.99907);
   MPass->SetBinError(8779,17.21098);
   MPass->SetBinError(8785,17.76786);
   MPass->SetBinError(8786,12.64753);
   MPass->SetBinError(8787,12.34466);
   MPass->SetBinError(8788,13.13159);
   MPass->SetBinError(8789,12.94577);
   MPass->SetBinError(8790,14.97415);
   MPass->SetBinError(8791,13.09618);
   MPass->SetBinError(8792,16.14848);
   MPass->SetBinError(8793,17.36431);
   MPass->SetBinError(8794,18.79933);
   MPass->SetBinError(8801,11.46409);
   MPass->SetBinError(8802,16.11746);
   MPass->SetBinError(8803,25.40003);
   MPass->SetBinError(8804,25.81989);
   MPass->SetBinError(8805,21.43172);
   MPass->SetBinError(8806,24.6183);
   MPass->SetBinError(8807,22.36068);
   MPass->SetBinError(8808,18.08858);
   MPass->SetBinError(8809,17.54116);
   MPass->SetBinError(8810,15.55015);
   MPass->SetBinError(8811,16.22214);
   MPass->SetBinError(8812,14.16542);
   MPass->SetBinError(8813,15.01639);
   MPass->SetBinError(8814,16.49295);
   MPass->SetBinError(8815,15.60871);
   MPass->SetBinError(8816,13.73786);
   MPass->SetBinError(8817,14.10327);
   MPass->SetBinError(8818,16.11646);
   MPass->SetBinError(8819,15.45724);
   MPass->SetBinError(8820,16.31903);
   MPass->SetBinError(8821,16.27318);
   MPass->SetBinError(8822,14.76926);
   MPass->SetBinError(8823,14.73774);
   MPass->SetBinError(8824,14.98405);
   MPass->SetBinError(8825,14.00325);
   MPass->SetBinError(8826,13.4072);
   MPass->SetBinError(8827,14.11259);
   MPass->SetBinError(8828,14.69719);
   MPass->SetBinError(8829,18.91307);
   MPass->SetBinError(8835,18.63403);
   MPass->SetBinError(8836,18.47633);
   MPass->SetBinError(8837,13.33717);
   MPass->SetBinError(8838,13.12694);
   MPass->SetBinError(8839,14.62019);
   MPass->SetBinError(8840,12.53899);
   MPass->SetBinError(8841,14.47047);
   MPass->SetBinError(8842,14.04726);
   MPass->SetBinError(8843,13.24283);
   MPass->SetBinError(8844,19.13191);
   MPass->SetBinError(8851,14.4745);
   MPass->SetBinError(8852,15.50251);
   MPass->SetBinError(8853,23.49632);
   MPass->SetBinError(8854,21.43172);
   MPass->SetBinError(8855,24.25356);
   MPass->SetBinError(8856,20.59183);
   MPass->SetBinError(8857,19.51149);
   MPass->SetBinError(8858,17.14986);
   MPass->SetBinError(8859,16.31903);
   MPass->SetBinError(8860,16.83996);
   MPass->SetBinError(8861,16.78363);
   MPass->SetBinError(8862,15.0448);
   MPass->SetBinError(8863,15.3056);
   MPass->SetBinError(8864,16.01282);
   MPass->SetBinError(8865,15.45724);
   MPass->SetBinError(8866,17.74312);
   MPass->SetBinError(8867,15.1168);
   MPass->SetBinError(8868,15.52301);
   MPass->SetBinError(8869,15.64474);
   MPass->SetBinError(8870,16.25078);
   MPass->SetBinError(8871,16.0969);
   MPass->SetBinError(8872,16.83996);
   MPass->SetBinError(8873,16.11646);
   MPass->SetBinError(8874,15.08586);
   MPass->SetBinError(8875,13.76915);
   MPass->SetBinError(8876,13.29314);
   MPass->SetBinError(8877,14.28676);
   MPass->SetBinError(8878,14.93535);
   MPass->SetBinError(8879,16.01086);
   MPass->SetBinError(8885,14.25556);
   MPass->SetBinError(8886,12.49361);
   MPass->SetBinError(8887,15.70785);
   MPass->SetBinError(8888,13.9801);
   MPass->SetBinError(8889,13.95541);
   MPass->SetBinError(8890,13.34984);
   MPass->SetBinError(8891,12.78521);
   MPass->SetBinError(8892,13.71582);
   MPass->SetBinError(8893,12.42166);
   MPass->SetBinError(8894,15.68036);
   MPass->SetBinError(8901,14.47483);
   MPass->SetBinError(8902,15.18206);
   MPass->SetBinError(8903,18.96165);
   MPass->SetBinError(8904,19.06925);
   MPass->SetBinError(8905,16.72939);
   MPass->SetBinError(8906,17.74312);
   MPass->SetBinError(8907,15.77185);
   MPass->SetBinError(8908,16.49295);
   MPass->SetBinError(8909,16.60623);
   MPass->SetBinError(8910,17.08384);
   MPass->SetBinError(8911,17.54116);
   MPass->SetBinError(8912,14.28022);
   MPass->SetBinError(8913,15.93917);
   MPass->SetBinError(8914,15.20389);
   MPass->SetBinError(8915,15.24219);
   MPass->SetBinError(8916,14.23688);
   MPass->SetBinError(8917,16.11646);
   MPass->SetBinError(8918,18.54837);
   MPass->SetBinError(8919,15.3314);
   MPass->SetBinError(8920,15.80216);
   MPass->SetBinError(8921,15.83919);
   MPass->SetBinError(8922,14.65843);
   MPass->SetBinError(8923,13.89999);
   MPass->SetBinError(8924,14.84958);
   MPass->SetBinError(8925,14.18148);
   MPass->SetBinError(8926,13.11727);
   MPass->SetBinError(8927,14.04726);
   MPass->SetBinError(8928,12.86235);
   MPass->SetBinError(8929,13.10201);
   MPass->SetBinError(8930,31.16066);
   MPass->SetBinError(8934,21.45239);
   MPass->SetBinError(8935,12.66111);
   MPass->SetBinError(8936,13.37356);
   MPass->SetBinError(8937,11.21122);
   MPass->SetBinError(8938,13.31811);
   MPass->SetBinError(8939,14.04726);
   MPass->SetBinError(8940,13.35677);
   MPass->SetBinError(8941,14.84074);
   MPass->SetBinError(8942,13.68603);
   MPass->SetBinError(8943,13.02893);
   MPass->SetBinError(8944,14.77536);
   MPass->SetBinError(8945,22.56677);
   MPass->SetBinError(8951,13.57367);
   MPass->SetBinError(8952,16.28304);
   MPass->SetBinError(8953,17.60516);
   MPass->SetBinError(8954,19.15061);
   MPass->SetBinError(8955,17.60516);
   MPass->SetBinError(8956,19.21953);
   MPass->SetBinError(8957,16.90309);
   MPass->SetBinError(8958,14.06687);
   MPass->SetBinError(8959,15.3314);
   MPass->SetBinError(8960,15.18818);
   MPass->SetBinError(8961,15.9594);
   MPass->SetBinError(8962,15.60871);
   MPass->SetBinError(8963,17.05493);
   MPass->SetBinError(8964,16.72187);
   MPass->SetBinError(8965,15.74107);
   MPass->SetBinError(8966,13.84763);
   MPass->SetBinError(8967,15.42219);
   MPass->SetBinError(8968,18.13715);
   MPass->SetBinError(8969,14.78284);
   MPass->SetBinError(8970,16.1449);
   MPass->SetBinError(8971,14.76926);
   MPass->SetBinError(8972,14.40926);
   MPass->SetBinError(8973,15.03119);
   MPass->SetBinError(8974,15.81231);
   MPass->SetBinError(8975,13.2371);
   MPass->SetBinError(8976,13.91287);
   MPass->SetBinError(8977,15.13026);
   MPass->SetBinError(8978,13.33717);
   MPass->SetBinError(8979,15.0682);
   MPass->SetBinError(8980,15.26861);
   MPass->SetBinError(8981,17.36431);
   MPass->SetBinError(8982,19.29493);
   MPass->SetBinError(8983,16.6516);
   MPass->SetBinError(8984,12.28536);
   MPass->SetBinError(8985,14.88417);
   MPass->SetBinError(8986,12.7759);
   MPass->SetBinError(8987,12.86235);
   MPass->SetBinError(8988,13.93547);
   MPass->SetBinError(8989,13.56561);
   MPass->SetBinError(8990,14.90127);
   MPass->SetBinError(8991,14.91905);
   MPass->SetBinError(8992,14.10327);
   MPass->SetBinError(8993,13.91386);
   MPass->SetBinError(8994,14.6198);
   MPass->SetBinError(8995,12.59075);
   MPass->SetBinError(8996,16.08963);
   MPass->SetBinError(8997,18.63403);
   MPass->SetBinError(8998,12.4226);
   MPass->SetBinError(9001,13.0319);
   MPass->SetBinError(9002,18.64493);
   MPass->SetBinError(9003,17.47037);
   MPass->SetBinError(9004,16.72187);
   MPass->SetBinError(9005,16.96059);
   MPass->SetBinError(9006,17.27737);
   MPass->SetBinError(9007,16.54044);
   MPass->SetBinError(9008,16.96059);
   MPass->SetBinError(9009,13.9573);
   MPass->SetBinError(9010,16.27318);
   MPass->SetBinError(9011,18.64493);
   MPass->SetBinError(9012,16.81316);
   MPass->SetBinError(9013,15.45724);
   MPass->SetBinError(9014,15.55015);
   MPass->SetBinError(9015,17.66127);
   MPass->SetBinError(9016,16.04105);
   MPass->SetBinError(9017,15.70454);
   MPass->SetBinError(9018,16.65456);
   MPass->SetBinError(9019,15.32933);
   MPass->SetBinError(9020,15.83919);
   MPass->SetBinError(9021,15.76001);
   MPass->SetBinError(9022,17.27737);
   MPass->SetBinError(9023,16.81316);
   MPass->SetBinError(9024,14.53745);
   MPass->SetBinError(9025,13.96679);
   MPass->SetBinError(9026,13.97544);
   MPass->SetBinError(9027,15.26348);
   MPass->SetBinError(9028,14.11259);
   MPass->SetBinError(9029,14.39741);
   MPass->SetBinError(9030,13.53629);
   MPass->SetBinError(9031,14.25028);
   MPass->SetBinError(9032,14.76972);
   MPass->SetBinError(9033,11.61005);
   MPass->SetBinError(9034,12.92625);
   MPass->SetBinError(9035,12.6416);
   MPass->SetBinError(9036,14.71201);
   MPass->SetBinError(9037,13.90568);
   MPass->SetBinError(9038,14.11534);
   MPass->SetBinError(9039,14.24375);
   MPass->SetBinError(9040,13.28128);
   MPass->SetBinError(9041,15.36598);
   MPass->SetBinError(9042,15.3566);
   MPass->SetBinError(9043,14.32244);
   MPass->SetBinError(9044,14.112);
   MPass->SetBinError(9045,14.15179);
   MPass->SetBinError(9046,11.48646);
   MPass->SetBinError(9047,13.2321);
   MPass->SetBinError(9048,9.343055);
   MPass->SetBinError(9051,12.13365);
   MPass->SetBinError(9052,15.59078);
   MPass->SetBinError(9053,17.81742);
   MPass->SetBinError(9054,17.66127);
   MPass->SetBinError(9055,15.3393);
   MPass->SetBinError(9056,15.64474);
   MPass->SetBinError(9057,17.33863);
   MPass->SetBinError(9058,16.04105);
   MPass->SetBinError(9059,15.85876);
   MPass->SetBinError(9060,18.10715);
   MPass->SetBinError(9061,16.16654);
   MPass->SetBinError(9062,14.93265);
   MPass->SetBinError(9063,15.93917);
   MPass->SetBinError(9064,16.61441);
   MPass->SetBinError(9065,14.28449);
   MPass->SetBinError(9066,17.27737);
   MPass->SetBinError(9067,14.58039);
   MPass->SetBinError(9068,14.28449);
   MPass->SetBinError(9069,16.50174);
   MPass->SetBinError(9070,15.85876);
   MPass->SetBinError(9071,16.06197);
   MPass->SetBinError(9072,16.42862);
   MPass->SetBinError(9073,14.98361);
   MPass->SetBinError(9074,13.83411);
   MPass->SetBinError(9075,14.75756);
   MPass->SetBinError(9076,14.39741);
   MPass->SetBinError(9077,12.58671);
   MPass->SetBinError(9078,13.41479);
   MPass->SetBinError(9079,14.12012);
   MPass->SetBinError(9080,13.89999);
   MPass->SetBinError(9081,15.69928);
   MPass->SetBinError(9082,13.71582);
   MPass->SetBinError(9083,13.25763);
   MPass->SetBinError(9084,14.12399);
   MPass->SetBinError(9085,14.54459);
   MPass->SetBinError(9086,13.74527);
   MPass->SetBinError(9087,13.35677);
   MPass->SetBinError(9088,14.46402);
   MPass->SetBinError(9089,14.43155);
   MPass->SetBinError(9090,14.46963);
   MPass->SetBinError(9091,15.32933);
   MPass->SetBinError(9092,13.96679);
   MPass->SetBinError(9093,15.26348);
   MPass->SetBinError(9094,13.95312);
   MPass->SetBinError(9095,12.8312);
   MPass->SetBinError(9096,12.25818);
   MPass->SetBinError(9097,13.4072);
   MPass->SetBinError(9098,8.527594);
   MPass->SetBinError(9101,13.92439);
   MPass->SetBinError(9102,16.49295);
   MPass->SetBinError(9103,16.39131);
   MPass->SetBinError(9104,15.42219);
   MPass->SetBinError(9105,17.02513);
   MPass->SetBinError(9106,17.43784);
   MPass->SetBinError(9107,16.55212);
   MPass->SetBinError(9108,15.71348);
   MPass->SetBinError(9109,15.81139);
   MPass->SetBinError(9110,17.08384);
   MPass->SetBinError(9111,16.90309);
   MPass->SetBinError(9112,16.96059);
   MPass->SetBinError(9113,16.60623);
   MPass->SetBinError(9114,15.36598);
   MPass->SetBinError(9115,16.77108);
   MPass->SetBinError(9116,16.10627);
   MPass->SetBinError(9117,16.58132);
   MPass->SetBinError(9118,16.83996);
   MPass->SetBinError(9119,15.27631);
   MPass->SetBinError(9120,15.93917);
   MPass->SetBinError(9121,16.31903);
   MPass->SetBinError(9122,15.56791);
   MPass->SetBinError(9123,15.74107);
   MPass->SetBinError(9124,15.51105);
   MPass->SetBinError(9125,16.28304);
   MPass->SetBinError(9126,14.93535);
   MPass->SetBinError(9127,12.68165);
   MPass->SetBinError(9128,14.6911);
   MPass->SetBinError(9129,15.32933);
   MPass->SetBinError(9130,15.53708);
   MPass->SetBinError(9131,13.4742);
   MPass->SetBinError(9132,15.4467);
   MPass->SetBinError(9133,14.87812);
   MPass->SetBinError(9134,13.53297);
   MPass->SetBinError(9135,14.32346);
   MPass->SetBinError(9136,12.86235);
   MPass->SetBinError(9137,14.18438);
   MPass->SetBinError(9138,14.83766);
   MPass->SetBinError(9139,13.84159);
   MPass->SetBinError(9140,15.51105);
   MPass->SetBinError(9141,14.91905);
   MPass->SetBinError(9142,13.77889);
   MPass->SetBinError(9143,14.61111);
   MPass->SetBinError(9144,14.76972);
   MPass->SetBinError(9145,15.6285);
   MPass->SetBinError(9146,12.41266);
   MPass->SetBinError(9147,12.7759);
   MPass->SetBinError(9148,9.172881);
   MPass->SetBinError(9151,11.54106);
   MPass->SetBinError(9152,15.17868);
   MPass->SetBinError(9153,15.48713);
   MPass->SetBinError(9154,17.17977);
   MPass->SetBinError(9155,17.20982);
   MPass->SetBinError(9156,16.58132);
   MPass->SetBinError(9157,16.41538);
   MPass->SetBinError(9158,15.90161);
   MPass->SetBinError(9159,16.90309);
   MPass->SetBinError(9160,16.96059);
   MPass->SetBinError(9161,16.96661);
   MPass->SetBinError(9162,15.66308);
   MPass->SetBinError(9163,17.39262);
   MPass->SetBinError(9164,15.83919);
   MPass->SetBinError(9165,13.86866);
   MPass->SetBinError(9166,15.2925);
   MPass->SetBinError(9167,15.36598);
   MPass->SetBinError(9168,15.13026);
   MPass->SetBinError(9169,16.17687);
   MPass->SetBinError(9170,15.97054);
   MPass->SetBinError(9171,15.07557);
   MPass->SetBinError(9172,15.71348);
   MPass->SetBinError(9173,14.33532);
   MPass->SetBinError(9174,13.78405);
   MPass->SetBinError(9175,15.81963);
   MPass->SetBinError(9176,14.53745);
   MPass->SetBinError(9177,14.37818);
   MPass->SetBinError(9178,13.34601);
   MPass->SetBinError(9179,14.32346);
   MPass->SetBinError(9180,15.08586);
   MPass->SetBinError(9181,14.15958);
   MPass->SetBinError(9182,14.46963);
   MPass->SetBinError(9183,13.96679);
   MPass->SetBinError(9184,11.70129);
   MPass->SetBinError(9185,12.7759);
   MPass->SetBinError(9186,13.55069);
   MPass->SetBinError(9187,13.77835);
   MPass->SetBinError(9188,14.32346);
   MPass->SetBinError(9189,13.8386);
   MPass->SetBinError(9190,12.3671);
   MPass->SetBinError(9191,16.43186);
   MPass->SetBinError(9192,13.70508);
   MPass->SetBinError(9193,13.35579);
   MPass->SetBinError(9194,14.25196);
   MPass->SetBinError(9195,13.84159);
   MPass->SetBinError(9196,12.78294);
   MPass->SetBinError(9197,13.01583);
   MPass->SetBinError(9198,10.19826);
   MPass->SetBinError(9201,12.8882);
   MPass->SetBinError(9202,15.17868);
   MPass->SetBinError(9203,15.43658);
   MPass->SetBinError(9204,15.15451);
   MPass->SetBinError(9205,17.70781);
   MPass->SetBinError(9206,14.54639);
   MPass->SetBinError(9207,15.42219);
   MPass->SetBinError(9208,15.3314);
   MPass->SetBinError(9209,14.93265);
   MPass->SetBinError(9210,14.94702);
   MPass->SetBinError(9211,16.16654);
   MPass->SetBinError(9212,16.96661);
   MPass->SetBinError(9213,16.96059);
   MPass->SetBinError(9214,15.47446);
   MPass->SetBinError(9215,15.74107);
   MPass->SetBinError(9216,16.00296);
   MPass->SetBinError(9217,15.55015);
   MPass->SetBinError(9218,16.72187);
   MPass->SetBinError(9219,17.02513);
   MPass->SetBinError(9220,16.65456);
   MPass->SetBinError(9221,15.66308);
   MPass->SetBinError(9222,15.90161);
   MPass->SetBinError(9223,15.01639);
   MPass->SetBinError(9224,13.97597);
   MPass->SetBinError(9225,14.74321);
   MPass->SetBinError(9226,13.78407);
   MPass->SetBinError(9227,13.01804);
   MPass->SetBinError(9228,13.78407);
   MPass->SetBinError(9229,13.2906);
   MPass->SetBinError(9230,14.25196);
   MPass->SetBinError(9231,13.54345);
   MPass->SetBinError(9232,14.31554);
   MPass->SetBinError(9233,13.47631);
   MPass->SetBinError(9234,14.04726);
   MPass->SetBinError(9235,14.21886);
   MPass->SetBinError(9236,13.97544);
   MPass->SetBinError(9237,12.87718);
   MPass->SetBinError(9238,13.15396);
   MPass->SetBinError(9239,14.39601);
   MPass->SetBinError(9240,13.01092);
   MPass->SetBinError(9241,13.82033);
   MPass->SetBinError(9242,12.91683);
   MPass->SetBinError(9243,12.1888);
   MPass->SetBinError(9244,13.71498);
   MPass->SetBinError(9245,13.04938);
   MPass->SetBinError(9246,13.06493);
   MPass->SetBinError(9247,11.97945);
   MPass->SetBinError(9248,8.622545);
   MPass->SetBinError(9251,11.81366);
   MPass->SetBinError(9252,19.32852);
   MPass->SetBinError(9253,18.96165);
   MPass->SetBinError(9254,16.35877);
   MPass->SetBinError(9255,15.45724);
   MPass->SetBinError(9256,15.45724);
   MPass->SetBinError(9257,15.0682);
   MPass->SetBinError(9258,15.71348);
   MPass->SetBinError(9259,16.83996);
   MPass->SetBinError(9260,14.94702);
   MPass->SetBinError(9261,16.11646);
   MPass->SetBinError(9262,13.84763);
   MPass->SetBinError(9263,14.79681);
   MPass->SetBinError(9264,15.56791);
   MPass->SetBinError(9265,17.57128);
   MPass->SetBinError(9266,16.65456);
   MPass->SetBinError(9267,15.66308);
   MPass->SetBinError(9268,15.10155);
   MPass->SetBinError(9269,15.9594);
   MPass->SetBinError(9270,17.67767);
   MPass->SetBinError(9271,16.42862);
   MPass->SetBinError(9272,13.84763);
   MPass->SetBinError(9273,14.53391);
   MPass->SetBinError(9274,15.3056);
   MPass->SetBinError(9275,14.69719);
   MPass->SetBinError(9276,13.35579);
   MPass->SetBinError(9277,12.74489);
   MPass->SetBinError(9278,13.58342);
   MPass->SetBinError(9279,14.60111);
   MPass->SetBinError(9280,15.39557);
   MPass->SetBinError(9281,14.93071);
   MPass->SetBinError(9282,13.84852);
   MPass->SetBinError(9283,14.69719);
   MPass->SetBinError(9284,14.75756);
   MPass->SetBinError(9285,14.69719);
   MPass->SetBinError(9286,14.53745);
   MPass->SetBinError(9287,13.84804);
   MPass->SetBinError(9288,13.17625);
   MPass->SetBinError(9289,13.28128);
   MPass->SetBinError(9290,12.8557);
   MPass->SetBinError(9291,13.02893);
   MPass->SetBinError(9292,13.4072);
   MPass->SetBinError(9293,13.26323);
   MPass->SetBinError(9294,15.79596);
   MPass->SetBinError(9295,14.112);
   MPass->SetBinError(9296,13.91287);
   MPass->SetBinError(9297,12.75691);
   MPass->SetBinError(9298,9.11921);
   MPass->SetBinError(9301,10.19629);
   MPass->SetBinError(9302,15.53685);
   MPass->SetBinError(9303,15.21718);
   MPass->SetBinError(9304,16.58132);
   MPass->SetBinError(9305,14.81983);
   MPass->SetBinError(9306,14.78284);
   MPass->SetBinError(9307,15.3056);
   MPass->SetBinError(9308,14.98361);
   MPass->SetBinError(9309,16.01282);
   MPass->SetBinError(9310,14.70275);
   MPass->SetBinError(9311,14.98361);
   MPass->SetBinError(9312,15.24219);
   MPass->SetBinError(9313,15.89442);
   MPass->SetBinError(9314,13.86279);
   MPass->SetBinError(9315,14.81835);
   MPass->SetBinError(9316,17.67767);
   MPass->SetBinError(9317,16.35877);
   MPass->SetBinError(9318,14.87812);
   MPass->SetBinError(9319,16.72187);
   MPass->SetBinError(9320,14.68955);
   MPass->SetBinError(9321,15.24986);
   MPass->SetBinError(9322,15.74107);
   MPass->SetBinError(9323,14.76926);
   MPass->SetBinError(9324,14.48435);
   MPass->SetBinError(9325,15.60871);
   MPass->SetBinError(9326,13.15519);
   MPass->SetBinError(9327,13.71582);
   MPass->SetBinError(9328,13.91386);
   MPass->SetBinError(9329,12.53994);
   MPass->SetBinError(9330,14.74321);
   MPass->SetBinError(9331,14.28676);
   MPass->SetBinError(9332,14.63896);
   MPass->SetBinError(9333,13.41479);
   MPass->SetBinError(9334,12.8112);
   MPass->SetBinError(9335,13.91287);
   MPass->SetBinError(9336,13.71582);
   MPass->SetBinError(9337,12.35448);
   MPass->SetBinError(9338,13.37356);
   MPass->SetBinError(9339,13.26488);
   MPass->SetBinError(9340,11.46031);
   MPass->SetBinError(9341,12.95191);
   MPass->SetBinError(9342,15.26348);
   MPass->SetBinError(9343,15.17134);
   MPass->SetBinError(9344,12.8557);
   MPass->SetBinError(9345,13.47631);
   MPass->SetBinError(9346,13.29188);
   MPass->SetBinError(9347,12.22925);
   MPass->SetBinError(9348,10.05976);
   MPass->SetBinError(9351,10.47185);
   MPass->SetBinError(9352,14.46963);
   MPass->SetBinError(9353,14.73969);
   MPass->SetBinError(9354,15.55015);
   MPass->SetBinError(9355,15.74107);
   MPass->SetBinError(9356,15.20389);
   MPass->SetBinError(9357,14.99063);
   MPass->SetBinError(9358,16.27318);
   MPass->SetBinError(9359,14.10566);
   MPass->SetBinError(9360,17.81742);
   MPass->SetBinError(9361,14.87812);
   MPass->SetBinError(9362,16.84676);
   MPass->SetBinError(9363,15.15378);
   MPass->SetBinError(9364,15.10155);
   MPass->SetBinError(9365,15.90161);
   MPass->SetBinError(9366,15.24986);
   MPass->SetBinError(9367,15.61738);
   MPass->SetBinError(9368,14.98361);
   MPass->SetBinError(9369,15.1168);
   MPass->SetBinError(9370,16.25078);
   MPass->SetBinError(9371,15.52301);
   MPass->SetBinError(9372,16.60623);
   MPass->SetBinError(9373,15.76001);
   MPass->SetBinError(9374,15.69928);
   MPass->SetBinError(9375,14.11259);
   MPass->SetBinError(9376,14.25196);
   MPass->SetBinError(9377,12.2295);
   MPass->SetBinError(9378,14.08577);
   MPass->SetBinError(9379,16.07272);
   MPass->SetBinError(9380,14.15958);
   MPass->SetBinError(9381,15.17868);
   MPass->SetBinError(9382,13.90568);
   MPass->SetBinError(9383,12.85354);
   MPass->SetBinError(9384,14.85216);
   MPass->SetBinError(9385,14.25439);
   MPass->SetBinError(9386,13.84159);
   MPass->SetBinError(9387,13.1642);
   MPass->SetBinError(9388,13.06493);
   MPass->SetBinError(9389,13.02893);
   MPass->SetBinError(9390,13.82841);
   MPass->SetBinError(9391,14.44927);
   MPass->SetBinError(9392,12.34276);
   MPass->SetBinError(9393,13.226);
   MPass->SetBinError(9394,13.91287);
   MPass->SetBinError(9395,12.96639);
   MPass->SetBinError(9396,14.6911);
   MPass->SetBinError(9397,12.65606);
   MPass->SetBinError(9398,11.26449);
   MPass->SetBinError(9401,13.98916);
   MPass->SetBinError(9402,14.67872);
   MPass->SetBinError(9403,14.68955);
   MPass->SetBinError(9404,14.65843);
   MPass->SetBinError(9405,16.38196);
   MPass->SetBinError(9406,14.5865);
   MPass->SetBinError(9407,16.96059);
   MPass->SetBinError(9408,17.20982);
   MPass->SetBinError(9409,17.08384);
   MPass->SetBinError(9410,17.08384);
   MPass->SetBinError(9411,15.90161);
   MPass->SetBinError(9412,17.5254);
   MPass->SetBinError(9413,16.60623);
   MPass->SetBinError(9414,17.13583);
   MPass->SetBinError(9415,18.89822);
   MPass->SetBinError(9416,17.08384);
   MPass->SetBinError(9417,15.45724);
   MPass->SetBinError(9418,16.72187);
   MPass->SetBinError(9419,16.00296);
   MPass->SetBinError(9420,15.3393);
   MPass->SetBinError(9421,16.38196);
   MPass->SetBinError(9422,17.88437);
   MPass->SetBinError(9423,15.90161);
   MPass->SetBinError(9424,13.53456);
   MPass->SetBinError(9425,16.04105);
   MPass->SetBinError(9426,14.10327);
   MPass->SetBinError(9427,14.47047);
   MPass->SetBinError(9428,13.29314);
   MPass->SetBinError(9429,14.73969);
   MPass->SetBinError(9430,14.81138);
   MPass->SetBinError(9431,12.53994);
   MPass->SetBinError(9432,14.69719);
   MPass->SetBinError(9433,13.72044);
   MPass->SetBinError(9434,12.72982);
   MPass->SetBinError(9435,15.15378);
   MPass->SetBinError(9436,14.59429);
   MPass->SetBinError(9437,14.62019);
   MPass->SetBinError(9438,14.43155);
   MPass->SetBinError(9439,12.24897);
   MPass->SetBinError(9440,14.08577);
   MPass->SetBinError(9441,13.28128);
   MPass->SetBinError(9442,14.17042);
   MPass->SetBinError(9443,14.112);
   MPass->SetBinError(9444,15.3566);
   MPass->SetBinError(9445,12.70545);
   MPass->SetBinError(9446,13.64187);
   MPass->SetBinError(9447,14.38841);
   MPass->SetBinError(9448,9.915655);
   MPass->SetBinError(9451,11.71695);
   MPass->SetBinError(9452,15.6285);
   MPass->SetBinError(9453,14.76972);
   MPass->SetBinError(9454,16.50174);
   MPass->SetBinError(9455,17.2628);
   MPass->SetBinError(9456,16.42862);
   MPass->SetBinError(9457,18.80902);
   MPass->SetBinError(9458,16.11646);
   MPass->SetBinError(9459,16.27318);
   MPass->SetBinError(9460,14.81835);
   MPass->SetBinError(9461,15.36598);
   MPass->SetBinError(9462,15.90161);
   MPass->SetBinError(9463,16.46892);
   MPass->SetBinError(9464,16.66667);
   MPass->SetBinError(9465,16.4399);
   MPass->SetBinError(9466,15.93917);
   MPass->SetBinError(9467,14.96077);
   MPass->SetBinError(9468,15.16196);
   MPass->SetBinError(9469,16.1449);
   MPass->SetBinError(9470,14.21338);
   MPass->SetBinError(9471,15.47446);
   MPass->SetBinError(9472,15.76001);
   MPass->SetBinError(9473,15.85876);
   MPass->SetBinError(9474,16.25078);
   MPass->SetBinError(9475,16.17687);
   MPass->SetBinError(9476,13.70508);
   MPass->SetBinError(9477,15.3566);
   MPass->SetBinError(9478,13.28128);
   MPass->SetBinError(9479,14.05929);
   MPass->SetBinError(9480,13.23827);
   MPass->SetBinError(9481,14.15179);
   MPass->SetBinError(9482,14.61153);
   MPass->SetBinError(9483,13.91287);
   MPass->SetBinError(9484,16.21605);
   MPass->SetBinError(9485,14.04726);
   MPass->SetBinError(9486,14.49549);
   MPass->SetBinError(9487,15.26861);
   MPass->SetBinError(9488,13.96095);
   MPass->SetBinError(9489,14.18097);
   MPass->SetBinError(9490,14.89614);
   MPass->SetBinError(9491,16.42949);
   MPass->SetBinError(9492,12.04628);
   MPass->SetBinError(9493,13.7465);
   MPass->SetBinError(9494,13.41708);
   MPass->SetBinError(9495,12.755);
   MPass->SetBinError(9496,12.2295);
   MPass->SetBinError(9497,12.31421);
   MPass->SetBinError(9498,9.310531);
   MPass->SetBinError(9501,12.633);
   MPass->SetBinError(9502,15.43658);
   MPass->SetBinError(9503,17.60516);
   MPass->SetBinError(9504,15.90161);
   MPass->SetBinError(9505,17.08384);
   MPass->SetBinError(9506,15.36598);
   MPass->SetBinError(9507,18.10715);
   MPass->SetBinError(9508,16.11646);
   MPass->SetBinError(9509,15.91049);
   MPass->SetBinError(9510,15.61738);
   MPass->SetBinError(9511,17.66127);
   MPass->SetBinError(9512,15.3314);
   MPass->SetBinError(9513,15.08586);
   MPass->SetBinError(9514,15.01639);
   MPass->SetBinError(9515,15.90161);
   MPass->SetBinError(9516,15.42219);
   MPass->SetBinError(9517,15.76001);
   MPass->SetBinError(9518,15.60871);
   MPass->SetBinError(9519,14.35353);
   MPass->SetBinError(9520,15.38267);
   MPass->SetBinError(9521,15.83919);
   MPass->SetBinError(9522,17.47037);
   MPass->SetBinError(9523,15.13026);
   MPass->SetBinError(9524,14.38841);
   MPass->SetBinError(9525,14.08976);
   MPass->SetBinError(9526,13.89999);
   MPass->SetBinError(9527,15.21452);
   MPass->SetBinError(9528,13.59571);
   MPass->SetBinError(9529,15.26861);
   MPass->SetBinError(9530,14.68685);
   MPass->SetBinError(9531,13.76606);
   MPass->SetBinError(9532,15.72381);
   MPass->SetBinError(9533,13.65326);
   MPass->SetBinError(9534,13.13159);
   MPass->SetBinError(9535,14.173);
   MPass->SetBinError(9536,14.18097);
   MPass->SetBinError(9537,14.27759);
   MPass->SetBinError(9538,14.08553);
   MPass->SetBinError(9539,13.68603);
   MPass->SetBinError(9540,12.85034);
   MPass->SetBinError(9541,13.34601);
   MPass->SetBinError(9542,13.13259);
   MPass->SetBinError(9543,12.06842);
   MPass->SetBinError(9544,14.32539);
   MPass->SetBinError(9545,13.9706);
   MPass->SetBinError(9546,13.14144);
   MPass->SetBinError(9547,12.96103);
   MPass->SetBinError(9548,11.62913);
   MPass->SetBinError(9551,10.32914);
   MPass->SetBinError(9552,16.98995);
   MPass->SetBinError(9553,14.97415);
   MPass->SetBinError(9554,15.91715);
   MPass->SetBinError(9555,15.72381);
   MPass->SetBinError(9556,14.6911);
   MPass->SetBinError(9557,15.71588);
   MPass->SetBinError(9558,14.93265);
   MPass->SetBinError(9559,14.68685);
   MPass->SetBinError(9560,16.76429);
   MPass->SetBinError(9561,14.91905);
   MPass->SetBinError(9562,17.30737);
   MPass->SetBinError(9563,15.1849);
   MPass->SetBinError(9564,14.93071);
   MPass->SetBinError(9565,16.46892);
   MPass->SetBinError(9566,15.1004);
   MPass->SetBinError(9567,14.93265);
   MPass->SetBinError(9568,14.67872);
   MPass->SetBinError(9569,14.32346);
   MPass->SetBinError(9570,15.44608);
   MPass->SetBinError(9571,14.04351);
   MPass->SetBinError(9572,16.98995);
   MPass->SetBinError(9573,13.90937);
   MPass->SetBinError(9574,14.18097);
   MPass->SetBinError(9575,14.39601);
   MPass->SetBinError(9576,14.56679);
   MPass->SetBinError(9577,18.79574);
   MPass->SetBinError(9578,13.08051);
   MPass->SetBinError(9579,14.1491);
   MPass->SetBinError(9580,15.17868);
   MPass->SetBinError(9581,14.35549);
   MPass->SetBinError(9582,15.16203);
   MPass->SetBinError(9583,14.61368);
   MPass->SetBinError(9584,13.65969);
   MPass->SetBinError(9585,15.34666);
   MPass->SetBinError(9586,13.86951);
   MPass->SetBinError(9587,12.82758);
   MPass->SetBinError(9588,13.29188);
   MPass->SetBinError(9589,11.85338);
   MPass->SetBinError(9590,14.60921);
   MPass->SetBinError(9591,12.805);
   MPass->SetBinError(9592,14.14536);
   MPass->SetBinError(9593,13.68163);
   MPass->SetBinError(9594,12.35328);
   MPass->SetBinError(9595,13.7465);
   MPass->SetBinError(9596,11.43211);
   MPass->SetBinError(9597,11.19836);
   MPass->SetBinError(9598,10.87806);
   MPass->SetBinError(9601,11.51792);
   MPass->SetBinError(9602,11.72393);
   MPass->SetBinError(9603,13.11096);
   MPass->SetBinError(9604,15.11555);
   MPass->SetBinError(9605,10.48463);
   MPass->SetBinError(9606,13.14358);
   MPass->SetBinError(9607,13.62714);
   MPass->SetBinError(9608,12.0408);
   MPass->SetBinError(9609,14.31944);
   MPass->SetBinError(9610,12.92625);
   MPass->SetBinError(9611,14.45577);
   MPass->SetBinError(9612,12.51907);
   MPass->SetBinError(9613,12.6001);
   MPass->SetBinError(9614,12.97498);
   MPass->SetBinError(9615,11.21289);
   MPass->SetBinError(9616,12.4226);
   MPass->SetBinError(9617,13.0014);
   MPass->SetBinError(9618,13.18675);
   MPass->SetBinError(9619,12.64585);
   MPass->SetBinError(9620,11.62127);
   MPass->SetBinError(9621,11.48629);
   MPass->SetBinError(9622,13.10204);
   MPass->SetBinError(9623,11.35716);
   MPass->SetBinError(9624,13.40065);
   MPass->SetBinError(9625,11.36983);
   MPass->SetBinError(9626,12.09572);
   MPass->SetBinError(9627,8.555391);
   MPass->SetBinError(9628,11.25497);
   MPass->SetBinError(9629,10.19805);
   MPass->SetBinError(9630,10.08879);
   MPass->SetBinError(9631,12.4964);
   MPass->SetBinError(9632,12.65668);
   MPass->SetBinError(9633,10.92326);
   MPass->SetBinError(9634,11.91276);
   MPass->SetBinError(9635,11.56013);
   MPass->SetBinError(9636,10.47684);
   MPass->SetBinError(9637,10.95957);
   MPass->SetBinError(9638,11.14058);
   MPass->SetBinError(9639,10.48671);
   MPass->SetBinError(9640,11.71695);
   MPass->SetBinError(9641,10.01654);
   MPass->SetBinError(9642,10.50927);
   MPass->SetBinError(9643,9.933993);
   MPass->SetBinError(9644,11.01279);
   MPass->SetBinError(9645,11.1294);
   MPass->SetBinError(9646,11.03384);
   MPass->SetBinError(9647,10.45179);
   MPass->SetBinError(9648,7.9138);
   MPass->SetMinimum(60);
   MPass->SetMaximum(100);
   MPass->SetEntries(222484.9);
   MPass->SetStats(0);
   MPass->SetContour(100);
   MPass->SetContourLevel(0,60);
   MPass->SetContourLevel(1,60.4);
   MPass->SetContourLevel(2,60.8);
   MPass->SetContourLevel(3,61.2);
   MPass->SetContourLevel(4,61.6);
   MPass->SetContourLevel(5,62);
   MPass->SetContourLevel(6,62.4);
   MPass->SetContourLevel(7,62.8);
   MPass->SetContourLevel(8,63.2);
   MPass->SetContourLevel(9,63.6);
   MPass->SetContourLevel(10,64);
   MPass->SetContourLevel(11,64.4);
   MPass->SetContourLevel(12,64.8);
   MPass->SetContourLevel(13,65.2);
   MPass->SetContourLevel(14,65.6);
   MPass->SetContourLevel(15,66);
   MPass->SetContourLevel(16,66.4);
   MPass->SetContourLevel(17,66.8);
   MPass->SetContourLevel(18,67.2);
   MPass->SetContourLevel(19,67.6);
   MPass->SetContourLevel(20,68);
   MPass->SetContourLevel(21,68.4);
   MPass->SetContourLevel(22,68.8);
   MPass->SetContourLevel(23,69.2);
   MPass->SetContourLevel(24,69.6);
   MPass->SetContourLevel(25,70);
   MPass->SetContourLevel(26,70.4);
   MPass->SetContourLevel(27,70.8);
   MPass->SetContourLevel(28,71.2);
   MPass->SetContourLevel(29,71.6);
   MPass->SetContourLevel(30,72);
   MPass->SetContourLevel(31,72.4);
   MPass->SetContourLevel(32,72.8);
   MPass->SetContourLevel(33,73.2);
   MPass->SetContourLevel(34,73.6);
   MPass->SetContourLevel(35,74);
   MPass->SetContourLevel(36,74.4);
   MPass->SetContourLevel(37,74.8);
   MPass->SetContourLevel(38,75.2);
   MPass->SetContourLevel(39,75.6);
   MPass->SetContourLevel(40,76);
   MPass->SetContourLevel(41,76.4);
   MPass->SetContourLevel(42,76.8);
   MPass->SetContourLevel(43,77.2);
   MPass->SetContourLevel(44,77.6);
   MPass->SetContourLevel(45,78);
   MPass->SetContourLevel(46,78.4);
   MPass->SetContourLevel(47,78.8);
   MPass->SetContourLevel(48,79.2);
   MPass->SetContourLevel(49,79.6);
   MPass->SetContourLevel(50,80);
   MPass->SetContourLevel(51,80.4);
   MPass->SetContourLevel(52,80.8);
   MPass->SetContourLevel(53,81.2);
   MPass->SetContourLevel(54,81.6);
   MPass->SetContourLevel(55,82);
   MPass->SetContourLevel(56,82.4);
   MPass->SetContourLevel(57,82.8);
   MPass->SetContourLevel(58,83.2);
   MPass->SetContourLevel(59,83.6);
   MPass->SetContourLevel(60,84);
   MPass->SetContourLevel(61,84.4);
   MPass->SetContourLevel(62,84.8);
   MPass->SetContourLevel(63,85.2);
   MPass->SetContourLevel(64,85.6);
   MPass->SetContourLevel(65,86);
   MPass->SetContourLevel(66,86.4);
   MPass->SetContourLevel(67,86.8);
   MPass->SetContourLevel(68,87.2);
   MPass->SetContourLevel(69,87.6);
   MPass->SetContourLevel(70,88);
   MPass->SetContourLevel(71,88.4);
   MPass->SetContourLevel(72,88.8);
   MPass->SetContourLevel(73,89.2);
   MPass->SetContourLevel(74,89.6);
   MPass->SetContourLevel(75,90);
   MPass->SetContourLevel(76,90.4);
   MPass->SetContourLevel(77,90.8);
   MPass->SetContourLevel(78,91.2);
   MPass->SetContourLevel(79,91.6);
   MPass->SetContourLevel(80,92);
   MPass->SetContourLevel(81,92.4);
   MPass->SetContourLevel(82,92.8);
   MPass->SetContourLevel(83,93.2);
   MPass->SetContourLevel(84,93.6);
   MPass->SetContourLevel(85,94);
   MPass->SetContourLevel(86,94.4);
   MPass->SetContourLevel(87,94.8);
   MPass->SetContourLevel(88,95.2);
   MPass->SetContourLevel(89,95.6);
   MPass->SetContourLevel(90,96);
   MPass->SetContourLevel(91,96.4);
   MPass->SetContourLevel(92,96.8);
   MPass->SetContourLevel(93,97.2);
   MPass->SetContourLevel(94,97.6);
   MPass->SetContourLevel(95,98);
   MPass->SetContourLevel(96,98.4);
   MPass->SetContourLevel(97,98.8);
   MPass->SetContourLevel(98,99.2);
   MPass->SetContourLevel(99,99.6);
   
   TPaletteAxis *palette = new TPaletteAxis(16.11268,0,17.12676,64,MPass);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.045);
   palette->SetTitleOffset(1.35);
   palette->SetTitleSize(0.045);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#700002");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   MPass->GetListOfFunctions()->Add(palette,"br");
   MPass->SetMarkerStyle(20);
   MPass->SetMarkerSize(0.8);
   MPass->GetXaxis()->SetTitle("pixel X-coordinate");
   MPass->GetXaxis()->SetRange(1,48);
   MPass->GetXaxis()->SetLabelFont(42);
   MPass->GetXaxis()->SetLabelSize(0.045);
   MPass->GetXaxis()->SetTitleSize(0.045);
   MPass->GetXaxis()->SetTitleOffset(1.1);
   MPass->GetXaxis()->SetTitleFont(42);
   MPass->GetYaxis()->SetTitle("pixel Y-coordinate");
   MPass->GetYaxis()->SetRange(1,384);
   MPass->GetYaxis()->SetLabelFont(42);
   MPass->GetYaxis()->SetLabelSize(0.045);
   MPass->GetYaxis()->SetTitleSize(0.045);
   MPass->GetYaxis()->SetTitleOffset(1.1);
   MPass->GetYaxis()->SetTitleFont(42);
   MPass->GetZaxis()->SetTitle("Efficiency [%]");
   MPass->GetZaxis()->SetLabelFont(42);
   MPass->GetZaxis()->SetLabelSize(0.045);
   MPass->GetZaxis()->SetTitleSize(0.045);
   MPass->GetZaxis()->SetTitleOffset(1.35);
   MPass->GetZaxis()->SetTitleFont(42);
   MPass->Draw("colz");
   TLine *line = new TLine(8,0,8,64);
   line->Draw();
   line = new TLine(0,16,16,16);
   line->Draw();
   line = new TLine(0,32,16,32);
   line->Draw();
   line = new TLine(0,48,16,48);
   line->Draw();
   TLatex *   tex = new TLatex(0.22,0.96,"W2R1@SUB=6V (1#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.62,"Thr. = 200e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.62,"Thr. = 340e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(1.7,45,1.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   arrow = new TArrow(9.7,45,9.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_2d_W5R3_idb100_plot.C <==
void eff_2d_W5R3_idb100_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Fri Jun  7 12:14:28 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,400,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.704225,-9.69697,19.83099,67.87879);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.17);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *MPass = new TH2D("MPass","MPass",48,0,16,192,0,64);
   MPass->SetBinContent(51,56);
   MPass->SetBinContent(52,52);
   MPass->SetBinContent(53,53.84615);
   MPass->SetBinContent(54,48.14815);
   MPass->SetBinContent(55,55.17241);
   MPass->SetBinContent(56,71.42857);
   MPass->SetBinContent(57,57.5);
   MPass->SetBinContent(58,68.96552);
   MPass->SetBinContent(59,37.83784);
   MPass->SetBinContent(60,59.375);
   MPass->SetBinContent(61,36.84211);
   MPass->SetBinContent(62,48.14815);
   MPass->SetBinContent(63,39.47368);
   MPass->SetBinContent(64,59.375);
   MPass->SetBinContent(65,52.17391);
   MPass->SetBinContent(66,51.35135);
   MPass->SetBinContent(67,50);
   MPass->SetBinContent(68,38.23529);
   MPass->SetBinContent(69,40);
   MPass->SetBinContent(70,48.27586);
   MPass->SetBinContent(71,59.09091);
   MPass->SetBinContent(72,58.33333);
   MPass->SetBinContent(73,50);
   MPass->SetBinContent(74,48.71795);
   MPass->SetBinContent(75,43.90244);
   MPass->SetBinContent(76,40);
   MPass->SetBinContent(77,50);
   MPass->SetBinContent(78,47.36842);
   MPass->SetBinContent(79,34.375);
   MPass->SetBinContent(80,25.71429);
   MPass->SetBinContent(81,36.36364);
   MPass->SetBinContent(82,48.3871);
   MPass->SetBinContent(83,38.70968);
   MPass->SetBinContent(84,45.94595);
   MPass->SetBinContent(85,51.16279);
   MPass->SetBinContent(86,30.55556);
   MPass->SetBinContent(87,50);
   MPass->SetBinContent(88,37.5);
   MPass->SetBinContent(89,39.47368);
   MPass->SetBinContent(90,42.37288);
   MPass->SetBinContent(91,35.71429);
   MPass->SetBinContent(92,52.77778);
   MPass->SetBinContent(93,33.33333);
   MPass->SetBinContent(94,34.88372);
   MPass->SetBinContent(95,37.5);
   MPass->SetBinContent(96,40.54054);
   MPass->SetBinContent(97,39.47368);
   MPass->SetBinContent(98,19.44444);
   MPass->SetBinContent(101,56.52174);
   MPass->SetBinContent(102,76.19048);
   MPass->SetBinContent(103,72.5);
   MPass->SetBinContent(104,74.19355);
   MPass->SetBinContent(105,89.47368);
   MPass->SetBinContent(106,82.14286);
   MPass->SetBinContent(107,81.25);
   MPass->SetBinContent(108,72.72727);
   MPass->SetBinContent(109,75);
   MPass->SetBinContent(110,73.52941);
   MPass->SetBinContent(111,82.35294);
   MPass->SetBinContent(112,88.88889);
   MPass->SetBinContent(113,83.78378);
   MPass->SetBinContent(114,87.87879);
   MPass->SetBinContent(115,82.14286);
   MPass->SetBinContent(116,85.29412);
   MPass->SetBinContent(117,89.74359);
   MPass->SetBinContent(118,76.19048);
   MPass->SetBinContent(119,88.23529);
   MPass->SetBinContent(120,93.54839);
   MPass->SetBinContent(121,70.83333);
   MPass->SetBinContent(122,89.65517);
   MPass->SetBinContent(123,78.78788);
   MPass->SetBinContent(124,71.875);
   MPass->SetBinContent(125,70.27027);
   MPass->SetBinContent(126,64.86486);
   MPass->SetBinContent(127,78.26087);
   MPass->SetBinContent(128,80);
   MPass->SetBinContent(129,70.27027);
   MPass->SetBinContent(130,66.66667);
   MPass->SetBinContent(131,59.09091);
   MPass->SetBinContent(132,48.27586);
   MPass->SetBinContent(133,52.63158);
   MPass->SetBinContent(134,58.06452);
   MPass->SetBinContent(135,57.5);
   MPass->SetBinContent(136,60);
   MPass->SetBinContent(137,58.82353);
   MPass->SetBinContent(138,57.14286);
   MPass->SetBinContent(139,64.86486);
   MPass->SetBinContent(140,62.85714);
   MPass->SetBinContent(141,62.16216);
   MPass->SetBinContent(142,57.14286);
   MPass->SetBinContent(143,62.06897);
   MPass->SetBinContent(144,82.75862);
   MPass->SetBinContent(145,60);
   MPass->SetBinContent(146,75.75758);
   MPass->SetBinContent(147,61.53846);
   MPass->SetBinContent(148,40);
   MPass->SetBinContent(151,52.94118);
   MPass->SetBinContent(152,86.36364);
   MPass->SetBinContent(153,64);
   MPass->SetBinContent(154,76.66667);
   MPass->SetBinContent(155,100);
   MPass->SetBinContent(156,85.71429);
   MPass->SetBinContent(157,94.44444);
   MPass->SetBinContent(158,92);
   MPass->SetBinContent(159,83.33333);
   MPass->SetBinContent(160,80);
   MPass->SetBinContent(161,80);
   MPass->SetBinContent(162,95.65217);
   MPass->SetBinContent(163,84.84848);
   MPass->SetBinContent(164,83.33333);
   MPass->SetBinContent(165,79.31034);
   MPass->SetBinContent(166,66.66667);
   MPass->SetBinContent(167,73.07692);
   MPass->SetBinContent(168,81.81818);
   MPass->SetBinContent(169,72.72727);
   MPass->SetBinContent(170,92.30769);
   MPass->SetBinContent(171,72.41379);
   MPass->SetBinContent(172,84.61538);
   MPass->SetBinContent(173,87.5);
   MPass->SetBinContent(174,65.21739);
   MPass->SetBinContent(175,68.96552);
   MPass->SetBinContent(176,88);
   MPass->SetBinContent(177,53.19149);
   MPass->SetBinContent(178,63.15789);
   MPass->SetBinContent(179,65.21739);
   MPass->SetBinContent(180,66.66667);
   MPass->SetBinContent(181,67.85714);
   MPass->SetBinContent(182,70.83333);
   MPass->SetBinContent(183,55.88235);
   MPass->SetBinContent(184,68.96552);
   MPass->SetBinContent(185,84.375);
   MPass->SetBinContent(186,60);
   MPass->SetBinContent(187,78.57143);
   MPass->SetBinContent(188,73.80952);
   MPass->SetBinContent(189,58.62069);
   MPass->SetBinContent(190,58.97436);
   MPass->SetBinContent(191,64.86486);
   MPass->SetBinContent(192,65.11628);
   MPass->SetBinContent(193,68.75);
   MPass->SetBinContent(194,72.72727);
   MPass->SetBinContent(195,60.86957);
   MPass->SetBinContent(196,58.06452);
   MPass->SetBinContent(197,56.09756);
   MPass->SetBinContent(198,38.70968);
   MPass->SetBinContent(201,57.14286);
   MPass->SetBinContent(202,84.375);
   MPass->SetBinContent(203,76.92308);
   MPass->SetBinContent(204,84);
   MPass->SetBinContent(205,83.33333);
   MPass->SetBinContent(206,80.76923);
   MPass->SetBinContent(207,88.46154);
   MPass->SetBinContent(208,82.14286);
   MPass->SetBinContent(209,79.16667);
   MPass->SetBinContent(210,82.6087);
   MPass->SetBinContent(211,83.33333);
   MPass->SetBinContent(212,75);
   MPass->SetBinContent(213,78.57143);
   MPass->SetBinContent(214,86.11111);
   MPass->SetBinContent(215,68);
   MPass->SetBinContent(216,80.64516);
   MPass->SetBinContent(217,80.55556);
   MPass->SetBinContent(218,78.94737);
   MPass->SetBinContent(219,89.65517);
   MPass->SetBinContent(220,87.5);
   MPass->SetBinContent(221,80.76923);
   MPass->SetBinContent(222,84.78261);
   MPass->SetBinContent(223,60.71429);
   MPass->SetBinContent(224,71.05263);
   MPass->SetBinContent(225,69.04762);
   MPass->SetBinContent(226,64.28571);
   MPass->SetBinContent(227,72.22222);
   MPass->SetBinContent(228,71.79487);
   MPass->SetBinContent(229,65.78947);
   MPass->SetBinContent(230,53.33333);
   MPass->SetBinContent(231,60.60606);
   MPass->SetBinContent(232,66.66667);
   MPass->SetBinContent(233,62.7907);
   MPass->SetBinContent(234,62.16216);
   MPass->SetBinContent(235,68.57143);
   MPass->SetBinContent(236,59.25926);
   MPass->SetBinContent(237,66.66667);
   MPass->SetBinContent(238,70.73171);
   MPass->SetBinContent(239,55);
   MPass->SetBinContent(240,54.05405);
   MPass->SetBinContent(241,56.75676);
   MPass->SetBinContent(242,58.33333);
   MPass->SetBinContent(243,70);
   MPass->SetBinContent(244,70);
   MPass->SetBinContent(245,62.22222);
   MPass->SetBinContent(246,66.66667);
   MPass->SetBinContent(247,61.11111);
   MPass->SetBinContent(248,38.29787);
   MPass->SetBinContent(251,50);
   MPass->SetBinContent(252,88.57143);
   MPass->SetBinContent(253,85.18519);
   MPass->SetBinContent(254,87.5);
   MPass->SetBinContent(255,85.29412);
   MPass->SetBinContent(256,81.48148);
   MPass->SetBinContent(257,84.21053);
   MPass->SetBinContent(258,89.65517);
   MPass->SetBinContent(259,80.76923);
   MPass->SetBinContent(260,84);
   MPass->SetBinContent(261,91.66667);
   MPass->SetBinContent(262,89.65517);
   MPass->SetBinContent(263,89.28571);
   MPass->SetBinContent(264,85);
   MPass->SetBinContent(265,83.78378);
   MPass->SetBinContent(266,88.88889);
   MPass->SetBinContent(267,80.55556);
   MPass->SetBinContent(268,75.75758);
   MPass->SetBinContent(269,84.09091);
   MPass->SetBinContent(270,86.66667);
   MPass->SetBinContent(271,84.84848);
   MPass->SetBinContent(272,88.23529);
   MPass->SetBinContent(273,93.54839);
   MPass->SetBinContent(274,77.77778);
   MPass->SetBinContent(275,82.85714);
   MPass->SetBinContent(276,66.66667);
   MPass->SetBinContent(277,75.60976);
   MPass->SetBinContent(278,68.42105);
   MPass->SetBinContent(279,76.47059);
   MPass->SetBinContent(280,72.5);
   MPass->SetBinContent(281,73.33333);
   MPass->SetBinContent(282,70);
   MPass->SetBinContent(283,62.5);
   MPass->SetBinContent(284,74.07407);
   MPass->SetBinContent(285,82.85714);
   MPass->SetBinContent(286,77.77778);
   MPass->SetBinContent(287,63.88889);
   MPass->SetBinContent(288,59.25926);
   MPass->SetBinContent(289,58.33333);
   MPass->SetBinContent(290,64.70588);
   MPass->SetBinContent(291,66.66667);
   MPass->SetBinContent(292,61.29032);
   MPass->SetBinContent(293,58.33333);
   MPass->SetBinContent(294,73.68421);
   MPass->SetBinContent(295,71.79487);
   MPass->SetBinContent(296,62.5);
   MPass->SetBinContent(297,67.64706);
   MPass->SetBinContent(298,45.94595);
   MPass->SetBinContent(301,77.14286);
   MPass->SetBinContent(302,80.55556);
   MPass->SetBinContent(303,73.07692);
   MPass->SetBinContent(304,76.92308);
   MPass->SetBinContent(305,88.88889);
   MPass->SetBinContent(306,87.17949);
   MPass->SetBinContent(307,91.66667);
   MPass->SetBinContent(308,74.07407);
   MPass->SetBinContent(309,78.57143);
   MPass->SetBinContent(310,60);
   MPass->SetBinContent(311,78.26087);
   MPass->SetBinContent(312,87.5);
   MPass->SetBinContent(313,81.25);
   MPass->SetBinContent(314,78.125);
   MPass->SetBinContent(315,65.71429);
   MPass->SetBinContent(316,85);
   MPass->SetBinContent(317,86.66667);
   MPass->SetBinContent(318,84.21053);
   MPass->SetBinContent(319,92.30769);
   MPass->SetBinContent(320,88.57143);
   MPass->SetBinContent(321,60);
   MPass->SetBinContent(322,83.33333);
   MPass->SetBinContent(323,83.33333);
   MPass->SetBinContent(324,87.17949);
   MPass->SetBinContent(325,88.88889);
   MPass->SetBinContent(326,72);
   MPass->SetBinContent(327,72);
   MPass->SetBinContent(328,70);
   MPass->SetBinContent(329,77.77778);
   MPass->SetBinContent(330,77.77778);
   MPass->SetBinContent(331,69.23077);
   MPass->SetBinContent(332,69.69697);
   MPass->SetBinContent(333,77.14286);
   MPass->SetBinContent(334,62.06897);
   MPass->SetBinContent(335,50);
   MPass->SetBinContent(336,61.29032);
   MPass->SetBinContent(337,55.55556);
   MPass->SetBinContent(338,75);
   MPass->SetBinContent(339,57.14286);
   MPass->SetBinContent(340,57.5);
   MPass->SetBinContent(341,56.66667);
   MPass->SetBinContent(342,48.3871);
   MPass->SetBinContent(343,72.22222);
   MPass->SetBinContent(344,71.79487);
   MPass->SetBinContent(345,82.14286);
   MPass->SetBinContent(346,42.30769);
   MPass->SetBinContent(347,69.56522);
   MPass->SetBinContent(348,38.63636);
   MPass->SetBinContent(351,62.85714);
   MPass->SetBinContent(352,83.33333);
   MPass->SetBinContent(353,70.83333);
   MPass->SetBinContent(354,75);
   MPass->SetBinContent(355,86.66667);
   MPass->SetBinContent(356,81.25);
   MPass->SetBinContent(357,86.11111);
   MPass->SetBinContent(358,86.48649);
   MPass->SetBinContent(359,58.62069);
   MPass->SetBinContent(360,79.41176);
   MPass->SetBinContent(361,80.76923);
   MPass->SetBinContent(362,94.11765);
   MPass->SetBinContent(363,83.33333);
   MPass->SetBinContent(364,93.93939);
   MPass->SetBinContent(365,70.58824);
   MPass->SetBinContent(366,71.42857);
   MPass->SetBinContent(367,80);
   MPass->SetBinContent(368,78.125);
   MPass->SetBinContent(369,93.33333);
   MPass->SetBinContent(370,72.41379);
   MPass->SetBinContent(371,73.33333);
   MPass->SetBinContent(372,76);
   MPass->SetBinContent(373,78.125);
   MPass->SetBinContent(374,78.57143);
   MPass->SetBinContent(375,72.5);
   MPass->SetBinContent(376,70.27027);
   MPass->SetBinContent(377,73.52941);
   MPass->SetBinContent(378,70);
   MPass->SetBinContent(379,69.69697);
   MPass->SetBinContent(380,52.94118);
   MPass->SetBinContent(381,53.48837);
   MPass->SetBinContent(382,68.29268);
   MPass->SetBinContent(383,71.79487);
   MPass->SetBinContent(384,60.86957);
   MPass->SetBinContent(385,68.75);
   MPass->SetBinContent(386,57.14286);
   MPass->SetBinContent(387,54.28571);
   MPass->SetBinContent(388,60);
   MPass->SetBinContent(389,60.60606);
   MPass->SetBinContent(390,35.13514);
   MPass->SetBinContent(391,75);
   MPass->SetBinContent(392,61.76471);
   MPass->SetBinContent(393,57.89474);
   MPass->SetBinContent(394,82.6087);
   MPass->SetBinContent(395,60);
   MPass->SetBinContent(396,57.14286);
   MPass->SetBinContent(397,65.85366);
   MPass->SetBinContent(398,40.625);
   MPass->SetBinContent(401,67.3913);
   MPass->SetBinContent(402,80.95238);
   MPass->SetBinContent(403,87.17949);
   MPass->SetBinContent(404,83.33333);
   MPass->SetBinContent(405,90.47619);
   MPass->SetBinContent(406,87.09677);
   MPass->SetBinContent(407,80);
   MPass->SetBinContent(408,97.14286);
   MPass->SetBinContent(409,76.19048);
   MPass->SetBinContent(410,76.92308);
   MPass->SetBinContent(411,76.66667);
   MPass->SetBinContent(412,88.88889);
   MPass->SetBinContent(413,67.85714);
   MPass->SetBinContent(414,76.92308);
   MPass->SetBinContent(415,87.5);
   MPass->SetBinContent(416,74.28571);
   MPass->SetBinContent(417,93.54839);
   MPass->SetBinContent(418,91.89189);
   MPass->SetBinContent(419,83.33333);
   MPass->SetBinContent(420,89.65517);
   MPass->SetBinContent(421,90.625);
   MPass->SetBinContent(422,73.52941);
   MPass->SetBinContent(423,83.33333);
   MPass->SetBinContent(424,77.77778);
   MPass->SetBinContent(425,62.96296);
   MPass->SetBinContent(426,64.51613);
   MPass->SetBinContent(427,55.17241);
   MPass->SetBinContent(428,67.56757);
   MPass->SetBinContent(429,74.19355);
   MPass->SetBinContent(430,57.57576);
   MPass->SetBinContent(431,52.5);
   MPass->SetBinContent(432,55.17241);
   MPass->SetBinContent(433,83.33333);
   MPass->SetBinContent(434,65.51724);
   MPass->SetBinContent(435,63.63636);
   MPass->SetBinContent(436,90.32258);
   MPass->SetBinContent(437,79.16667);
   MPass->SetBinContent(438,61.11111);
   MPass->SetBinContent(439,68.96552);
   MPass->SetBinContent(440,66.66667);
   MPass->SetBinContent(441,70);
   MPass->SetBinContent(442,77.77778);
   MPass->SetBinContent(443,71.42857);
   MPass->SetBinContent(444,80.95238);
   MPass->SetBinContent(445,73.80952);
   MPass->SetBinContent(446,66.66667);
   MPass->SetBinContent(447,75.67568);
   MPass->SetBinContent(448,59.375);
   MPass->SetBinContent(451,57.69231);
   MPass->SetBinContent(452,83.72093);
   MPass->SetBinContent(453,77.77778);
   MPass->SetBinContent(454,81.48148);
   MPass->SetBinContent(455,95.45455);
   MPass->SetBinContent(456,72);
   MPass->SetBinContent(457,72.97297);
   MPass->SetBinContent(458,87.5);
   MPass->SetBinContent(459,74.19355);
   MPass->SetBinContent(460,71.875);
   MPass->SetBinContent(461,80);
   MPass->SetBinContent(462,68);
   MPass->SetBinContent(463,64.28571);
   MPass->SetBinContent(464,87.5);
   MPass->SetBinContent(465,54.54545);
   MPass->SetBinContent(466,64.51613);
   MPass->SetBinContent(467,71.42857);
   MPass->SetBinContent(468,89.47368);
   MPass->SetBinContent(469,69.23077);
   MPass->SetBinContent(470,85.18519);
   MPass->SetBinContent(471,82.35294);
   MPass->SetBinContent(472,87.09677);
   MPass->SetBinContent(473,79.16667);
   MPass->SetBinContent(474,60.71429);
   MPass->SetBinContent(475,81.48148);
   MPass->SetBinContent(476,71.42857);
   MPass->SetBinContent(477,66.66667);
   MPass->SetBinContent(478,54.28571);
   MPass->SetBinContent(479,71.42857);
   MPass->SetBinContent(480,51.6129);
   MPass->SetBinContent(481,69.23077);
   MPass->SetBinContent(482,56.66667);
   MPass->SetBinContent(483,66.66667);
   MPass->SetBinContent(484,63.63636);
   MPass->SetBinContent(485,76.92308);
   MPass->SetBinContent(486,67.64706);
   MPass->SetBinContent(487,57.89474);
   MPass->SetBinContent(488,72.22222);
   MPass->SetBinContent(489,70.37037);
   MPass->SetBinContent(490,69.69697);
   MPass->SetBinContent(491,60);
   MPass->SetBinContent(492,72);
   MPass->SetBinContent(493,65.38462);
   MPass->SetBinContent(494,63.33333);
   MPass->SetBinContent(495,50);
   MPass->SetBinContent(496,54.54545);
   MPass->SetBinContent(497,41.93548);
   MPass->SetBinContent(498,48);
   MPass->SetBinContent(501,60);
   MPass->SetBinContent(502,82.05128);
   MPass->SetBinContent(503,93.10345);
   MPass->SetBinContent(504,65.38462);
   MPass->SetBinContent(505,77.5);
   MPass->SetBinContent(506,70.83333);
   MPass->SetBinContent(507,89.65517);
   MPass->SetBinContent(508,75.67568);
   MPass->SetBinContent(509,89.18919);
   MPass->SetBinContent(510,86.11111);
   MPass->SetBinContent(511,88.23529);
   MPass->SetBinContent(512,90);
   MPass->SetBinContent(513,72.72727);
   MPass->SetBinContent(514,86.11111);
   MPass->SetBinContent(515,79.31034);
   MPass->SetBinContent(516,67.64706);
   MPass->SetBinContent(517,67.85714);
   MPass->SetBinContent(518,80);
   MPass->SetBinContent(519,78.26087);
   MPass->SetBinContent(520,82.85714);
   MPass->SetBinContent(521,76.92308);
   MPass->SetBinContent(522,83.33333);
   MPass->SetBinContent(523,78.94737);
   MPass->SetBinContent(524,72.72727);
   MPass->SetBinContent(525,69.56522);
   MPass->SetBinContent(526,77.77778);
   MPass->SetBinContent(527,60.60606);
   MPass->SetBinContent(528,70.37037);
   MPass->SetBinContent(529,63.41463);
   MPass->SetBinContent(530,71.875);
   MPass->SetBinContent(531,68.08511);
   MPass->SetBinContent(532,65.78947);
   MPass->SetBinContent(533,54.54545);
   MPass->SetBinContent(534,61.76471);
   MPass->SetBinContent(535,60.71429);
   MPass->SetBinContent(536,65.95745);
   MPass->SetBinContent(537,64.70588);
   MPass->SetBinContent(538,76);
   MPass->SetBinContent(539,62.06897);
   MPass->SetBinContent(540,65.71429);
   MPass->SetBinContent(541,70.96774);
   MPass->SetBinContent(542,60.60606);
   MPass->SetBinContent(543,57.14286);
   MPass->SetBinContent(544,66.66667);
   MPass->SetBinContent(545,65.30612);
   MPass->SetBinContent(546,58.13953);
   MPass->SetBinContent(547,61.11111);
   MPass->SetBinContent(548,50);
   MPass->SetBinContent(551,62.85714);
   MPass->SetBinContent(552,85.29412);
   MPass->SetBinContent(553,92.85714);
   MPass->SetBinContent(554,78.57143);
   MPass->SetBinContent(555,84.21053);
   MPass->SetBinContent(556,77.27273);
   MPass->SetBinContent(557,77.77778);
   MPass->SetBinContent(558,88.88889);
   MPass->SetBinContent(559,84.44444);
   MPass->SetBinContent(560,93.93939);
   MPass->SetBinContent(561,80.76923);
   MPass->SetBinContent(562,86.84211);
   MPass->SetBinContent(563,82.85714);
   MPass->SetBinContent(564,92.68293);
   MPass->SetBinContent(565,66.66667);
   MPass->SetBinContent(566,96.15385);
   MPass->SetBinContent(567,80);
   MPass->SetBinContent(568,76.66667);
   MPass->SetBinContent(569,72.72727);
   MPass->SetBinContent(570,91.42857);
   MPass->SetBinContent(571,89.28571);
   MPass->SetBinContent(572,82.05128);
   MPass->SetBinContent(573,75);
   MPass->SetBinContent(574,80.76923);
   MPass->SetBinContent(575,72.72727);
   MPass->SetBinContent(576,81.57895);
   MPass->SetBinContent(577,76.92308);
   MPass->SetBinContent(578,60.97561);
   MPass->SetBinContent(579,80.95238);
   MPass->SetBinContent(580,64.28571);
   MPass->SetBinContent(581,73.52941);
   MPass->SetBinContent(582,81.39535);
   MPass->SetBinContent(583,60);
   MPass->SetBinContent(584,67.64706);
   MPass->SetBinContent(585,73.17073);
   MPass->SetBinContent(586,44.11765);
   MPass->SetBinContent(587,62.06897);
   MPass->SetBinContent(588,73.68421);
   MPass->SetBinContent(589,58.82353);
   MPass->SetBinContent(590,72.41379);
   MPass->SetBinContent(591,70);
   MPass->SetBinContent(592,65.78947);
   MPass->SetBinContent(593,76.31579);
   MPass->SetBinContent(594,71.05263);
   MPass->SetBinContent(595,57.77778);
   MPass->SetBinContent(596,71.875);
   MPass->SetBinContent(597,60.52632);
   MPass->SetBinContent(598,42.85714);
   MPass->SetBinContent(601,50);
   MPass->SetBinContent(602,89.65517);
   MPass->SetBinContent(603,72.41379);
   MPass->SetBinContent(604,71.875);
   MPass->SetBinContent(605,87.87879);
   MPass->SetBinContent(606,84.61538);
   MPass->SetBinContent(607,68.96552);
   MPass->SetBinContent(608,88.46154);
   MPass->SetBinContent(609,77.77778);
   MPass->SetBinContent(610,83.33333);
   MPass->SetBinContent(611,84);
   MPass->SetBinContent(612,86.36364);
   MPass->SetBinContent(613,80.55556);
   MPass->SetBinContent(614,84.61538);
   MPass->SetBinContent(615,70);
   MPass->SetBinContent(616,81.81818);
   MPass->SetBinContent(617,90.47619);
   MPass->SetBinContent(618,74.28571);
   MPass->SetBinContent(619,72.72727);
   MPass->SetBinContent(620,89.28571);
   MPass->SetBinContent(621,80.64516);
   MPass->SetBinContent(622,74.19355);
   MPass->SetBinContent(623,58.33333);
   MPass->SetBinContent(624,82.14286);
   MPass->SetBinContent(625,69.69697);
   MPass->SetBinContent(626,61.90476);
   MPass->SetBinContent(627,53.84615);
   MPass->SetBinContent(628,65.71429);
   MPass->SetBinContent(629,73.33333);
   MPass->SetBinContent(630,68.57143);
   MPass->SetBinContent(631,82.14286);
   MPass->SetBinContent(632,65.21739);
   MPass->SetBinContent(633,42.30769);
   MPass->SetBinContent(634,62.85714);
   MPass->SetBinContent(635,67.64706);
   MPass->SetBinContent(636,61.76471);
   MPass->SetBinContent(637,60);
   MPass->SetBinContent(638,56.66667);
   MPass->SetBinContent(639,71.42857);
   MPass->SetBinContent(640,76.92308);
   MPass->SetBinContent(641,71.05263);
   MPass->SetBinContent(642,54.16667);
   MPass->SetBinContent(643,63.63636);
   MPass->SetBinContent(644,62.16216);
   MPass->SetBinContent(645,54.54545);
   MPass->SetBinContent(646,73.07692);
   MPass->SetBinContent(647,75);
   MPass->SetBinContent(648,52.77778);
   MPass->SetBinContent(651,63.33333);
   MPass->SetBinContent(652,75);
   MPass->SetBinContent(653,85.29412);
   MPass->SetBinContent(654,73.33333);
   MPass->SetBinContent(655,77.41935);
   MPass->SetBinContent(656,83.33333);
   MPass->SetBinContent(657,87.17949);
   MPass->SetBinContent(658,87.87879);
   MPass->SetBinContent(659,85.71429);
   MPass->SetBinContent(660,83.87097);
   MPass->SetBinContent(661,94.59459);
   MPass->SetBinContent(662,82.14286);
   MPass->SetBinContent(663,96.66667);
   MPass->SetBinContent(664,90.625);
   MPass->SetBinContent(665,69.23077);
   MPass->SetBinContent(666,87.09677);
   MPass->SetBinContent(667,77.08333);
   MPass->SetBinContent(668,81.08108);
   MPass->SetBinContent(669,82.75862);
   MPass->SetBinContent(670,92.30769);
   MPass->SetBinContent(671,70);
   MPass->SetBinContent(672,81.25);
   MPass->SetBinContent(673,96.2963);
   MPass->SetBinContent(674,68.75);
   MPass->SetBinContent(675,79.41176);
   MPass->SetBinContent(676,72.97297);
   MPass->SetBinContent(677,77.14286);
   MPass->SetBinContent(678,53.33333);
   MPass->SetBinContent(679,69.44444);
   MPass->SetBinContent(680,64.10256);
   MPass->SetBinContent(681,58.33333);
   MPass->SetBinContent(682,65);
   MPass->SetBinContent(683,75.75758);
   MPass->SetBinContent(684,65.85366);
   MPass->SetBinContent(685,73.33333);
   MPass->SetBinContent(686,70.96774);
   MPass->SetBinContent(687,65.90909);
   MPass->SetBinContent(688,56.75676);
   MPass->SetBinContent(689,58.62069);
   MPass->SetBinContent(690,70.83333);
   MPass->SetBinContent(691,58.06452);
   MPass->SetBinContent(692,66.66667);
   MPass->SetBinContent(693,60.60606);
   MPass->SetBinContent(694,54.7619);
   MPass->SetBinContent(695,52.5);
   MPass->SetBinContent(696,72.41379);
   MPass->SetBinContent(697,65.78947);
   MPass->SetBinContent(698,62.85714);
   MPass->SetBinContent(701,50);
   MPass->SetBinContent(702,73.07692);
   MPass->SetBinContent(703,85.71429);
   MPass->SetBinContent(704,75);
   MPass->SetBinContent(705,100);
   MPass->SetBinContent(706,92.59259);
   MPass->SetBinContent(707,78.78788);
   MPass->SetBinContent(708,88.88889);
   MPass->SetBinContent(709,93.54839);
   MPass->SetBinContent(710,75.75758);
   MPass->SetBinContent(711,82.35294);
   MPass->SetBinContent(712,90);
   MPass->SetBinContent(713,95);
   MPass->SetBinContent(714,96.9697);
   MPass->SetBinContent(715,76.92308);
   MPass->SetBinContent(716,81.81818);
   MPass->SetBinContent(717,91.11111);
   MPass->SetBinContent(718,100);
   MPass->SetBinContent(719,87.87879);
   MPass->SetBinContent(720,89.65517);
   MPass->SetBinContent(721,95.2381);
   MPass->SetBinContent(722,85.71429);
   MPass->SetBinContent(723,88.46154);
   MPass->SetBinContent(724,75.86207);
   MPass->SetBinContent(725,83.33333);
   MPass->SetBinContent(726,80);
   MPass->SetBinContent(727,59.25926);
   MPass->SetBinContent(728,81.57895);
   MPass->SetBinContent(729,65.625);
   MPass->SetBinContent(730,57.14286);
   MPass->SetBinContent(731,66.66667);
   MPass->SetBinContent(732,78.78788);
   MPass->SetBinContent(733,68.96552);
   MPass->SetBinContent(734,70.27027);
   MPass->SetBinContent(735,77.5);
   MPass->SetBinContent(736,88.88889);
   MPass->SetBinContent(737,75.75758);
   MPass->SetBinContent(738,66.66667);
   MPass->SetBinContent(739,56.75676);
   MPass->SetBinContent(740,65.78947);
   MPass->SetBinContent(741,70.27027);
   MPass->SetBinContent(742,70);
   MPass->SetBinContent(743,72.22222);
   MPass->SetBinContent(744,55.55556);
   MPass->SetBinContent(745,59.45946);
   MPass->SetBinContent(746,56.25);
   MPass->SetBinContent(747,82.75862);
   MPass->SetBinContent(748,61.53846);
   MPass->SetBinContent(751,53.125);
   MPass->SetBinContent(752,72.22222);
   MPass->SetBinContent(753,78.57143);
   MPass->SetBinContent(754,80);
   MPass->SetBinContent(755,93.75);
   MPass->SetBinContent(756,79.16667);
   MPass->SetBinContent(757,79.16667);
   MPass->SetBinContent(758,85.18519);
   MPass->SetBinContent(759,84);
   MPass->SetBinContent(760,80.76923);
   MPass->SetBinContent(761,89.47368);
   MPass->SetBinContent(762,77.41935);
   MPass->SetBinContent(763,94.11765);
   MPass->SetBinContent(764,89.47368);
   MPass->SetBinContent(765,72.72727);
   MPass->SetBinContent(766,90.90909);
   MPass->SetBinContent(767,93.10345);
   MPass->SetBinContent(768,81.48148);
   MPass->SetBinContent(769,76.92308);
   MPass->SetBinContent(770,80);
   MPass->SetBinContent(771,84.61538);
   MPass->SetBinContent(772,80);
   MPass->SetBinContent(773,80);
   MPass->SetBinContent(774,76.47059);
   MPass->SetBinContent(775,64.51613);
   MPass->SetBinContent(776,64.28571);
   MPass->SetBinContent(777,55);
   MPass->SetBinContent(778,50);
   MPass->SetBinContent(779,63.63636);
   MPass->SetBinContent(780,48);
   MPass->SetBinContent(781,58.53659);
   MPass->SetBinContent(782,82.35294);
   MPass->SetBinContent(783,70);
   MPass->SetBinContent(784,65.21739);
   MPass->SetBinContent(785,64.70588);
   MPass->SetBinContent(786,58.33333);
   MPass->SetBinContent(787,75);
   MPass->SetBinContent(788,56.25);
   MPass->SetBinContent(789,66.66667);
   MPass->SetBinContent(790,50);
   MPass->SetBinContent(791,64.51613);
   MPass->SetBinContent(792,55);
   MPass->SetBinContent(793,76.92308);
   MPass->SetBinContent(794,67.56757);
   MPass->SetBinContent(795,56.66667);
   MPass->SetBinContent(796,57.14286);
   MPass->SetBinContent(797,58.82353);
   MPass->SetBinContent(798,53.84615);
   MPass->SetBinContent(801,64);
   MPass->SetBinContent(802,73.52941);
   MPass->SetBinContent(803,93.33333);
   MPass->SetBinContent(804,82.85714);
   MPass->SetBinContent(805,81.81818);
   MPass->SetBinContent(806,88.88889);
   MPass->SetBinContent(807,72.72727);
   MPass->SetBinContent(808,82.85714);
   MPass->SetBinContent(809,77.27273);
   MPass->SetBinContent(810,80.4878);
   MPass->SetBinContent(811,78.57143);
   MPass->SetBinContent(812,97.36842);
   MPass->SetBinContent(813,86.2069);
   MPass->SetBinContent(814,86.66667);
   MPass->SetBinContent(815,76.92308);
   MPass->SetBinContent(816,89.74359);
   MPass->SetBinContent(817,81.48148);
   MPass->SetBinContent(818,93.33333);
   MPass->SetBinContent(819,90.32258);
   MPass->SetBinContent(820,70.37037);
   MPass->SetBinContent(821,70.83333);
   MPass->SetBinContent(822,75.75758);
   MPass->SetBinContent(823,69.69697);
   MPass->SetBinContent(824,79.41176);
   MPass->SetBinContent(825,84.84848);
   MPass->SetBinContent(826,78.94737);
   MPass->SetBinContent(827,70);
   MPass->SetBinContent(828,45.45455);
   MPass->SetBinContent(829,70.73171);
   MPass->SetBinContent(830,44.44444);
   MPass->SetBinContent(831,67.3913);
   MPass->SetBinContent(832,65.90909);
   MPass->SetBinContent(833,69.38776);
   MPass->SetBinContent(834,64.70588);
   MPass->SetBinContent(835,65.95745);
   MPass->SetBinContent(836,57.89474);
   MPass->SetBinContent(837,58.82353);
   MPass->SetBinContent(838,73.52941);
   MPass->SetBinContent(839,69.44444);
   MPass->SetBinContent(840,45.83333);
   MPass->SetBinContent(841,62.7907);
   MPass->SetBinContent(842,48.27586);
   MPass->SetBinContent(843,50);
   MPass->SetBinContent(844,80.76923);
   MPass->SetBinContent(845,50);
   MPass->SetBinContent(846,63.88889);
   MPass->SetBinContent(847,71.05263);
   MPass->SetBinContent(848,52.77778);
   MPass->SetBinContent(851,62.16216);
   MPass->SetBinContent(852,92.30769);
   MPass->SetBinContent(853,91.30435);
   MPass->SetBinContent(854,83.33333);
   MPass->SetBinContent(855,96.2963);
   MPass->SetBinContent(856,86.66667);
   MPass->SetBinContent(857,84.375);
   MPass->SetBinContent(858,85.71429);
   MPass->SetBinContent(859,82.6087);
   MPass->SetBinContent(860,74.19355);
   MPass->SetBinContent(861,92.10526);
   MPass->SetBinContent(862,94.44444);
   MPass->SetBinContent(863,94.11765);
   MPass->SetBinContent(864,83.33333);
   MPass->SetBinContent(865,86.2069);
   MPass->SetBinContent(866,81.57895);
   MPass->SetBinContent(867,92.10526);
   MPass->SetBinContent(868,89.65517);
   MPass->SetBinContent(869,75.67568);
   MPass->SetBinContent(870,82.35294);
   MPass->SetBinContent(871,74.19355);
   MPass->SetBinContent(872,88.46154);
   MPass->SetBinContent(873,83.33333);
   MPass->SetBinContent(874,85.36585);
   MPass->SetBinContent(875,70.58824);
   MPass->SetBinContent(876,71.875);
   MPass->SetBinContent(877,58.06452);
   MPass->SetBinContent(878,81.48148);
   MPass->SetBinContent(879,84.375);
   MPass->SetBinContent(880,64.28571);
   MPass->SetBinContent(881,80.43478);
   MPass->SetBinContent(882,68.42105);
   MPass->SetBinContent(883,51.51515);
   MPass->SetBinContent(884,78.26087);
   MPass->SetBinContent(885,63.15789);
   MPass->SetBinContent(886,70);
   MPass->SetBinContent(887,70);
   MPass->SetBinContent(888,64.51613);
   MPass->SetBinContent(889,53.57143);
   MPass->SetBinContent(890,59.375);
   MPass->SetBinContent(891,61.76471);
   MPass->SetBinContent(892,83.87097);
   MPass->SetBinContent(893,61.76471);
   MPass->SetBinContent(894,74.28571);
   MPass->SetBinContent(895,73.91304);
   MPass->SetBinContent(896,61.11111);
   MPass->SetBinContent(897,69.23077);
   MPass->SetBinContent(898,56.66667);
   MPass->SetBinContent(901,51.85185);
   MPass->SetBinContent(902,80);
   MPass->SetBinContent(903,83.33333);
   MPass->SetBinContent(904,82.75862);
   MPass->SetBinContent(905,90.90909);
   MPass->SetBinContent(906,79.16667);
   MPass->SetBinContent(907,90);
   MPass->SetBinContent(908,81.81818);
   MPass->SetBinContent(909,95.65217);
   MPass->SetBinContent(910,80.76923);
   MPass->SetBinContent(911,78.78788);
   MPass->SetBinContent(912,92);
   MPass->SetBinContent(913,90.90909);
   MPass->SetBinContent(914,96.66667);
   MPass->SetBinContent(915,80);
   MPass->SetBinContent(916,84.61538);
   MPass->SetBinContent(917,91.17647);
   MPass->SetBinContent(918,82.6087);
   MPass->SetBinContent(919,83.33333);
   MPass->SetBinContent(920,95.2381);
   MPass->SetBinContent(921,72.72727);
   MPass->SetBinContent(922,68.18182);
   MPass->SetBinContent(923,83.33333);
   MPass->SetBinContent(924,52.17391);
   MPass->SetBinContent(925,63.33333);
   MPass->SetBinContent(926,58.62069);
   MPass->SetBinContent(927,57.69231);
   MPass->SetBinContent(928,70.27027);
   MPass->SetBinContent(929,64.28571);
   MPass->SetBinContent(930,80.76923);
   MPass->SetBinContent(931,60);
   MPass->SetBinContent(932,72.97297);
   MPass->SetBinContent(933,63.33333);
   MPass->SetBinContent(934,64.28571);
   MPass->SetBinContent(935,56.25);
   MPass->SetBinContent(936,77.41935);
   MPass->SetBinContent(937,74.07407);
   MPass->SetBinContent(938,68.57143);
   MPass->SetBinContent(939,54.83871);
   MPass->SetBinContent(940,65.38462);
   MPass->SetBinContent(941,53.84615);
   MPass->SetBinContent(942,50);
   MPass->SetBinContent(943,66.66667);
   MPass->SetBinContent(944,63.41463);
   MPass->SetBinContent(945,70);
   MPass->SetBinContent(946,51.72414);
   MPass->SetBinContent(947,65.38462);
   MPass->SetBinContent(948,40);
   MPass->SetBinContent(951,51.51515);
   MPass->SetBinContent(952,92.59259);
   MPass->SetBinContent(953,76.47059);
   MPass->SetBinContent(954,82.35294);
   MPass->SetBinContent(955,95.83333);
   MPass->SetBinContent(956,86.66667);
   MPass->SetBinContent(957,81.81818);
   MPass->SetBinContent(958,84.61538);
   MPass->SetBinContent(959,84.84848);
   MPass->SetBinContent(960,87.87879);
   MPass->SetBinContent(961,96.77419);
   MPass->SetBinContent(962,73.91304);
   MPass->SetBinContent(963,83.87097);
   MPass->SetBinContent(964,84.61538);
   MPass->SetBinContent(965,75.86207);
   MPass->SetBinContent(966,77.5);
   MPass->SetBinContent(967,75);
   MPass->SetBinContent(968,91.66667);
   MPass->SetBinContent(969,79.31034);
   MPass->SetBinContent(970,82.75862);
   MPass->SetBinContent(971,76.74419);
   MPass->SetBinContent(972,68.57143);
   MPass->SetBinContent(973,81.08108);
   MPass->SetBinContent(974,53.84615);
   MPass->SetBinContent(975,65.625);
   MPass->SetBinContent(976,66);
   MPass->SetBinContent(977,52.63158);
   MPass->SetBinContent(978,61.53846);
   MPass->SetBinContent(979,53.65854);
   MPass->SetBinContent(980,62.06897);
   MPass->SetBinContent(981,70.37037);
   MPass->SetBinContent(982,75.75758);
   MPass->SetBinContent(983,63.33333);
   MPass->SetBinContent(984,66.66667);
   MPass->SetBinContent(985,71.875);
   MPass->SetBinContent(986,60);
   MPass->SetBinContent(987,71.875);
   MPass->SetBinContent(988,70.83333);
   MPass->SetBinContent(989,73.91304);
   MPass->SetBinContent(990,80);
   MPass->SetBinContent(991,65);
   MPass->SetBinContent(992,59.45946);
   MPass->SetBinContent(993,70);
   MPass->SetBinContent(994,69.23077);
   MPass->SetBinContent(995,41.93548);
   MPass->SetBinContent(996,59.52381);
   MPass->SetBinContent(997,73.80952);
   MPass->SetBinContent(998,50);
   MPass->SetBinContent(1001,65.71429);
   MPass->SetBinContent(1002,80);
   MPass->SetBinContent(1003,96.77419);
   MPass->SetBinContent(1004,78.26087);
   MPass->SetBinContent(1005,91.42857);
   MPass->SetBinContent(1006,85.71429);
   MPass->SetBinContent(1007,86.48649);
   MPass->SetBinContent(1008,82.35294);
   MPass->SetBinContent(1009,75);
   MPass->SetBinContent(1010,89.18919);
   MPass->SetBinContent(1011,97.14286);
   MPass->SetBinContent(1012,81.81818);
   MPass->SetBinContent(1013,94.59459);
   MPass->SetBinContent(1014,78.78788);
   MPass->SetBinContent(1015,82.35294);
   MPass->SetBinContent(1016,66.66667);
   MPass->SetBinContent(1017,93.75);
   MPass->SetBinContent(1018,74.28571);
   MPass->SetBinContent(1019,96);
   MPass->SetBinContent(1020,90.32258);
   MPass->SetBinContent(1021,84.375);
   MPass->SetBinContent(1022,70.96774);
   MPass->SetBinContent(1023,94.11765);
   MPass->SetBinContent(1024,69.23077);
   MPass->SetBinContent(1025,60);
   MPass->SetBinContent(1026,75);
   MPass->SetBinContent(1027,56.75676);
   MPass->SetBinContent(1028,68.75);
   MPass->SetBinContent(1029,68.75);
   MPass->SetBinContent(1030,76.47059);
   MPass->SetBinContent(1031,72);
   MPass->SetBinContent(1032,72.22222);
   MPass->SetBinContent(1033,71.05263);
   MPass->SetBinContent(1034,64.70588);
   MPass->SetBinContent(1035,74.28571);
   MPass->SetBinContent(1036,58.33333);
   MPass->SetBinContent(1037,73.07692);
   MPass->SetBinContent(1038,72.22222);
   MPass->SetBinContent(1039,55.17241);
   MPass->SetBinContent(1040,61.29032);
   MPass->SetBinContent(1041,56.25);
   MPass->SetBinContent(1042,68.57143);
   MPass->SetBinContent(1043,50);
   MPass->SetBinContent(1044,74.07407);
   MPass->SetBinContent(1045,63.63636);
   MPass->SetBinContent(1046,48.83721);
   MPass->SetBinContent(1047,58.62069);
   MPass->SetBinContent(1048,45.94595);
   MPass->SetBinContent(1051,44.82759);
   MPass->SetBinContent(1052,69.23077);
   MPass->SetBinContent(1053,60);
   MPass->SetBinContent(1054,75);
   MPass->SetBinContent(1055,88.88889);
   MPass->SetBinContent(1056,68);
   MPass->SetBinContent(1057,92);
   MPass->SetBinContent(1058,93.33333);
   MPass->SetBinContent(1059,74.07407);
   MPass->SetBinContent(1060,78.26087);
   MPass->SetBinContent(1061,83.87097);
   MPass->SetBinContent(1062,74.07407);
   MPass->SetBinContent(1063,84.21053);
   MPass->SetBinContent(1064,88.46154);
   MPass->SetBinContent(1065,74.07407);
   MPass->SetBinContent(1066,69.23077);
   MPass->SetBinContent(1067,90);
   MPass->SetBinContent(1068,77.5);
   MPass->SetBinContent(1069,82.14286);
   MPass->SetBinContent(1070,85.71429);
   MPass->SetBinContent(1071,92.85714);
   MPass->SetBinContent(1072,77.41935);
   MPass->SetBinContent(1073,78.26087);
   MPass->SetBinContent(1074,53.84615);
   MPass->SetBinContent(1075,64.28571);
   MPass->SetBinContent(1076,65.51724);
   MPass->SetBinContent(1077,54.28571);
   MPass->SetBinContent(1078,59.25926);
   MPass->SetBinContent(1079,65.78947);
   MPass->SetBinContent(1080,60);
   MPass->SetBinContent(1081,51.42857);
   MPass->SetBinContent(1082,73.07692);
   MPass->SetBinContent(1083,65.625);
   MPass->SetBinContent(1084,70.83333);
   MPass->SetBinContent(1085,66.66667);
   MPass->SetBinContent(1086,53.84615);
   MPass->SetBinContent(1087,85.71429);
   MPass->SetBinContent(1088,76.31579);
   MPass->SetBinContent(1089,55.17241);
   MPass->SetBinContent(1090,63.15789);
   MPass->SetBinContent(1091,70.58824);
   MPass->SetBinContent(1092,76.66667);
   MPass->SetBinContent(1093,69.69697);
   MPass->SetBinContent(1094,71.42857);
   MPass->SetBinContent(1095,68);
   MPass->SetBinContent(1096,47.36842);
   MPass->SetBinContent(1097,58.06452);
   MPass->SetBinContent(1098,54.54545);
   MPass->SetBinContent(1101,52.94118);
   MPass->SetBinContent(1102,78.78788);
   MPass->SetBinContent(1103,84.61538);
   MPass->SetBinContent(1104,75.67568);
   MPass->SetBinContent(1105,81.25);
   MPass->SetBinContent(1106,88.88889);
   MPass->SetBinContent(1107,92.30769);
   MPass->SetBinContent(1108,86.48649);
   MPass->SetBinContent(1109,96.2963);
   MPass->SetBinContent(1110,84.61538);
   MPass->SetBinContent(1111,82.75862);
   MPass->SetBinContent(1112,91.30435);
   MPass->SetBinContent(1113,82.35294);
   MPass->SetBinContent(1114,80.64516);
   MPass->SetBinContent(1115,71.42857);
   MPass->SetBinContent(1116,62.16216);
   MPass->SetBinContent(1117,100);
   MPass->SetBinContent(1118,84.61538);
   MPass->SetBinContent(1119,66.66667);
   MPass->SetBinContent(1120,91.66667);
   MPass->SetBinContent(1121,63.63636);
   MPass->SetBinContent(1122,71.42857);
   MPass->SetBinContent(1123,80);
   MPass->SetBinContent(1124,74.19355);
   MPass->SetBinContent(1125,67.74194);
   MPass->SetBinContent(1126,66.66667);
   MPass->SetBinContent(1127,60.46512);
   MPass->SetBinContent(1128,60.46512);
   MPass->SetBinContent(1129,68.18182);
   MPass->SetBinContent(1130,70.58824);
   MPass->SetBinContent(1131,76.92308);
   MPass->SetBinContent(1132,72.91667);
   MPass->SetBinContent(1133,66.66667);
   MPass->SetBinContent(1134,53.48837);
   MPass->SetBinContent(1135,53.33333);
   MPass->SetBinContent(1136,59.52381);
   MPass->SetBinContent(1137,71.42857);
   MPass->SetBinContent(1138,67.56757);
   MPass->SetBinContent(1139,46.15385);
   MPass->SetBinContent(1140,52.27273);
   MPass->SetBinContent(1141,71.42857);
   MPass->SetBinContent(1142,76.92308);
   MPass->SetBinContent(1143,57.5);
   MPass->SetBinContent(1144,62.85714);
   MPass->SetBinContent(1145,68.42105);
   MPass->SetBinContent(1146,78.94737);
   MPass->SetBinContent(1147,80.43478);
   MPass->SetBinContent(1148,38.23529);
   MPass->SetBinContent(1151,56.75676);
   MPass->SetBinContent(1152,81.25);
   MPass->SetBinContent(1153,79.16667);
   MPass->SetBinContent(1154,82.14286);
   MPass->SetBinContent(1155,84.61538);
   MPass->SetBinContent(1156,82.75862);
   MPass->SetBinContent(1157,88.09524);
   MPass->SetBinContent(1158,81.81818);
   MPass->SetBinContent(1159,80);
   MPass->SetBinContent(1160,90.32258);
   MPass->SetBinContent(1161,80);
   MPass->SetBinContent(1162,69.23077);
   MPass->SetBinContent(1163,75.86207);
   MPass->SetBinContent(1164,81.25);
   MPass->SetBinContent(1165,88.46154);
   MPass->SetBinContent(1166,82.75862);
   MPass->SetBinContent(1167,86.66667);
   MPass->SetBinContent(1168,95.65217);
   MPass->SetBinContent(1169,80);
   MPass->SetBinContent(1170,90.90909);
   MPass->SetBinContent(1171,77.27273);
   MPass->SetBinContent(1172,82.35294);
   MPass->SetBinContent(1173,80.55556);
   MPass->SetBinContent(1174,72.97297);
   MPass->SetBinContent(1175,84.375);
   MPass->SetBinContent(1176,75);
   MPass->SetBinContent(1177,69.44444);
   MPass->SetBinContent(1178,54.83871);
   MPass->SetBinContent(1179,66.66667);
   MPass->SetBinContent(1180,75.75758);
   MPass->SetBinContent(1181,59.09091);
   MPass->SetBinContent(1182,72.09302);
   MPass->SetBinContent(1183,54.54545);
   MPass->SetBinContent(1184,67.5);
   MPass->SetBinContent(1185,77.77778);
   MPass->SetBinContent(1186,67.74194);
   MPass->SetBinContent(1187,67.5);
   MPass->SetBinContent(1188,77.77778);
   MPass->SetBinContent(1189,55.55556);
   MPass->SetBinContent(1190,64.28571);
   MPass->SetBinContent(1191,76);
   MPass->SetBinContent(1192,58.97436);
   MPass->SetBinContent(1193,69.23077);
   MPass->SetBinContent(1194,60.97561);
   MPass->SetBinContent(1195,68.75);
   MPass->SetBinContent(1196,84.21053);
   MPass->SetBinContent(1197,76);
   MPass->SetBinContent(1198,65.51724);
   MPass->SetBinContent(1201,44.44444);
   MPass->SetBinContent(1202,63.33333);
   MPass->SetBinContent(1203,78.94737);
   MPass->SetBinContent(1204,87.5);
   MPass->SetBinContent(1205,80.4878);
   MPass->SetBinContent(1206,78.125);
   MPass->SetBinContent(1207,86.2069);
   MPass->SetBinContent(1208,82.35294);
   MPass->SetBinContent(1209,58.62069);
   MPass->SetBinContent(1210,81.81818);
   MPass->SetBinContent(1211,80.55556);
   MPass->SetBinContent(1212,80);
   MPass->SetBinContent(1213,95.2381);
   MPass->SetBinContent(1214,94.73684);
   MPass->SetBinContent(1215,77.41935);
   MPass->SetBinContent(1216,74.19355);
   MPass->SetBinContent(1217,89.65517);
   MPass->SetBinContent(1218,95.65217);
   MPass->SetBinContent(1219,95.65217);
   MPass->SetBinContent(1220,75);
   MPass->SetBinContent(1221,73.91304);
   MPass->SetBinContent(1222,73.33333);
   MPass->SetBinContent(1223,86.2069);
   MPass->SetBinContent(1224,68.18182);
   MPass->SetBinContent(1225,80);
   MPass->SetBinContent(1226,65.90909);
   MPass->SetBinContent(1227,64);
   MPass->SetBinContent(1228,44);
   MPass->SetBinContent(1229,43.75);
   MPass->SetBinContent(1230,55.55556);
   MPass->SetBinContent(1231,62.96296);
   MPass->SetBinContent(1232,78.57143);
   MPass->SetBinContent(1233,62.96296);
   MPass->SetBinContent(1234,71.05263);
   MPass->SetBinContent(1235,61.29032);
   MPass->SetBinContent(1236,58.06452);
   MPass->SetBinContent(1237,74.07407);
   MPass->SetBinContent(1238,64);
   MPass->SetBinContent(1239,65);
   MPass->SetBinContent(1240,73.68421);
   MPass->SetBinContent(1241,67.85714);
   MPass->SetBinContent(1242,61.53846);
   MPass->SetBinContent(1243,64.28571);
   MPass->SetBinContent(1244,63.26531);
   MPass->SetBinContent(1245,52);
   MPass->SetBinContent(1246,41.37931);
   MPass->SetBinContent(1247,59.25926);
   MPass->SetBinContent(1248,56.25);
   MPass->SetBinContent(1251,57.14286);
   MPass->SetBinContent(1252,70.58824);
   MPass->SetBinContent(1253,70.37037);
   MPass->SetBinContent(1254,76.66667);
   MPass->SetBinContent(1255,85.18519);
   MPass->SetBinContent(1256,85.71429);
   MPass->SetBinContent(1257,82.35294);
   MPass->SetBinContent(1258,82.75862);
   MPass->SetBinContent(1259,80.64516);
   MPass->SetBinContent(1260,77.41935);
   MPass->SetBinContent(1261,94.44444);
   MPass->SetBinContent(1262,80);
   MPass->SetBinContent(1263,88.57143);
   MPass->SetBinContent(1264,88.23529);
   MPass->SetBinContent(1265,86.11111);
   MPass->SetBinContent(1266,74.07407);
   MPass->SetBinContent(1267,89.65517);
   MPass->SetBinContent(1268,85.71429);
   MPass->SetBinContent(1269,68.96552);
   MPass->SetBinContent(1270,72.97297);
   MPass->SetBinContent(1271,83.87097);
   MPass->SetBinContent(1272,69.38776);
   MPass->SetBinContent(1273,79.31034);
   MPass->SetBinContent(1274,74.07407);
   MPass->SetBinContent(1275,73.80952);
   MPass->SetBinContent(1276,73.80952);
   MPass->SetBinContent(1277,68.18182);
   MPass->SetBinContent(1278,83.33333);
   MPass->SetBinContent(1279,85);
   MPass->SetBinContent(1280,62.96296);
   MPass->SetBinContent(1281,66.66667);
   MPass->SetBinContent(1282,64.10256);
   MPass->SetBinContent(1283,65.85366);
   MPass->SetBinContent(1284,61.90476);
   MPass->SetBinContent(1285,47.5);
   MPass->SetBinContent(1286,41.66667);
   MPass->SetBinContent(1287,56.25);
   MPass->SetBinContent(1288,59.09091);
   MPass->SetBinContent(1289,58.06452);
   MPass->SetBinContent(1290,27.77778);
   MPass->SetBinContent(1291,64.28571);
   MPass->SetBinContent(1292,56.41026);
   MPass->SetBinContent(1293,69.56522);
   MPass->SetBinContent(1294,71.42857);
   MPass->SetBinContent(1295,63.33333);
   MPass->SetBinContent(1296,61.29032);
   MPass->SetBinContent(1297,77.14286);
   MPass->SetBinContent(1298,52);
   MPass->SetBinContent(1301,52.94118);
   MPass->SetBinContent(1302,88.46154);
   MPass->SetBinContent(1303,94.44444);
   MPass->SetBinContent(1304,83.33333);
   MPass->SetBinContent(1305,89.65517);
   MPass->SetBinContent(1306,82.6087);
   MPass->SetBinContent(1307,81.48148);
   MPass->SetBinContent(1308,80.95238);
   MPass->SetBinContent(1309,68.57143);
   MPass->SetBinContent(1310,78.7234);
   MPass->SetBinContent(1311,88.23529);
   MPass->SetBinContent(1312,85.71429);
   MPass->SetBinContent(1313,91.66667);
   MPass->SetBinContent(1314,85.71429);
   MPass->SetBinContent(1315,70.27027);
   MPass->SetBinContent(1316,80.64516);
   MPass->SetBinContent(1317,90.47619);
   MPass->SetBinContent(1318,88.88889);
   MPass->SetBinContent(1319,78.125);
   MPass->SetBinContent(1320,85.71429);
   MPass->SetBinContent(1321,88.88889);
   MPass->SetBinContent(1322,70.96774);
   MPass->SetBinContent(1323,77.41935);
   MPass->SetBinContent(1324,57.14286);
   MPass->SetBinContent(1325,70);
   MPass->SetBinContent(1326,67.85714);
   MPass->SetBinContent(1327,84.21053);
   MPass->SetBinContent(1328,70.83333);
   MPass->SetBinContent(1329,76.19048);
   MPass->SetBinContent(1330,50);
   MPass->SetBinContent(1331,69.56522);
   MPass->SetBinContent(1332,67.74194);
   MPass->SetBinContent(1333,53.65854);
   MPass->SetBinContent(1334,83.78378);
   MPass->SetBinContent(1335,77.41935);
   MPass->SetBinContent(1336,75);
   MPass->SetBinContent(1337,58.33333);
   MPass->SetBinContent(1338,75);
   MPass->SetBinContent(1339,60);
   MPass->SetBinContent(1340,65.21739);
   MPass->SetBinContent(1341,90.90909);
   MPass->SetBinContent(1342,41.66667);
   MPass->SetBinContent(1343,45.45455);
   MPass->SetBinContent(1344,50);
   MPass->SetBinContent(1345,73.33333);
   MPass->SetBinContent(1346,54.54545);
   MPass->SetBinContent(1347,66.66667);
   MPass->SetBinContent(1348,33.33333);
   MPass->SetBinContent(1351,75);
   MPass->SetBinContent(1352,87.17949);
   MPass->SetBinContent(1353,58.33333);
   MPass->SetBinContent(1354,70.58824);
   MPass->SetBinContent(1355,78.57143);
   MPass->SetBinContent(1356,80);
   MPass->SetBinContent(1357,88.88889);
   MPass->SetBinContent(1358,67.85714);
   MPass->SetBinContent(1359,72.41379);
   MPass->SetBinContent(1360,77.41935);
   MPass->SetBinContent(1361,76.47059);
   MPass->SetBinContent(1362,90.32258);
   MPass->SetBinContent(1363,87.87879);
   MPass->SetBinContent(1364,93.54839);
   MPass->SetBinContent(1365,81.25);
   MPass->SetBinContent(1366,69.56522);
   MPass->SetBinContent(1367,88.46154);
   MPass->SetBinContent(1368,90.47619);
   MPass->SetBinContent(1369,85.18519);
   MPass->SetBinContent(1370,79.41176);
   MPass->SetBinContent(1371,77.41935);
   MPass->SetBinContent(1372,75);
   MPass->SetBinContent(1373,86.2069);
   MPass->SetBinContent(1374,81.48148);
   MPass->SetBinContent(1375,53.84615);
   MPass->SetBinContent(1376,70.83333);
   MPass->SetBinContent(1377,78.57143);
   MPass->SetBinContent(1378,71.42857);
   MPass->SetBinContent(1379,80);
   MPass->SetBinContent(1380,72);
   MPass->SetBinContent(1381,55);
   MPass->SetBinContent(1382,75.86207);
   MPass->SetBinContent(1383,64.10256);
   MPass->SetBinContent(1384,74.07407);
   MPass->SetBinContent(1385,36);
   MPass->SetBinContent(1386,69.23077);
   MPass->SetBinContent(1387,56);
   MPass->SetBinContent(1388,78.125);
   MPass->SetBinContent(1389,78.57143);
   MPass->SetBinContent(1390,85.71429);
   MPass->SetBinContent(1391,75);
   MPass->SetBinContent(1392,60.86957);
   MPass->SetBinContent(1393,47.61905);
   MPass->SetBinContent(1394,63.33333);
   MPass->SetBinContent(1395,55.17241);
   MPass->SetBinContent(1396,71.42857);
   MPass->SetBinContent(1397,76);
   MPass->SetBinContent(1398,54.16667);
   MPass->SetBinContent(1401,55.17241);
   MPass->SetBinContent(1402,80.64516);
   MPass->SetBinContent(1403,68);
   MPass->SetBinContent(1404,83.78378);
   MPass->SetBinContent(1405,89.28571);
   MPass->SetBinContent(1406,74.28571);
   MPass->SetBinContent(1407,82.85714);
   MPass->SetBinContent(1408,72.41379);
   MPass->SetBinContent(1409,80);
   MPass->SetBinContent(1410,65.51724);
   MPass->SetBinContent(1411,91.66667);
   MPass->SetBinContent(1412,89.13043);
   MPass->SetBinContent(1413,75);
   MPass->SetBinContent(1414,88.63636);
   MPass->SetBinContent(1415,86.66667);
   MPass->SetBinContent(1416,69.23077);
   MPass->SetBinContent(1417,81.81818);
   MPass->SetBinContent(1418,60);
   MPass->SetBinContent(1419,82.6087);
   MPass->SetBinContent(1420,78.26087);
   MPass->SetBinContent(1421,90.32258);
   MPass->SetBinContent(1422,82.6087);
   MPass->SetBinContent(1423,82.14286);
   MPass->SetBinContent(1424,82.14286);
   MPass->SetBinContent(1425,69.76744);
   MPass->SetBinContent(1426,80);
   MPass->SetBinContent(1427,58.62069);
   MPass->SetBinContent(1428,65);
   MPass->SetBinContent(1429,72.72727);
   MPass->SetBinContent(1430,68.18182);
   MPass->SetBinContent(1431,82.6087);
   MPass->SetBinContent(1432,73.33333);
   MPass->SetBinContent(1433,76.31579);
   MPass->SetBinContent(1434,55.55556);
   MPass->SetBinContent(1435,60.60606);
   MPass->SetBinContent(1436,60.71429);
   MPass->SetBinContent(1437,46.42857);
   MPass->SetBinContent(1438,69.44444);
   MPass->SetBinContent(1439,50);
   MPass->SetBinContent(1440,62.85714);
   MPass->SetBinContent(1441,74.19355);
   MPass->SetBinContent(1442,64);
   MPass->SetBinContent(1443,73.68421);
   MPass->SetBinContent(1444,59.57447);
   MPass->SetBinContent(1445,64.70588);
   MPass->SetBinContent(1446,75);
   MPass->SetBinContent(1447,74.19355);
   MPass->SetBinContent(1448,47.82609);
   MPass->SetBinContent(1451,72.72727);
   MPass->SetBinContent(1452,82.35294);
   MPass->SetBinContent(1453,88.46154);
   MPass->SetBinContent(1454,82.75862);
   MPass->SetBinContent(1455,83.87097);
   MPass->SetBinContent(1456,80);
   MPass->SetBinContent(1457,85.71429);
   MPass->SetBinContent(1458,86.48649);
   MPass->SetBinContent(1459,87.80488);
   MPass->SetBinContent(1460,86.95652);
   MPass->SetBinContent(1461,74.28571);
   MPass->SetBinContent(1462,86.48649);
   MPass->SetBinContent(1463,92.85714);
   MPass->SetBinContent(1464,87.87879);
   MPass->SetBinContent(1465,77.27273);
   MPass->SetBinContent(1466,85.71429);
   MPass->SetBinContent(1467,84);
   MPass->SetBinContent(1468,75);
   MPass->SetBinContent(1469,89.28571);
   MPass->SetBinContent(1470,72.41379);
   MPass->SetBinContent(1471,88.46154);
   MPass->SetBinContent(1472,87.5);
   MPass->SetBinContent(1473,75.67568);
   MPass->SetBinContent(1474,72.41379);
   MPass->SetBinContent(1475,76.92308);
   MPass->SetBinContent(1476,77.14286);
   MPass->SetBinContent(1477,58.62069);
   MPass->SetBinContent(1478,52.63158);
   MPass->SetBinContent(1479,89.47368);
   MPass->SetBinContent(1480,58.33333);
   MPass->SetBinContent(1481,67.85714);
   MPass->SetBinContent(1482,90.90909);
   MPass->SetBinContent(1483,63.33333);
   MPass->SetBinContent(1484,75.86207);
   MPass->SetBinContent(1485,69.69697);
   MPass->SetBinContent(1486,75);
   MPass->SetBinContent(1487,67.64706);
   MPass->SetBinContent(1488,66.66667);
   MPass->SetBinContent(1489,55.55556);
   MPass->SetBinContent(1490,62.06897);
   MPass->SetBinContent(1491,75);
   MPass->SetBinContent(1492,48.14815);
   MPass->SetBinContent(1493,62.5);
   MPass->SetBinContent(1494,71.875);
   MPass->SetBinContent(1495,60);
   MPass->SetBinContent(1496,75.75758);
   MPass->SetBinContent(1497,77.41935);
   MPass->SetBinContent(1498,60);
   MPass->SetBinContent(1501,66.66667);
   MPass->SetBinContent(1502,88.23529);
   MPass->SetBinContent(1503,71.42857);
   MPass->SetBinContent(1504,81.48148);
   MPass->SetBinContent(1505,83.33333);
   MPass->SetBinContent(1506,92.59259);
   MPass->SetBinContent(1507,95.45455);
   MPass->SetBinContent(1508,87.09677);
   MPass->SetBinContent(1509,92.85714);
   MPass->SetBinContent(1510,70.83333);
   MPass->SetBinContent(1511,93.93939);
   MPass->SetBinContent(1512,79.31034);
   MPass->SetBinContent(1513,86.66667);
   MPass->SetBinContent(1514,75);
   MPass->SetBinContent(1515,82.14286);
   MPass->SetBinContent(1516,96.2963);
   MPass->SetBinContent(1517,75);
   MPass->SetBinContent(1518,75.75758);
   MPass->SetBinContent(1519,91.30435);
   MPass->SetBinContent(1520,82.14286);
   MPass->SetBinContent(1521,62.5);
   MPass->SetBinContent(1522,64.51613);
   MPass->SetBinContent(1523,87.87879);
   MPass->SetBinContent(1524,74.19355);
   MPass->SetBinContent(1525,82.05128);
   MPass->SetBinContent(1526,87.5);
   MPass->SetBinContent(1527,63.33333);
   MPass->SetBinContent(1528,52.77778);
   MPass->SetBinContent(1529,70.96774);
   MPass->SetBinContent(1530,66.66667);
   MPass->SetBinContent(1531,62.5);
   MPass->SetBinContent(1532,60);
   MPass->SetBinContent(1533,61.53846);
   MPass->SetBinContent(1534,48.27586);
   MPass->SetBinContent(1535,71.42857);
   MPass->SetBinContent(1536,74.07407);
   MPass->SetBinContent(1537,77.27273);
   MPass->SetBinContent(1538,71.42857);
   MPass->SetBinContent(1539,44.73684);
   MPass->SetBinContent(1540,56.66667);
   MPass->SetBinContent(1541,45.83333);
   MPass->SetBinContent(1542,44.44444);
   MPass->SetBinContent(1543,62.5);
   MPass->SetBinContent(1544,60.60606);
   MPass->SetBinContent(1545,65.11628);
   MPass->SetBinContent(1546,55.55556);
   MPass->SetBinContent(1547,62.96296);
   MPass->SetBinContent(1548,48.71795);
   MPass->SetBinContent(1551,60.86957);
   MPass->SetBinContent(1552,79.41176);
   MPass->SetBinContent(1553,84.84848);
   MPass->SetBinContent(1554,76.19048);
   MPass->SetBinContent(1555,86.66667);
   MPass->SetBinContent(1556,80);
   MPass->SetBinContent(1557,85.36585);
   MPass->SetBinContent(1558,88.88889);
   MPass->SetBinContent(1559,79.48718);
   MPass->SetBinContent(1560,84.375);
   MPass->SetBinContent(1561,95.2381);
   MPass->SetBinContent(1562,75);
   MPass->SetBinContent(1563,90.625);
   MPass->SetBinContent(1564,77.77778);
   MPass->SetBinContent(1565,74.19355);
   MPass->SetBinContent(1566,77.5);
   MPass->SetBinContent(1567,81.81818);
   MPass->SetBinContent(1568,78.04878);
   MPass->SetBinContent(1569,72.41379);
   MPass->SetBinContent(1570,85);
   MPass->SetBinContent(1571,80.95238);
   MPass->SetBinContent(1572,90.2439);
   MPass->SetBinContent(1573,80);
   MPass->SetBinContent(1574,73.68421);
   MPass->SetBinContent(1575,61.29032);
   MPass->SetBinContent(1576,60.97561);
   MPass->SetBinContent(1577,53.57143);
   MPass->SetBinContent(1578,78.125);
   MPass->SetBinContent(1579,69.04762);
   MPass->SetBinContent(1580,62.85714);
   MPass->SetBinContent(1581,75);
   MPass->SetBinContent(1582,78.04878);
   MPass->SetBinContent(1583,63.15789);
   MPass->SetBinContent(1584,57.57576);
   MPass->SetBinContent(1585,72.34043);
   MPass->SetBinContent(1586,57.14286);
   MPass->SetBinContent(1587,58.53659);
   MPass->SetBinContent(1588,67.64706);
   MPass->SetBinContent(1589,57.5);
   MPass->SetBinContent(1590,51.6129);
   MPass->SetBinContent(1591,62.16216);
   MPass->SetBinContent(1592,57.57576);
   MPass->SetBinContent(1593,45.65217);
   MPass->SetBinContent(1594,65.11628);
   MPass->SetBinContent(1595,60.52632);
   MPass->SetBinContent(1596,61.90476);
   MPass->SetBinContent(1597,55.10204);
   MPass->SetBinContent(1598,52.77778);
   MPass->SetBinContent(1601,64.28571);
   MPass->SetBinContent(1602,84);
   MPass->SetBinContent(1603,80.64516);
   MPass->SetBinContent(1604,84.61538);
   MPass->SetBinContent(1605,86.11111);
   MPass->SetBinContent(1606,86.66667);
   MPass->SetBinContent(1607,83.33333);
   MPass->SetBinContent(1608,90.90909);
   MPass->SetBinContent(1609,84.61538);
   MPass->SetBinContent(1610,78.57143);
   MPass->SetBinContent(1611,84.375);
   MPass->SetBinContent(1612,88.88889);
   MPass->SetBinContent(1613,86.66667);
   MPass->SetBinContent(1614,88.57143);
   MPass->SetBinContent(1615,82.14286);
   MPass->SetBinContent(1616,77.14286);
   MPass->SetBinContent(1617,84);
   MPass->SetBinContent(1618,80.76923);
   MPass->SetBinContent(1619,84.21053);
   MPass->SetBinContent(1620,86.84211);
   MPass->SetBinContent(1621,84);
   MPass->SetBinContent(1622,77.27273);
   MPass->SetBinContent(1623,78.125);
   MPass->SetBinContent(1624,82.92683);
   MPass->SetBinContent(1625,80.64516);
   MPass->SetBinContent(1626,76.92308);
   MPass->SetBinContent(1627,87.5);
   MPass->SetBinContent(1628,73.91304);
   MPass->SetBinContent(1629,76.66667);
   MPass->SetBinContent(1630,57.69231);
   MPass->SetBinContent(1631,63.15789);
   MPass->SetBinContent(1632,65);
   MPass->SetBinContent(1633,52.63158);
   MPass->SetBinContent(1634,65.78947);
   MPass->SetBinContent(1635,54.16667);
   MPass->SetBinContent(1636,57.57576);
   MPass->SetBinContent(1637,68.75);
   MPass->SetBinContent(1638,66.66667);
   MPass->SetBinContent(1639,63.41463);
   MPass->SetBinContent(1640,51.85185);
   MPass->SetBinContent(1641,74.19355);
   MPass->SetBinContent(1642,73.07692);
   MPass->SetBinContent(1643,48.27586);
   MPass->SetBinContent(1644,75);
   MPass->SetBinContent(1645,67.74194);
   MPass->SetBinContent(1646,65.78947);
   MPass->SetBinContent(1647,73.33333);
   MPass->SetBinContent(1648,36.66667);
   MPass->SetBinContent(1651,55.55556);
   MPass->SetBinContent(1652,84.21053);
   MPass->SetBinContent(1653,75);
   MPass->SetBinContent(1654,79.48718);
   MPass->SetBinContent(1655,87.09677);
   MPass->SetBinContent(1656,94.11765);
   MPass->SetBinContent(1657,46.66667);
   MPass->SetBinContent(1658,83.33333);
   MPass->SetBinContent(1659,66.66667);
   MPass->SetBinContent(1660,80.95238);
   MPass->SetBinContent(1661,75);
   MPass->SetBinContent(1662,82.75862);
   MPass->SetBinContent(1663,82.85714);
   MPass->SetBinContent(1664,77.14286);
   MPass->SetBinContent(1665,72);
   MPass->SetBinContent(1666,59.25926);
   MPass->SetBinContent(1667,77.77778);
   MPass->SetBinContent(1668,83.33333);
   MPass->SetBinContent(1669,75.86207);
   MPass->SetBinContent(1670,84.61538);
   MPass->SetBinContent(1671,72.41379);
   MPass->SetBinContent(1672,79.16667);
   MPass->SetBinContent(1673,86.66667);
   MPass->SetBinContent(1674,66.66667);
   MPass->SetBinContent(1675,75);
   MPass->SetBinContent(1676,62.5);
   MPass->SetBinContent(1677,68.18182);
   MPass->SetBinContent(1678,70);
   MPass->SetBinContent(1679,68.42105);
   MPass->SetBinContent(1680,50);
   MPass->SetBinContent(1684,50);
   MPass->SetBinContent(1685,69.44444);
   MPass->SetBinContent(1686,74.28571);
   MPass->SetBinContent(1687,72.41379);
   MPass->SetBinContent(1688,64.28571);
   MPass->SetBinContent(1689,72.97297);
   MPass->SetBinContent(1690,72.41379);
   MPass->SetBinContent(1691,58.53659);
   MPass->SetBinContent(1692,44);
   MPass->SetBinContent(1693,60);
   MPass->SetBinContent(1694,70.58824);
   MPass->SetBinContent(1695,44.11765);
   MPass->SetBinContent(1696,62.85714);
   MPass->SetBinContent(1697,56.75676);
   MPass->SetBinContent(1698,47.5);
   MPass->SetBinContent(1701,59.25926);
   MPass->SetBinContent(1702,80);
   MPass->SetBinContent(1703,80);
   MPass->SetBinContent(1704,90.47619);
   MPass->SetBinContent(1705,83.33333);
   MPass->SetBinContent(1706,83.87097);
   MPass->SetBinContent(1707,95.45455);
   MPass->SetBinContent(1708,86.95652);
   MPass->SetBinContent(1709,74.19355);
   MPass->SetBinContent(1710,69.56522);
   MPass->SetBinContent(1711,78.04878);
   MPass->SetBinContent(1712,82.05128);
   MPass->SetBinContent(1713,66.66667);
   MPass->SetBinContent(1714,73.68421);
   MPass->SetBinContent(1715,75);
   MPass->SetBinContent(1716,76.66667);
   MPass->SetBinContent(1717,71.42857);
   MPass->SetBinContent(1718,66.66667);
   MPass->SetBinContent(1719,72.41379);
   MPass->SetBinContent(1720,80);
   MPass->SetBinContent(1721,78.26087);
   MPass->SetBinContent(1722,86.48649);
   MPass->SetBinContent(1723,80.95238);
   MPass->SetBinContent(1724,82.75862);
   MPass->SetBinContent(1725,82.75862);
   MPass->SetBinContent(1726,75);
   MPass->SetBinContent(1727,64.28571);
   MPass->SetBinContent(1728,57.14286);
   MPass->SetBinContent(1729,65);
   MPass->SetBinContent(1735,65.38462);
   MPass->SetBinContent(1736,71.79487);
   MPass->SetBinContent(1737,63.63636);
   MPass->SetBinContent(1738,76.19048);
   MPass->SetBinContent(1739,58.82353);
   MPass->SetBinContent(1740,71.42857);
   MPass->SetBinContent(1741,72.72727);
   MPass->SetBinContent(1742,65.85366);
   MPass->SetBinContent(1743,68.96552);
   MPass->SetBinContent(1744,74.19355);
   MPass->SetBinContent(1745,50);
   MPass->SetBinContent(1746,50);
   MPass->SetBinContent(1747,81.39535);
   MPass->SetBinContent(1748,37.83784);
   MPass->SetBinContent(1751,75.75758);
   MPass->SetBinContent(1752,88.88889);
   MPass->SetBinContent(1753,87.5);
   MPass->SetBinContent(1754,82.5);
   MPass->SetBinContent(1755,87.5);
   MPass->SetBinContent(1756,94.44444);
   MPass->SetBinContent(1757,80);
   MPass->SetBinContent(1758,81.81818);
   MPass->SetBinContent(1759,85.71429);
   MPass->SetBinContent(1760,65);
   MPass->SetBinContent(1761,82.6087);
   MPass->SetBinContent(1762,84.84848);
   MPass->SetBinContent(1763,86.2069);
   MPass->SetBinContent(1764,85.71429);
   MPass->SetBinContent(1765,68.42105);
   MPass->SetBinContent(1766,77.5);
   MPass->SetBinContent(1767,86.2069);
   MPass->SetBinContent(1768,73.07692);
   MPass->SetBinContent(1769,82.35294);
   MPass->SetBinContent(1770,91.42857);
   MPass->SetBinContent(1771,85.18519);
   MPass->SetBinContent(1772,82.5);
   MPass->SetBinContent(1773,73.52941);
   MPass->SetBinContent(1774,81.25);
   MPass->SetBinContent(1775,74.07407);
   MPass->SetBinContent(1776,60);
   MPass->SetBinContent(1777,71.42857);
   MPass->SetBinContent(1778,55);
   MPass->SetBinContent(1779,66.66667);
   MPass->SetBinContent(1785,66.66667);
   MPass->SetBinContent(1786,69.69697);
   MPass->SetBinContent(1787,68.88889);
   MPass->SetBinContent(1788,82.05128);
   MPass->SetBinContent(1789,66.66667);
   MPass->SetBinContent(1790,55.55556);
   MPass->SetBinContent(1791,81.57895);
   MPass->SetBinContent(1792,82.75862);
   MPass->SetBinContent(1793,64.28571);
   MPass->SetBinContent(1794,76.31579);
   MPass->SetBinContent(1795,66.66667);
   MPass->SetBinContent(1796,65.38462);
   MPass->SetBinContent(1797,50);
   MPass->SetBinContent(1798,42.85714);
   MPass->SetBinContent(1801,52);
   MPass->SetBinContent(1802,66.66667);
   MPass->SetBinContent(1803,70.58824);
   MPass->SetBinContent(1804,75);
   MPass->SetBinContent(1805,82.6087);
   MPass->SetBinContent(1806,75);
   MPass->SetBinContent(1807,94.73684);
   MPass->SetBinContent(1808,100);
   MPass->SetBinContent(1809,77.77778);
   MPass->SetBinContent(1810,76.47059);
   MPass->SetBinContent(1811,82.75862);
   MPass->SetBinContent(1812,77.77778);
   MPass->SetBinContent(1813,80);
   MPass->SetBinContent(1814,66.66667);
   MPass->SetBinContent(1815,70);
   MPass->SetBinContent(1816,82.75862);
   MPass->SetBinContent(1817,75);
   MPass->SetBinContent(1818,71.875);
   MPass->SetBinContent(1819,82.85714);
   MPass->SetBinContent(1820,81.39535);
   MPass->SetBinContent(1821,88.88889);
   MPass->SetBinContent(1822,74.07407);
   MPass->SetBinContent(1823,84);
   MPass->SetBinContent(1824,80.76923);
   MPass->SetBinContent(1825,71.42857);
   MPass->SetBinContent(1826,45.45455);
   MPass->SetBinContent(1827,66.66667);
   MPass->SetBinContent(1828,62.5);
   MPass->SetBinContent(1829,60);
   MPass->SetBinContent(1835,76.19048);
   MPass->SetBinContent(1836,71.42857);
   MPass->SetBinContent(1837,57.14286);
   MPass->SetBinContent(1838,53.84615);
   MPass->SetBinContent(1839,50);
   MPass->SetBinContent(1840,59.09091);
   MPass->SetBinContent(1841,77.77778);
   MPass->SetBinContent(1842,65);
   MPass->SetBinContent(1843,68);
   MPass->SetBinContent(1844,69.23077);
   MPass->SetBinContent(1845,90);
   MPass->SetBinContent(1851,59.45946);
   MPass->SetBinContent(1852,83.87097);
   MPass->SetBinContent(1853,72.41379);
   MPass->SetBinContent(1854,81.48148);
   MPass->SetBinContent(1855,75);
   MPass->SetBinContent(1856,84);
   MPass->SetBinContent(1857,64.28571);
   MPass->SetBinContent(1858,64.70588);
   MPass->SetBinContent(1859,83.33333);
   MPass->SetBinContent(1860,86.36364);
   MPass->SetBinContent(1861,86.2069);
   MPass->SetBinContent(1862,68.75);
   MPass->SetBinContent(1863,92);
   MPass->SetBinContent(1864,93.75);
   MPass->SetBinContent(1865,68.75);
   MPass->SetBinContent(1866,70.96774);
   MPass->SetBinContent(1867,88.57143);
   MPass->SetBinContent(1868,77.5);
   MPass->SetBinContent(1869,86.48649);
   MPass->SetBinContent(1870,77.14286);
   MPass->SetBinContent(1871,96.15385);
   MPass->SetBinContent(1872,95);
   MPass->SetBinContent(1873,80);
   MPass->SetBinContent(1874,70.73171);
   MPass->SetBinContent(1875,50);
   MPass->SetBinContent(1876,59.52381);
   MPass->SetBinContent(1877,75);
   MPass->SetBinContent(1878,61.11111);
   MPass->SetBinContent(1879,76.19048);
   MPass->SetBinContent(1880,50);
   MPass->SetBinContent(1885,74.28571);
   MPass->SetBinContent(1886,65.85366);
   MPass->SetBinContent(1887,64.28571);
   MPass->SetBinContent(1888,73.07692);
   MPass->SetBinContent(1889,35);
   MPass->SetBinContent(1890,75);
   MPass->SetBinContent(1891,81.48148);
   MPass->SetBinContent(1892,83.33333);
   MPass->SetBinContent(1893,65);
   MPass->SetBinContent(1894,68);
   MPass->SetBinContent(1901,57.14286);
   MPass->SetBinContent(1902,95.45455);
   MPass->SetBinContent(1903,89.65517);
   MPass->SetBinContent(1904,92);
   MPass->SetBinContent(1905,86.2069);
   MPass->SetBinContent(1906,78.37838);
   MPass->SetBinContent(1907,84.61538);
   MPass->SetBinContent(1908,89.65517);
   MPass->SetBinContent(1909,86.2069);
   MPass->SetBinContent(1910,81.25);
   MPass->SetBinContent(1911,92.30769);
   MPass->SetBinContent(1912,75.67568);
   MPass->SetBinContent(1913,96.15385);
   MPass->SetBinContent(1914,82.92683);
   MPass->SetBinContent(1915,73.33333);
   MPass->SetBinContent(1916,78.94737);
   MPass->SetBinContent(1917,88.23529);
   MPass->SetBinContent(1918,88.88889);
   MPass->SetBinContent(1919,76.66667);
   MPass->SetBinContent(1920,86.11111);
   MPass->SetBinContent(1921,84.375);
   MPass->SetBinContent(1922,90.90909);
   MPass->SetBinContent(1923,85.71429);
   MPass->SetBinContent(1924,90.625);
   MPass->SetBinContent(1925,78.78788);
   MPass->SetBinContent(1926,76.92308);
   MPass->SetBinContent(1927,57.5);
   MPass->SetBinContent(1928,71.42857);
   MPass->SetBinContent(1929,75);
   MPass->SetBinContent(1930,57.14286);
   MPass->SetBinContent(1931,60);
   MPass->SetBinContent(1932,80);
   MPass->SetBinContent(1933,61.53846);
   MPass->SetBinContent(1934,65);
   MPass->SetBinContent(1935,63.15789);
   MPass->SetBinContent(1936,55);
   MPass->SetBinContent(1937,72);
   MPass->SetBinContent(1938,80.76923);
   MPass->SetBinContent(1939,72.72727);
   MPass->SetBinContent(1940,75);
   MPass->SetBinContent(1941,72.22222);
   MPass->SetBinContent(1942,72.22222);
   MPass->SetBinContent(1943,90);
   MPass->SetBinContent(1944,70);
   MPass->SetBinContent(1951,65);
   MPass->SetBinContent(1952,76.66667);
   MPass->SetBinContent(1953,73.91304);
   MPass->SetBinContent(1954,85.18519);
   MPass->SetBinContent(1955,72.72727);
   MPass->SetBinContent(1956,92);
   MPass->SetBinContent(1957,85.18519);
   MPass->SetBinContent(1958,90.47619);
   MPass->SetBinContent(1959,100);
   MPass->SetBinContent(1960,68.18182);
   MPass->SetBinContent(1961,89.65517);
   MPass->SetBinContent(1962,88.57143);
   MPass->SetBinContent(1963,76.92308);
   MPass->SetBinContent(1964,90.625);
   MPass->SetBinContent(1965,90.90909);
   MPass->SetBinContent(1966,73.33333);
   MPass->SetBinContent(1967,92.59259);
   MPass->SetBinContent(1968,86.36364);
   MPass->SetBinContent(1969,91.30435);
   MPass->SetBinContent(1970,96.42857);
   MPass->SetBinContent(1971,75);
   MPass->SetBinContent(1972,82.14286);
   MPass->SetBinContent(1973,96.2963);
   MPass->SetBinContent(1974,77.77778);
   MPass->SetBinContent(1975,67.64706);
   MPass->SetBinContent(1976,59.52381);
   MPass->SetBinContent(1977,58.62069);
   MPass->SetBinContent(1978,75);
   MPass->SetBinContent(1979,76.47059);
   MPass->SetBinContent(1980,57.89474);
   MPass->SetBinContent(1981,80);
   MPass->SetBinContent(1982,61.53846);
   MPass->SetBinContent(1983,56);
   MPass->SetBinContent(1984,61.11111);
   MPass->SetBinContent(1985,56.66667);
   MPass->SetBinContent(1986,75);
   MPass->SetBinContent(1987,88.88889);
   MPass->SetBinContent(1988,53.84615);
   MPass->SetBinContent(1989,55);
   MPass->SetBinContent(1990,60);
   MPass->SetBinContent(1991,89.65517);
   MPass->SetBinContent(1992,76.19048);
   MPass->SetBinContent(1993,66.66667);
   MPass->SetBinContent(1994,68);
   MPass->SetBinContent(2001,53.84615);
   MPass->SetBinContent(2002,77.77778);
   MPass->SetBinContent(2003,91.30435);
   MPass->SetBinContent(2004,83.72093);
   MPass->SetBinContent(2005,85.71429);
   MPass->SetBinContent(2006,86.11111);
   MPass->SetBinContent(2007,78.57143);
   MPass->SetBinContent(2008,93.54839);
   MPass->SetBinContent(2009,78.94737);
   MPass->SetBinContent(2010,87.5);
   MPass->SetBinContent(2011,83.33333);
   MPass->SetBinContent(2012,86.84211);
   MPass->SetBinContent(2013,87.5);
   MPass->SetBinContent(2014,96.875);
   MPass->SetBinContent(2015,78.78788);
   MPass->SetBinContent(2016,87.5);
   MPass->SetBinContent(2017,84.61538);
   MPass->SetBinContent(2018,78.78788);
   MPass->SetBinContent(2019,94.28571);
   MPass->SetBinContent(2020,100);
   MPass->SetBinContent(2021,66.66667);
   MPass->SetBinContent(2022,81.81818);
   MPass->SetBinContent(2023,90.38462);
   MPass->SetBinContent(2024,84.61538);
   MPass->SetBinContent(2025,88.23529);
   MPass->SetBinContent(2026,74.28571);
   MPass->SetBinContent(2027,60.97561);
   MPass->SetBinContent(2028,53.57143);
   MPass->SetBinContent(2029,67.74194);
   MPass->SetBinContent(2030,57.69231);
   MPass->SetBinContent(2031,64.28571);
   MPass->SetBinContent(2032,47.82609);
   MPass->SetBinContent(2033,63.15789);
   MPass->SetBinContent(2034,74.07407);
   MPass->SetBinContent(2035,60.60606);
   MPass->SetBinContent(2036,47.82609);
   MPass->SetBinContent(2037,59.25926);
   MPass->SetBinContent(2038,63.41463);
   MPass->SetBinContent(2039,64.86486);
   MPass->SetBinContent(2040,60.71429);
   MPass->SetBinContent(2041,59.375);
   MPass->SetBinContent(2042,75);
   MPass->SetBinContent(2043,62.96296);
   MPass->SetBinContent(2044,70.27027);
   MPass->SetBinContent(2045,50);
   MPass->SetBinContent(2051,75);
   MPass->SetBinContent(2052,68);
   MPass->SetBinContent(2053,70.37037);
   MPass->SetBinContent(2054,82.6087);
   MPass->SetBinContent(2055,86.66667);
   MPass->SetBinContent(2056,83.33333);
   MPass->SetBinContent(2057,91.66667);
   MPass->SetBinContent(2058,100);
   MPass->SetBinContent(2059,93.33333);
   MPass->SetBinContent(2060,92.85714);
   MPass->SetBinContent(2061,96.15385);
   MPass->SetBinContent(2062,85);
   MPass->SetBinContent(2063,84.84848);
   MPass->SetBinContent(2064,80.76923);
   MPass->SetBinContent(2065,70.27027);
   MPass->SetBinContent(2066,89.65517);
   MPass->SetBinContent(2067,81.25);
   MPass->SetBinContent(2068,82.85714);
   MPass->SetBinContent(2069,89.65517);
   MPass->SetBinContent(2070,96.2963);
   MPass->SetBinContent(2071,87.5);
   MPass->SetBinContent(2072,90.625);
   MPass->SetBinContent(2073,93.75);
   MPass->SetBinContent(2074,81.25);
   MPass->SetBinContent(2075,70.83333);
   MPass->SetBinContent(2076,65.85366);
   MPass->SetBinContent(2077,58.06452);
   MPass->SetBinContent(2078,65.51724);
   MPass->SetBinContent(2079,82.85714);
   MPass->SetBinContent(2080,83.33333);
   MPass->SetBinContent(2081,47.82609);
   MPass->SetBinContent(2082,80.64516);
   MPass->SetBinContent(2083,74.19355);
   MPass->SetBinContent(2084,65.625);
   MPass->SetBinContent(2085,67.74194);
   MPass->SetBinContent(2086,70);
   MPass->SetBinContent(2087,65.71429);
   MPass->SetBinContent(2088,75);
   MPass->SetBinContent(2089,60.60606);
   MPass->SetBinContent(2090,66.66667);
   MPass->SetBinContent(2091,62.96296);
   MPass->SetBinContent(2092,87.5);
   MPass->SetBinContent(2093,72.22222);
   MPass->SetBinContent(2094,78.125);
   MPass->SetBinContent(2095,54.16667);
   MPass->SetBinContent(2096,65.21739);
   MPass->SetBinContent(2097,92.85714);
   MPass->SetBinContent(2098,52.63158);
   MPass->SetBinContent(2101,73.33333);
   MPass->SetBinContent(2102,64.28571);
   MPass->SetBinContent(2103,74.07407);
   MPass->SetBinContent(2104,80.64516);
   MPass->SetBinContent(2105,82.6087);
   MPass->SetBinContent(2106,80);
   MPass->SetBinContent(2107,82.6087);
   MPass->SetBinContent(2108,81.81818);
   MPass->SetBinContent(2109,80);
   MPass->SetBinContent(2110,76.92308);
   MPass->SetBinContent(2111,78.78788);
   MPass->SetBinContent(2112,88.88889);
   MPass->SetBinContent(2113,90.32258);
   MPass->SetBinContent(2114,88);
   MPass->SetBinContent(2115,82.6087);
   MPass->SetBinContent(2116,76.92308);
   MPass->SetBinContent(2117,83.33333);
   MPass->SetBinContent(2118,79.31034);
   MPass->SetBinContent(2119,92.30769);
   MPass->SetBinContent(2120,92.59259);
   MPass->SetBinContent(2121,85.18519);
   MPass->SetBinContent(2122,84);
   MPass->SetBinContent(2123,91.17647);
   MPass->SetBinContent(2124,69.69697);
   MPass->SetBinContent(2125,84.21053);
   MPass->SetBinContent(2126,62.06897);
   MPass->SetBinContent(2127,63.33333);
   MPass->SetBinContent(2128,77.77778);
   MPass->SetBinContent(2129,62.5);
   MPass->SetBinContent(2130,67.85714);
   MPass->SetBinContent(2131,69.69697);
   MPass->SetBinContent(2132,55.55556);
   MPass->SetBinContent(2133,48.57143);
   MPass->SetBinContent(2134,61.29032);
   MPass->SetBinContent(2135,50);
   MPass->SetBinContent(2136,65.625);
   MPass->SetBinContent(2137,55.55556);
   MPass->SetBinContent(2138,65.21739);
   MPass->SetBinContent(2139,60.60606);
   MPass->SetBinContent(2140,60);
   MPass->SetBinContent(2141,66.66667);
   MPass->SetBinContent(2142,69.23077);
   MPass->SetBinContent(2143,60);
   MPass->SetBinContent(2144,82.5);
   MPass->SetBinContent(2145,65.71429);
   MPass->SetBinContent(2146,70.37037);
   MPass->SetBinContent(2147,53.84615);
   MPass->SetBinContent(2148,61.11111);
   MPass->SetBinContent(2151,48.14815);
   MPass->SetBinContent(2152,86.48649);
   MPass->SetBinContent(2153,80.64516);
   MPass->SetBinContent(2154,96.15385);
   MPass->SetBinContent(2155,82.05128);
   MPass->SetBinContent(2156,75);
   MPass->SetBinContent(2157,77.77778);
   MPass->SetBinContent(2158,85.71429);
   MPass->SetBinContent(2159,78.125);
   MPass->SetBinContent(2160,86.36364);
   MPass->SetBinContent(2161,86.2069);
   MPass->SetBinContent(2162,93.10345);
   MPass->SetBinContent(2163,77.41935);
   MPass->SetBinContent(2164,82.85714);
   MPass->SetBinContent(2165,78.57143);
   MPass->SetBinContent(2166,78.125);
   MPass->SetBinContent(2167,84.375);
   MPass->SetBinContent(2168,64);
   MPass->SetBinContent(2169,89.65517);
   MPass->SetBinContent(2170,83.78378);
   MPass->SetBinContent(2171,77.77778);
   MPass->SetBinContent(2172,81.08108);
   MPass->SetBinContent(2173,93.54839);
   MPass->SetBinContent(2174,61.53846);
   MPass->SetBinContent(2175,81.57895);
   MPass->SetBinContent(2176,64.86486);
   MPass->SetBinContent(2177,50);
   MPass->SetBinContent(2178,62.5);
   MPass->SetBinContent(2179,68.18182);
   MPass->SetBinContent(2180,77.5);
   MPass->SetBinContent(2181,65.85366);
   MPass->SetBinContent(2182,73.07692);
   MPass->SetBinContent(2183,60.86957);
   MPass->SetBinContent(2184,64.44444);
   MPass->SetBinContent(2185,77.41935);
   MPass->SetBinContent(2186,63.88889);
   MPass->SetBinContent(2187,62.5);
   MPass->SetBinContent(2188,76.31579);
   MPass->SetBinContent(2189,52);
   MPass->SetBinContent(2190,53.84615);
   MPass->SetBinContent(2191,61.53846);
   MPass->SetBinContent(2192,50);
   MPass->SetBinContent(2193,70.58824);
   MPass->SetBinContent(2194,70.58824);
   MPass->SetBinContent(2195,60.71429);
   MPass->SetBinContent(2196,55.88235);
   MPass->SetBinContent(2197,54.7619);
   MPass->SetBinContent(2198,34.375);
   MPass->SetBinContent(2201,71.42857);
   MPass->SetBinContent(2202,77.14286);
   MPass->SetBinContent(2203,80.64516);
   MPass->SetBinContent(2204,77.77778);
   MPass->SetBinContent(2205,86.11111);
   MPass->SetBinContent(2206,87.5);
   MPass->SetBinContent(2207,73.07692);
   MPass->SetBinContent(2208,83.33333);
   MPass->SetBinContent(2209,75.86207);
   MPass->SetBinContent(2210,80.95238);
   MPass->SetBinContent(2211,80.55556);
   MPass->SetBinContent(2212,76.19048);
   MPass->SetBinContent(2213,83.87097);
   MPass->SetBinContent(2214,90);
   MPass->SetBinContent(2215,88.23529);
   MPass->SetBinContent(2216,78.78788);
   MPass->SetBinContent(2217,87.5);
   MPass->SetBinContent(2218,87.87879);
   MPass->SetBinContent(2219,85.71429);
   MPass->SetBinContent(2220,87.5);
   MPass->SetBinContent(2221,79.41176);
   MPass->SetBinContent(2222,84.61538);
   MPass->SetBinContent(2223,88.88889);
   MPass->SetBinContent(2224,84.61538);
   MPass->SetBinContent(2225,76.92308);
   MPass->SetBinContent(2226,71.42857);
   MPass->SetBinContent(2227,52.63158);
   MPass->SetBinContent(2228,53.84615);
   MPass->SetBinContent(2229,86.66667);
   MPass->SetBinContent(2230,80.76923);
   MPass->SetBinContent(2231,77.77778);
   MPass->SetBinContent(2232,73.68421);
   MPass->SetBinContent(2233,57.14286);
   MPass->SetBinContent(2234,48.3871);
   MPass->SetBinContent(2235,66.66667);
   MPass->SetBinContent(2236,75.86207);
   MPass->SetBinContent(2237,61.53846);
   MPass->SetBinContent(2238,76.92308);
   MPass->SetBinContent(2239,71.05263);
   MPass->SetBinContent(2240,62.5);
   MPass->SetBinContent(2241,75.86207);
   MPass->SetBinContent(2242,72);
   MPass->SetBinContent(2243,60.52632);
   MPass->SetBinContent(2244,65.38462);
   MPass->SetBinContent(2245,62.5);
   MPass->SetBinContent(2246,56);
   MPass->SetBinContent(2247,66.66667);
   MPass->SetBinContent(2248,58.06452);
   MPass->SetBinContent(2251,57.69231);
   MPass->SetBinContent(2252,68.75);
   MPass->SetBinContent(2253,80);
   MPass->SetBinContent(2254,87.5);
   MPass->SetBinContent(2255,91.66667);
   MPass->SetBinContent(2256,78.57143);
   MPass->SetBinContent(2257,80);
   MPass->SetBinContent(2258,90.90909);
   MPass->SetBinContent(2259,80);
   MPass->SetBinContent(2260,85);
   MPass->SetBinContent(2261,84.84848);
   MPass->SetBinContent(2262,82.14286);
   MPass->SetBinContent(2263,83.87097);
   MPass->SetBinContent(2264,73.52941);
   MPass->SetBinContent(2265,84);
   MPass->SetBinContent(2266,81.48148);
   MPass->SetBinContent(2267,79.48718);
   MPass->SetBinContent(2268,91.42857);
   MPass->SetBinContent(2269,83.33333);
   MPass->SetBinContent(2270,90.47619);
   MPass->SetBinContent(2271,69.56522);
   MPass->SetBinContent(2272,82.6087);
   MPass->SetBinContent(2273,66.66667);
   MPass->SetBinContent(2274,76.19048);
   MPass->SetBinContent(2275,54.83871);
   MPass->SetBinContent(2276,71.875);
   MPass->SetBinContent(2277,61.90476);
   MPass->SetBinContent(2278,71.875);
   MPass->SetBinContent(2279,76);
   MPass->SetBinContent(2280,70.83333);
   MPass->SetBinContent(2281,48);
   MPass->SetBinContent(2282,86.66667);
   MPass->SetBinContent(2283,65.21739);
   MPass->SetBinContent(2284,51.6129);
   MPass->SetBinContent(2285,64.51613);
   MPass->SetBinContent(2286,50);
   MPass->SetBinContent(2287,63.41463);
   MPass->SetBinContent(2288,54.28571);
   MPass->SetBinContent(2289,59.52381);
   MPass->SetBinContent(2290,55);
   MPass->SetBinContent(2291,57.89474);
   MPass->SetBinContent(2292,65.78947);
   MPass->SetBinContent(2293,72);
   MPass->SetBinContent(2294,67.74194);
   MPass->SetBinContent(2295,68.18182);
   MPass->SetBinContent(2296,52.5);
   MPass->SetBinContent(2297,70.96774);
   MPass->SetBinContent(2298,45.16129);
   MPass->SetBinContent(2301,47.36842);
   MPass->SetBinContent(2302,66.66667);
   MPass->SetBinContent(2303,72.41379);
   MPass->SetBinContent(2304,78.94737);
   MPass->SetBinContent(2305,73.68421);
   MPass->SetBinContent(2306,80.76923);
   MPass->SetBinContent(2307,71.42857);
   MPass->SetBinContent(2308,82.75862);
   MPass->SetBinContent(2309,89.65517);
   MPass->SetBinContent(2310,76);
   MPass->SetBinContent(2311,87.5);
   MPass->SetBinContent(2312,77.77778);
   MPass->SetBinContent(2313,92.85714);
   MPass->SetBinContent(2314,89.28571);
   MPass->SetBinContent(2315,70.58824);
   MPass->SetBinContent(2316,67.64706);
   MPass->SetBinContent(2317,73.80952);
   MPass->SetBinContent(2318,76.66667);
   MPass->SetBinContent(2319,73.07692);
   MPass->SetBinContent(2320,75.86207);
   MPass->SetBinContent(2321,80);
   MPass->SetBinContent(2322,84.21053);
   MPass->SetBinContent(2323,84.375);
   MPass->SetBinContent(2324,80);
   MPass->SetBinContent(2325,66.66667);
   MPass->SetBinContent(2326,64.28571);
   MPass->SetBinContent(2327,58.62069);
   MPass->SetBinContent(2328,65);
   MPass->SetBinContent(2329,77.14286);
   MPass->SetBinContent(2330,48.14815);
   MPass->SetBinContent(2331,59.52381);
   MPass->SetBinContent(2332,60.52632);
   MPass->SetBinContent(2333,64.86486);
   MPass->SetBinContent(2334,56.75676);
   MPass->SetBinContent(2335,68.18182);
   MPass->SetBinContent(2336,59.45946);
   MPass->SetBinContent(2337,75.75758);
   MPass->SetBinContent(2338,73.33333);
   MPass->SetBinContent(2339,58.97436);
   MPass->SetBinContent(2340,57.77778);
   MPass->SetBinContent(2341,55.55556);
   MPass->SetBinContent(2342,61.70213);
   MPass->SetBinContent(2343,60);
   MPass->SetBinContent(2344,71.42857);
   MPass->SetBinContent(2345,57.89474);
   MPass->SetBinContent(2346,53.33333);
   MPass->SetBinContent(2347,56.81818);
   MPass->SetBinContent(2348,42.22222);
   MPass->SetBinContent(2351,61.76471);
   MPass->SetBinContent(2352,84.61538);
   MPass->SetBinContent(2353,76);
   MPass->SetBinContent(2354,78.57143);
   MPass->SetBinContent(2355,84);
   MPass->SetBinContent(2356,80.95238);
   MPass->SetBinContent(2357,80);
   MPass->SetBinContent(2358,91.66667);
   MPass->SetBinContent(2359,80);
   MPass->SetBinContent(2360,85.71429);
   MPass->SetBinContent(2361,95.2381);
   MPass->SetBinContent(2362,82.75862);
   MPass->SetBinContent(2363,83.87097);
   MPass->SetBinContent(2364,92.5);
   MPass->SetBinContent(2365,90);
   MPass->SetBinContent(2366,88.57143);
   MPass->SetBinContent(2367,83.87097);
   MPass->SetBinContent(2368,73.07692);
   MPass->SetBinContent(2369,79.16667);
   MPass->SetBinContent(2370,85.29412);
   MPass->SetBinContent(2371,70.37037);
   MPass->SetBinContent(2372,81.25);
   MPass->SetBinContent(2373,73.33333);
   MPass->SetBinContent(2374,94.73684);
   MPass->SetBinContent(2375,76.66667);
   MPass->SetBinContent(2376,76.66667);
   MPass->SetBinContent(2377,65.51724);
   MPass->SetBinContent(2378,72.22222);
   MPass->SetBinContent(2379,80);
   MPass->SetBinContent(2380,55.17241);
   MPass->SetBinContent(2381,74.28571);
   MPass->SetBinContent(2382,82.75862);
   MPass->SetBinContent(2383,65.71429);
   MPass->SetBinContent(2384,66.66667);
   MPass->SetBinContent(2385,73.68421);
   MPass->SetBinContent(2386,67.74194);
   MPass->SetBinContent(2387,56.66667);
   MPass->SetBinContent(2388,80);
   MPass->SetBinContent(2389,61.76471);
   MPass->SetBinContent(2390,87.17949);
   MPass->SetBinContent(2391,72.72727);
   MPass->SetBinContent(2392,77.14286);
   MPass->SetBinContent(2393,73.91304);
   MPass->SetBinContent(2394,82.6087);
   MPass->SetBinContent(2395,67.56757);
   MPass->SetBinContent(2396,78.26087);
   MPass->SetBinContent(2397,55.17241);
   MPass->SetBinContent(2398,23.07692);
   MPass->SetBinContent(2401,51.72414);
   MPass->SetBinContent(2402,84.21053);
   MPass->SetBinContent(2403,72.41379);
   MPass->SetBinContent(2404,76.66667);
   MPass->SetBinContent(2405,84);
   MPass->SetBinContent(2406,82.75862);
   MPass->SetBinContent(2407,96.9697);
   MPass->SetBinContent(2408,82.14286);
   MPass->SetBinContent(2409,70.58824);
   MPass->SetBinContent(2410,82.35294);
   MPass->SetBinContent(2411,79.31034);
   MPass->SetBinContent(2412,88.88889);
   MPass->SetBinContent(2413,88.57143);
   MPass->SetBinContent(2414,88.88889);
   MPass->SetBinContent(2415,92);
   MPass->SetBinContent(2416,100);
   MPass->SetBinContent(2417,88.88889);
   MPass->SetBinContent(2418,80.95238);
   MPass->SetBinContent(2419,86.36364);
   MPass->SetBinContent(2420,83.72093);
   MPass->SetBinContent(2421,80.95238);
   MPass->SetBinContent(2422,75);
   MPass->SetBinContent(2423,96.2963);
   MPass->SetBinContent(2424,78.57143);
   MPass->SetBinContent(2425,85.71429);
   MPass->SetBinContent(2426,84.375);
   MPass->SetBinContent(2427,70.73171);
   MPass->SetBinContent(2428,68.75);
   MPass->SetBinContent(2429,74.07407);
   MPass->SetBinContent(2430,68.75);
   MPass->SetBinContent(2431,65.51724);
   MPass->SetBinContent(2432,68.29268);
   MPass->SetBinContent(2433,48.14815);
   MPass->SetBinContent(2434,46.15385);
   MPass->SetBinContent(2435,74.07407);
   MPass->SetBinContent(2436,63.41463);
   MPass->SetBinContent(2437,52.5);
   MPass->SetBinContent(2438,67.30769);
   MPass->SetBinContent(2439,70.96774);
   MPass->SetBinContent(2440,70.96774);
   MPass->SetBinContent(2441,76.19048);
   MPass->SetBinContent(2442,60.52632);
   MPass->SetBinContent(2443,70);
   MPass->SetBinContent(2444,74.07407);
   MPass->SetBinContent(2445,73.07692);
   MPass->SetBinContent(2446,45.16129);
   MPass->SetBinContent(2447,56.52174);
   MPass->SetBinContent(2448,43.47826);
   MPass->SetBinContent(2451,59.25926);
   MPass->SetBinContent(2452,96);
   MPass->SetBinContent(2453,91.17647);
   MPass->SetBinContent(2454,87.87879);
   MPass->SetBinContent(2455,80);
   MPass->SetBinContent(2456,96.2963);
   MPass->SetBinContent(2457,94.44444);
   MPass->SetBinContent(2458,92.10526);
   MPass->SetBinContent(2459,76.66667);
   MPass->SetBinContent(2460,75);
   MPass->SetBinContent(2461,82.5);
   MPass->SetBinContent(2462,86.66667);
   MPass->SetBinContent(2463,88.88889);
   MPass->SetBinContent(2464,94.59459);
   MPass->SetBinContent(2465,88.23529);
   MPass->SetBinContent(2466,82.35294);
   MPass->SetBinContent(2467,100);
   MPass->SetBinContent(2468,84.61538);
   MPass->SetBinContent(2469,86.36364);
   MPass->SetBinContent(2470,83.78378);
   MPass->SetBinContent(2471,81.81818);
   MPass->SetBinContent(2472,71.42857);
   MPass->SetBinContent(2473,84.84848);
   MPass->SetBinContent(2474,80.55556);
   MPass->SetBinContent(2475,87.5);
   MPass->SetBinContent(2476,69.56522);
   MPass->SetBinContent(2477,62.85714);
   MPass->SetBinContent(2478,66.66667);
   MPass->SetBinContent(2479,65);
   MPass->SetBinContent(2480,70);
   MPass->SetBinContent(2481,62.5);
   MPass->SetBinContent(2482,66.66667);
   MPass->SetBinContent(2483,67.5);
   MPass->SetBinContent(2484,58.06452);
   MPass->SetBinContent(2485,59.09091);
   MPass->SetBinContent(2486,67.44186);
   MPass->SetBinContent(2487,66.66667);
   MPass->SetBinContent(2488,75);
   MPass->SetBinContent(2489,64.86486);
   MPass->SetBinContent(2490,66.66667);
   MPass->SetBinContent(2491,87.5);
   MPass->SetBinContent(2492,58.97436);
   MPass->SetBinContent(2493,59.45946);
   MPass->SetBinContent(2494,62.85714);
   MPass->SetBinContent(2495,59.09091);
   MPass->SetBinContent(2496,35.29412);
   MPass->SetBinContent(2497,59.25926);
   MPass->SetBinContent(2498,60);
   MPass->SetBinContent(2501,61.29032);
   MPass->SetBinContent(2502,90.32258);
   MPass->SetBinContent(2503,90.90909);
   MPass->SetBinContent(2504,83.33333);
   MPass->SetBinContent(2505,92.85714);
   MPass->SetBinContent(2506,89.65517);
   MPass->SetBinContent(2507,93.93939);
   MPass->SetBinContent(2508,94.59459);
   MPass->SetBinContent(2509,87.87879);
   MPass->SetBinContent(2510,91.17647);
   MPass->SetBinContent(2511,89.65517);
   MPass->SetBinContent(2512,90.32258);
   MPass->SetBinContent(2513,92.5);
   MPass->SetBinContent(2514,91.17647);
   MPass->SetBinContent(2515,100);
   MPass->SetBinContent(2516,100);
   MPass->SetBinContent(2517,78.57143);
   MPass->SetBinContent(2518,95.83333);
   MPass->SetBinContent(2519,87.5);
   MPass->SetBinContent(2520,89.28571);
   MPass->SetBinContent(2521,94.44444);
   MPass->SetBinContent(2522,84.09091);
   MPass->SetBinContent(2523,93.33333);
   MPass->SetBinContent(2524,78.26087);
   MPass->SetBinContent(2525,78.78788);
   MPass->SetBinContent(2526,80.64516);
   MPass->SetBinContent(2527,74.07407);
   MPass->SetBinContent(2528,51.35135);
   MPass->SetBinContent(2529,76.66667);
   MPass->SetBinContent(2530,72.72727);
   MPass->SetBinContent(2531,71.875);
   MPass->SetBinContent(2532,70.45455);
   MPass->SetBinContent(2533,60);
   MPass->SetBinContent(2534,76);
   MPass->SetBinContent(2535,67.44186);
   MPass->SetBinContent(2536,55.55556);
   MPass->SetBinContent(2537,62.5);
   MPass->SetBinContent(2538,64.28571);
   MPass->SetBinContent(2539,66.66667);
   MPass->SetBinContent(2540,60.71429);
   MPass->SetBinContent(2541,78.04878);
   MPass->SetBinContent(2542,75);
   MPass->SetBinContent(2543,71.42857);
   MPass->SetBinContent(2544,78.94737);
   MPass->SetBinContent(2545,75);
   MPass->SetBinContent(2546,75);
   MPass->SetBinContent(2547,46.15385);
   MPass->SetBinContent(2548,53.84615);
   MPass->SetBinContent(2551,55.55556);
   MPass->SetBinContent(2552,81.25);
   MPass->SetBinContent(2553,91.42857);
   MPass->SetBinContent(2554,85.71429);
   MPass->SetBinContent(2555,96.42857);
   MPass->SetBinContent(2556,83.87097);
   MPass->SetBinContent(2557,80);
   MPass->SetBinContent(2558,94.11765);
   MPass->SetBinContent(2559,93.54839);
   MPass->SetBinContent(2560,89.47368);
   MPass->SetBinContent(2561,77.27273);
   MPass->SetBinContent(2562,88);
   MPass->SetBinContent(2563,93.75);
   MPass->SetBinContent(2564,92.85714);
   MPass->SetBinContent(2565,100);
   MPass->SetBinContent(2566,92.85714);
   MPass->SetBinContent(2567,93.54839);
   MPass->SetBinContent(2568,78.94737);
   MPass->SetBinContent(2569,88.23529);
   MPass->SetBinContent(2570,91.66667);
   MPass->SetBinContent(2571,93.02326);
   MPass->SetBinContent(2572,76.92308);
   MPass->SetBinContent(2573,90);
   MPass->SetBinContent(2574,100);
   MPass->SetBinContent(2575,81.08108);
   MPass->SetBinContent(2576,67.56757);
   MPass->SetBinContent(2577,52.5);
   MPass->SetBinContent(2578,72);
   MPass->SetBinContent(2579,86.2069);
   MPass->SetBinContent(2580,63.33333);
   MPass->SetBinContent(2581,78.26087);
   MPass->SetBinContent(2582,69.56522);
   MPass->SetBinContent(2583,64.10256);
   MPass->SetBinContent(2584,63.63636);
   MPass->SetBinContent(2585,65.51724);
   MPass->SetBinContent(2586,57.57576);
   MPass->SetBinContent(2587,56.66667);
   MPass->SetBinContent(2588,83.33333);
   MPass->SetBinContent(2589,66.66667);
   MPass->SetBinContent(2590,67.5);
   MPass->SetBinContent(2591,66.66667);
   MPass->SetBinContent(2592,68.57143);
   MPass->SetBinContent(2593,61.90476);
   MPass->SetBinContent(2594,75.67568);
   MPass->SetBinContent(2595,34.61538);
   MPass->SetBinContent(2596,70.83333);
   MPass->SetBinContent(2597,73.91304);
   MPass->SetBinContent(2598,38.88889);
   MPass->SetBinContent(2601,53.57143);
   MPass->SetBinContent(2602,88.46154);
   MPass->SetBinContent(2603,80);
   MPass->SetBinContent(2604,72.72727);
   MPass->SetBinContent(2605,92.30769);
   MPass->SetBinContent(2606,79.16667);
   MPass->SetBinContent(2607,90.90909);
   MPass->SetBinContent(2608,87.5);
   MPass->SetBinContent(2609,93.10345);
   MPass->SetBinContent(2610,88);
   MPass->SetBinContent(2611,90);
   MPass->SetBinContent(2612,83.33333);
   MPass->SetBinContent(2613,96.9697);
   MPass->SetBinContent(2614,100);
   MPass->SetBinContent(2615,96.42857);
   MPass->SetBinContent(2616,86.36364);
   MPass->SetBinContent(2617,89.47368);
   MPass->SetBinContent(2618,76.92308);
   MPass->SetBinContent(2619,92);
   MPass->SetBinContent(2620,91.66667);
   MPass->SetBinContent(2621,82.85714);
   MPass->SetBinContent(2622,80.95238);
   MPass->SetBinContent(2623,84.61538);
   MPass->SetBinContent(2624,92.5);
   MPass->SetBinContent(2625,63.33333);
   MPass->SetBinContent(2626,67.3913);
   MPass->SetBinContent(2627,55);
   MPass->SetBinContent(2628,68.75);
   MPass->SetBinContent(2629,75);
   MPass->SetBinContent(2630,69.23077);
   MPass->SetBinContent(2631,81.81818);
   MPass->SetBinContent(2632,75);
   MPass->SetBinContent(2633,66.66667);
   MPass->SetBinContent(2634,74.19355);
   MPass->SetBinContent(2635,66.66667);
   MPass->SetBinContent(2636,68.75);
   MPass->SetBinContent(2637,71.42857);
   MPass->SetBinContent(2638,71.79487);
   MPass->SetBinContent(2639,44.11765);
   MPass->SetBinContent(2640,55.55556);
   MPass->SetBinContent(2641,83.87097);
   MPass->SetBinContent(2642,55.55556);
   MPass->SetBinContent(2643,55.88235);
   MPass->SetBinContent(2644,69.44444);
   MPass->SetBinContent(2645,33.33333);
   MPass->SetBinContent(2646,60);
   MPass->SetBinContent(2647,64.28571);
   MPass->SetBinContent(2648,57.14286);
   MPass->SetBinContent(2651,61.53846);
   MPass->SetBinContent(2652,89.74359);
   MPass->SetBinContent(2653,90.90909);
   MPass->SetBinContent(2654,90.47619);
   MPass->SetBinContent(2655,100);
   MPass->SetBinContent(2656,100);
   MPass->SetBinContent(2657,87.09677);
   MPass->SetBinContent(2658,94.11765);
   MPass->SetBinContent(2659,83.33333);
   MPass->SetBinContent(2660,94.28571);
   MPass->SetBinContent(2661,89.18919);
   MPass->SetBinContent(2662,93.93939);
   MPass->SetBinContent(2663,90.47619);
   MPass->SetBinContent(2664,90.625);
   MPass->SetBinContent(2665,88.46154);
   MPass->SetBinContent(2666,93.75);
   MPass->SetBinContent(2667,100);
   MPass->SetBinContent(2668,90.32258);
   MPass->SetBinContent(2669,85.36585);
   MPass->SetBinContent(2670,82.14286);
   MPass->SetBinContent(2671,88.88889);
   MPass->SetBinContent(2672,91.42857);
   MPass->SetBinContent(2673,86.36364);
   MPass->SetBinContent(2674,84.21053);
   MPass->SetBinContent(2675,85.71429);
   MPass->SetBinContent(2676,75.5102);
   MPass->SetBinContent(2677,75);
   MPass->SetBinContent(2678,68.96552);
   MPass->SetBinContent(2679,70.37037);
   MPass->SetBinContent(2680,72);
   MPass->SetBinContent(2681,84.21053);
   MPass->SetBinContent(2682,74.19355);
   MPass->SetBinContent(2683,59.25926);
   MPass->SetBinContent(2684,69.69697);
   MPass->SetBinContent(2685,64.51613);
   MPass->SetBinContent(2686,68.57143);
   MPass->SetBinContent(2687,75.86207);
   MPass->SetBinContent(2688,76.66667);
   MPass->SetBinContent(2689,64.28571);
   MPass->SetBinContent(2690,60.97561);
   MPass->SetBinContent(2691,76);
   MPass->SetBinContent(2692,65.85366);
   MPass->SetBinContent(2693,61.29032);
   MPass->SetBinContent(2694,61.53846);
   MPass->SetBinContent(2695,60);
   MPass->SetBinContent(2696,58.06452);
   MPass->SetBinContent(2697,76.19048);
   MPass->SetBinContent(2698,53.57143);
   MPass->SetBinContent(2701,65.71429);
   MPass->SetBinContent(2702,93.33333);
   MPass->SetBinContent(2703,89.28571);
   MPass->SetBinContent(2704,94.44444);
   MPass->SetBinContent(2705,90.47619);
   MPass->SetBinContent(2706,91.66667);
   MPass->SetBinContent(2707,97.4359);
   MPass->SetBinContent(2708,83.33333);
   MPass->SetBinContent(2709,73.91304);
   MPass->SetBinContent(2710,81.81818);
   MPass->SetBinContent(2711,96.9697);
   MPass->SetBinContent(2712,95.2381);
   MPass->SetBinContent(2713,89.28571);
   MPass->SetBinContent(2714,86.11111);
   MPass->SetBinContent(2715,92);
   MPass->SetBinContent(2716,90.625);
   MPass->SetBinContent(2717,90.2439);
   MPass->SetBinContent(2718,89.28571);
   MPass->SetBinContent(2719,92.59259);
   MPass->SetBinContent(2720,80.76923);
   MPass->SetBinContent(2721,86.48649);
   MPass->SetBinContent(2722,100);
   MPass->SetBinContent(2723,77.27273);
   MPass->SetBinContent(2724,80);
   MPass->SetBinContent(2725,61.76471);
   MPass->SetBinContent(2726,75.86207);
   MPass->SetBinContent(2727,68.96552);
   MPass->SetBinContent(2728,55.55556);
   MPass->SetBinContent(2729,76.92308);
   MPass->SetBinContent(2730,76.19048);
   MPass->SetBinContent(2731,75);
   MPass->SetBinContent(2732,77.77778);
   MPass->SetBinContent(2733,77.5);
   MPass->SetBinContent(2734,68.57143);
   MPass->SetBinContent(2735,67.85714);
   MPass->SetBinContent(2736,51.28205);
   MPass->SetBinContent(2737,55.88235);
   MPass->SetBinContent(2738,55.26316);
   MPass->SetBinContent(2739,57.14286);
   MPass->SetBinContent(2740,51.35135);
   MPass->SetBinContent(2741,80.64516);
   MPass->SetBinContent(2742,60.60606);
   MPass->SetBinContent(2743,62.16216);
   MPass->SetBinContent(2744,65.85366);
   MPass->SetBinContent(2745,70.58824);
   MPass->SetBinContent(2746,67.5);
   MPass->SetBinContent(2747,60.71429);
   MPass->SetBinContent(2748,50);
   MPass->SetBinContent(2751,70.37037);
   MPass->SetBinContent(2752,94.11765);
   MPass->SetBinContent(2753,85);
   MPass->SetBinContent(2754,83.78378);
   MPass->SetBinContent(2755,85.71429);
   MPass->SetBinContent(2756,97.22222);
   MPass->SetBinContent(2757,93.10345);
   MPass->SetBinContent(2758,85.71429);
   MPass->SetBinContent(2759,100);
   MPass->SetBinContent(2760,94.28571);
   MPass->SetBinContent(2761,88.23529);
   MPass->SetBinContent(2762,84.375);
   MPass->SetBinContent(2763,89.28571);
   MPass->SetBinContent(2764,93.93939);
   MPass->SetBinContent(2765,88.88889);
   MPass->SetBinContent(2766,90);
   MPass->SetBinContent(2767,81.81818);
   MPass->SetBinContent(2768,83.33333);
   MPass->SetBinContent(2769,80.55556);
   MPass->SetBinContent(2770,81.25);
   MPass->SetBinContent(2771,87.87879);
   MPass->SetBinContent(2772,88.23529);
   MPass->SetBinContent(2773,86.84211);
   MPass->SetBinContent(2774,85.18519);
   MPass->SetBinContent(2775,76);
   MPass->SetBinContent(2776,74.28571);
   MPass->SetBinContent(2777,51.51515);
   MPass->SetBinContent(2778,55.55556);
   MPass->SetBinContent(2779,77.14286);
   MPass->SetBinContent(2780,64.91228);
   MPass->SetBinContent(2781,57.57576);
   MPass->SetBinContent(2782,60.60606);
   MPass->SetBinContent(2783,70.37037);
   MPass->SetBinContent(2784,68.75);
   MPass->SetBinContent(2785,67.74194);
   MPass->SetBinContent(2786,61.76471);
   MPass->SetBinContent(2787,62.96296);
   MPass->SetBinContent(2788,63.15789);
   MPass->SetBinContent(2789,68.57143);
   MPass->SetBinContent(2790,58.33333);
   MPass->SetBinContent(2791,67.64706);
   MPass->SetBinContent(2792,54.54545);
   MPass->SetBinContent(2793,60);
   MPass->SetBinContent(2794,63.88889);
   MPass->SetBinContent(2795,70.27027);
   MPass->SetBinContent(2796,40.54054);
   MPass->SetBinContent(2797,60.97561);
   MPass->SetBinContent(2798,41.17647);
   MPass->SetBinContent(2801,72.22222);
   MPass->SetBinContent(2802,84.21053);
   MPass->SetBinContent(2803,82.75862);
   MPass->SetBinContent(2804,96.55172);
   MPass->SetBinContent(2805,96.55172);
   MPass->SetBinContent(2806,86.48649);
   MPass->SetBinContent(2807,88.23529);
   MPass->SetBinContent(2808,96.77419);
   MPass->SetBinContent(2809,96.42857);
   MPass->SetBinContent(2810,87.87879);
   MPass->SetBinContent(2811,90.90909);
   MPass->SetBinContent(2812,96.42857);
   MPass->SetBinContent(2813,91.17647);
   MPass->SetBinContent(2814,97.05882);
   MPass->SetBinContent(2815,100);
   MPass->SetBinContent(2816,86.66667);
   MPass->SetBinContent(2817,86.48649);
   MPass->SetBinContent(2818,88.57143);
   MPass->SetBinContent(2819,91.42857);
   MPass->SetBinContent(2820,82.85714);
   MPass->SetBinContent(2821,89.74359);
   MPass->SetBinContent(2822,82.14286);
   MPass->SetBinContent(2823,84.61538);
   MPass->SetBinContent(2824,87.5);
   MPass->SetBinContent(2825,82.14286);
   MPass->SetBinContent(2826,78.78788);
   MPass->SetBinContent(2827,64);
   MPass->SetBinContent(2828,70.37037);
   MPass->SetBinContent(2829,72.41379);
   MPass->SetBinContent(2830,54.54545);
   MPass->SetBinContent(2831,61.53846);
   MPass->SetBinContent(2832,62.85714);
   MPass->SetBinContent(2833,80.76923);
   MPass->SetBinContent(2834,61.29032);
   MPass->SetBinContent(2835,69.23077);
   MPass->SetBinContent(2836,78.125);
   MPass->SetBinContent(2837,73.68421);
   MPass->SetBinContent(2838,62.5);
   MPass->SetBinContent(2839,66.66667);
   MPass->SetBinContent(2840,69.23077);
   MPass->SetBinContent(2841,68.18182);
   MPass->SetBinContent(2842,62.85714);
   MPass->SetBinContent(2843,64.10256);
   MPass->SetBinContent(2844,75);
   MPass->SetBinContent(2845,72.22222);
   MPass->SetBinContent(2846,60.60606);
   MPass->SetBinContent(2847,76.74419);
   MPass->SetBinContent(2848,40.625);
   MPass->SetBinContent(2851,72.41379);
   MPass->SetBinContent(2852,83.87097);
   MPass->SetBinContent(2853,81.25);
   MPass->SetBinContent(2854,85.18519);
   MPass->SetBinContent(2855,90.90909);
   MPass->SetBinContent(2856,80);
   MPass->SetBinContent(2857,92);
   MPass->SetBinContent(2858,85.71429);
   MPass->SetBinContent(2859,83.33333);
   MPass->SetBinContent(2860,100);
   MPass->SetBinContent(2861,96.66667);
   MPass->SetBinContent(2862,96.42857);
   MPass->SetBinContent(2863,80.64516);
   MPass->SetBinContent(2864,93.75);
   MPass->SetBinContent(2865,82.14286);
   MPass->SetBinContent(2866,90.625);
   MPass->SetBinContent(2867,93.54839);
   MPass->SetBinContent(2868,93.33333);
   MPass->SetBinContent(2869,81.48148);
   MPass->SetBinContent(2870,94.11765);
   MPass->SetBinContent(2871,94.44444);
   MPass->SetBinContent(2872,85.18519);
   MPass->SetBinContent(2873,92.30769);
   MPass->SetBinContent(2874,77.27273);
   MPass->SetBinContent(2875,78.94737);
   MPass->SetBinContent(2876,60.71429);
   MPass->SetBinContent(2877,70.37037);
   MPass->SetBinContent(2878,72.41379);
   MPass->SetBinContent(2879,68.96552);
   MPass->SetBinContent(2880,61.76471);
   MPass->SetBinContent(2881,65.625);
   MPass->SetBinContent(2882,66.66667);
   MPass->SetBinContent(2883,60.86957);
   MPass->SetBinContent(2884,50);
   MPass->SetBinContent(2885,69.69697);
   MPass->SetBinContent(2886,63.33333);
   MPass->SetBinContent(2887,73.68421);
   MPass->SetBinContent(2888,58.97436);
   MPass->SetBinContent(2889,67.64706);
   MPass->SetBinContent(2890,74.07407);
   MPass->SetBinContent(2891,56.75676);
   MPass->SetBinContent(2892,63.15789);
   MPass->SetBinContent(2893,69.23077);
   MPass->SetBinContent(2894,76.19048);
   MPass->SetBinContent(2895,57.14286);
   MPass->SetBinContent(2896,73.33333);
   MPass->SetBinContent(2897,81.81818);
   MPass->SetBinContent(2898,50);
   MPass->SetBinContent(2901,74.07407);
   MPass->SetBinContent(2902,93.93939);
   MPass->SetBinContent(2903,91.42857);
   MPass->SetBinContent(2904,82.85714);
   MPass->SetBinContent(2905,92.59259);
   MPass->SetBinContent(2906,89.18919);
   MPass->SetBinContent(2907,80);
   MPass->SetBinContent(2908,97.14286);
   MPass->SetBinContent(2909,83.87097);
   MPass->SetBinContent(2910,80.64516);
   MPass->SetBinContent(2911,92.30769);
   MPass->SetBinContent(2912,92.85714);
   MPass->SetBinContent(2913,91.66667);
   MPass->SetBinContent(2914,100);
   MPass->SetBinContent(2915,94.59459);
   MPass->SetBinContent(2916,96.55172);
   MPass->SetBinContent(2917,88.23529);
   MPass->SetBinContent(2918,97.05882);
   MPass->SetBinContent(2919,88.37209);
   MPass->SetBinContent(2920,81.48148);
   MPass->SetBinContent(2921,91.83673);
   MPass->SetBinContent(2922,89.47368);
   MPass->SetBinContent(2923,90.2439);
   MPass->SetBinContent(2924,97.4359);
   MPass->SetBinContent(2925,78.57143);
   MPass->SetBinContent(2926,66.66667);
   MPass->SetBinContent(2927,61.90476);
   MPass->SetBinContent(2928,68.75);
   MPass->SetBinContent(2929,53.33333);
   MPass->SetBinContent(2930,63.63636);
   MPass->SetBinContent(2931,63.88889);
   MPass->SetBinContent(2932,61.90476);
   MPass->SetBinContent(2933,75.67568);
   MPass->SetBinContent(2934,54.05405);
   MPass->SetBinContent(2935,69.04762);
   MPass->SetBinContent(2936,57.14286);
   MPass->SetBinContent(2937,46.875);
   MPass->SetBinContent(2938,63.15789);
   MPass->SetBinContent(2939,47.36842);
   MPass->SetBinContent(2940,71.875);
   MPass->SetBinContent(2941,71.42857);
   MPass->SetBinContent(2942,55.81395);
   MPass->SetBinContent(2943,60.52632);
   MPass->SetBinContent(2944,67.56757);
   MPass->SetBinContent(2945,70.83333);
   MPass->SetBinContent(2946,65.625);
   MPass->SetBinContent(2947,66.66667);
   MPass->SetBinContent(2948,52.27273);
   MPass->SetBinContent(2951,68.18182);
   MPass->SetBinContent(2952,96);
   MPass->SetBinContent(2953,91.17647);
   MPass->SetBinContent(2954,89.47368);
   MPass->SetBinContent(2955,88.88889);
   MPass->SetBinContent(2956,84.84848);
   MPass->SetBinContent(2957,85);
   MPass->SetBinContent(2958,94.11765);
   MPass->SetBinContent(2959,96.2963);
   MPass->SetBinContent(2960,100);
   MPass->SetBinContent(2961,90.625);
   MPass->SetBinContent(2962,82.14286);
   MPass->SetBinContent(2963,92.59259);
   MPass->SetBinContent(2964,83.33333);
   MPass->SetBinContent(2965,88.57143);
   MPass->SetBinContent(2966,86.36364);
   MPass->SetBinContent(2967,78.57143);
   MPass->SetBinContent(2968,100);
   MPass->SetBinContent(2969,86.48649);
   MPass->SetBinContent(2970,90.47619);
   MPass->SetBinContent(2971,89.65517);
   MPass->SetBinContent(2972,92);
   MPass->SetBinContent(2973,100);
   MPass->SetBinContent(2974,75.86207);
   MPass->SetBinContent(2975,73.91304);
   MPass->SetBinContent(2976,73.33333);
   MPass->SetBinContent(2977,68.75);
   MPass->SetBinContent(2978,71.875);
   MPass->SetBinContent(2979,71.42857);
   MPass->SetBinContent(2980,75.86207);
   MPass->SetBinContent(2981,55.26316);
   MPass->SetBinContent(2982,71.875);
   MPass->SetBinContent(2983,70.58824);
   MPass->SetBinContent(2984,73.52941);
   MPass->SetBinContent(2985,75.67568);
   MPass->SetBinContent(2986,45.2381);
   MPass->SetBinContent(2987,53.125);
   MPass->SetBinContent(2988,65.625);
   MPass->SetBinContent(2989,61.90476);
   MPass->SetBinContent(2990,67.64706);
   MPass->SetBinContent(2991,65.11628);
   MPass->SetBinContent(2992,81.48148);
   MPass->SetBinContent(2993,68.42105);
   MPass->SetBinContent(2994,77.41935);
   MPass->SetBinContent(2995,68.75);
   MPass->SetBinContent(2996,60.60606);
   MPass->SetBinContent(2997,72.41379);
   MPass->SetBinContent(2998,53.84615);
   MPass->SetBinContent(3001,62.96296);
   MPass->SetBinContent(3002,79.31034);
   MPass->SetBinContent(3003,90);
   MPass->SetBinContent(3004,100);
   MPass->SetBinContent(3005,92.10526);
   MPass->SetBinContent(3006,91.66667);
   MPass->SetBinContent(3007,75);
   MPass->SetBinContent(3008,83.33333);
   MPass->SetBinContent(3009,71.42857);
   MPass->SetBinContent(3010,90);
   MPass->SetBinContent(3011,92);
   MPass->SetBinContent(3012,90);
   MPass->SetBinContent(3013,100);
   MPass->SetBinContent(3014,90);
   MPass->SetBinContent(3015,100);
   MPass->SetBinContent(3016,89.47368);
   MPass->SetBinContent(3017,84.21053);
   MPass->SetBinContent(3018,90.47619);
   MPass->SetBinContent(3019,92);
   MPass->SetBinContent(3020,93.75);
   MPass->SetBinContent(3021,90);
   MPass->SetBinContent(3022,89.65517);
   MPass->SetBinContent(3023,95.83333);
   MPass->SetBinContent(3024,66.66667);
   MPass->SetBinContent(3025,67.74194);
   MPass->SetBinContent(3026,75);
   MPass->SetBinContent(3027,57.89474);
   MPass->SetBinContent(3028,75);
   MPass->SetBinContent(3029,68.96552);
   MPass->SetBinContent(3030,50);
   MPass->SetBinContent(3031,53.84615);
   MPass->SetBinContent(3032,59.375);
   MPass->SetBinContent(3033,55);
   MPass->SetBinContent(3034,66.66667);
   MPass->SetBinContent(3035,50);
   MPass->SetBinContent(3036,51.35135);
   MPass->SetBinContent(3037,67.85714);
   MPass->SetBinContent(3038,60);
   MPass->SetBinContent(3039,60);
   MPass->SetBinContent(3040,76.66667);
   MPass->SetBinContent(3041,80);
   MPass->SetBinContent(3042,66.66667);
   MPass->SetBinContent(3043,86);
   MPass->SetBinContent(3044,75);
   MPass->SetBinContent(3045,50);
   MPass->SetBinContent(3046,69.69697);
   MPass->SetBinContent(3047,80);
   MPass->SetBinContent(3048,45.16129);
   MPass->SetBinContent(3051,65.30612);
   MPass->SetBinContent(3052,91.30435);
   MPass->SetBinContent(3053,92.30769);
   MPass->SetBinContent(3054,87.09677);
   MPass->SetBinContent(3055,88.57143);
   MPass->SetBinContent(3056,100);
   MPass->SetBinContent(3057,90.47619);
   MPass->SetBinContent(3058,90.90909);
   MPass->SetBinContent(3059,87.5);
   MPass->SetBinContent(3060,100);
   MPass->SetBinContent(3061,82.75862);
   MPass->SetBinContent(3062,81.81818);
   MPass->SetBinContent(3063,92.10526);
   MPass->SetBinContent(3064,86.95652);
   MPass->SetBinContent(3065,92.85714);
   MPass->SetBinContent(3066,71.42857);
   MPass->SetBinContent(3067,86.95652);
   MPass->SetBinContent(3068,91.17647);
   MPass->SetBinContent(3069,96);
   MPass->SetBinContent(3070,92);
   MPass->SetBinContent(3071,91.17647);
   MPass->SetBinContent(3072,91.66667);
   MPass->SetBinContent(3073,82.05128);
   MPass->SetBinContent(3074,80);
   MPass->SetBinContent(3075,75.75758);
   MPass->SetBinContent(3076,86.84211);
   MPass->SetBinContent(3077,57.14286);
   MPass->SetBinContent(3078,45.45455);
   MPass->SetBinContent(3079,68.42105);
   MPass->SetBinContent(3080,68.42105);
   MPass->SetBinContent(3081,68.96552);
   MPass->SetBinContent(3082,65);
   MPass->SetBinContent(3083,69.69697);
   MPass->SetBinContent(3084,54.54545);
   MPass->SetBinContent(3085,76.59574);
   MPass->SetBinContent(3086,61.29032);
   MPass->SetBinContent(3087,68.75);
   MPass->SetBinContent(3088,77.77778);
   MPass->SetBinContent(3089,69.44444);
   MPass->SetBinContent(3090,55.17241);
   MPass->SetBinContent(3091,72.34043);
   MPass->SetBinContent(3092,72.72727);
   MPass->SetBinContent(3093,74.28571);
   MPass->SetBinContent(3094,78.37838);
   MPass->SetBinContent(3095,63.63636);
   MPass->SetBinContent(3096,74.35897);
   MPass->SetBinContent(3097,53.33333);
   MPass->SetBinContent(3098,54.7619);
   MPass->SetBinContent(3101,65.78947);
   MPass->SetBinContent(3102,92.59259);
   MPass->SetBinContent(3103,97.05882);
   MPass->SetBinContent(3104,86.2069);
   MPass->SetBinContent(3105,90.47619);
   MPass->SetBinContent(3106,95.2381);
   MPass->SetBinContent(3107,80);
   MPass->SetBinContent(3108,95.83333);
   MPass->SetBinContent(3109,88.23529);
   MPass->SetBinContent(3110,80);
   MPass->SetBinContent(3111,89.65517);
   MPass->SetBinContent(3112,89.65517);
   MPass->SetBinContent(3113,82.14286);
   MPass->SetBinContent(3114,95.65217);
   MPass->SetBinContent(3115,82.35294);
   MPass->SetBinContent(3116,92.85714);
   MPass->SetBinContent(3117,91.30435);
   MPass->SetBinContent(3118,83.33333);
   MPass->SetBinContent(3119,100);
   MPass->SetBinContent(3120,86.95652);
   MPass->SetBinContent(3121,85.29412);
   MPass->SetBinContent(3122,80.76923);
   MPass->SetBinContent(3123,86.84211);
   MPass->SetBinContent(3124,90);
   MPass->SetBinContent(3125,93.33333);
   MPass->SetBinContent(3126,65.21739);
   MPass->SetBinContent(3127,79.31034);
   MPass->SetBinContent(3128,80);
   MPass->SetBinContent(3129,88.46154);
   MPass->SetBinContent(3130,66.66667);
   MPass->SetBinContent(3131,72.22222);
   MPass->SetBinContent(3132,76.66667);
   MPass->SetBinContent(3133,56.52174);
   MPass->SetBinContent(3134,76.47059);
   MPass->SetBinContent(3135,75.60976);
   MPass->SetBinContent(3136,62.96296);
   MPass->SetBinContent(3137,77.41935);
   MPass->SetBinContent(3138,92);
   MPass->SetBinContent(3139,63.88889);
   MPass->SetBinContent(3140,78.57143);
   MPass->SetBinContent(3141,85.18519);
   MPass->SetBinContent(3142,80.95238);
   MPass->SetBinContent(3143,81.57895);
   MPass->SetBinContent(3144,76.66667);
   MPass->SetBinContent(3145,83.33333);
   MPass->SetBinContent(3146,64);
   MPass->SetBinContent(3147,63.04348);
   MPass->SetBinContent(3148,48.48485);
   MPass->SetBinContent(3151,50);
   MPass->SetBinContent(3152,94.73684);
   MPass->SetBinContent(3153,80.76923);
   MPass->SetBinContent(3154,92.85714);
   MPass->SetBinContent(3155,91.66667);
   MPass->SetBinContent(3156,100);
   MPass->SetBinContent(3157,100);
   MPass->SetBinContent(3158,88.88889);
   MPass->SetBinContent(3159,86.36364);
   MPass->SetBinContent(3160,80);
   MPass->SetBinContent(3161,89.28571);
   MPass->SetBinContent(3162,89.65517);
   MPass->SetBinContent(3163,95);
   MPass->SetBinContent(3164,75);
   MPass->SetBinContent(3165,90.90909);
   MPass->SetBinContent(3166,93.33333);
   MPass->SetBinContent(3167,95.2381);
   MPass->SetBinContent(3168,88);
   MPass->SetBinContent(3169,88.46154);
   MPass->SetBinContent(3170,81.25);
   MPass->SetBinContent(3171,81.25);
   MPass->SetBinContent(3172,87.09677);
   MPass->SetBinContent(3173,86.66667);
   MPass->SetBinContent(3174,81.81818);
   MPass->SetBinContent(3175,79.16667);
   MPass->SetBinContent(3176,53.84615);
   MPass->SetBinContent(3177,62.5);
   MPass->SetBinContent(3178,55.55556);
   MPass->SetBinContent(3179,83.33333);
   MPass->SetBinContent(3180,63.15789);
   MPass->SetBinContent(3181,45.45455);
   MPass->SetBinContent(3182,83.33333);
   MPass->SetBinContent(3183,66.66667);
   MPass->SetBinContent(3184,59.25926);
   MPass->SetBinContent(3185,78.04878);
   MPass->SetBinContent(3186,62.96296);
   MPass->SetBinContent(3187,68.75);
   MPass->SetBinContent(3188,71.42857);
   MPass->SetBinContent(3189,65);
   MPass->SetBinContent(3190,70.58824);
   MPass->SetBinContent(3191,72.72727);
   MPass->SetBinContent(3192,76);
   MPass->SetBinContent(3193,85);
   MPass->SetBinContent(3194,75);
   MPass->SetBinContent(3195,66.66667);
   MPass->SetBinContent(3196,66.66667);
   MPass->SetBinContent(3197,78.57143);
   MPass->SetBinContent(3198,42.85714);
   MPass->SetBinContent(3201,75);
   MPass->SetBinContent(3202,88.46154);
   MPass->SetBinContent(3203,100);
   MPass->SetBinContent(3204,93.93939);
   MPass->SetBinContent(3205,96);
   MPass->SetBinContent(3206,79.31034);
   MPass->SetBinContent(3207,72);
   MPass->SetBinContent(3208,100);
   MPass->SetBinContent(3209,79.16667);
   MPass->SetBinContent(3210,90);
   MPass->SetBinContent(3211,80);
   MPass->SetBinContent(3212,86.36364);
   MPass->SetBinContent(3213,84.84848);
   MPass->SetBinContent(3214,100);
   MPass->SetBinContent(3215,84);
   MPass->SetBinContent(3216,84.21053);
   MPass->SetBinContent(3217,86.36364);
   MPass->SetBinContent(3218,81.25);
   MPass->SetBinContent(3219,82.75862);
   MPass->SetBinContent(3220,100);
   MPass->SetBinContent(3221,86.48649);
   MPass->SetBinContent(3222,81.81818);
   MPass->SetBinContent(3223,80);
   MPass->SetBinContent(3224,82.92683);
   MPass->SetBinContent(3225,66.66667);
   MPass->SetBinContent(3226,70.73171);
   MPass->SetBinContent(3227,61.53846);
   MPass->SetBinContent(3228,75);
   MPass->SetBinContent(3229,73.33333);
   MPass->SetBinContent(3230,65);
   MPass->SetBinContent(3231,70);
   MPass->SetBinContent(3232,58.82353);
   MPass->SetBinContent(3233,52.17391);
   MPass->SetBinContent(3234,47.61905);
   MPass->SetBinContent(3235,69.44444);
   MPass->SetBinContent(3236,65.85366);
   MPass->SetBinContent(3237,64.10256);
   MPass->SetBinContent(3238,58.82353);
   MPass->SetBinContent(3239,91.66667);
   MPass->SetBinContent(3240,66.66667);
   MPass->SetBinContent(3241,85.71429);
   MPass->SetBinContent(3242,75);
   MPass->SetBinContent(3243,50);
   MPass->SetBinContent(3244,64);
   MPass->SetBinContent(3245,68.18182);
   MPass->SetBinContent(3246,61.53846);
   MPass->SetBinContent(3247,72.22222);
   MPass->SetBinContent(3248,58.62069);
   MPass->SetBinContent(3251,68.96552);
   MPass->SetBinContent(3252,96.66667);
   MPass->SetBinContent(3253,87.5);
   MPass->SetBinContent(3254,92.85714);
   MPass->SetBinContent(3255,100);
   MPass->SetBinContent(3256,94.59459);
   MPass->SetBinContent(3257,81.81818);
   MPass->SetBinContent(3258,95);
   MPass->SetBinContent(3259,96.875);
   MPass->SetBinContent(3260,88.46154);
   MPass->SetBinContent(3261,85.18519);
   MPass->SetBinContent(3262,73.68421);
   MPass->SetBinContent(3263,86.66667);
   MPass->SetBinContent(3264,91.66667);
   MPass->SetBinContent(3265,81.81818);
   MPass->SetBinContent(3266,86.95652);
   MPass->SetBinContent(3267,90.47619);
   MPass->SetBinContent(3268,90.32258);
   MPass->SetBinContent(3269,90.90909);
   MPass->SetBinContent(3270,93.75);
   MPass->SetBinContent(3271,81.25);
   MPass->SetBinContent(3272,96.42857);
   MPass->SetBinContent(3273,87.09677);
   MPass->SetBinContent(3274,78.94737);
   MPass->SetBinContent(3275,79.41176);
   MPass->SetBinContent(3276,70);
   MPass->SetBinContent(3277,74.19355);
   MPass->SetBinContent(3278,85.18519);
   MPass->SetBinContent(3279,84.61538);
   MPass->SetBinContent(3280,78.26087);
   MPass->SetBinContent(3281,68.18182);
   MPass->SetBinContent(3282,40);
   MPass->SetBinContent(3283,61.11111);
   MPass->SetBinContent(3284,85);
   MPass->SetBinContent(3285,63.63636);
   MPass->SetBinContent(3286,62.5);
   MPass->SetBinContent(3287,68.96552);
   MPass->SetBinContent(3288,80);
   MPass->SetBinContent(3289,80);
   MPass->SetBinContent(3290,81.81818);
   MPass->SetBinContent(3291,89.47368);
   MPass->SetBinContent(3292,76.92308);
   MPass->SetBinContent(3293,68.42105);
   MPass->SetBinContent(3294,70);
   MPass->SetBinContent(3295,65.38462);
   MPass->SetBinContent(3296,76.66667);
   MPass->SetBinContent(3297,79.31034);
   MPass->SetBinContent(3298,45.94595);
   MPass->SetBinContent(3301,52.63158);
   MPass->SetBinContent(3302,88.23529);
   MPass->SetBinContent(3303,75.75758);
   MPass->SetBinContent(3304,92.59259);
   MPass->SetBinContent(3305,80.76923);
   MPass->SetBinContent(3306,88.88889);
   MPass->SetBinContent(3307,91.66667);
   MPass->SetBinContent(3308,95.45455);
   MPass->SetBinContent(3309,75.86207);
   MPass->SetBinContent(3310,91.17647);
   MPass->SetBinContent(3311,84.375);
   MPass->SetBinContent(3312,79.16667);
   MPass->SetBinContent(3313,82.6087);
   MPass->SetBinContent(3314,90);
   MPass->SetBinContent(3315,84.375);
   MPass->SetBinContent(3316,83.33333);
   MPass->SetBinContent(3317,93.54839);
   MPass->SetBinContent(3318,87.5);
   MPass->SetBinContent(3319,94.11765);
   MPass->SetBinContent(3320,87.09677);
   MPass->SetBinContent(3321,84.78261);
   MPass->SetBinContent(3322,75);
   MPass->SetBinContent(3323,77.27273);
   MPass->SetBinContent(3324,75);
   MPass->SetBinContent(3325,85.71429);
   MPass->SetBinContent(3326,65.38462);
   MPass->SetBinContent(3327,54.83871);
   MPass->SetBinContent(3328,86.36364);
   MPass->SetBinContent(3329,57.14286);
   MPass->SetBinContent(3330,53.84615);
   MPass->SetBinContent(3331,71.42857);
   MPass->SetBinContent(3332,59.09091);
   MPass->SetBinContent(3333,83.33333);
   MPass->SetBinContent(3334,80.95238);
   MPass->SetBinContent(3335,70.73171);
   MPass->SetBinContent(3336,56.25);
   MPass->SetBinContent(3337,72.97297);
   MPass->SetBinContent(3338,51.35135);
   MPass->SetBinContent(3339,62.5);
   MPass->SetBinContent(3340,78.94737);
   MPass->SetBinContent(3341,70.96774);
   MPass->SetBinContent(3342,88.88889);
   MPass->SetBinContent(3343,86.95652);
   MPass->SetBinContent(3344,76.31579);
   MPass->SetBinContent(3345,61.11111);
   MPass->SetBinContent(3346,50);
   MPass->SetBinContent(3347,77.5);
   MPass->SetBinContent(3348,50);
   MPass->SetBinContent(3351,64.44444);
   MPass->SetBinContent(3352,87.5);
   MPass->SetBinContent(3353,92.10526);
   MPass->SetBinContent(3354,96.2963);
   MPass->SetBinContent(3355,91.11111);
   MPass->SetBinContent(3356,96.55172);
   MPass->SetBinContent(3357,93.54839);
   MPass->SetBinContent(3358,95);
   MPass->SetBinContent(3359,89.28571);
   MPass->SetBinContent(3360,85.71429);
   MPass->SetBinContent(3361,79.48718);
   MPass->SetBinContent(3362,87.87879);
   MPass->SetBinContent(3363,83.87097);
   MPass->SetBinContent(3364,100);
   MPass->SetBinContent(3365,90.32258);
   MPass->SetBinContent(3366,86.84211);
   MPass->SetBinContent(3367,93.18182);
   MPass->SetBinContent(3368,90.90909);
   MPass->SetBinContent(3369,93.33333);
   MPass->SetBinContent(3370,77.77778);
   MPass->SetBinContent(3371,88.37209);
   MPass->SetBinContent(3372,84.78261);
   MPass->SetBinContent(3373,83.33333);
   MPass->SetBinContent(3374,85.29412);
   MPass->SetBinContent(3375,67.56757);
   MPass->SetBinContent(3376,54.54545);
   MPass->SetBinContent(3377,64.10256);
   MPass->SetBinContent(3378,70.58824);
   MPass->SetBinContent(3379,61.29032);
   MPass->SetBinContent(3380,57.89474);
   MPass->SetBinContent(3381,56.52174);
   MPass->SetBinContent(3382,66.66667);
   MPass->SetBinContent(3383,70);
   MPass->SetBinContent(3384,69.23077);
   MPass->SetBinContent(3385,50);
   MPass->SetBinContent(3386,59.45946);
   MPass->SetBinContent(3387,61.76471);
   MPass->SetBinContent(3388,50);
   MPass->SetBinContent(3389,86.36364);
   MPass->SetBinContent(3390,77.27273);
   MPass->SetBinContent(3391,83.33333);
   MPass->SetBinContent(3392,50);
   MPass->SetBinContent(3393,68.18182);
   MPass->SetBinContent(3394,75);
   MPass->SetBinContent(3395,41.86047);
   MPass->SetBinContent(3396,62.5);
   MPass->SetBinContent(3397,63.41463);
   MPass->SetBinContent(3398,52.63158);
   MPass->SetBinContent(3401,58.97436);
   MPass->SetBinContent(3402,97.05882);
   MPass->SetBinContent(3403,91.66667);
   MPass->SetBinContent(3404,91.30435);
   MPass->SetBinContent(3405,96.2963);
   MPass->SetBinContent(3406,93.54839);
   MPass->SetBinContent(3407,85.71429);
   MPass->SetBinContent(3408,97.22222);
   MPass->SetBinContent(3409,95.65217);
   MPass->SetBinContent(3410,96.66667);
   MPass->SetBinContent(3411,88.57143);
   MPass->SetBinContent(3412,86.95652);
   MPass->SetBinContent(3413,92.85714);
   MPass->SetBinContent(3414,95.65217);
   MPass->SetBinContent(3415,86.66667);
   MPass->SetBinContent(3416,100);
   MPass->SetBinContent(3417,100);
   MPass->SetBinContent(3418,93.33333);
   MPass->SetBinContent(3419,96.77419);
   MPass->SetBinContent(3420,78.57143);
   MPass->SetBinContent(3421,93.10345);
   MPass->SetBinContent(3422,86.11111);
   MPass->SetBinContent(3423,93.33333);
   MPass->SetBinContent(3424,87.87879);
   MPass->SetBinContent(3425,72.41379);
   MPass->SetBinContent(3426,69.23077);
   MPass->SetBinContent(3427,66.66667);
   MPass->SetBinContent(3428,67.64706);
   MPass->SetBinContent(3429,77.41935);
   MPass->SetBinContent(3430,73.91304);
   MPass->SetBinContent(3431,80.95238);
   MPass->SetBinContent(3432,81.08108);
   MPass->SetBinContent(3433,61.29032);
   MPass->SetBinContent(3434,70.58824);
   MPass->SetBinContent(3435,82.14286);
   MPass->SetBinContent(3436,76.66667);
   MPass->SetBinContent(3437,77.77778);
   MPass->SetBinContent(3438,72.91667);
   MPass->SetBinContent(3439,80.76923);
   MPass->SetBinContent(3440,65.625);
   MPass->SetBinContent(3441,66.66667);
   MPass->SetBinContent(3442,78.125);
   MPass->SetBinContent(3443,89.28571);
   MPass->SetBinContent(3444,74.07407);
   MPass->SetBinContent(3445,75);
   MPass->SetBinContent(3446,76);
   MPass->SetBinContent(3447,70.58824);
   MPass->SetBinContent(3448,67.64706);
   MPass->SetBinContent(3451,63.63636);
   MPass->SetBinContent(3452,85.71429);
   MPass->SetBinContent(3453,93.33333);
   MPass->SetBinContent(3454,96.2963);
   MPass->SetBinContent(3455,91.17647);
   MPass->SetBinContent(3456,97.14286);
   MPass->SetBinContent(3457,90);
   MPass->SetBinContent(3458,82.35294);
   MPass->SetBinContent(3459,89.18919);
   MPass->SetBinContent(3460,74.19355);
   MPass->SetBinContent(3461,83.87097);
   MPass->SetBinContent(3462,80.64516);
   MPass->SetBinContent(3463,81.81818);
   MPass->SetBinContent(3464,96);
   MPass->SetBinContent(3465,96.77419);
   MPass->SetBinContent(3466,97.22222);
   MPass->SetBinContent(3467,96.15385);
   MPass->SetBinContent(3468,95.83333);
   MPass->SetBinContent(3469,90);
   MPass->SetBinContent(3470,91.66667);
   MPass->SetBinContent(3471,88.46154);
   MPass->SetBinContent(3472,96.9697);
   MPass->SetBinContent(3473,93.93939);
   MPass->SetBinContent(3474,85.29412);
   MPass->SetBinContent(3475,75.75758);
   MPass->SetBinContent(3476,68.75);
   MPass->SetBinContent(3477,71.875);
   MPass->SetBinContent(3478,59.25926);
   MPass->SetBinContent(3479,71.79487);
   MPass->SetBinContent(3480,75);
   MPass->SetBinContent(3481,62.5);
   MPass->SetBinContent(3482,65.71429);
   MPass->SetBinContent(3483,57.57576);
   MPass->SetBinContent(3484,82.14286);
   MPass->SetBinContent(3485,76.31579);
   MPass->SetBinContent(3486,80);
   MPass->SetBinContent(3487,79.31034);
   MPass->SetBinContent(3488,76.08696);
   MPass->SetBinContent(3489,61.76471);
   MPass->SetBinContent(3490,73.52941);
   MPass->SetBinContent(3491,67.64706);
   MPass->SetBinContent(3492,51.51515);
   MPass->SetBinContent(3493,56.41026);
   MPass->SetBinContent(3494,73.52941);
   MPass->SetBinContent(3495,64.51613);
   MPass->SetBinContent(3496,58.97436);
   MPass->SetBinContent(3497,73.17073);
   MPass->SetBinContent(3498,42.55319);
   MPass->SetBinContent(3501,74.07407);
   MPass->SetBinContent(3502,92.30769);
   MPass->SetBinContent(3503,89.28571);
   MPass->SetBinContent(3504,91.17647);
   MPass->SetBinContent(3505,100);
   MPass->SetBinContent(3506,90.625);
   MPass->SetBinContent(3507,92.85714);
   MPass->SetBinContent(3508,89.28571);
   MPass->SetBinContent(3509,92.10526);
   MPass->SetBinContent(3510,83.33333);
   MPass->SetBinContent(3511,96.77419);
   MPass->SetBinContent(3512,94.87179);
   MPass->SetBinContent(3513,91.42857);
   MPass->SetBinContent(3514,90.47619);
   MPass->SetBinContent(3515,93.10345);
   MPass->SetBinContent(3516,90.90909);
   MPass->SetBinContent(3517,100);
   MPass->SetBinContent(3518,96.77419);
   MPass->SetBinContent(3519,78.57143);
   MPass->SetBinContent(3520,91.66667);
   MPass->SetBinContent(3521,93.02326);
   MPass->SetBinContent(3522,89.74359);
   MPass->SetBinContent(3523,83.33333);
   MPass->SetBinContent(3524,82.5);
   MPass->SetBinContent(3525,81.08108);
   MPass->SetBinContent(3526,81.08108);
   MPass->SetBinContent(3527,70.83333);
   MPass->SetBinContent(3528,51.28205);
   MPass->SetBinContent(3529,52);
   MPass->SetBinContent(3530,59.375);
   MPass->SetBinContent(3531,42.85714);
   MPass->SetBinContent(3532,50);
   MPass->SetBinContent(3533,63.88889);
   MPass->SetBinContent(3534,80);
   MPass->SetBinContent(3535,72.22222);
   MPass->SetBinContent(3536,78.78788);
   MPass->SetBinContent(3537,75);
   MPass->SetBinContent(3538,62.06897);
   MPass->SetBinContent(3539,83.72093);
   MPass->SetBinContent(3540,61.29032);
   MPass->SetBinContent(3541,70.96774);
   MPass->SetBinContent(3542,63.88889);
   MPass->SetBinContent(3543,55.55556);
   MPass->SetBinContent(3544,75);
   MPass->SetBinContent(3545,65.78947);
   MPass->SetBinContent(3546,69.04762);
   MPass->SetBinContent(3547,69.38776);
   MPass->SetBinContent(3548,33.33333);
   MPass->SetBinContent(3551,67.74194);
   MPass->SetBinContent(3552,93.54839);
   MPass->SetBinContent(3553,100);
   MPass->SetBinContent(3554,90.32258);
   MPass->SetBinContent(3555,100);
   MPass->SetBinContent(3556,93.10345);
   MPass->SetBinContent(3557,93.93939);
   MPass->SetBinContent(3558,90.32258);
   MPass->SetBinContent(3559,95.12195);
   MPass->SetBinContent(3560,81.48148);
   MPass->SetBinContent(3561,93.75);
   MPass->SetBinContent(3562,96.55172);
   MPass->SetBinContent(3563,83.87097);
   MPass->SetBinContent(3564,92.30769);
   MPass->SetBinContent(3565,84.61538);
   MPass->SetBinContent(3566,100);
   MPass->SetBinContent(3567,94.11765);
   MPass->SetBinContent(3568,95.12195);
   MPass->SetBinContent(3569,88.57143);
   MPass->SetBinContent(3570,91.30435);
   MPass->SetBinContent(3571,83.78378);
   MPass->SetBinContent(3572,87.87879);
   MPass->SetBinContent(3573,96.55172);
   MPass->SetBinContent(3574,91.42857);
   MPass->SetBinContent(3575,84.21053);
   MPass->SetBinContent(3576,73.80952);
   MPass->SetBinContent(3577,61.29032);
   MPass->SetBinContent(3578,57.69231);
   MPass->SetBinContent(3579,59.09091);
   MPass->SetBinContent(3580,62.96296);
   MPass->SetBinContent(3581,74.19355);
   MPass->SetBinContent(3582,58.82353);
   MPass->SetBinContent(3583,64.86486);
   MPass->SetBinContent(3584,53.57143);
   MPass->SetBinContent(3585,85.36585);
   MPass->SetBinContent(3586,84.61538);
   MPass->SetBinContent(3587,85.71429);
   MPass->SetBinContent(3588,78.78788);
   MPass->SetBinContent(3589,63.63636);
   MPass->SetBinContent(3590,72.97297);
   MPass->SetBinContent(3591,64.28571);
   MPass->SetBinContent(3592,57.69231);
   MPass->SetBinContent(3593,54.28571);
   MPass->SetBinContent(3594,84.375);
   MPass->SetBinContent(3595,70.96774);
   MPass->SetBinContent(3596,76.19048);
   MPass->SetBinContent(3597,74.07407);
   MPass->SetBinContent(3598,52.38095);
   MPass->SetBinContent(3601,75);
   MPass->SetBinContent(3602,84);
   MPass->SetBinContent(3603,93.54839);
   MPass->SetBinContent(3604,90.32258);
   MPass->SetBinContent(3605,90.32258);
   MPass->SetBinContent(3606,100);
   MPass->SetBinContent(3607,83.33333);
   MPass->SetBinContent(3608,84.375);
   MPass->SetBinContent(3609,79.16667);
   MPass->SetBinContent(3610,90.2439);
   MPass->SetBinContent(3611,96.55172);
   MPass->SetBinContent(3612,94.73684);
   MPass->SetBinContent(3613,93.93939);
   MPass->SetBinContent(3614,92.30769);
   MPass->SetBinContent(3615,87.09677);
   MPass->SetBinContent(3616,90.32258);
   MPass->SetBinContent(3617,94.44444);
   MPass->SetBinContent(3618,85);
   MPass->SetBinContent(3619,90);
   MPass->SetBinContent(3620,80);
   MPass->SetBinContent(3621,82.05128);
   MPass->SetBinContent(3622,84);
   MPass->SetBinContent(3623,88.46154);
   MPass->SetBinContent(3624,80);
   MPass->SetBinContent(3625,75.75758);
   MPass->SetBinContent(3626,55.55556);
   MPass->SetBinContent(3627,66.66667);
   MPass->SetBinContent(3628,60.71429);
   MPass->SetBinContent(3629,75.67568);
   MPass->SetBinContent(3630,70);
   MPass->SetBinContent(3631,76.74419);
   MPass->SetBinContent(3632,73.80952);
   MPass->SetBinContent(3633,68.75);
   MPass->SetBinContent(3634,76);
   MPass->SetBinContent(3635,80);
   MPass->SetBinContent(3636,76.92308);
   MPass->SetBinContent(3637,75.55556);
   MPass->SetBinContent(3638,79.31034);
   MPass->SetBinContent(3639,67.74194);
   MPass->SetBinContent(3640,62.5);
   MPass->SetBinContent(3641,69.23077);
   MPass->SetBinContent(3642,69.69697);
   MPass->SetBinContent(3643,70.27027);
   MPass->SetBinContent(3644,61.29032);
   MPass->SetBinContent(3645,58.62069);
   MPass->SetBinContent(3646,69.23077);
   MPass->SetBinContent(3647,63.15789);
   MPass->SetBinContent(3648,33.33333);
   MPass->SetBinContent(3651,65.38462);
   MPass->SetBinContent(3652,76.92308);
   MPass->SetBinContent(3653,85.71429);
   MPass->SetBinContent(3654,90.90909);
   MPass->SetBinContent(3655,96.77419);
   MPass->SetBinContent(3656,92.85714);
   MPass->SetBinContent(3657,96.55172);
   MPass->SetBinContent(3658,96);
   MPass->SetBinContent(3659,93.33333);
   MPass->SetBinContent(3660,92.85714);
   MPass->SetBinContent(3661,95.45455);
   MPass->SetBinContent(3662,92.5);
   MPass->SetBinContent(3663,91.42857);
   MPass->SetBinContent(3664,82.14286);
   MPass->SetBinContent(3665,91.17647);
   MPass->SetBinContent(3666,93.75);
   MPass->SetBinContent(3667,100);
   MPass->SetBinContent(3668,87.09677);
   MPass->SetBinContent(3669,93.18182);
   MPass->SetBinContent(3670,97.22222);
   MPass->SetBinContent(3671,79.06977);
   MPass->SetBinContent(3672,85.71429);
   MPass->SetBinContent(3673,93.93939);
   MPass->SetBinContent(3674,82.35294);
   MPass->SetBinContent(3675,71.42857);
   MPass->SetBinContent(3676,69.81132);
   MPass->SetBinContent(3677,67.44186);
   MPass->SetBinContent(3678,73.68421);
   MPass->SetBinContent(3679,70.90909);
   MPass->SetBinContent(3680,67.5);
   MPass->SetBinContent(3681,77.77778);
   MPass->SetBinContent(3682,65.51724);
   MPass->SetBinContent(3683,71.79487);
   MPass->SetBinContent(3684,62.5);
   MPass->SetBinContent(3685,81.63265);
   MPass->SetBinContent(3686,67.44186);
   MPass->SetBinContent(3687,52.63158);
   MPass->SetBinContent(3688,70.27027);
   MPass->SetBinContent(3689,71.05263);
   MPass->SetBinContent(3690,62.85714);
   MPass->SetBinContent(3691,71.42857);
   MPass->SetBinContent(3692,50);
   MPass->SetBinContent(3693,71.69811);
   MPass->SetBinContent(3694,61.76471);
   MPass->SetBinContent(3695,77.41935);
   MPass->SetBinContent(3696,64.10256);
   MPass->SetBinContent(3697,71.11111);
   MPass->SetBinContent(3698,51.11111);
   MPass->SetBinContent(3701,70.96774);
   MPass->SetBinContent(3702,86.66667);
   MPass->SetBinContent(3703,91.42857);
   MPass->SetBinContent(3704,100);
   MPass->SetBinContent(3705,92.30769);
   MPass->SetBinContent(3706,96.55172);
   MPass->SetBinContent(3707,96);
   MPass->SetBinContent(3708,100);
   MPass->SetBinContent(3709,96.77419);
   MPass->SetBinContent(3710,87.09677);
   MPass->SetBinContent(3711,89.28571);
   MPass->SetBinContent(3712,93.47826);
   MPass->SetBinContent(3713,96);
   MPass->SetBinContent(3714,95.65217);
   MPass->SetBinContent(3715,89.74359);
   MPass->SetBinContent(3716,93.33333);
   MPass->SetBinContent(3717,96.2963);
   MPass->SetBinContent(3718,91.66667);
   MPass->SetBinContent(3719,95.83333);
   MPass->SetBinContent(3720,93.54839);
   MPass->SetBinContent(3721,93.93939);
   MPass->SetBinContent(3722,86.95652);
   MPass->SetBinContent(3723,96.77419);
   MPass->SetBinContent(3724,72.72727);
   MPass->SetBinContent(3725,82.14286);
   MPass->SetBinContent(3726,62.06897);
   MPass->SetBinContent(3727,65.78947);
   MPass->SetBinContent(3728,62.5);
   MPass->SetBinContent(3729,64.51613);
   MPass->SetBinContent(3730,71.42857);
   MPass->SetBinContent(3731,67.56757);
   MPass->SetBinContent(3732,60.60606);
   MPass->SetBinContent(3733,68.75);
   MPass->SetBinContent(3734,75);
   MPass->SetBinContent(3735,84.84848);
   MPass->SetBinContent(3736,75);
   MPass->SetBinContent(3737,80.64516);
   MPass->SetBinContent(3738,66.66667);
   MPass->SetBinContent(3739,66.66667);
   MPass->SetBinContent(3740,68.42105);
   MPass->SetBinContent(3741,61.76471);
   MPass->SetBinContent(3742,62.96296);
   MPass->SetBinContent(3743,78.78788);
   MPass->SetBinContent(3744,81.81818);
   MPass->SetBinContent(3745,71.42857);
   MPass->SetBinContent(3746,83.33333);
   MPass->SetBinContent(3747,83.33333);
   MPass->SetBinContent(3748,50);
   MPass->SetBinContent(3751,61.90476);
   MPass->SetBinContent(3752,90.625);
   MPass->SetBinContent(3753,74.28571);
   MPass->SetBinContent(3754,96.2963);
   MPass->SetBinContent(3755,100);
   MPass->SetBinContent(3756,97.14286);
   MPass->SetBinContent(3757,92.85714);
   MPass->SetBinContent(3758,95.65217);
   MPass->SetBinContent(3759,96);
   MPass->SetBinContent(3760,93.10345);
   MPass->SetBinContent(3761,95.2381);
   MPass->SetBinContent(3762,100);
   MPass->SetBinContent(3763,95.83333);
   MPass->SetBinContent(3764,96.875);
   MPass->SetBinContent(3765,91.66667);
   MPass->SetBinContent(3766,93.10345);
   MPass->SetBinContent(3767,96.9697);
   MPass->SetBinContent(3768,80.64516);
   MPass->SetBinContent(3769,84.375);
   MPass->SetBinContent(3770,88.23529);
   MPass->SetBinContent(3771,88.88889);
   MPass->SetBinContent(3772,94.73684);
   MPass->SetBinContent(3773,92);
   MPass->SetBinContent(3774,57.14286);
   MPass->SetBinContent(3775,71.42857);
   MPass->SetBinContent(3776,82.14286);
   MPass->SetBinContent(3777,74.35897);
   MPass->SetBinContent(3778,71.79487);
   MPass->SetBinContent(3779,83.72093);
   MPass->SetBinContent(3780,76.66667);
   MPass->SetBinContent(3781,52.17391);
   MPass->SetBinContent(3782,57.5);
   MPass->SetBinContent(3783,64.86486);
   MPass->SetBinContent(3784,50);
   MPass->SetBinContent(3785,66.66667);
   MPass->SetBinContent(3786,75);
   MPass->SetBinContent(3787,75);
   MPass->SetBinContent(3788,80.64516);
   MPass->SetBinContent(3789,62.26415);
   MPass->SetBinContent(3790,77.5);
   MPass->SetBinContent(3791,71.11111);
   MPass->SetBinContent(3792,51.11111);
   MPass->SetBinContent(3793,69.23077);
   MPass->SetBinContent(3794,77.77778);
   MPass->SetBinContent(3795,73.52941);
   MPass->SetBinContent(3796,60);
   MPass->SetBinContent(3797,71.875);
   MPass->SetBinContent(3798,52.94118);
   MPass->SetBinContent(3801,54.83871);
   MPass->SetBinContent(3802,85.71429);
   MPass->SetBinContent(3803,88.88889);
   MPass->SetBinContent(3804,90.2439);
   MPass->SetBinContent(3805,87.5);
   MPass->SetBinContent(3806,89.28571);
   MPass->SetBinContent(3807,97.22222);
   MPass->SetBinContent(3808,92.10526);
   MPass->SetBinContent(3809,82.35294);
   MPass->SetBinContent(3810,89.65517);
   MPass->SetBinContent(3811,86.48649);
   MPass->SetBinContent(3812,87.5);
   MPass->SetBinContent(3813,92.5);
   MPass->SetBinContent(3814,86.66667);
   MPass->SetBinContent(3815,85.36585);
   MPass->SetBinContent(3816,80);
   MPass->SetBinContent(3817,90);
   MPass->SetBinContent(3818,82.35294);
   MPass->SetBinContent(3819,86.36364);
   MPass->SetBinContent(3820,93.61702);
   MPass->SetBinContent(3821,84.61538);
   MPass->SetBinContent(3822,82.5);
   MPass->SetBinContent(3823,80.64516);
   MPass->SetBinContent(3824,75.60976);
   MPass->SetBinContent(3825,64.10256);
   MPass->SetBinContent(3826,75.67568);
   MPass->SetBinContent(3827,67.64706);
   MPass->SetBinContent(3828,69.04762);
   MPass->SetBinContent(3829,59.09091);
   MPass->SetBinContent(3830,60);
   MPass->SetBinContent(3831,68.57143);
   MPass->SetBinContent(3832,78.57143);
   MPass->SetBinContent(3833,70);
   MPass->SetBinContent(3834,58.97436);
   MPass->SetBinContent(3835,64.58333);
   MPass->SetBinContent(3836,78.26087);
   MPass->SetBinContent(3837,57.89474);
   MPass->SetBinContent(3838,70);
   MPass->SetBinContent(3839,80.85106);
   MPass->SetBinContent(3840,75.5102);
   MPass->SetBinContent(3841,80.95238);
   MPass->SetBinContent(3842,73.07692);
   MPass->SetBinContent(3843,61.29032);
   MPass->SetBinContent(3844,67.5);
   MPass->SetBinContent(3845,66.66667);
   MPass->SetBinContent(3846,54.83871);
   MPass->SetBinContent(3847,65.78947);
   MPass->SetBinContent(3848,69.23077);
   MPass->SetBinContent(3851,59.25926);
   MPass->SetBinContent(3852,86.66667);
   MPass->SetBinContent(3853,91.66667);
   MPass->SetBinContent(3854,86.84211);
   MPass->SetBinContent(3855,100);
   MPass->SetBinContent(3856,96);
   MPass->SetBinContent(3857,96.2963);
   MPass->SetBinContent(3858,86.11111);
   MPass->SetBinContent(3859,97.14286);
   MPass->SetBinContent(3860,100);
   MPass->SetBinContent(3861,100);
   MPass->SetBinContent(3862,89.65517);
   MPass->SetBinContent(3863,88.23529);
   MPass->SetBinContent(3864,88.46154);
   MPass->SetBinContent(3865,83.78378);
   MPass->SetBinContent(3866,88.23529);
   MPass->SetBinContent(3867,93.75);
   MPass->SetBinContent(3868,96.55172);
   MPass->SetBinContent(3869,81.81818);
   MPass->SetBinContent(3870,97.2973);
   MPass->SetBinContent(3871,100);
   MPass->SetBinContent(3872,90.625);
   MPass->SetBinContent(3873,73.91304);
   MPass->SetBinContent(3874,88.88889);
   MPass->SetBinContent(3875,71.42857);
   MPass->SetBinContent(3876,82.75862);
   MPass->SetBinContent(3877,71.79487);
   MPass->SetBinContent(3878,59.375);
   MPass->SetBinContent(3879,63.15789);
   MPass->SetBinContent(3880,83.78378);
   MPass->SetBinContent(3881,66.66667);
   MPass->SetBinContent(3882,62.96296);
   MPass->SetBinContent(3883,70);
   MPass->SetBinContent(3884,63.63636);
   MPass->SetBinContent(3885,75);
   MPass->SetBinContent(3886,73.33333);
   MPass->SetBinContent(3887,65.51724);
   MPass->SetBinContent(3888,77.77778);
   MPass->SetBinContent(3889,81.48148);
   MPass->SetBinContent(3890,68.42105);
   MPass->SetBinContent(3891,67.74194);
   MPass->SetBinContent(3892,58.33333);
   MPass->SetBinContent(3893,54.28571);
   MPass->SetBinContent(3894,77.27273);
   MPass->SetBinContent(3895,65.51724);
   MPass->SetBinContent(3896,72.97297);
   MPass->SetBinContent(3897,83.33333);
   MPass->SetBinContent(3898,46.15385);
   MPass->SetBinContent(3901,41.37931);
   MPass->SetBinContent(3902,90);
   MPass->SetBinContent(3903,92.10526);
   MPass->SetBinContent(3904,82.75862);
   MPass->SetBinContent(3905,96.42857);
   MPass->SetBinContent(3906,87.5);
   MPass->SetBinContent(3907,85.71429);
   MPass->SetBinContent(3908,82.85714);
   MPass->SetBinContent(3909,84.84848);
   MPass->SetBinContent(3910,100);
   MPass->SetBinContent(3911,100);
   MPass->SetBinContent(3912,85.71429);
   MPass->SetBinContent(3913,92.30769);
   MPass->SetBinContent(3914,87.80488);
   MPass->SetBinContent(3915,90.69767);
   MPass->SetBinContent(3916,93.10345);
   MPass->SetBinContent(3917,97.05882);
   MPass->SetBinContent(3918,97.4359);
   MPass->SetBinContent(3919,88.46154);
   MPass->SetBinContent(3920,97.22222);
   MPass->SetBinContent(3921,86.95652);
   MPass->SetBinContent(3922,87.87879);
   MPass->SetBinContent(3923,83.33333);
   MPass->SetBinContent(3924,80.55556);
   MPass->SetBinContent(3925,75);
   MPass->SetBinContent(3926,79.16667);
   MPass->SetBinContent(3927,71.875);
   MPass->SetBinContent(3928,55.88235);
   MPass->SetBinContent(3929,76);
   MPass->SetBinContent(3930,51.72414);
   MPass->SetBinContent(3931,82.6087);
   MPass->SetBinContent(3932,59.45946);
   MPass->SetBinContent(3933,57.14286);
   MPass->SetBinContent(3934,55.55556);
   MPass->SetBinContent(3935,71.875);
   MPass->SetBinContent(3936,73.33333);
   MPass->SetBinContent(3937,82.75862);
   MPass->SetBinContent(3938,83.33333);
   MPass->SetBinContent(3939,78.26087);
   MPass->SetBinContent(3940,66.66667);
   MPass->SetBinContent(3941,63.63636);
   MPass->SetBinContent(3942,53.33333);
   MPass->SetBinContent(3943,75);
   MPass->SetBinContent(3944,61.53846);
   MPass->SetBinContent(3945,62.5);
   MPass->SetBinContent(3946,77.41935);
   MPass->SetBinContent(3947,69.76744);
   MPass->SetBinContent(3948,38.23529);
   MPass->SetBinContent(3951,78.57143);
   MPass->SetBinContent(3952,86.66667);
   MPass->SetBinContent(3953,78.04878);
   MPass->SetBinContent(3954,85.71429);
   MPass->SetBinContent(3955,88.23529);
   MPass->SetBinContent(3956,100);
   MPass->SetBinContent(3957,90.625);
   MPass->SetBinContent(3958,92.30769);
   MPass->SetBinContent(3959,88.57143);
   MPass->SetBinContent(3960,91.89189);
   MPass->SetBinContent(3961,83.72093);
   MPass->SetBinContent(3962,87.17949);
   MPass->SetBinContent(3963,93.75);
   MPass->SetBinContent(3964,100);
   MPass->SetBinContent(3965,93.93939);
   MPass->SetBinContent(3966,90.90909);
   MPass->SetBinContent(3967,97.4359);
   MPass->SetBinContent(3968,96.9697);
   MPass->SetBinContent(3969,85.71429);
   MPass->SetBinContent(3970,100);
   MPass->SetBinContent(3971,76.19048);
   MPass->SetBinContent(3972,87.5);
   MPass->SetBinContent(3973,89.18919);
   MPass->SetBinContent(3974,88);
   MPass->SetBinContent(3975,67.64706);
   MPass->SetBinContent(3976,88.57143);
   MPass->SetBinContent(3977,76.31579);
   MPass->SetBinContent(3978,75);
   MPass->SetBinContent(3979,73.68421);
   MPass->SetBinContent(3980,54.83871);
   MPass->SetBinContent(3981,64.51613);
   MPass->SetBinContent(3982,61.53846);
   MPass->SetBinContent(3983,52);
   MPass->SetBinContent(3984,55.88235);
   MPass->SetBinContent(3985,71.05263);
   MPass->SetBinContent(3986,69.38776);
   MPass->SetBinContent(3987,64.44444);
   MPass->SetBinContent(3988,65.625);
   MPass->SetBinContent(3989,62.06897);
   MPass->SetBinContent(3990,61.29032);
   MPass->SetBinContent(3991,78.04878);
   MPass->SetBinContent(3992,68.18182);
   MPass->SetBinContent(3993,68.57143);
   MPass->SetBinContent(3994,84.61538);
   MPass->SetBinContent(3995,70.73171);
   MPass->SetBinContent(3996,64.28571);
   MPass->SetBinContent(3997,63.63636);
   MPass->SetBinContent(3998,38.23529);
   MPass->SetBinContent(4001,61.53846);
   MPass->SetBinContent(4002,93.33333);
   MPass->SetBinContent(4003,86.2069);
   MPass->SetBinContent(4004,96.2963);
   MPass->SetBinContent(4005,100);
   MPass->SetBinContent(4006,89.74359);
   MPass->SetBinContent(4007,84.21053);
   MPass->SetBinContent(4008,97.4359);
   MPass->SetBinContent(4009,86.66667);
   MPass->SetBinContent(4010,93.93939);
   MPass->SetBinContent(4011,100);
   MPass->SetBinContent(4012,96.9697);
   MPass->SetBinContent(4013,87.5);
   MPass->SetBinContent(4014,91.42857);
   MPass->SetBinContent(4015,100);
   MPass->SetBinContent(4016,100);
   MPass->SetBinContent(4017,100);
   MPass->SetBinContent(4018,94.73684);
   MPass->SetBinContent(4019,100);
   MPass->SetBinContent(4020,96);
   MPass->SetBinContent(4021,95.83333);
   MPass->SetBinContent(4022,91.42857);
   MPass->SetBinContent(4023,97.05882);
   MPass->SetBinContent(4024,85.71429);
   MPass->SetBinContent(4025,93.93939);
   MPass->SetBinContent(4026,79.31034);
   MPass->SetBinContent(4027,78.78788);
   MPass->SetBinContent(4028,76.47059);
   MPass->SetBinContent(4029,61.76471);
   MPass->SetBinContent(4030,70.96774);
   MPass->SetBinContent(4031,66.66667);
   MPass->SetBinContent(4032,87.5);
   MPass->SetBinContent(4033,61.76471);
   MPass->SetBinContent(4034,80);
   MPass->SetBinContent(4035,68.42105);
   MPass->SetBinContent(4036,68.96552);
   MPass->SetBinContent(4037,64.10256);
   MPass->SetBinContent(4038,69.69697);
   MPass->SetBinContent(4039,82.6087);
   MPass->SetBinContent(4040,80.76923);
   MPass->SetBinContent(4041,76.31579);
   MPass->SetBinContent(4042,82.75862);
   MPass->SetBinContent(4043,86.36364);
   MPass->SetBinContent(4044,90);
   MPass->SetBinContent(4045,69.76744);
   MPass->SetBinContent(4046,67.85714);
   MPass->SetBinContent(4047,84.21053);
   MPass->SetBinContent(4048,51.72414);
   MPass->SetBinContent(4051,76.19048);
   MPass->SetBinContent(4052,85);
   MPass->SetBinContent(4053,84.21053);
   MPass->SetBinContent(4054,96.66667);
   MPass->SetBinContent(4055,88.88889);
   MPass->SetBinContent(4056,89.65517);
   MPass->SetBinContent(4057,86.66667);
   MPass->SetBinContent(4058,92);
   MPass->SetBinContent(4059,90.32258);
   MPass->SetBinContent(4060,80);
   MPass->SetBinContent(4061,96.77419);
   MPass->SetBinContent(4062,89.47368);
   MPass->SetBinContent(4063,94.11765);
   MPass->SetBinContent(4064,96.66667);
   MPass->SetBinContent(4065,91.17647);
   MPass->SetBinContent(4066,89.47368);
   MPass->SetBinContent(4067,96.2963);
   MPass->SetBinContent(4068,94.44444);
   MPass->SetBinContent(4069,86.11111);
   MPass->SetBinContent(4070,81.25);
   MPass->SetBinContent(4071,83.33333);
   MPass->SetBinContent(4072,81.39535);
   MPass->SetBinContent(4073,88.09524);
   MPass->SetBinContent(4074,75.67568);
   MPass->SetBinContent(4075,73.07692);
   MPass->SetBinContent(4076,65.51724);
   MPass->SetBinContent(4077,75);
   MPass->SetBinContent(4078,81.81818);
   MPass->SetBinContent(4079,68.18182);
   MPass->SetBinContent(4080,74.28571);
   MPass->SetBinContent(4081,63.63636);
   MPass->SetBinContent(4082,73.91304);
   MPass->SetBinContent(4083,57.14286);
   MPass->SetBinContent(4084,64.51613);
   MPass->SetBinContent(4085,58.33333);
   MPass->SetBinContent(4086,61.36364);
   MPass->SetBinContent(4087,62.85714);
   MPass->SetBinContent(4088,67.74194);
   MPass->SetBinContent(4089,73.17073);
   MPass->SetBinContent(4090,51.42857);
   MPass->SetBinContent(4091,90.625);
   MPass->SetBinContent(4092,74.35897);
   MPass->SetBinContent(4093,72.34043);
   MPass->SetBinContent(4094,78.94737);
   MPass->SetBinContent(4095,63.46154);
   MPass->SetBinContent(4096,72.72727);
   MPass->SetBinContent(4097,82.5);
   MPass->SetBinContent(4098,40);
   MPass->SetBinContent(4101,59.25926);
   MPass->SetBinContent(4102,93.10345);
   MPass->SetBinContent(4103,77.41935);
   MPass->SetBinContent(4104,82.05128);
   MPass->SetBinContent(4105,85.29412);
   MPass->SetBinContent(4106,82.85714);
   MPass->SetBinContent(4107,70);
   MPass->SetBinContent(4108,88.88889);
   MPass->SetBinContent(4109,90);
   MPass->SetBinContent(4110,87.80488);
   MPass->SetBinContent(4111,86.84211);
   MPass->SetBinContent(4112,93.93939);
   MPass->SetBinContent(4113,92.85714);
   MPass->SetBinContent(4114,97.5);
   MPass->SetBinContent(4115,93.02326);
   MPass->SetBinContent(4116,94.73684);
   MPass->SetBinContent(4117,90.32258);
   MPass->SetBinContent(4118,84.21053);
   MPass->SetBinContent(4119,94.28571);
   MPass->SetBinContent(4120,81.81818);
   MPass->SetBinContent(4121,86.84211);
   MPass->SetBinContent(4122,92.85714);
   MPass->SetBinContent(4123,86.36364);
   MPass->SetBinContent(4124,78.94737);
   MPass->SetBinContent(4125,66.66667);
   MPass->SetBinContent(4126,75.75758);
   MPass->SetBinContent(4127,59.25926);
   MPass->SetBinContent(4128,83.87097);
   MPass->SetBinContent(4129,64.28571);
   MPass->SetBinContent(4130,76.66667);
   MPass->SetBinContent(4131,68);
   MPass->SetBinContent(4132,81.57895);
   MPass->SetBinContent(4133,66.66667);
   MPass->SetBinContent(4134,65.85366);
   MPass->SetBinContent(4135,75);
   MPass->SetBinContent(4136,60);
   MPass->SetBinContent(4137,52.83019);
   MPass->SetBinContent(4138,52.94118);
   MPass->SetBinContent(4139,63.15789);
   MPass->SetBinContent(4140,76.47059);
   MPass->SetBinContent(4141,79.48718);
   MPass->SetBinContent(4142,67.5);
   MPass->SetBinContent(4143,83.78378);
   MPass->SetBinContent(4144,68.29268);
   MPass->SetBinContent(4145,72.97297);
   MPass->SetBinContent(4146,70.37037);
   MPass->SetBinContent(4147,58.69565);
   MPass->SetBinContent(4148,41.50943);
   MPass->SetBinContent(4151,70.96774);
   MPass->SetBinContent(4152,86.2069);
   MPass->SetBinContent(4153,87.5);
   MPass->SetBinContent(4154,84.61538);
   MPass->SetBinContent(4155,100);
   MPass->SetBinContent(4156,87.87879);
   MPass->SetBinContent(4157,95.2381);
   MPass->SetBinContent(4158,90.47619);
   MPass->SetBinContent(4159,80.4878);
   MPass->SetBinContent(4160,92.59259);
   MPass->SetBinContent(4161,95);
   MPass->SetBinContent(4162,83.33333);
   MPass->SetBinContent(4163,94.73684);
   MPass->SetBinContent(4164,92);
   MPass->SetBinContent(4165,96.42857);
   MPass->SetBinContent(4166,96.42857);
   MPass->SetBinContent(4167,89.28571);
   MPass->SetBinContent(4168,96);
   MPass->SetBinContent(4169,85.71429);
   MPass->SetBinContent(4170,81.48148);
   MPass->SetBinContent(4171,76);
   MPass->SetBinContent(4172,92);
   MPass->SetBinContent(4173,93.33333);
   MPass->SetBinContent(4174,86.95652);
   MPass->SetBinContent(4175,75);
   MPass->SetBinContent(4176,85.18519);
   MPass->SetBinContent(4177,87.09677);
   MPass->SetBinContent(4178,72.72727);
   MPass->SetBinContent(4179,65.71429);
   MPass->SetBinContent(4180,64.86486);
   MPass->SetBinContent(4181,74.4186);
   MPass->SetBinContent(4182,68.75);
   MPass->SetBinContent(4183,71.875);
   MPass->SetBinContent(4184,53.84615);
   MPass->SetBinContent(4185,76.92308);
   MPass->SetBinContent(4186,71.42857);
   MPass->SetBinContent(4187,71.79487);
   MPass->SetBinContent(4188,85.29412);
   MPass->SetBinContent(4189,60.41667);
   MPass->SetBinContent(4190,56.66667);
   MPass->SetBinContent(4191,76.31579);
   MPass->SetBinContent(4192,70.58824);
   MPass->SetBinContent(4193,64.10256);
   MPass->SetBinContent(4194,79.48718);
   MPass->SetBinContent(4195,52.5);
   MPass->SetBinContent(4196,62.5);
   MPass->SetBinContent(4197,69.69697);
   MPass->SetBinContent(4198,48.83721);
   MPass->SetBinContent(4201,50);
   MPass->SetBinContent(4202,73.52941);
   MPass->SetBinContent(4203,76);
   MPass->SetBinContent(4204,86.66667);
   MPass->SetBinContent(4205,81.81818);
   MPass->SetBinContent(4206,94.73684);
   MPass->SetBinContent(4207,91.17647);
   MPass->SetBinContent(4208,93.75);
   MPass->SetBinContent(4209,83.33333);
   MPass->SetBinContent(4210,75);
   MPass->SetBinContent(4211,85.71429);
   MPass->SetBinContent(4212,92.59259);
   MPass->SetBinContent(4213,100);
   MPass->SetBinContent(4214,96.66667);
   MPass->SetBinContent(4215,87.17949);
   MPass->SetBinContent(4216,84.61538);
   MPass->SetBinContent(4217,78.26087);
   MPass->SetBinContent(4218,88.57143);
   MPass->SetBinContent(4219,81.25);
   MPass->SetBinContent(4220,80);
   MPass->SetBinContent(4221,89.65517);
   MPass->SetBinContent(4222,88.23529);
   MPass->SetBinContent(4223,92.59259);
   MPass->SetBinContent(4224,89.65517);
   MPass->SetBinContent(4225,78.94737);
   MPass->SetBinContent(4226,76.31579);
   MPass->SetBinContent(4227,58.62069);
   MPass->SetBinContent(4228,55.55556);
   MPass->SetBinContent(4229,55.55556);
   MPass->SetBinContent(4230,67.56757);
   MPass->SetBinContent(4231,66.66667);
   MPass->SetBinContent(4232,67.5);
   MPass->SetBinContent(4233,78.125);
   MPass->SetBinContent(4234,70.58824);
   MPass->SetBinContent(4235,71.42857);
   MPass->SetBinContent(4236,65.90909);
   MPass->SetBinContent(4237,68.75);
   MPass->SetBinContent(4238,69.44444);
   MPass->SetBinContent(4239,54.54545);
   MPass->SetBinContent(4240,72);
   MPass->SetBinContent(4241,67.56757);
   MPass->SetBinContent(4242,57.14286);
   MPass->SetBinContent(4243,76.66667);
   MPass->SetBinContent(4244,79.41176);
   MPass->SetBinContent(4245,67.64706);
   MPass->SetBinContent(4246,63.63636);
   MPass->SetBinContent(4247,55.26316);
   MPass->SetBinContent(4248,38.88889);
   MPass->SetBinContent(4251,59.25926);
   MPass->SetBinContent(4252,90.32258);
   MPass->SetBinContent(4253,79.41176);
   MPass->SetBinContent(4254,86.95652);
   MPass->SetBinContent(4255,73.17073);
   MPass->SetBinContent(4256,84.375);
   MPass->SetBinContent(4257,81.48148);
   MPass->SetBinContent(4258,90);
   MPass->SetBinContent(4259,96.77419);
   MPass->SetBinContent(4260,85);
   MPass->SetBinContent(4261,84.61538);
   MPass->SetBinContent(4262,81.25);
   MPass->SetBinContent(4263,92.30769);
   MPass->SetBinContent(4264,83.33333);
   MPass->SetBinContent(4265,86.2069);
   MPass->SetBinContent(4266,76);
   MPass->SetBinContent(4267,92);
   MPass->SetBinContent(4268,89.28571);
   MPass->SetBinContent(4269,90);
   MPass->SetBinContent(4270,86.84211);
   MPass->SetBinContent(4271,82.14286);
   MPass->SetBinContent(4272,90.32258);
   MPass->SetBinContent(4273,81.39535);
   MPass->SetBinContent(4274,74.35897);
   MPass->SetBinContent(4275,60);
   MPass->SetBinContent(4276,67.44186);
   MPass->SetBinContent(4277,54.83871);
   MPass->SetBinContent(4278,51.51515);
   MPass->SetBinContent(4279,87.5);
   MPass->SetBinContent(4280,66.66667);
   MPass->SetBinContent(4281,56.75676);
   MPass->SetBinContent(4282,81.08108);
   MPass->SetBinContent(4283,63.04348);
   MPass->SetBinContent(4284,52.5);
   MPass->SetBinContent(4285,68.96552);
   MPass->SetBinContent(4286,70.21277);
   MPass->SetBinContent(4287,56.66667);
   MPass->SetBinContent(4288,62);
   MPass->SetBinContent(4289,74);
   MPass->SetBinContent(4290,81.39535);
   MPass->SetBinContent(4291,63.15789);
   MPass->SetBinContent(4292,68.42105);
   MPass->SetBinContent(4293,76.92308);
   MPass->SetBinContent(4294,78.125);
   MPass->SetBinContent(4295,71.875);
   MPass->SetBinContent(4296,75.67568);
   MPass->SetBinContent(4297,75.55556);
   MPass->SetBinContent(4298,51.51515);
   MPass->SetBinContent(4301,41.66667);
   MPass->SetBinContent(4302,95.45455);
   MPass->SetBinContent(4303,86.84211);
   MPass->SetBinContent(4304,94.44444);
   MPass->SetBinContent(4305,93.93939);
   MPass->SetBinContent(4306,83.33333);
   MPass->SetBinContent(4307,89.28571);
   MPass->SetBinContent(4308,91.66667);
   MPass->SetBinContent(4309,93.33333);
   MPass->SetBinContent(4310,85.29412);
   MPass->SetBinContent(4311,92.59259);
   MPass->SetBinContent(4312,88.46154);
   MPass->SetBinContent(4313,86.66667);
   MPass->SetBinContent(4314,93.10345);
   MPass->SetBinContent(4315,94.11765);
   MPass->SetBinContent(4316,95.2381);
   MPass->SetBinContent(4317,96.2963);
   MPass->SetBinContent(4318,85.29412);
   MPass->SetBinContent(4319,91.66667);
   MPass->SetBinContent(4320,100);
   MPass->SetBinContent(4321,93.75);
   MPass->SetBinContent(4322,92.30769);
   MPass->SetBinContent(4323,100);
   MPass->SetBinContent(4324,74.35897);
   MPass->SetBinContent(4325,78.57143);
   MPass->SetBinContent(4326,67.85714);
   MPass->SetBinContent(4327,76.92308);
   MPass->SetBinContent(4328,75);
   MPass->SetBinContent(4329,81.57895);
   MPass->SetBinContent(4330,65.51724);
   MPass->SetBinContent(4331,71.42857);
   MPass->SetBinContent(4332,76);
   MPass->SetBinContent(4333,72.41379);
   MPass->SetBinContent(4334,63.15789);
   MPass->SetBinContent(4335,72.41379);
   MPass->SetBinContent(4336,71.42857);
   MPass->SetBinContent(4337,77.41935);
   MPass->SetBinContent(4338,80);
   MPass->SetBinContent(4339,65.38462);
   MPass->SetBinContent(4340,67.56757);
   MPass->SetBinContent(4341,78.57143);
   MPass->SetBinContent(4342,71.79487);
   MPass->SetBinContent(4343,80);
   MPass->SetBinContent(4344,70.37037);
   MPass->SetBinContent(4345,88.57143);
   MPass->SetBinContent(4346,69.69697);
   MPass->SetBinContent(4347,70);
   MPass->SetBinContent(4348,57.14286);
   MPass->SetBinContent(4351,54.54545);
   MPass->SetBinContent(4352,85.71429);
   MPass->SetBinContent(4353,84.375);
   MPass->SetBinContent(4354,87.5);
   MPass->SetBinContent(4355,88.57143);
   MPass->SetBinContent(4356,93.54839);
   MPass->SetBinContent(4357,95.45455);
   MPass->SetBinContent(4358,88.57143);
   MPass->SetBinContent(4359,81.25);
   MPass->SetBinContent(4360,92.85714);
   MPass->SetBinContent(4361,88.88889);
   MPass->SetBinContent(4362,83.87097);
   MPass->SetBinContent(4363,95.65217);
   MPass->SetBinContent(4364,88);
   MPass->SetBinContent(4365,96.66667);
   MPass->SetBinContent(4366,100);
   MPass->SetBinContent(4367,97.14286);
   MPass->SetBinContent(4368,94.11765);
   MPass->SetBinContent(4369,96.55172);
   MPass->SetBinContent(4370,76.66667);
   MPass->SetBinContent(4371,96.2963);
   MPass->SetBinContent(4372,86.36364);
   MPass->SetBinContent(4373,83.87097);
   MPass->SetBinContent(4374,71.79487);
   MPass->SetBinContent(4375,76.66667);
   MPass->SetBinContent(4376,73.52941);
   MPass->SetBinContent(4377,70.58824);
   MPass->SetBinContent(4378,69.69697);
   MPass->SetBinContent(4379,70);
   MPass->SetBinContent(4380,72.09302);
   MPass->SetBinContent(4381,63.15789);
   MPass->SetBinContent(4382,78.125);
   MPass->SetBinContent(4383,60);
   MPass->SetBinContent(4384,57.14286);
   MPass->SetBinContent(4385,62.06897);
   MPass->SetBinContent(4386,69.04762);
   MPass->SetBinContent(4387,57.57576);
   MPass->SetBinContent(4388,65.71429);
   MPass->SetBinContent(4389,67.64706);
   MPass->SetBinContent(4390,76.92308);
   MPass->SetBinContent(4391,88.23529);
   MPass->SetBinContent(4392,71.05263);
   MPass->SetBinContent(4393,65);
   MPass->SetBinContent(4394,66.66667);
   MPass->SetBinContent(4395,90);
   MPass->SetBinContent(4396,71.05263);
   MPass->SetBinContent(4397,58.62069);
   MPass->SetBinContent(4398,35.13514);
   MPass->SetBinContent(4401,67.85714);
   MPass->SetBinContent(4402,83.33333);
   MPass->SetBinContent(4403,82);
   MPass->SetBinContent(4404,83.33333);
   MPass->SetBinContent(4405,90);
   MPass->SetBinContent(4406,90.90909);
   MPass->SetBinContent(4407,87.80488);
   MPass->SetBinContent(4408,85.29412);
   MPass->SetBinContent(4409,91.17647);
   MPass->SetBinContent(4410,92.30769);
   MPass->SetBinContent(4411,87.17949);
   MPass->SetBinContent(4412,90.32258);
   MPass->SetBinContent(4413,93.75);
   MPass->SetBinContent(4414,93.33333);
   MPass->SetBinContent(4415,96.77419);
   MPass->SetBinContent(4416,93.33333);
   MPass->SetBinContent(4417,86.48649);
   MPass->SetBinContent(4418,86.84211);
   MPass->SetBinContent(4419,92.5);
   MPass->SetBinContent(4420,100);
   MPass->SetBinContent(4421,89.18919);
   MPass->SetBinContent(4422,93.18182);
   MPass->SetBinContent(4423,81.08108);
   MPass->SetBinContent(4424,89.65517);
   MPass->SetBinContent(4425,79.31034);
   MPass->SetBinContent(4426,75.86207);
   MPass->SetBinContent(4427,75.67568);
   MPass->SetBinContent(4428,82.6087);
   MPass->SetBinContent(4429,62.16216);
   MPass->SetBinContent(4430,81.08108);
   MPass->SetBinContent(4431,67.74194);
   MPass->SetBinContent(4432,69.23077);
   MPass->SetBinContent(4433,75);
   MPass->SetBinContent(4434,53.84615);
   MPass->SetBinContent(4435,71.79487);
   MPass->SetBinContent(4436,66.66667);
   MPass->SetBinContent(4437,55.88235);
   MPass->SetBinContent(4438,76.92308);
   MPass->SetBinContent(4439,65.625);
   MPass->SetBinContent(4440,78.78788);
   MPass->SetBinContent(4441,80);
   MPass->SetBinContent(4442,69.44444);
   MPass->SetBinContent(4443,67.56757);
   MPass->SetBinContent(4444,76.47059);
   MPass->SetBinContent(4445,55.26316);
   MPass->SetBinContent(4446,74.28571);
   MPass->SetBinContent(4447,78.26087);
   MPass->SetBinContent(4448,45);
   MPass->SetBinContent(4451,62.06897);
   MPass->SetBinContent(4452,86.66667);
   MPass->SetBinContent(4453,88.88889);
   MPass->SetBinContent(4454,88.88889);
   MPass->SetBinContent(4455,90.625);
   MPass->SetBinContent(4456,93.10345);
   MPass->SetBinContent(4457,85.71429);
   MPass->SetBinContent(4458,88);
   MPass->SetBinContent(4459,92.30769);
   MPass->SetBinContent(4460,88);
   MPass->SetBinContent(4461,100);
   MPass->SetBinContent(4462,86.11111);
   MPass->SetBinContent(4463,93.75);
   MPass->SetBinContent(4464,97.05882);
   MPass->SetBinContent(4465,91.17647);
   MPass->SetBinContent(4466,90);
   MPass->SetBinContent(4467,96.66667);
   MPass->SetBinContent(4468,96.15385);
   MPass->SetBinContent(4469,95.65217);
   MPass->SetBinContent(4470,91.17647);
   MPass->SetBinContent(4471,94.11765);
   MPass->SetBinContent(4472,88.46154);
   MPass->SetBinContent(4473,82.75862);
   MPass->SetBinContent(4474,84.84848);
   MPass->SetBinContent(4475,83.78378);
   MPass->SetBinContent(4476,79.16667);
   MPass->SetBinContent(4477,76.47059);
   MPass->SetBinContent(4478,75);
   MPass->SetBinContent(4479,82.85714);
   MPass->SetBinContent(4480,79.16667);
   MPass->SetBinContent(4481,64);
   MPass->SetBinContent(4482,85.18519);
   MPass->SetBinContent(4483,74.19355);
   MPass->SetBinContent(4484,90.90909);
   MPass->SetBinContent(4485,86.2069);
   MPass->SetBinContent(4486,65.625);
   MPass->SetBinContent(4487,53.33333);
   MPass->SetBinContent(4488,82.14286);
   MPass->SetBinContent(4489,64.70588);
   MPass->SetBinContent(4490,89.65517);
   MPass->SetBinContent(4491,75);
   MPass->SetBinContent(4492,87.17949);
   MPass->SetBinContent(4493,79.41176);
   MPass->SetBinContent(4494,83.33333);
   MPass->SetBinContent(4495,75.86207);
   MPass->SetBinContent(4496,70);
   MPass->SetBinContent(4497,100);
   MPass->SetBinContent(4498,50);
   MPass->SetBinContent(4501,71.42857);
   MPass->SetBinContent(4502,80);
   MPass->SetBinContent(4503,78.57143);
   MPass->SetBinContent(4504,76.92308);
   MPass->SetBinContent(4505,93.33333);
   MPass->SetBinContent(4506,81.25);
   MPass->SetBinContent(4507,87.5);
   MPass->SetBinContent(4508,91.30435);
   MPass->SetBinContent(4509,85.18519);
   MPass->SetBinContent(4510,87.09677);
   MPass->SetBinContent(4511,93.18182);
   MPass->SetBinContent(4512,100);
   MPass->SetBinContent(4513,100);
   MPass->SetBinContent(4514,100);
   MPass->SetBinContent(4515,96.42857);
   MPass->SetBinContent(4516,91.89189);
   MPass->SetBinContent(4517,91.17647);
   MPass->SetBinContent(4518,93.75);
   MPass->SetBinContent(4519,88);
   MPass->SetBinContent(4520,82.05128);
   MPass->SetBinContent(4521,86.66667);
   MPass->SetBinContent(4522,89.28571);
   MPass->SetBinContent(4523,81.08108);
   MPass->SetBinContent(4524,82.35294);
   MPass->SetBinContent(4525,70.37037);
   MPass->SetBinContent(4526,75.67568);
   MPass->SetBinContent(4527,64.51613);
   MPass->SetBinContent(4528,75);
   MPass->SetBinContent(4529,90);
   MPass->SetBinContent(4530,57.5);
   MPass->SetBinContent(4531,70.58824);
   MPass->SetBinContent(4532,87.17949);
   MPass->SetBinContent(4533,62.06897);
   MPass->SetBinContent(4534,60.60606);
   MPass->SetBinContent(4535,73.52941);
   MPass->SetBinContent(4536,65.78947);
   MPass->SetBinContent(4537,75.60976);
   MPass->SetBinContent(4538,69.56522);
   MPass->SetBinContent(4539,77.77778);
   MPass->SetBinContent(4540,66.66667);
   MPass->SetBinContent(4541,74.35897);
   MPass->SetBinContent(4542,80);
   MPass->SetBinContent(4543,75.60976);
   MPass->SetBinContent(4544,70.58824);
   MPass->SetBinContent(4545,65.625);
   MPass->SetBinContent(4546,62.06897);
   MPass->SetBinContent(4547,67.56757);
   MPass->SetBinContent(4548,45.2381);
   MPass->SetBinContent(4551,82.6087);
   MPass->SetBinContent(4552,83.33333);
   MPass->SetBinContent(4553,79.31034);
   MPass->SetBinContent(4554,96.42857);
   MPass->SetBinContent(4555,96);
   MPass->SetBinContent(4556,84.21053);
   MPass->SetBinContent(4557,87.5);
   MPass->SetBinContent(4558,73.91304);
   MPass->SetBinContent(4559,80.64516);
   MPass->SetBinContent(4560,83.33333);
   MPass->SetBinContent(4561,87.09677);
   MPass->SetBinContent(4562,93.75);
   MPass->SetBinContent(4563,97.05882);
   MPass->SetBinContent(4564,96.875);
   MPass->SetBinContent(4565,97.14286);
   MPass->SetBinContent(4566,97.2973);
   MPass->SetBinContent(4567,81.08108);
   MPass->SetBinContent(4568,90);
   MPass->SetBinContent(4569,80.64516);
   MPass->SetBinContent(4570,88.57143);
   MPass->SetBinContent(4571,77.14286);
   MPass->SetBinContent(4572,82.85714);
   MPass->SetBinContent(4573,84.21053);
   MPass->SetBinContent(4574,86.84211);
   MPass->SetBinContent(4575,90.625);
   MPass->SetBinContent(4576,66.66667);
   MPass->SetBinContent(4577,65.71429);
   MPass->SetBinContent(4578,71.05263);
   MPass->SetBinContent(4579,75);
   MPass->SetBinContent(4580,70.73171);
   MPass->SetBinContent(4581,81.57895);
   MPass->SetBinContent(4582,71.875);
   MPass->SetBinContent(4583,70.58824);
   MPass->SetBinContent(4584,62.16216);
   MPass->SetBinContent(4585,73.52941);
   MPass->SetBinContent(4586,56.09756);
   MPass->SetBinContent(4587,47.5);
   MPass->SetBinContent(4588,45.16129);
   MPass->SetBinContent(4589,65.90909);
   MPass->SetBinContent(4590,68);
   MPass->SetBinContent(4591,72.22222);
   MPass->SetBinContent(4592,81.39535);
   MPass->SetBinContent(4593,73.33333);
   MPass->SetBinContent(4594,68.75);
   MPass->SetBinContent(4595,77.77778);
   MPass->SetBinContent(4596,66.66667);
   MPass->SetBinContent(4597,64.28571);
   MPass->SetBinContent(4598,54.34783);
   MPass->SetBinContent(4601,72.72727);
   MPass->SetBinContent(4602,91.42857);
   MPass->SetBinContent(4603,90.47619);
   MPass->SetBinContent(4604,86.95652);
   MPass->SetBinContent(4605,100);
   MPass->SetBinContent(4606,85.18519);
   MPass->SetBinContent(4607,90);
   MPass->SetBinContent(4608,95.65217);
   MPass->SetBinContent(4609,96.55172);
   MPass->SetBinContent(4610,88);
   MPass->SetBinContent(4611,92.59259);
   MPass->SetBinContent(4612,95.83333);
   MPass->SetBinContent(4613,96.875);
   MPass->SetBinContent(4614,95.55556);
   MPass->SetBinContent(4615,91.17647);
   MPass->SetBinContent(4616,92.30769);
   MPass->SetBinContent(4617,86.95652);
   MPass->SetBinContent(4618,82.14286);
   MPass->SetBinContent(4619,85);
   MPass->SetBinContent(4620,82.75862);
   MPass->SetBinContent(4621,96);
   MPass->SetBinContent(4622,96.77419);
   MPass->SetBinContent(4623,94.59459);
   MPass->SetBinContent(4624,81.25);
   MPass->SetBinContent(4625,74.19355);
   MPass->SetBinContent(4626,83.33333);
   MPass->SetBinContent(4627,77.77778);
   MPass->SetBinContent(4628,70.96774);
   MPass->SetBinContent(4629,72);
   MPass->SetBinContent(4630,75.86207);
   MPass->SetBinContent(4631,61.90476);
   MPass->SetBinContent(4632,73.07692);
   MPass->SetBinContent(4633,61.53846);
   MPass->SetBinContent(4634,55.88235);
   MPass->SetBinContent(4635,55.55556);
   MPass->SetBinContent(4636,58.82353);
   MPass->SetBinContent(4637,52.94118);
   MPass->SetBinContent(4638,73.33333);
   MPass->SetBinContent(4639,66.66667);
   MPass->SetBinContent(4640,75.86207);
   MPass->SetBinContent(4641,72.97297);
   MPass->SetBinContent(4642,60);
   MPass->SetBinContent(4643,54.28571);
   MPass->SetBinContent(4644,76);
   MPass->SetBinContent(4645,72.97297);
   MPass->SetBinContent(4646,70.37037);
   MPass->SetBinContent(4647,62.85714);
   MPass->SetBinContent(4648,42.85714);
   MPass->SetBinContent(4651,64.86486);
   MPass->SetBinContent(4652,90.32258);
   MPass->SetBinContent(4653,89.47368);
   MPass->SetBinContent(4654,88);
   MPass->SetBinContent(4655,100);
   MPass->SetBinContent(4656,90.625);
   MPass->SetBinContent(4657,84.21053);
   MPass->SetBinContent(4658,84.375);
   MPass->SetBinContent(4659,88.23529);
   MPass->SetBinContent(4660,91.42857);
   MPass->SetBinContent(4661,89.74359);
   MPass->SetBinContent(4662,94.59459);
   MPass->SetBinContent(4663,93.75);
   MPass->SetBinContent(4664,90.90909);
   MPass->SetBinContent(4665,95.2381);
   MPass->SetBinContent(4666,92.85714);
   MPass->SetBinContent(4667,89.28571);
   MPass->SetBinContent(4668,82.75862);
   MPass->SetBinContent(4669,79.41176);
   MPass->SetBinContent(4670,75.60976);
   MPass->SetBinContent(4671,88.23529);
   MPass->SetBinContent(4672,88.23529);
   MPass->SetBinContent(4673,86.95652);
   MPass->SetBinContent(4674,84.21053);
   MPass->SetBinContent(4675,79.41176);
   MPass->SetBinContent(4676,75.75758);
   MPass->SetBinContent(4677,48.57143);
   MPass->SetBinContent(4678,73.52941);
   MPass->SetBinContent(4679,84.21053);
   MPass->SetBinContent(4680,70);
   MPass->SetBinContent(4681,73.33333);
   MPass->SetBinContent(4682,78.26087);
   MPass->SetBinContent(4683,80);
   MPass->SetBinContent(4684,57.77778);
   MPass->SetBinContent(4685,72.97297);
   MPass->SetBinContent(4686,62.5);
   MPass->SetBinContent(4687,55.17241);
   MPass->SetBinContent(4688,67.74194);
   MPass->SetBinContent(4689,67.74194);
   MPass->SetBinContent(4690,76.92308);
   MPass->SetBinContent(4691,67.64706);
   MPass->SetBinContent(4692,76.19048);
   MPass->SetBinContent(4693,67.56757);
   MPass->SetBinContent(4694,60.97561);
   MPass->SetBinContent(4695,67.64706);
   MPass->SetBinContent(4696,71.79487);
   MPass->SetBinContent(4697,60.52632);
   MPass->SetBinContent(4698,40.625);
   MPass->SetBinContent(4701,43.33333);
   MPass->SetBinContent(4702,87.80488);
   MPass->SetBinContent(4703,82.92683);
   MPass->SetBinContent(4704,91.17647);
   MPass->SetBinContent(4705,88.23529);
   MPass->SetBinContent(4706,94.87179);
   MPass->SetBinContent(4707,97.14286);
   MPass->SetBinContent(4708,86.11111);
   MPass->SetBinContent(4709,77.14286);
   MPass->SetBinContent(4710,87.09677);
   MPass->SetBinContent(4711,82.5);
   MPass->SetBinContent(4712,86.48649);
   MPass->SetBinContent(4713,96.55172);
   MPass->SetBinContent(4714,90.90909);
   MPass->SetBinContent(4715,97.2973);
   MPass->SetBinContent(4716,92.59259);
   MPass->SetBinContent(4717,96.77419);
   MPass->SetBinContent(4718,81.57895);
   MPass->SetBinContent(4719,92.30769);
   MPass->SetBinContent(4720,92.30769);
   MPass->SetBinContent(4721,87.7551);
   MPass->SetBinContent(4722,90.38462);
   MPass->SetBinContent(4723,89.65517);
   MPass->SetBinContent(4724,71.42857);
   MPass->SetBinContent(4725,45.71429);
   MPass->SetBinContent(4726,44.11765);
   MPass->SetBinContent(4727,60.78431);
   MPass->SetBinContent(4728,64.70588);
   MPass->SetBinContent(4729,77.41935);
   MPass->SetBinContent(4730,54.28571);
   MPass->SetBinContent(4731,51.6129);
   MPass->SetBinContent(4732,72.22222);
   MPass->SetBinContent(4733,66.66667);
   MPass->SetBinContent(4734,68.75);
   MPass->SetBinContent(4735,76.74419);
   MPass->SetBinContent(4736,57.89474);
   MPass->SetBinContent(4737,62.96296);
   MPass->SetBinContent(4738,58.13953);
   MPass->SetBinContent(4739,35.29412);
   MPass->SetBinContent(4740,52.38095);
   MPass->SetBinContent(4741,67.74194);
   MPass->SetBinContent(4742,69.76744);
   MPass->SetBinContent(4743,70.58824);
   MPass->SetBinContent(4744,70.83333);
   MPass->SetBinContent(4745,60.52632);
   MPass->SetBinContent(4746,68.18182);
   MPass->SetBinContent(4747,62.5);
   MPass->SetBinContent(4748,44.44444);
   MPass->SetBinContent(4751,67.5);
   MPass->SetBinContent(4752,91.42857);
   MPass->SetBinContent(4753,96.55172);
   MPass->SetBinContent(4754,86.11111);
   MPass->SetBinContent(4755,88.46154);
   MPass->SetBinContent(4756,91.30435);
   MPass->SetBinContent(4757,76);
   MPass->SetBinContent(4758,84);
   MPass->SetBinContent(4759,78.37838);
   MPass->SetBinContent(4760,79.16667);
   MPass->SetBinContent(4761,90.32258);
   MPass->SetBinContent(4762,87.87879);
   MPass->SetBinContent(4763,77.77778);
   MPass->SetBinContent(4764,90);
   MPass->SetBinContent(4765,84.375);
   MPass->SetBinContent(4766,70);
   MPass->SetBinContent(4767,83.87097);
   MPass->SetBinContent(4768,93.54839);
   MPass->SetBinContent(4769,81.81818);
   MPass->SetBinContent(4770,80.64516);
   MPass->SetBinContent(4771,75.86207);
   MPass->SetBinContent(4772,74.07407);
   MPass->SetBinContent(4773,75);
   MPass->SetBinContent(4774,74.19355);
   MPass->SetBinContent(4775,67.74194);
   MPass->SetBinContent(4776,57.69231);
   MPass->SetBinContent(4777,69.69697);
   MPass->SetBinContent(4778,55.55556);
   MPass->SetBinContent(4779,61.11111);
   MPass->SetBinContent(4780,75);
   MPass->SetBinContent(4781,73.80952);
   MPass->SetBinContent(4782,83.33333);
   MPass->SetBinContent(4783,62.5);
   MPass->SetBinContent(4784,73.52941);
   MPass->SetBinContent(4785,57.57576);
   MPass->SetBinContent(4786,70);
   MPass->SetBinContent(4787,67.85714);
   MPass->SetBinContent(4788,52.38095);
   MPass->SetBinContent(4789,67.44186);
   MPass->SetBinContent(4790,67.74194);
   MPass->SetBinContent(4791,65.71429);
   MPass->SetBinContent(4792,64.28571);
   MPass->SetBinContent(4793,72.5);
   MPass->SetBinContent(4794,76.47059);
   MPass->SetBinContent(4795,64.10256);
   MPass->SetBinContent(4796,65.71429);
   MPass->SetBinContent(4797,60.86957);
   MPass->SetBinContent(4798,61.76471);
   MPass->SetBinContent(4801,55.55556);
   MPass->SetBinContent(4802,68.75);
   MPass->SetBinContent(4803,45.83333);
   MPass->SetBinContent(4804,78.125);
   MPass->SetBinContent(4805,64);
   MPass->SetBinContent(4806,60);
   MPass->SetBinContent(4807,58.06452);
   MPass->SetBinContent(4808,50);
   MPass->SetBinContent(4809,58.06452);
   MPass->SetBinContent(4810,44);
   MPass->SetBinContent(4811,51.51515);
   MPass->SetBinContent(4812,58.97436);
   MPass->SetBinContent(4813,68.96552);
   MPass->SetBinContent(4814,80.95238);
   MPass->SetBinContent(4815,57.14286);
   MPass->SetBinContent(4816,56.52174);
   MPass->SetBinContent(4817,64.70588);
   MPass->SetBinContent(4818,80);
   MPass->SetBinContent(4819,62.96296);
   MPass->SetBinContent(4820,55.55556);
   MPass->SetBinContent(4821,45.71429);
   MPass->SetBinContent(4822,67.64706);
   MPass->SetBinContent(4823,56);
   MPass->SetBinContent(4824,57.57576);
   MPass->SetBinContent(4825,70.83333);
   MPass->SetBinContent(4826,45.71429);
   MPass->SetBinContent(4827,41.66667);
   MPass->SetBinContent(4828,45.94595);
   MPass->SetBinContent(4829,55.81395);
   MPass->SetBinContent(4830,52.38095);
   MPass->SetBinContent(4831,41.66667);
   MPass->SetBinContent(4832,55.10204);
   MPass->SetBinContent(4833,52);
   MPass->SetBinContent(4834,43.58974);
   MPass->SetBinContent(4835,65.625);
   MPass->SetBinContent(4836,51.51515);
   MPass->SetBinContent(4837,61.76471);
   MPass->SetBinContent(4838,51.6129);
   MPass->SetBinContent(4839,45.94595);
   MPass->SetBinContent(4840,50);
   MPass->SetBinContent(4841,57.57576);
   MPass->SetBinContent(4842,54.6875);
   MPass->SetBinContent(4843,41.86047);
   MPass->SetBinContent(4844,34.14634);
   MPass->SetBinContent(4845,50);
   MPass->SetBinContent(4846,43.18182);
   MPass->SetBinContent(4847,40.90909);
   MPass->SetBinContent(4848,27.27273);
   MPass->SetBinContent(7251,53.84615);
   MPass->SetBinContent(7252,67.85714);
   MPass->SetBinContent(7253,82.35294);
   MPass->SetBinContent(7254,56.41026);
   MPass->SetBinContent(7255,75);
   MPass->SetBinContent(7256,50);
   MPass->SetBinContent(7257,50);
   MPass->SetBinContent(7258,63.15789);
   MPass->SetBinContent(7259,46.42857);
   MPass->SetBinContent(7260,65.78947);
   MPass->SetBinContent(7261,66.66667);
   MPass->SetBinContent(7262,53.33333);
   MPass->SetBinContent(7263,56.66667);
   MPass->SetBinContent(7264,64);
   MPass->SetBinContent(7265,84.21053);
   MPass->SetBinContent(7266,70.21277);
   MPass->SetBinContent(7267,64.28571);
   MPass->SetBinContent(7268,67.85714);
   MPass->SetBinContent(7269,53.84615);
   MPass->SetBinContent(7270,63.33333);
   MPass->SetBinContent(7271,62.06897);
   MPass->SetBinContent(7272,55.17241);
   MPass->SetBinContent(7273,78.26087);
   MPass->SetBinContent(7274,51.6129);
   MPass->SetBinContent(7275,35);
   MPass->SetBinContent(7276,45.45455);
   MPass->SetBinContent(7277,44.82759);
   MPass->SetBinContent(7278,44.44444);
   MPass->SetBinContent(7279,46.875);
   MPass->SetBinContent(7280,40.47619);
   MPass->SetBinContent(7281,51.28205);
   MPass->SetBinContent(7282,52);
   MPass->SetBinContent(7283,40.54054);
   MPass->SetBinContent(7284,34.375);
   MPass->SetBinContent(7285,44);
   MPass->SetBinContent(7286,51.35135);
   MPass->SetBinContent(7287,68);
   MPass->SetBinContent(7288,58.06452);
   MPass->SetBinContent(7289,58.62069);
   MPass->SetBinContent(7290,59.45946);
   MPass->SetBinContent(7291,48.48485);
   MPass->SetBinContent(7292,48.83721);
   MPass->SetBinContent(7293,50);
   MPass->SetBinContent(7294,42.85714);
   MPass->SetBinContent(7295,31.57895);
   MPass->SetBinContent(7296,53.84615);
   MPass->SetBinContent(7297,51.21951);
   MPass->SetBinContent(7298,40.47619);
   MPass->SetBinContent(7301,52.63158);
   MPass->SetBinContent(7302,75);
   MPass->SetBinContent(7303,79.16667);
   MPass->SetBinContent(7304,78.37838);
   MPass->SetBinContent(7305,90.32258);
   MPass->SetBinContent(7306,85.71429);
   MPass->SetBinContent(7307,81.57895);
   MPass->SetBinContent(7308,96.2963);
   MPass->SetBinContent(7309,83.78378);
   MPass->SetBinContent(7310,81.81818);
   MPass->SetBinContent(7311,90);
   MPass->SetBinContent(7312,83.33333);
   MPass->SetBinContent(7313,88.57143);
   MPass->SetBinContent(7314,88.88889);
   MPass->SetBinContent(7315,82.92683);
   MPass->SetBinContent(7316,94.11765);
   MPass->SetBinContent(7317,80.95238);
   MPass->SetBinContent(7318,76.66667);
   MPass->SetBinContent(7319,88.23529);
   MPass->SetBinContent(7320,75);
   MPass->SetBinContent(7321,78.125);
   MPass->SetBinContent(7322,92.85714);
   MPass->SetBinContent(7323,93.75);
   MPass->SetBinContent(7324,68);
   MPass->SetBinContent(7325,69.69697);
   MPass->SetBinContent(7326,60);
   MPass->SetBinContent(7327,40);
   MPass->SetBinContent(7328,45.83333);
   MPass->SetBinContent(7329,55.88235);
   MPass->SetBinContent(7330,61.11111);
   MPass->SetBinContent(7331,46.66667);
   MPass->SetBinContent(7332,45.94595);
   MPass->SetBinContent(7333,63.41463);
   MPass->SetBinContent(7334,69.04762);
   MPass->SetBinContent(7335,73.33333);
   MPass->SetBinContent(7336,72.22222);
   MPass->SetBinContent(7337,67.85714);
   MPass->SetBinContent(7338,55.88235);
   MPass->SetBinContent(7339,66.66667);
   MPass->SetBinContent(7340,54.05405);
   MPass->SetBinContent(7341,65.51724);
   MPass->SetBinContent(7342,64.28571);
   MPass->SetBinContent(7343,60.60606);
   MPass->SetBinContent(7344,72.22222);
   MPass->SetBinContent(7345,57.89474);
   MPass->SetBinContent(7346,61.53846);
   MPass->SetBinContent(7347,72.41379);
   MPass->SetBinContent(7348,65);
   MPass->SetBinContent(7351,48.88889);
   MPass->SetBinContent(7352,66.66667);
   MPass->SetBinContent(7353,76.31579);
   MPass->SetBinContent(7354,83.87097);
   MPass->SetBinContent(7355,75.86207);
   MPass->SetBinContent(7356,78.78788);
   MPass->SetBinContent(7357,71.42857);
   MPass->SetBinContent(7358,88.88889);
   MPass->SetBinContent(7359,90);
   MPass->SetBinContent(7360,82.85714);
   MPass->SetBinContent(7361,87.87879);
   MPass->SetBinContent(7362,77.27273);
   MPass->SetBinContent(7363,96.42857);
   MPass->SetBinContent(7364,97.4359);
   MPass->SetBinContent(7365,80);
   MPass->SetBinContent(7366,81.48148);
   MPass->SetBinContent(7367,93.54839);
   MPass->SetBinContent(7368,89.65517);
   MPass->SetBinContent(7369,97.4359);
   MPass->SetBinContent(7370,93.47826);
   MPass->SetBinContent(7371,83.33333);
   MPass->SetBinContent(7372,81.81818);
   MPass->SetBinContent(7373,88.88889);
   MPass->SetBinContent(7374,84.44444);
   MPass->SetBinContent(7375,58.33333);
   MPass->SetBinContent(7376,55);
   MPass->SetBinContent(7377,44.18605);
   MPass->SetBinContent(7378,55.17241);
   MPass->SetBinContent(7379,65.21739);
   MPass->SetBinContent(7380,69.44444);
   MPass->SetBinContent(7381,65.21739);
   MPass->SetBinContent(7382,63.88889);
   MPass->SetBinContent(7383,68.57143);
   MPass->SetBinContent(7384,56.25);
   MPass->SetBinContent(7385,87.09677);
   MPass->SetBinContent(7386,66.66667);
   MPass->SetBinContent(7387,73.46939);
   MPass->SetBinContent(7388,59.375);
   MPass->SetBinContent(7389,64.10256);
   MPass->SetBinContent(7390,73.33333);
   MPass->SetBinContent(7391,74.28571);
   MPass->SetBinContent(7392,48.3871);
   MPass->SetBinContent(7393,59.375);
   MPass->SetBinContent(7394,73.07692);
   MPass->SetBinContent(7395,50);
   MPass->SetBinContent(7396,52.63158);
   MPass->SetBinContent(7397,78.26087);
   MPass->SetBinContent(7398,48.14815);
   MPass->SetBinContent(7401,62.5);
   MPass->SetBinContent(7402,54.83871);
   MPass->SetBinContent(7403,74.07407);
   MPass->SetBinContent(7404,75.67568);
   MPass->SetBinContent(7405,82.75862);
   MPass->SetBinContent(7406,72.72727);
   MPass->SetBinContent(7407,88.88889);
   MPass->SetBinContent(7408,80.76923);
   MPass->SetBinContent(7409,88.88889);
   MPass->SetBinContent(7410,77.14286);
   MPass->SetBinContent(7411,83.33333);
   MPass->SetBinContent(7412,83.33333);
   MPass->SetBinContent(7413,82.85714);
   MPass->SetBinContent(7414,96.42857);
   MPass->SetBinContent(7415,72.5);
   MPass->SetBinContent(7416,82.35294);
   MPass->SetBinContent(7417,70.58824);
   MPass->SetBinContent(7418,83.87097);
   MPass->SetBinContent(7419,75);
   MPass->SetBinContent(7420,89.65517);
   MPass->SetBinContent(7421,100);
   MPass->SetBinContent(7422,93.18182);
   MPass->SetBinContent(7423,92.59259);
   MPass->SetBinContent(7424,73.52941);
   MPass->SetBinContent(7425,63.15789);
   MPass->SetBinContent(7426,61.70213);
   MPass->SetBinContent(7427,62.7907);
   MPass->SetBinContent(7428,74.19355);
   MPass->SetBinContent(7429,52.77778);
   MPass->SetBinContent(7430,48.3871);
   MPass->SetBinContent(7431,44.44444);
   MPass->SetBinContent(7432,73.07692);
   MPass->SetBinContent(7433,50);
   MPass->SetBinContent(7434,68.75);
   MPass->SetBinContent(7435,69.44444);
   MPass->SetBinContent(7436,81.57895);
   MPass->SetBinContent(7437,77.77778);
   MPass->SetBinContent(7438,74.07407);
   MPass->SetBinContent(7439,44.82759);
   MPass->SetBinContent(7440,56.75676);
   MPass->SetBinContent(7441,76.47059);
   MPass->SetBinContent(7442,55.55556);
   MPass->SetBinContent(7443,61.29032);
   MPass->SetBinContent(7444,48.27586);
   MPass->SetBinContent(7445,40.47619);
   MPass->SetBinContent(7446,62.7907);
   MPass->SetBinContent(7447,73.68421);
   MPass->SetBinContent(7448,44.82759);
   MPass->SetBinContent(7451,65.51724);
   MPass->SetBinContent(7452,75);
   MPass->SetBinContent(7453,71.42857);
   MPass->SetBinContent(7454,82.6087);
   MPass->SetBinContent(7455,90);
   MPass->SetBinContent(7456,73.91304);
   MPass->SetBinContent(7457,79.41176);
   MPass->SetBinContent(7458,94.28571);
   MPass->SetBinContent(7459,82.75862);
   MPass->SetBinContent(7460,96.875);
   MPass->SetBinContent(7461,80);
   MPass->SetBinContent(7462,87.5);
   MPass->SetBinContent(7463,94.11765);
   MPass->SetBinContent(7464,92.30769);
   MPass->SetBinContent(7465,87.5);
   MPass->SetBinContent(7466,84.84848);
   MPass->SetBinContent(7467,93.33333);
   MPass->SetBinContent(7468,78.26087);
   MPass->SetBinContent(7469,82.6087);
   MPass->SetBinContent(7470,100);
   MPass->SetBinContent(7471,87.5);
   MPass->SetBinContent(7472,85.18519);
   MPass->SetBinContent(7473,100);
   MPass->SetBinContent(7474,71.42857);
   MPass->SetBinContent(7475,81.39535);
   MPass->SetBinContent(7476,86.48649);
   MPass->SetBinContent(7477,66.66667);
   MPass->SetBinContent(7478,51.35135);
   MPass->SetBinContent(7479,70.73171);
   MPass->SetBinContent(7480,60.71429);
   MPass->SetBinContent(7481,59.25926);
   MPass->SetBinContent(7482,80.55556);
   MPass->SetBinContent(7483,64.28571);
   MPass->SetBinContent(7484,65.51724);
   MPass->SetBinContent(7485,78.94737);
   MPass->SetBinContent(7486,84.84848);
   MPass->SetBinContent(7487,76.31579);
   MPass->SetBinContent(7488,71.42857);
   MPass->SetBinContent(7489,68.57143);
   MPass->SetBinContent(7490,50);
   MPass->SetBinContent(7491,78.78788);
   MPass->SetBinContent(7492,58.33333);
   MPass->SetBinContent(7493,78.125);
   MPass->SetBinContent(7494,55.55556);
   MPass->SetBinContent(7495,67.5);
   MPass->SetBinContent(7496,69.56522);
   MPass->SetBinContent(7497,72);
   MPass->SetBinContent(7498,46.875);
   MPass->SetBinContent(7501,69.23077);
   MPass->SetBinContent(7502,87.5);
   MPass->SetBinContent(7503,76.47059);
   MPass->SetBinContent(7504,73.91304);
   MPass->SetBinContent(7505,88.46154);
   MPass->SetBinContent(7506,64.51613);
   MPass->SetBinContent(7507,80.95238);
   MPass->SetBinContent(7508,89.47368);
   MPass->SetBinContent(7509,76);
   MPass->SetBinContent(7510,82.92683);
   MPass->SetBinContent(7511,79.41176);
   MPass->SetBinContent(7512,76.92308);
   MPass->SetBinContent(7513,82.85714);
   MPass->SetBinContent(7514,73.80952);
   MPass->SetBinContent(7515,80);
   MPass->SetBinContent(7516,71.42857);
   MPass->SetBinContent(7517,97.22222);
   MPass->SetBinContent(7518,92.5);
   MPass->SetBinContent(7519,87.09677);
   MPass->SetBinContent(7520,90.625);
   MPass->SetBinContent(7521,73.33333);
   MPass->SetBinContent(7522,85.71429);
   MPass->SetBinContent(7523,92.30769);
   MPass->SetBinContent(7524,82.14286);
   MPass->SetBinContent(7525,86.11111);
   MPass->SetBinContent(7526,72.41379);
   MPass->SetBinContent(7527,57.14286);
   MPass->SetBinContent(7528,60);
   MPass->SetBinContent(7529,80.55556);
   MPass->SetBinContent(7530,56.75676);
   MPass->SetBinContent(7531,60);
   MPass->SetBinContent(7532,70.58824);
   MPass->SetBinContent(7533,64.70588);
   MPass->SetBinContent(7534,63.88889);
   MPass->SetBinContent(7535,61.36364);
   MPass->SetBinContent(7536,75);
   MPass->SetBinContent(7537,62.16216);
   MPass->SetBinContent(7538,54.83871);
   MPass->SetBinContent(7539,56.52174);
   MPass->SetBinContent(7540,47.5);
   MPass->SetBinContent(7541,76.66667);
   MPass->SetBinContent(7542,55.26316);
   MPass->SetBinContent(7543,51.28205);
   MPass->SetBinContent(7544,71.11111);
   MPass->SetBinContent(7545,69.69697);
   MPass->SetBinContent(7546,79.24528);
   MPass->SetBinContent(7547,66.66667);
   MPass->SetBinContent(7548,52.94118);
   MPass->SetBinContent(7551,62.5);
   MPass->SetBinContent(7552,66.66667);
   MPass->SetBinContent(7553,86.66667);
   MPass->SetBinContent(7554,74.07407);
   MPass->SetBinContent(7555,83.87097);
   MPass->SetBinContent(7556,79.31034);
   MPass->SetBinContent(7557,69.23077);
   MPass->SetBinContent(7558,84.21053);
   MPass->SetBinContent(7559,96.2963);
   MPass->SetBinContent(7560,84.375);
   MPass->SetBinContent(7561,76.66667);
   MPass->SetBinContent(7562,77.14286);
   MPass->SetBinContent(7563,96.9697);
   MPass->SetBinContent(7564,86.66667);
   MPass->SetBinContent(7565,92.10526);
   MPass->SetBinContent(7566,79.41176);
   MPass->SetBinContent(7567,86.2069);
   MPass->SetBinContent(7568,77.41935);
   MPass->SetBinContent(7569,78.125);
   MPass->SetBinContent(7570,93.10345);
   MPass->SetBinContent(7571,87.09677);
   MPass->SetBinContent(7572,73.91304);
   MPass->SetBinContent(7573,97.2973);
   MPass->SetBinContent(7574,88.57143);
   MPass->SetBinContent(7575,89.28571);
   MPass->SetBinContent(7576,65.95745);
   MPass->SetBinContent(7577,54.34783);
   MPass->SetBinContent(7578,60);
   MPass->SetBinContent(7579,60.60606);
   MPass->SetBinContent(7580,62.96296);
   MPass->SetBinContent(7581,46.875);
   MPass->SetBinContent(7582,59.375);
   MPass->SetBinContent(7583,63.15789);
   MPass->SetBinContent(7584,56.14035);
   MPass->SetBinContent(7585,76.19048);
   MPass->SetBinContent(7586,62.5);
   MPass->SetBinContent(7587,55.55556);
   MPass->SetBinContent(7588,62.16216);
   MPass->SetBinContent(7589,36.36364);
   MPass->SetBinContent(7590,42.10526);
   MPass->SetBinContent(7591,50);
   MPass->SetBinContent(7592,51.35135);
   MPass->SetBinContent(7593,62.22222);
   MPass->SetBinContent(7594,71.79487);
   MPass->SetBinContent(7595,70.96774);
   MPass->SetBinContent(7596,67.5);
   MPass->SetBinContent(7597,61.11111);
   MPass->SetBinContent(7598,46.66667);
   MPass->SetBinContent(7601,63.15789);
   MPass->SetBinContent(7602,78.78788);
   MPass->SetBinContent(7603,87.09677);
   MPass->SetBinContent(7604,79.31034);
   MPass->SetBinContent(7605,95.65217);
   MPass->SetBinContent(7606,95.83333);
   MPass->SetBinContent(7607,90.625);
   MPass->SetBinContent(7608,90.625);
   MPass->SetBinContent(7609,69.23077);
   MPass->SetBinContent(7610,79.41176);
   MPass->SetBinContent(7611,81.81818);
   MPass->SetBinContent(7612,76.66667);
   MPass->SetBinContent(7613,82.75862);
   MPass->SetBinContent(7614,90);
   MPass->SetBinContent(7615,92.30769);
   MPass->SetBinContent(7616,85);
   MPass->SetBinContent(7617,93.33333);
   MPass->SetBinContent(7618,87.87879);
   MPass->SetBinContent(7619,92.59259);
   MPass->SetBinContent(7620,94.44444);
   MPass->SetBinContent(7621,89.47368);
   MPass->SetBinContent(7622,83.33333);
   MPass->SetBinContent(7623,96.15385);
   MPass->SetBinContent(7624,90.90909);
   MPass->SetBinContent(7625,76.19048);
   MPass->SetBinContent(7626,77.77778);
   MPass->SetBinContent(7627,66.66667);
   MPass->SetBinContent(7628,73.68421);
   MPass->SetBinContent(7629,68.42105);
   MPass->SetBinContent(7630,65.51724);
   MPass->SetBinContent(7631,64.28571);
   MPass->SetBinContent(7632,67.56757);
   MPass->SetBinContent(7633,62.06897);
   MPass->SetBinContent(7634,69.69697);
   MPass->SetBinContent(7635,70);
   MPass->SetBinContent(7636,82.35294);
   MPass->SetBinContent(7637,59.57447);
   MPass->SetBinContent(7638,62.5);
   MPass->SetBinContent(7639,64.70588);
   MPass->SetBinContent(7640,50);
   MPass->SetBinContent(7641,54.7619);
   MPass->SetBinContent(7642,64.28571);
   MPass->SetBinContent(7643,68.29268);
   MPass->SetBinContent(7644,80.76923);
   MPass->SetBinContent(7645,77.55102);
   MPass->SetBinContent(7646,50);
   MPass->SetBinContent(7647,67.44186);
   MPass->SetBinContent(7648,54.05405);
   MPass->SetBinContent(7651,67.74194);
   MPass->SetBinContent(7652,78.94737);
   MPass->SetBinContent(7653,80);
   MPass->SetBinContent(7654,89.65517);
   MPass->SetBinContent(7655,87.17949);
   MPass->SetBinContent(7656,92.30769);
   MPass->SetBinContent(7657,80.95238);
   MPass->SetBinContent(7658,77.5);
   MPass->SetBinContent(7659,76.92308);
   MPass->SetBinContent(7660,83.33333);
   MPass->SetBinContent(7661,87.5);
   MPass->SetBinContent(7662,82.35294);
   MPass->SetBinContent(7663,84.375);
   MPass->SetBinContent(7664,90);
   MPass->SetBinContent(7665,80.64516);
   MPass->SetBinContent(7666,74.19355);
   MPass->SetBinContent(7667,94.73684);
   MPass->SetBinContent(7668,79.48718);
   MPass->SetBinContent(7669,90.90909);
   MPass->SetBinContent(7670,82.6087);
   MPass->SetBinContent(7671,94.11765);
   MPass->SetBinContent(7672,92.85714);
   MPass->SetBinContent(7673,90.32258);
   MPass->SetBinContent(7674,83.87097);
   MPass->SetBinContent(7675,79.48718);
   MPass->SetBinContent(7676,81.25);
   MPass->SetBinContent(7677,61.53846);
   MPass->SetBinContent(7678,51.02041);
   MPass->SetBinContent(7679,62.7907);
   MPass->SetBinContent(7680,56.41026);
   MPass->SetBinContent(7681,63.41463);
   MPass->SetBinContent(7682,72.72727);
   MPass->SetBinContent(7683,56.75676);
   MPass->SetBinContent(7684,63.26531);
   MPass->SetBinContent(7685,60.97561);
   MPass->SetBinContent(7686,52.17391);
   MPass->SetBinContent(7687,56.75676);
   MPass->SetBinContent(7688,53.57143);
   MPass->SetBinContent(7689,51.35135);
   MPass->SetBinContent(7690,42.85714);
   MPass->SetBinContent(7691,67.85714);
   MPass->SetBinContent(7692,61.29032);
   MPass->SetBinContent(7693,48.48485);
   MPass->SetBinContent(7694,75);
   MPass->SetBinContent(7695,68.42105);
   MPass->SetBinContent(7696,64.44444);
   MPass->SetBinContent(7697,58.53659);
   MPass->SetBinContent(7698,44.44444);
   MPass->SetBinContent(7701,73.17073);
   MPass->SetBinContent(7702,87.5);
   MPass->SetBinContent(7703,87.87879);
   MPass->SetBinContent(7704,87.87879);
   MPass->SetBinContent(7705,100);
   MPass->SetBinContent(7706,94.44444);
   MPass->SetBinContent(7707,90.625);
   MPass->SetBinContent(7708,82.85714);
   MPass->SetBinContent(7709,83.33333);
   MPass->SetBinContent(7710,84.84848);
   MPass->SetBinContent(7711,88.23529);
   MPass->SetBinContent(7712,83.78378);
   MPass->SetBinContent(7713,88.46154);
   MPass->SetBinContent(7714,95);
   MPass->SetBinContent(7715,96.2963);
   MPass->SetBinContent(7716,84.84848);
   MPass->SetBinContent(7717,96.2963);
   MPass->SetBinContent(7718,88.57143);
   MPass->SetBinContent(7719,76.92308);
   MPass->SetBinContent(7720,82.35294);
   MPass->SetBinContent(7721,84.84848);
   MPass->SetBinContent(7722,83.33333);
   MPass->SetBinContent(7723,87.5);
   MPass->SetBinContent(7724,81.25);
   MPass->SetBinContent(7725,78.57143);
   MPass->SetBinContent(7726,76.74419);
   MPass->SetBinContent(7727,56.81818);
   MPass->SetBinContent(7728,62.16216);
   MPass->SetBinContent(7729,53.125);
   MPass->SetBinContent(7730,56.25);
   MPass->SetBinContent(7731,56.09756);
   MPass->SetBinContent(7732,50);
   MPass->SetBinContent(7733,62.96296);
   MPass->SetBinContent(7734,65.51724);
   MPass->SetBinContent(7735,66.66667);
   MPass->SetBinContent(7736,64.86486);
   MPass->SetBinContent(7737,61.22449);
   MPass->SetBinContent(7738,53.65854);
   MPass->SetBinContent(7739,63.15789);
   MPass->SetBinContent(7740,41.37931);
   MPass->SetBinContent(7741,78.78788);
   MPass->SetBinContent(7742,45.71429);
   MPass->SetBinContent(7743,58.62069);
   MPass->SetBinContent(7744,70.96774);
   MPass->SetBinContent(7745,51.72414);
   MPass->SetBinContent(7746,84);
   MPass->SetBinContent(7747,69.44444);
   MPass->SetBinContent(7748,47.82609);
   MPass->SetBinContent(7751,75);
   MPass->SetBinContent(7752,88.88889);
   MPass->SetBinContent(7753,89.65517);
   MPass->SetBinContent(7754,94.28571);
   MPass->SetBinContent(7755,96.55172);
   MPass->SetBinContent(7756,88.88889);
   MPass->SetBinContent(7757,90.90909);
   MPass->SetBinContent(7758,88.88889);
   MPass->SetBinContent(7759,83.78378);
   MPass->SetBinContent(7760,89.47368);
   MPass->SetBinContent(7761,96.2963);
   MPass->SetBinContent(7762,84.84848);
   MPass->SetBinContent(7763,79.31034);
   MPass->SetBinContent(7764,97.05882);
   MPass->SetBinContent(7765,78.26087);
   MPass->SetBinContent(7766,93.93939);
   MPass->SetBinContent(7767,95.65217);
   MPass->SetBinContent(7768,72);
   MPass->SetBinContent(7769,91.42857);
   MPass->SetBinContent(7770,86.66667);
   MPass->SetBinContent(7771,90.32258);
   MPass->SetBinContent(7772,95.83333);
   MPass->SetBinContent(7773,86.48649);
   MPass->SetBinContent(7774,82.14286);
   MPass->SetBinContent(7775,70.58824);
   MPass->SetBinContent(7776,84.61538);
   MPass->SetBinContent(7777,60);
   MPass->SetBinContent(7778,58.33333);
   MPass->SetBinContent(7779,71.42857);
   MPass->SetBinContent(7780,64);
   MPass->SetBinContent(7781,64.28571);
   MPass->SetBinContent(7782,69.23077);
   MPass->SetBinContent(7783,57.14286);
   MPass->SetBinContent(7784,58.33333);
   MPass->SetBinContent(7785,70.73171);
   MPass->SetBinContent(7786,66.66667);
   MPass->SetBinContent(7787,74.07407);
   MPass->SetBinContent(7788,78.78788);
   MPass->SetBinContent(7789,75);
   MPass->SetBinContent(7790,52);
   MPass->SetBinContent(7791,69.23077);
   MPass->SetBinContent(7792,56.25);
   MPass->SetBinContent(7793,43.75);
   MPass->SetBinContent(7794,58.53659);
   MPass->SetBinContent(7795,55);
   MPass->SetBinContent(7796,72.72727);
   MPass->SetBinContent(7797,80.64516);
   MPass->SetBinContent(7798,58.82353);
   MPass->SetBinContent(7801,51.72414);
   MPass->SetBinContent(7802,91.30435);
   MPass->SetBinContent(7803,88.88889);
   MPass->SetBinContent(7804,96.55172);
   MPass->SetBinContent(7805,89.18919);
   MPass->SetBinContent(7806,93.54839);
   MPass->SetBinContent(7807,91.42857);
   MPass->SetBinContent(7808,84.21053);
   MPass->SetBinContent(7809,76.92308);
   MPass->SetBinContent(7810,94.11765);
   MPass->SetBinContent(7811,94.11765);
   MPass->SetBinContent(7812,88.88889);
   MPass->SetBinContent(7813,89.47368);
   MPass->SetBinContent(7814,91.83673);
   MPass->SetBinContent(7815,84.61538);
   MPass->SetBinContent(7816,88.88889);
   MPass->SetBinContent(7817,96.42857);
   MPass->SetBinContent(7818,92);
   MPass->SetBinContent(7819,91.42857);
   MPass->SetBinContent(7820,90);
   MPass->SetBinContent(7821,87.80488);
   MPass->SetBinContent(7822,77.14286);
   MPass->SetBinContent(7823,76.66667);
   MPass->SetBinContent(7824,85);
   MPass->SetBinContent(7825,75);
   MPass->SetBinContent(7826,62.5);
   MPass->SetBinContent(7827,62.96296);
   MPass->SetBinContent(7828,54.28571);
   MPass->SetBinContent(7829,66.66667);
   MPass->SetBinContent(7830,66.66667);
   MPass->SetBinContent(7831,68.18182);
   MPass->SetBinContent(7832,70);
   MPass->SetBinContent(7833,68.75);
   MPass->SetBinContent(7834,54.28571);
   MPass->SetBinContent(7835,64.70588);
   MPass->SetBinContent(7836,68.75);
   MPass->SetBinContent(7837,64.44444);
   MPass->SetBinContent(7838,61.53846);
   MPass->SetBinContent(7839,74.46809);
   MPass->SetBinContent(7840,60);
   MPass->SetBinContent(7841,61.29032);
   MPass->SetBinContent(7842,52.38095);
   MPass->SetBinContent(7843,59.64912);
   MPass->SetBinContent(7844,64.10256);
   MPass->SetBinContent(7845,37.14286);
   MPass->SetBinContent(7846,69.69697);
   MPass->SetBinContent(7847,66.66667);
   MPass->SetBinContent(7848,52.5);
   MPass->SetBinContent(7851,75.75758);
   MPass->SetBinContent(7852,82.14286);
   MPass->SetBinContent(7853,92.85714);
   MPass->SetBinContent(7854,96);
   MPass->SetBinContent(7855,97.4359);
   MPass->SetBinContent(7856,83.33333);
   MPass->SetBinContent(7857,81.08108);
   MPass->SetBinContent(7858,88.37209);
   MPass->SetBinContent(7859,84.375);
   MPass->SetBinContent(7860,100);
   MPass->SetBinContent(7861,83.33333);
   MPass->SetBinContent(7862,85.71429);
   MPass->SetBinContent(7863,78.94737);
   MPass->SetBinContent(7864,94.73684);
   MPass->SetBinContent(7865,97.36842);
   MPass->SetBinContent(7866,85.18519);
   MPass->SetBinContent(7867,88.88889);
   MPass->SetBinContent(7868,96.9697);
   MPass->SetBinContent(7869,95.2381);
   MPass->SetBinContent(7870,93.33333);
   MPass->SetBinContent(7871,74.07407);
   MPass->SetBinContent(7872,80.64516);
   MPass->SetBinContent(7873,78.94737);
   MPass->SetBinContent(7874,82.05128);
   MPass->SetBinContent(7875,79.41176);
   MPass->SetBinContent(7876,69.69697);
   MPass->SetBinContent(7877,62.7907);
   MPass->SetBinContent(7878,72.22222);
   MPass->SetBinContent(7879,66.66667);
   MPass->SetBinContent(7880,76.31579);
   MPass->SetBinContent(7881,67.74194);
   MPass->SetBinContent(7882,79.16667);
   MPass->SetBinContent(7883,46.34146);
   MPass->SetBinContent(7884,54.54545);
   MPass->SetBinContent(7885,55.17241);
   MPass->SetBinContent(7886,64.51613);
   MPass->SetBinContent(7887,66.66667);
   MPass->SetBinContent(7888,78.94737);
   MPass->SetBinContent(7889,63.15789);
   MPass->SetBinContent(7890,54.83871);
   MPass->SetBinContent(7891,57.14286);
   MPass->SetBinContent(7892,78.94737);
   MPass->SetBinContent(7893,61.53846);
   MPass->SetBinContent(7894,62.5);
   MPass->SetBinContent(7895,81.08108);
   MPass->SetBinContent(7896,63.33333);
   MPass->SetBinContent(7897,70.27027);
   MPass->SetBinContent(7898,30.30303);
   MPass->SetBinContent(7901,69.56522);
   MPass->SetBinContent(7902,90.90909);
   MPass->SetBinContent(7903,85.18519);
   MPass->SetBinContent(7904,90.32258);
   MPass->SetBinContent(7905,90.90909);
   MPass->SetBinContent(7906,84.61538);
   MPass->SetBinContent(7907,85.29412);
   MPass->SetBinContent(7908,90);
   MPass->SetBinContent(7909,95);
   MPass->SetBinContent(7910,90.625);
   MPass->SetBinContent(7911,88.46154);
   MPass->SetBinContent(7912,90.90909);
   MPass->SetBinContent(7913,93.93939);
   MPass->SetBinContent(7914,86.11111);
   MPass->SetBinContent(7915,90.625);
   MPass->SetBinContent(7916,90.625);
   MPass->SetBinContent(7917,90.90909);
   MPass->SetBinContent(7918,100);
   MPass->SetBinContent(7919,91.89189);
   MPass->SetBinContent(7920,88.88889);
   MPass->SetBinContent(7921,88.23529);
   MPass->SetBinContent(7922,94.44444);
   MPass->SetBinContent(7923,96.15385);
   MPass->SetBinContent(7924,66.66667);
   MPass->SetBinContent(7925,68.75);
   MPass->SetBinContent(7926,65.51724);
   MPass->SetBinContent(7927,65.51724);
   MPass->SetBinContent(7928,83.33333);
   MPass->SetBinContent(7929,82.35294);
   MPass->SetBinContent(7930,86.48649);
   MPass->SetBinContent(7931,77.14286);
   MPass->SetBinContent(7932,77.41935);
   MPass->SetBinContent(7933,65.51724);
   MPass->SetBinContent(7934,65.85366);
   MPass->SetBinContent(7935,67.74194);
   MPass->SetBinContent(7936,77.77778);
   MPass->SetBinContent(7937,85.29412);
   MPass->SetBinContent(7938,75);
   MPass->SetBinContent(7939,61.11111);
   MPass->SetBinContent(7940,57.57576);
   MPass->SetBinContent(7941,61.29032);
   MPass->SetBinContent(7942,70.96774);
   MPass->SetBinContent(7943,57.89474);
   MPass->SetBinContent(7944,75);
   MPass->SetBinContent(7945,77.5);
   MPass->SetBinContent(7946,75);
   MPass->SetBinContent(7947,71.42857);
   MPass->SetBinContent(7948,40.625);
   MPass->SetBinContent(7951,63.33333);
   MPass->SetBinContent(7952,86.2069);
   MPass->SetBinContent(7953,85.71429);
   MPass->SetBinContent(7954,78.57143);
   MPass->SetBinContent(7955,89.28571);
   MPass->SetBinContent(7956,81.48148);
   MPass->SetBinContent(7957,89.65517);
   MPass->SetBinContent(7958,80);
   MPass->SetBinContent(7959,83.33333);
   MPass->SetBinContent(7960,83.33333);
   MPass->SetBinContent(7961,89.3617);
   MPass->SetBinContent(7962,91.89189);
   MPass->SetBinContent(7963,87.09677);
   MPass->SetBinContent(7964,89.18919);
   MPass->SetBinContent(7965,88.88889);
   MPass->SetBinContent(7966,94.44444);
   MPass->SetBinContent(7967,92.59259);
   MPass->SetBinContent(7968,89.18919);
   MPass->SetBinContent(7969,85.36585);
   MPass->SetBinContent(7970,100);
   MPass->SetBinContent(7971,84.84848);
   MPass->SetBinContent(7972,83.78378);
   MPass->SetBinContent(7973,93.75);
   MPass->SetBinContent(7974,76.08696);
   MPass->SetBinContent(7975,65.71429);
   MPass->SetBinContent(7976,53.65854);
   MPass->SetBinContent(7977,58.33333);
   MPass->SetBinContent(7978,71.42857);
   MPass->SetBinContent(7979,79.31034);
   MPass->SetBinContent(7980,78.37838);
   MPass->SetBinContent(7981,69.23077);
   MPass->SetBinContent(7982,58.82353);
   MPass->SetBinContent(7983,64.51613);
   MPass->SetBinContent(7984,66.66667);
   MPass->SetBinContent(7985,69.23077);
   MPass->SetBinContent(7986,82.35294);
   MPass->SetBinContent(7987,74.28571);
   MPass->SetBinContent(7988,72.72727);
   MPass->SetBinContent(7989,62.85714);
   MPass->SetBinContent(7990,69.23077);
   MPass->SetBinContent(7991,58.33333);
   MPass->SetBinContent(7992,71.875);
   MPass->SetBinContent(7993,53.57143);
   MPass->SetBinContent(7994,77.77778);
   MPass->SetBinContent(7995,67.85714);
   MPass->SetBinContent(7996,65.78947);
   MPass->SetBinContent(7997,63.63636);
   MPass->SetBinContent(7998,44.11765);
   MPass->SetBinContent(8001,62.5);
   MPass->SetBinContent(8002,85.18519);
   MPass->SetBinContent(8003,85.18519);
   MPass->SetBinContent(8004,78.26087);
   MPass->SetBinContent(8005,91.30435);
   MPass->SetBinContent(8006,87.5);
   MPass->SetBinContent(8007,84.375);
   MPass->SetBinContent(8008,76);
   MPass->SetBinContent(8009,86.95652);
   MPass->SetBinContent(8010,83.33333);
   MPass->SetBinContent(8011,86.48649);
   MPass->SetBinContent(8012,86.2069);
   MPass->SetBinContent(8013,92.5);
   MPass->SetBinContent(8014,94.59459);
   MPass->SetBinContent(8015,92);
   MPass->SetBinContent(8016,88.57143);
   MPass->SetBinContent(8017,85.71429);
   MPass->SetBinContent(8018,86.11111);
   MPass->SetBinContent(8019,96.2963);
   MPass->SetBinContent(8020,86.66667);
   MPass->SetBinContent(8021,85.29412);
   MPass->SetBinContent(8022,83.33333);
   MPass->SetBinContent(8023,95.45455);
   MPass->SetBinContent(8024,77.41935);
   MPass->SetBinContent(8025,60);
   MPass->SetBinContent(8026,53.33333);
   MPass->SetBinContent(8027,56.25);
   MPass->SetBinContent(8028,48.3871);
   MPass->SetBinContent(8029,62.5);
   MPass->SetBinContent(8030,57.14286);
   MPass->SetBinContent(8031,64.28571);
   MPass->SetBinContent(8032,53.125);
   MPass->SetBinContent(8033,65.85366);
   MPass->SetBinContent(8034,70);
   MPass->SetBinContent(8035,73.80952);
   MPass->SetBinContent(8036,65.85366);
   MPass->SetBinContent(8037,50);
   MPass->SetBinContent(8038,78.78788);
   MPass->SetBinContent(8039,69.56522);
   MPass->SetBinContent(8040,55.17241);
   MPass->SetBinContent(8041,62.5);
   MPass->SetBinContent(8042,73.91304);
   MPass->SetBinContent(8043,52.63158);
   MPass->SetBinContent(8044,84.375);
   MPass->SetBinContent(8045,66.66667);
   MPass->SetBinContent(8046,63.15789);
   MPass->SetBinContent(8047,60);
   MPass->SetBinContent(8048,50);
   MPass->SetBinContent(8051,62.96296);
   MPass->SetBinContent(8052,88.57143);
   MPass->SetBinContent(8053,89.65517);
   MPass->SetBinContent(8054,89.18919);
   MPass->SetBinContent(8055,88.88889);
   MPass->SetBinContent(8056,96.77419);
   MPass->SetBinContent(8057,85);
   MPass->SetBinContent(8058,81.25);
   MPass->SetBinContent(8059,77.41935);
   MPass->SetBinContent(8060,79.41176);
   MPass->SetBinContent(8061,90.625);
   MPass->SetBinContent(8062,87.09677);
   MPass->SetBinContent(8063,92.85714);
   MPass->SetBinContent(8064,100);
   MPass->SetBinContent(8065,91.17647);
   MPass->SetBinContent(8066,87.09677);
   MPass->SetBinContent(8067,84);
   MPass->SetBinContent(8068,96.66667);
   MPass->SetBinContent(8069,86.84211);
   MPass->SetBinContent(8070,86.66667);
   MPass->SetBinContent(8071,91.42857);
   MPass->SetBinContent(8072,80);
   MPass->SetBinContent(8073,83.33333);
   MPass->SetBinContent(8074,81.48148);
   MPass->SetBinContent(8075,66.66667);
   MPass->SetBinContent(8076,60.60606);
   MPass->SetBinContent(8077,48.64865);
   MPass->SetBinContent(8078,50);
   MPass->SetBinContent(8079,60.60606);
   MPass->SetBinContent(8080,59.45946);
   MPass->SetBinContent(8081,68.75);
   MPass->SetBinContent(8082,68.75);
   MPass->SetBinContent(8083,66.66667);
   MPass->SetBinContent(8084,58.06452);
   MPass->SetBinContent(8085,75);
   MPass->SetBinContent(8086,64.51613);
   MPass->SetBinContent(8087,61.11111);
   MPass->SetBinContent(8088,84.84848);
   MPass->SetBinContent(8089,59.375);
   MPass->SetBinContent(8090,65.625);
   MPass->SetBinContent(8091,48.14815);
   MPass->SetBinContent(8092,56.52174);
   MPass->SetBinContent(8093,60);
   MPass->SetBinContent(8094,76.47059);
   MPass->SetBinContent(8095,72.22222);
   MPass->SetBinContent(8096,71.875);
   MPass->SetBinContent(8097,60);
   MPass->SetBinContent(8098,50);
   MPass->SetBinContent(8101,47.61905);
   MPass->SetBinContent(8102,90.625);
   MPass->SetBinContent(8103,80.55556);
   MPass->SetBinContent(8104,83.87097);
   MPass->SetBinContent(8105,95.83333);
   MPass->SetBinContent(8106,80.64516);
   MPass->SetBinContent(8107,95.65217);
   MPass->SetBinContent(8108,87.5);
   MPass->SetBinContent(8109,73.07692);
   MPass->SetBinContent(8110,87.09677);
   MPass->SetBinContent(8111,86.2069);
   MPass->SetBinContent(8112,90.47619);
   MPass->SetBinContent(8113,87.17949);
   MPass->SetBinContent(8114,87.87879);
   MPass->SetBinContent(8115,92.30769);
   MPass->SetBinContent(8116,86.48649);
   MPass->SetBinContent(8117,88.09524);
   MPass->SetBinContent(8118,77.41935);
   MPass->SetBinContent(8119,96.875);
   MPass->SetBinContent(8120,100);
   MPass->SetBinContent(8121,86.48649);
   MPass->SetBinContent(8122,85.29412);
   MPass->SetBinContent(8123,92);
   MPass->SetBinContent(8124,77.41935);
   MPass->SetBinContent(8125,64.10256);
   MPass->SetBinContent(8126,57.5);
   MPass->SetBinContent(8127,57.89474);
   MPass->SetBinContent(8128,54);
   MPass->SetBinContent(8129,61.36364);
   MPass->SetBinContent(8130,60.71429);
   MPass->SetBinContent(8131,57.14286);
   MPass->SetBinContent(8132,71.42857);
   MPass->SetBinContent(8133,57.57576);
   MPass->SetBinContent(8134,65.90909);
   MPass->SetBinContent(8135,81.08108);
   MPass->SetBinContent(8136,60.71429);
   MPass->SetBinContent(8137,68.29268);
   MPass->SetBinContent(8138,63.41463);
   MPass->SetBinContent(8139,66.66667);
   MPass->SetBinContent(8140,68.29268);
   MPass->SetBinContent(8141,60.97561);
   MPass->SetBinContent(8142,42.85714);
   MPass->SetBinContent(8143,62.06897);
   MPass->SetBinContent(8144,75);
   MPass->SetBinContent(8145,53.84615);
   MPass->SetBinContent(8146,60);
   MPass->SetBinContent(8147,56.25);
   MPass->SetBinContent(8148,41.37931);
   MPass->SetBinContent(8151,71.42857);
   MPass->SetBinContent(8152,89.28571);
   MPass->SetBinContent(8153,85.71429);
   MPass->SetBinContent(8154,90.32258);
   MPass->SetBinContent(8155,86.95652);
   MPass->SetBinContent(8156,82.97872);
   MPass->SetBinContent(8157,78.125);
   MPass->SetBinContent(8158,86.95652);
   MPass->SetBinContent(8159,91.66667);
   MPass->SetBinContent(8160,74.07407);
   MPass->SetBinContent(8161,91.66667);
   MPass->SetBinContent(8162,83.33333);
   MPass->SetBinContent(8163,92.68293);
   MPass->SetBinContent(8164,84.21053);
   MPass->SetBinContent(8165,76.66667);
   MPass->SetBinContent(8166,87.17949);
   MPass->SetBinContent(8167,75.75758);
   MPass->SetBinContent(8168,74.07407);
   MPass->SetBinContent(8169,91.17647);
   MPass->SetBinContent(8170,81.81818);
   MPass->SetBinContent(8171,89.47368);
   MPass->SetBinContent(8172,95.2381);
   MPass->SetBinContent(8173,84.61538);
   MPass->SetBinContent(8174,82.85714);
   MPass->SetBinContent(8175,57.5);
   MPass->SetBinContent(8176,37.03704);
   MPass->SetBinContent(8177,63.33333);
   MPass->SetBinContent(8178,59.25926);
   MPass->SetBinContent(8179,62.5);
   MPass->SetBinContent(8180,61.53846);
   MPass->SetBinContent(8181,55.17241);
   MPass->SetBinContent(8182,64.28571);
   MPass->SetBinContent(8183,68.18182);
   MPass->SetBinContent(8184,54.16667);
   MPass->SetBinContent(8185,67.74194);
   MPass->SetBinContent(8186,71.05263);
   MPass->SetBinContent(8187,80.76923);
   MPass->SetBinContent(8188,66.66667);
   MPass->SetBinContent(8189,70.83333);
   MPass->SetBinContent(8190,68.29268);
   MPass->SetBinContent(8191,56.52174);
   MPass->SetBinContent(8192,72);
   MPass->SetBinContent(8193,51.72414);
   MPass->SetBinContent(8194,66.66667);
   MPass->SetBinContent(8195,52.5);
   MPass->SetBinContent(8196,72.41379);
   MPass->SetBinContent(8197,58.33333);
   MPass->SetBinContent(8198,36.58537);
   MPass->SetBinContent(8201,69.56522);
   MPass->SetBinContent(8202,94.11765);
   MPass->SetBinContent(8203,96.875);
   MPass->SetBinContent(8204,90);
   MPass->SetBinContent(8205,92.30769);
   MPass->SetBinContent(8206,97.56098);
   MPass->SetBinContent(8207,100);
   MPass->SetBinContent(8208,96.15385);
   MPass->SetBinContent(8209,87.87879);
   MPass->SetBinContent(8210,100);
   MPass->SetBinContent(8211,100);
   MPass->SetBinContent(8212,86.66667);
   MPass->SetBinContent(8213,94.59459);
   MPass->SetBinContent(8214,96.9697);
   MPass->SetBinContent(8215,86.48649);
   MPass->SetBinContent(8216,93.10345);
   MPass->SetBinContent(8217,96.42857);
   MPass->SetBinContent(8218,86.11111);
   MPass->SetBinContent(8219,96.42857);
   MPass->SetBinContent(8220,94.87179);
   MPass->SetBinContent(8221,85.29412);
   MPass->SetBinContent(8222,83.33333);
   MPass->SetBinContent(8223,87.5);
   MPass->SetBinContent(8224,76);
   MPass->SetBinContent(8225,69.44444);
   MPass->SetBinContent(8226,56.41026);
   MPass->SetBinContent(8227,69.44444);
   MPass->SetBinContent(8228,67.74194);
   MPass->SetBinContent(8229,84);
   MPass->SetBinContent(8230,61.53846);
   MPass->SetBinContent(8231,70.83333);
   MPass->SetBinContent(8232,82.14286);
   MPass->SetBinContent(8233,63.33333);
   MPass->SetBinContent(8234,53.125);
   MPass->SetBinContent(8235,70);
   MPass->SetBinContent(8236,76.66667);
   MPass->SetBinContent(8237,78.57143);
   MPass->SetBinContent(8238,82.35294);
   MPass->SetBinContent(8239,75.75758);
   MPass->SetBinContent(8240,68.96552);
   MPass->SetBinContent(8241,68.75);
   MPass->SetBinContent(8242,53.57143);
   MPass->SetBinContent(8243,83.33333);
   MPass->SetBinContent(8244,68.18182);
   MPass->SetBinContent(8245,54.7619);
   MPass->SetBinContent(8246,63.15789);
   MPass->SetBinContent(8247,36.66667);
   MPass->SetBinContent(8248,41.66667);
   MPass->SetBinContent(8251,66.66667);
   MPass->SetBinContent(8252,87.5);
   MPass->SetBinContent(8253,97.2973);
   MPass->SetBinContent(8254,80.4878);
   MPass->SetBinContent(8255,94.44444);
   MPass->SetBinContent(8256,80.76923);
   MPass->SetBinContent(8257,92.30769);
   MPass->SetBinContent(8258,87.5);
   MPass->SetBinContent(8259,81.48148);
   MPass->SetBinContent(8260,91.66667);
   MPass->SetBinContent(8261,87.5);
   MPass->SetBinContent(8262,92);
   MPass->SetBinContent(8263,83.87097);
   MPass->SetBinContent(8264,73.68421);
   MPass->SetBinContent(8265,82.22222);
   MPass->SetBinContent(8266,82.35294);
   MPass->SetBinContent(8267,94.44444);
   MPass->SetBinContent(8268,78.57143);
   MPass->SetBinContent(8269,82.85714);
   MPass->SetBinContent(8270,94.59459);
   MPass->SetBinContent(8271,97.22222);
   MPass->SetBinContent(8272,78.78788);
   MPass->SetBinContent(8273,87.87879);
   MPass->SetBinContent(8274,77.5);
   MPass->SetBinContent(8275,63.88889);
   MPass->SetBinContent(8276,56.41026);
   MPass->SetBinContent(8277,62.06897);
   MPass->SetBinContent(8278,70);
   MPass->SetBinContent(8279,62.5);
   MPass->SetBinContent(8280,48);
   MPass->SetBinContent(8281,51.21951);
   MPass->SetBinContent(8282,57.14286);
   MPass->SetBinContent(8283,58.06452);
   MPass->SetBinContent(8284,67.5);
   MPass->SetBinContent(8285,61.53846);
   MPass->SetBinContent(8286,61.70213);
   MPass->SetBinContent(8287,76.92308);
   MPass->SetBinContent(8288,82.14286);
   MPass->SetBinContent(8289,68.75);
   MPass->SetBinContent(8290,69.23077);
   MPass->SetBinContent(8291,70.37037);
   MPass->SetBinContent(8292,61.11111);
   MPass->SetBinContent(8293,48.97959);
   MPass->SetBinContent(8294,57.14286);
   MPass->SetBinContent(8295,44.44444);
   MPass->SetBinContent(8296,35.13514);
   MPass->SetBinContent(8297,39.47368);
   MPass->SetBinContent(8298,35.71429);
   MPass->SetBinContent(8301,73.52941);
   MPass->SetBinContent(8302,94.11765);
   MPass->SetBinContent(8303,100);
   MPass->SetBinContent(8304,82.35294);
   MPass->SetBinContent(8305,88.46154);
   MPass->SetBinContent(8306,88.57143);
   MPass->SetBinContent(8307,85.71429);
   MPass->SetBinContent(8308,91.66667);
   MPass->SetBinContent(8309,91.42857);
   MPass->SetBinContent(8310,81.81818);
   MPass->SetBinContent(8311,84.375);
   MPass->SetBinContent(8312,85.71429);
   MPass->SetBinContent(8313,84.61538);
   MPass->SetBinContent(8314,83.78378);
   MPass->SetBinContent(8315,100);
   MPass->SetBinContent(8316,86.36364);
   MPass->SetBinContent(8317,86.84211);
   MPass->SetBinContent(8318,86.95652);
   MPass->SetBinContent(8319,91.30435);
   MPass->SetBinContent(8320,97.5);
   MPass->SetBinContent(8321,100);
   MPass->SetBinContent(8322,84.61538);
   MPass->SetBinContent(8323,85.18519);
   MPass->SetBinContent(8324,66.66667);
   MPass->SetBinContent(8325,60.86957);
   MPass->SetBinContent(8326,52.63158);
   MPass->SetBinContent(8327,69.69697);
   MPass->SetBinContent(8328,48.14815);
   MPass->SetBinContent(8329,53.57143);
   MPass->SetBinContent(8330,54.83871);
   MPass->SetBinContent(8331,68.57143);
   MPass->SetBinContent(8332,58.06452);
   MPass->SetBinContent(8333,70.96774);
   MPass->SetBinContent(8334,50);
   MPass->SetBinContent(8335,53.57143);
   MPass->SetBinContent(8336,59.25926);
   MPass->SetBinContent(8337,72.22222);
   MPass->SetBinContent(8338,78.125);
   MPass->SetBinContent(8339,72.22222);
   MPass->SetBinContent(8340,59.45946);
   MPass->SetBinContent(8341,62.5);
   MPass->SetBinContent(8342,64.70588);
   MPass->SetBinContent(8343,63.88889);
   MPass->SetBinContent(8344,42.22222);
   MPass->SetBinContent(8345,40);
   MPass->SetBinContent(8346,44.44444);
   MPass->SetBinContent(8347,43.18182);
   MPass->SetBinContent(8348,39.39394);
   MPass->SetBinContent(8351,72.72727);
   MPass->SetBinContent(8352,79.31034);
   MPass->SetBinContent(8353,94.59459);
   MPass->SetBinContent(8354,96.42857);
   MPass->SetBinContent(8355,88);
   MPass->SetBinContent(8356,88.23529);
   MPass->SetBinContent(8357,90.32258);
   MPass->SetBinContent(8358,97.14286);
   MPass->SetBinContent(8359,86.48649);
   MPass->SetBinContent(8360,90.2439);
   MPass->SetBinContent(8361,84.61538);
   MPass->SetBinContent(8362,93.54839);
   MPass->SetBinContent(8363,92.85714);
   MPass->SetBinContent(8364,93.33333);
   MPass->SetBinContent(8365,80.95238);
   MPass->SetBinContent(8366,77.77778);
   MPass->SetBinContent(8367,80);
   MPass->SetBinContent(8368,93.10345);
   MPass->SetBinContent(8369,96.875);
   MPass->SetBinContent(8370,92.5);
   MPass->SetBinContent(8371,96.2963);
   MPass->SetBinContent(8372,87.87879);
   MPass->SetBinContent(8373,73.91304);
   MPass->SetBinContent(8374,71.42857);
   MPass->SetBinContent(8375,75.67568);
   MPass->SetBinContent(8376,70.58824);
   MPass->SetBinContent(8377,40.54054);
   MPass->SetBinContent(8378,63.33333);
   MPass->SetBinContent(8379,70);
   MPass->SetBinContent(8380,65.85366);
   MPass->SetBinContent(8381,73.33333);
   MPass->SetBinContent(8382,56.75676);
   MPass->SetBinContent(8383,58.53659);
   MPass->SetBinContent(8384,72.97297);
   MPass->SetBinContent(8385,76.66667);
   MPass->SetBinContent(8386,68.57143);
   MPass->SetBinContent(8387,68.88889);
   MPass->SetBinContent(8388,73.17073);
   MPass->SetBinContent(8389,74.35897);
   MPass->SetBinContent(8390,65.71429);
   MPass->SetBinContent(8391,72);
   MPass->SetBinContent(8392,50);
   MPass->SetBinContent(8393,65.71429);
   MPass->SetBinContent(8394,45.16129);
   MPass->SetBinContent(8395,36.58537);
   MPass->SetBinContent(8396,55.26316);
   MPass->SetBinContent(8397,54.28571);
   MPass->SetBinContent(8398,44.44444);
   MPass->SetBinContent(8401,79.31034);
   MPass->SetBinContent(8402,87.87879);
   MPass->SetBinContent(8403,86.2069);
   MPass->SetBinContent(8404,80.55556);
   MPass->SetBinContent(8405,90.47619);
   MPass->SetBinContent(8406,87.5);
   MPass->SetBinContent(8407,86.84211);
   MPass->SetBinContent(8408,92.30769);
   MPass->SetBinContent(8409,96.42857);
   MPass->SetBinContent(8410,92.10526);
   MPass->SetBinContent(8411,87.09677);
   MPass->SetBinContent(8412,79.48718);
   MPass->SetBinContent(8413,82.35294);
   MPass->SetBinContent(8414,89.47368);
   MPass->SetBinContent(8415,74.28571);
   MPass->SetBinContent(8416,96);
   MPass->SetBinContent(8417,88.46154);
   MPass->SetBinContent(8418,87.5);
   MPass->SetBinContent(8419,91.17647);
   MPass->SetBinContent(8420,92.30769);
   MPass->SetBinContent(8421,87.80488);
   MPass->SetBinContent(8422,81.39535);
   MPass->SetBinContent(8423,84.84848);
   MPass->SetBinContent(8424,77.5);
   MPass->SetBinContent(8425,69.69697);
   MPass->SetBinContent(8426,66.66667);
   MPass->SetBinContent(8427,36.36364);
   MPass->SetBinContent(8428,35.48387);
   MPass->SetBinContent(8429,41.66667);
   MPass->SetBinContent(8430,44.82759);
   MPass->SetBinContent(8431,53.125);
   MPass->SetBinContent(8432,46.51163);
   MPass->SetBinContent(8433,55.88235);
   MPass->SetBinContent(8434,64.70588);
   MPass->SetBinContent(8435,70.21277);
   MPass->SetBinContent(8436,78.37838);
   MPass->SetBinContent(8437,66.66667);
   MPass->SetBinContent(8438,81.81818);
   MPass->SetBinContent(8439,71.42857);
   MPass->SetBinContent(8440,52.38095);
   MPass->SetBinContent(8441,73.68421);
   MPass->SetBinContent(8442,57.14286);
   MPass->SetBinContent(8443,48.14815);
   MPass->SetBinContent(8444,54.54545);
   MPass->SetBinContent(8445,57.5);
   MPass->SetBinContent(8446,68);
   MPass->SetBinContent(8447,60.60606);
   MPass->SetBinContent(8448,57.14286);
   MPass->SetBinContent(8451,50);
   MPass->SetBinContent(8452,83.33333);
   MPass->SetBinContent(8453,88.23529);
   MPass->SetBinContent(8454,90.47619);
   MPass->SetBinContent(8455,82.05128);
   MPass->SetBinContent(8456,88.88889);
   MPass->SetBinContent(8457,80);
   MPass->SetBinContent(8458,91.17647);
   MPass->SetBinContent(8459,88.46154);
   MPass->SetBinContent(8460,89.65517);
   MPass->SetBinContent(8461,90.625);
   MPass->SetBinContent(8462,90);
   MPass->SetBinContent(8463,91.42857);
   MPass->SetBinContent(8464,80.76923);
   MPass->SetBinContent(8465,100);
   MPass->SetBinContent(8466,87.87879);
   MPass->SetBinContent(8467,78.57143);
   MPass->SetBinContent(8468,68);
   MPass->SetBinContent(8469,87.5);
   MPass->SetBinContent(8470,88.46154);
   MPass->SetBinContent(8471,88.23529);
   MPass->SetBinContent(8472,82.22222);
   MPass->SetBinContent(8473,84.375);
   MPass->SetBinContent(8474,79.31034);
   MPass->SetBinContent(8475,61.53846);
   MPass->SetBinContent(8476,59.25926);
   MPass->SetBinContent(8477,44);
   MPass->SetBinContent(8478,80);
   MPass->SetBinContent(8479,69.56522);
   MPass->SetBinContent(8480,53.33333);
   MPass->SetBinContent(8481,53.125);
   MPass->SetBinContent(8482,62.06897);
   MPass->SetBinContent(8483,45.94595);
   MPass->SetBinContent(8484,56.66667);
   MPass->SetBinContent(8485,64.51613);
   MPass->SetBinContent(8486,64);
   MPass->SetBinContent(8487,75);
   MPass->SetBinContent(8488,78.57143);
   MPass->SetBinContent(8489,83.33333);
   MPass->SetBinContent(8490,68.75);
   MPass->SetBinContent(8491,61.90476);
   MPass->SetBinContent(8492,64.28571);
   MPass->SetBinContent(8493,66.66667);
   MPass->SetBinContent(8494,53.84615);
   MPass->SetBinContent(8495,75);
   MPass->SetBinContent(8496,71.42857);
   MPass->SetBinContent(8497,63.63636);
   MPass->SetBinContent(8498,43.47826);
   MPass->SetBinContent(8501,57.69231);
   MPass->SetBinContent(8502,89.28571);
   MPass->SetBinContent(8503,85);
   MPass->SetBinContent(8504,80.76923);
   MPass->SetBinContent(8505,97.14286);
   MPass->SetBinContent(8506,88.88889);
   MPass->SetBinContent(8507,96.42857);
   MPass->SetBinContent(8508,91.89189);
   MPass->SetBinContent(8509,84.375);
   MPass->SetBinContent(8510,90);
   MPass->SetBinContent(8511,89.28571);
   MPass->SetBinContent(8512,96.15385);
   MPass->SetBinContent(8513,95.65217);
   MPass->SetBinContent(8514,100);
   MPass->SetBinContent(8515,84.84848);
   MPass->SetBinContent(8516,82.14286);
   MPass->SetBinContent(8517,84.21053);
   MPass->SetBinContent(8518,93.33333);
   MPass->SetBinContent(8519,86.95652);
   MPass->SetBinContent(8520,92.85714);
   MPass->SetBinContent(8521,90.32258);
   MPass->SetBinContent(8522,91.30435);
   MPass->SetBinContent(8523,92.5);
   MPass->SetBinContent(8524,84.84848);
   MPass->SetBinContent(8525,81.48148);
   MPass->SetBinContent(8526,56);
   MPass->SetBinContent(8527,56.66667);
   MPass->SetBinContent(8528,65.38462);
   MPass->SetBinContent(8529,61.11111);
   MPass->SetBinContent(8530,48.14815);
   MPass->SetBinContent(8531,61.11111);
   MPass->SetBinContent(8532,54.28571);
   MPass->SetBinContent(8533,68.75);
   MPass->SetBinContent(8534,50);
   MPass->SetBinContent(8535,53.65854);
   MPass->SetBinContent(8536,52.94118);
   MPass->SetBinContent(8537,60.86957);
   MPass->SetBinContent(8538,67.85714);
   MPass->SetBinContent(8539,73.33333);
   MPass->SetBinContent(8540,75);
   MPass->SetBinContent(8541,72.72727);
   MPass->SetBinContent(8542,70);
   MPass->SetBinContent(8543,84.21053);
   MPass->SetBinContent(8544,79.16667);
   MPass->SetBinContent(8545,52.94118);
   MPass->SetBinContent(8546,72.22222);
   MPass->SetBinContent(8547,52.63158);
   MPass->SetBinContent(8548,60);
   MPass->SetBinContent(8551,57.69231);
   MPass->SetBinContent(8552,82.85714);
   MPass->SetBinContent(8553,94.44444);
   MPass->SetBinContent(8554,88.23529);
   MPass->SetBinContent(8555,97.4359);
   MPass->SetBinContent(8556,83.72093);
   MPass->SetBinContent(8557,83.33333);
   MPass->SetBinContent(8558,90.90909);
   MPass->SetBinContent(8559,82.14286);
   MPass->SetBinContent(8560,79.41176);
   MPass->SetBinContent(8561,89.18919);
   MPass->SetBinContent(8562,90.625);
   MPass->SetBinContent(8563,89.65517);
   MPass->SetBinContent(8564,83.33333);
   MPass->SetBinContent(8565,87.5);
   MPass->SetBinContent(8566,79.41176);
   MPass->SetBinContent(8567,81.25);
   MPass->SetBinContent(8568,85);
   MPass->SetBinContent(8569,88.57143);
   MPass->SetBinContent(8570,92.10526);
   MPass->SetBinContent(8571,96.55172);
   MPass->SetBinContent(8572,93.10345);
   MPass->SetBinContent(8573,78.57143);
   MPass->SetBinContent(8574,79.16667);
   MPass->SetBinContent(8575,70.45455);
   MPass->SetBinContent(8576,74.28571);
   MPass->SetBinContent(8577,60);
   MPass->SetBinContent(8578,65.21739);
   MPass->SetBinContent(8579,55.17241);
   MPass->SetBinContent(8580,58.97436);
   MPass->SetBinContent(8581,76.47059);
   MPass->SetBinContent(8582,71.42857);
   MPass->SetBinContent(8583,66.66667);
   MPass->SetBinContent(8584,56);
   MPass->SetBinContent(8585,66.66667);
   MPass->SetBinContent(8586,70);
   MPass->SetBinContent(8587,60.46512);
   MPass->SetBinContent(8588,54.83871);
   MPass->SetBinContent(8589,53.33333);
   MPass->SetBinContent(8590,68.18182);
   MPass->SetBinContent(8591,57.14286);
   MPass->SetBinContent(8592,69.23077);
   MPass->SetBinContent(8593,63.15789);
   MPass->SetBinContent(8594,53.125);
   MPass->SetBinContent(8595,63.15789);
   MPass->SetBinContent(8596,61.53846);
   MPass->SetBinContent(8597,58.82353);
   MPass->SetBinContent(8598,47.61905);
   MPass->SetBinContent(8601,89.28571);
   MPass->SetBinContent(8602,79.31034);
   MPass->SetBinContent(8603,89.74359);
   MPass->SetBinContent(8604,91.66667);
   MPass->SetBinContent(8605,92.59259);
   MPass->SetBinContent(8606,92.59259);
   MPass->SetBinContent(8607,89.47368);
   MPass->SetBinContent(8608,94.44444);
   MPass->SetBinContent(8609,91.42857);
   MPass->SetBinContent(8610,96.15385);
   MPass->SetBinContent(8611,84.375);
   MPass->SetBinContent(8612,89.65517);
   MPass->SetBinContent(8613,89.28571);
   MPass->SetBinContent(8614,82.5);
   MPass->SetBinContent(8615,91.66667);
   MPass->SetBinContent(8616,81.39535);
   MPass->SetBinContent(8617,86.95652);
   MPass->SetBinContent(8618,76.47059);
   MPass->SetBinContent(8619,86.36364);
   MPass->SetBinContent(8620,88.23529);
   MPass->SetBinContent(8621,85.71429);
   MPass->SetBinContent(8622,76.66667);
   MPass->SetBinContent(8623,88.57143);
   MPass->SetBinContent(8624,74.19355);
   MPass->SetBinContent(8625,68.75);
   MPass->SetBinContent(8626,61.76471);
   MPass->SetBinContent(8627,57.14286);
   MPass->SetBinContent(8628,43.75);
   MPass->SetBinContent(8629,73.68421);
   MPass->SetBinContent(8630,75);
   MPass->SetBinContent(8631,68);
   MPass->SetBinContent(8632,58.33333);
   MPass->SetBinContent(8633,53.33333);
   MPass->SetBinContent(8634,58.82353);
   MPass->SetBinContent(8635,50);
   MPass->SetBinContent(8636,57.14286);
   MPass->SetBinContent(8637,73.33333);
   MPass->SetBinContent(8638,69.69697);
   MPass->SetBinContent(8639,60.86957);
   MPass->SetBinContent(8640,52.38095);
   MPass->SetBinContent(8641,47.36842);
   MPass->SetBinContent(8642,51.51515);
   MPass->SetBinContent(8643,75);
   MPass->SetBinContent(8644,60.60606);
   MPass->SetBinContent(8645,39.28571);
   MPass->SetBinContent(8646,53.125);
   MPass->SetBinContent(8647,43.47826);
   MPass->SetBinContent(8648,70.58824);
   MPass->SetBinContent(8651,64);
   MPass->SetBinContent(8652,79.16667);
   MPass->SetBinContent(8653,88);
   MPass->SetBinContent(8654,92.85714);
   MPass->SetBinContent(8655,90);
   MPass->SetBinContent(8656,87.5);
   MPass->SetBinContent(8657,85.29412);
   MPass->SetBinContent(8658,79.31034);
   MPass->SetBinContent(8659,85.29412);
   MPass->SetBinContent(8660,90.90909);
   MPass->SetBinContent(8661,93.54839);
   MPass->SetBinContent(8662,97.14286);
   MPass->SetBinContent(8663,96.9697);
   MPass->SetBinContent(8664,96.42857);
   MPass->SetBinContent(8665,78.94737);
   MPass->SetBinContent(8666,84.61538);
   MPass->SetBinContent(8667,86.2069);
   MPass->SetBinContent(8668,92.85714);
   MPass->SetBinContent(8669,71.79487);
   MPass->SetBinContent(8670,90);
   MPass->SetBinContent(8671,65.21739);
   MPass->SetBinContent(8672,100);
   MPass->SetBinContent(8673,96);
   MPass->SetBinContent(8674,67.64706);
   MPass->SetBinContent(8675,76.47059);
   MPass->SetBinContent(8676,78.78788);
   MPass->SetBinContent(8677,63.88889);
   MPass->SetBinContent(8678,61.11111);
   MPass->SetBinContent(8679,80.76923);
   MPass->SetBinContent(8680,63.63636);
   MPass->SetBinContent(8681,83.33333);
   MPass->SetBinContent(8682,68.57143);
   MPass->SetBinContent(8683,66.66667);
   MPass->SetBinContent(8684,58.82353);
   MPass->SetBinContent(8685,69.04762);
   MPass->SetBinContent(8686,62.16216);
   MPass->SetBinContent(8687,69.44444);
   MPass->SetBinContent(8688,60.97561);
   MPass->SetBinContent(8689,56.66667);
   MPass->SetBinContent(8690,62.5);
   MPass->SetBinContent(8691,83.33333);
   MPass->SetBinContent(8692,55.26316);
   MPass->SetBinContent(8693,47.05882);
   MPass->SetBinContent(8694,57.14286);
   MPass->SetBinContent(8695,67.44186);
   MPass->SetBinContent(8696,75);
   MPass->SetBinContent(8697,71.875);
   MPass->SetBinContent(8698,43.75);
   MPass->SetBinContent(8701,53.84615);
   MPass->SetBinContent(8702,59.25926);
   MPass->SetBinContent(8703,88.23529);
   MPass->SetBinContent(8704,89.28571);
   MPass->SetBinContent(8705,89.18919);
   MPass->SetBinContent(8706,90.32258);
   MPass->SetBinContent(8707,87.17949);
   MPass->SetBinContent(8708,89.28571);
   MPass->SetBinContent(8709,85.71429);
   MPass->SetBinContent(8710,77.77778);
   MPass->SetBinContent(8711,81.81818);
   MPass->SetBinContent(8712,94.59459);
   MPass->SetBinContent(8713,82.75862);
   MPass->SetBinContent(8714,92.85714);
   MPass->SetBinContent(8715,86.66667);
   MPass->SetBinContent(8716,93.33333);
   MPass->SetBinContent(8717,100);
   MPass->SetBinContent(8718,91.66667);
   MPass->SetBinContent(8719,88.37209);
   MPass->SetBinContent(8720,78.125);
   MPass->SetBinContent(8721,82.14286);
   MPass->SetBinContent(8722,85.71429);
   MPass->SetBinContent(8723,89.28571);
   MPass->SetBinContent(8724,87.87879);
   MPass->SetBinContent(8725,80);
   MPass->SetBinContent(8726,60.46512);
   MPass->SetBinContent(8727,65.90909);
   MPass->SetBinContent(8728,62.5);
   MPass->SetBinContent(8729,58.06452);
   MPass->SetBinContent(8730,56.41026);
   MPass->SetBinContent(8731,60.52632);
   MPass->SetBinContent(8732,71.42857);
   MPass->SetBinContent(8733,71.11111);
   MPass->SetBinContent(8734,43.24324);
   MPass->SetBinContent(8735,58.06452);
   MPass->SetBinContent(8736,60.37736);
   MPass->SetBinContent(8737,43.75);
   MPass->SetBinContent(8738,59.375);
   MPass->SetBinContent(8739,55.88235);
   MPass->SetBinContent(8740,60.60606);
   MPass->SetBinContent(8741,63.33333);
   MPass->SetBinContent(8742,47.72727);
   MPass->SetBinContent(8743,43.24324);
   MPass->SetBinContent(8744,62.16216);
   MPass->SetBinContent(8745,74.35897);
   MPass->SetBinContent(8746,66.66667);
   MPass->SetBinContent(8747,61.11111);
   MPass->SetBinContent(8748,51.35135);
   MPass->SetBinContent(8751,61.53846);
   MPass->SetBinContent(8752,73.91304);
   MPass->SetBinContent(8753,71.42857);
   MPass->SetBinContent(8754,91.66667);
   MPass->SetBinContent(8755,100);
   MPass->SetBinContent(8756,66.66667);
   MPass->SetBinContent(8757,90.32258);
   MPass->SetBinContent(8758,78.78788);
   MPass->SetBinContent(8759,72.22222);
   MPass->SetBinContent(8760,86.84211);
   MPass->SetBinContent(8761,93.02326);
   MPass->SetBinContent(8762,85.71429);
   MPass->SetBinContent(8763,82.35294);
   MPass->SetBinContent(8764,83.33333);
   MPass->SetBinContent(8765,91.17647);
   MPass->SetBinContent(8766,92.59259);
   MPass->SetBinContent(8767,84.61538);
   MPass->SetBinContent(8768,92);
   MPass->SetBinContent(8769,82.75862);
   MPass->SetBinContent(8770,90.32258);
   MPass->SetBinContent(8771,93.10345);
   MPass->SetBinContent(8772,90.47619);
   MPass->SetBinContent(8773,94.44444);
   MPass->SetBinContent(8774,94.73684);
   MPass->SetBinContent(8775,73.52941);
   MPass->SetBinContent(8776,85.18519);
   MPass->SetBinContent(8777,77.5);
   MPass->SetBinContent(8778,61.53846);
   MPass->SetBinContent(8779,71.05263);
   MPass->SetBinContent(8780,71.875);
   MPass->SetBinContent(8781,48);
   MPass->SetBinContent(8782,78.125);
   MPass->SetBinContent(8783,55.55556);
   MPass->SetBinContent(8784,75.86207);
   MPass->SetBinContent(8785,54.16667);
   MPass->SetBinContent(8786,68.75);
   MPass->SetBinContent(8787,66.66667);
   MPass->SetBinContent(8788,78.57143);
   MPass->SetBinContent(8789,75);
   MPass->SetBinContent(8790,60);
   MPass->SetBinContent(8791,72.72727);
   MPass->SetBinContent(8792,60);
   MPass->SetBinContent(8793,45.83333);
   MPass->SetBinContent(8794,54.54545);
   MPass->SetBinContent(8795,53.84615);
   MPass->SetBinContent(8796,68.96552);
   MPass->SetBinContent(8797,51.16279);
   MPass->SetBinContent(8798,51.35135);
   MPass->SetBinContent(8801,58.82353);
   MPass->SetBinContent(8802,78.125);
   MPass->SetBinContent(8803,71.05263);
   MPass->SetBinContent(8804,86.36364);
   MPass->SetBinContent(8805,81.57895);
   MPass->SetBinContent(8806,73.07692);
   MPass->SetBinContent(8807,88);
   MPass->SetBinContent(8808,73.07692);
   MPass->SetBinContent(8809,91.30435);
   MPass->SetBinContent(8810,91.42857);
   MPass->SetBinContent(8811,82.05128);
   MPass->SetBinContent(8812,77.77778);
   MPass->SetBinContent(8813,97.56098);
   MPass->SetBinContent(8814,89.65517);
   MPass->SetBinContent(8815,90.625);
   MPass->SetBinContent(8816,95.45455);
   MPass->SetBinContent(8817,97.4359);
   MPass->SetBinContent(8818,96.2963);
   MPass->SetBinContent(8819,87.09677);
   MPass->SetBinContent(8820,90);
   MPass->SetBinContent(8821,84);
   MPass->SetBinContent(8822,94.59459);
   MPass->SetBinContent(8823,92);
   MPass->SetBinContent(8824,88.23529);
   MPass->SetBinContent(8825,80);
   MPass->SetBinContent(8826,81.57895);
   MPass->SetBinContent(8827,75);
   MPass->SetBinContent(8828,50);
   MPass->SetBinContent(8829,53.84615);
   MPass->SetBinContent(8830,64.10256);
   MPass->SetBinContent(8831,75.86207);
   MPass->SetBinContent(8832,81.25);
   MPass->SetBinContent(8833,53.84615);
   MPass->SetBinContent(8834,76.66667);
   MPass->SetBinContent(8835,58.33333);
   MPass->SetBinContent(8836,48.27586);
   MPass->SetBinContent(8837,60);
   MPass->SetBinContent(8838,65.51724);
   MPass->SetBinContent(8839,69.23077);
   MPass->SetBinContent(8840,72.72727);
   MPass->SetBinContent(8841,77.5);
   MPass->SetBinContent(8842,77.14286);
   MPass->SetBinContent(8843,62.06897);
   MPass->SetBinContent(8844,52.38095);
   MPass->SetBinContent(8845,68.96552);
   MPass->SetBinContent(8846,49.01961);
   MPass->SetBinContent(8847,60.41667);
   MPass->SetBinContent(8848,37.14286);
   MPass->SetBinContent(8851,58.82353);
   MPass->SetBinContent(8852,87.5);
   MPass->SetBinContent(8853,82.14286);
   MPass->SetBinContent(8854,86.27451);
   MPass->SetBinContent(8855,89.18919);
   MPass->SetBinContent(8856,86.95652);
   MPass->SetBinContent(8857,75);
   MPass->SetBinContent(8858,84.375);
   MPass->SetBinContent(8859,80.76923);
   MPass->SetBinContent(8860,82.85714);
   MPass->SetBinContent(8861,88.88889);
   MPass->SetBinContent(8862,72.72727);
   MPass->SetBinContent(8863,88);
   MPass->SetBinContent(8864,96.42857);
   MPass->SetBinContent(8865,89.28571);
   MPass->SetBinContent(8866,85.71429);
   MPass->SetBinContent(8867,86.2069);
   MPass->SetBinContent(8868,90.90909);
   MPass->SetBinContent(8869,86.2069);
   MPass->SetBinContent(8870,97.2973);
   MPass->SetBinContent(8871,86.36364);
   MPass->SetBinContent(8872,89.74359);
   MPass->SetBinContent(8873,94.44444);
   MPass->SetBinContent(8874,83.33333);
   MPass->SetBinContent(8875,75.60976);
   MPass->SetBinContent(8876,62.85714);
   MPass->SetBinContent(8877,47.82609);
   MPass->SetBinContent(8878,47.22222);
   MPass->SetBinContent(8879,66.66667);
   MPass->SetBinContent(8880,68.75);
   MPass->SetBinContent(8881,63.63636);
   MPass->SetBinContent(8882,87.5);
   MPass->SetBinContent(8883,70.37037);
   MPass->SetBinContent(8884,66.66667);
   MPass->SetBinContent(8885,64.10256);
   MPass->SetBinContent(8886,44.44444);
   MPass->SetBinContent(8887,53.33333);
   MPass->SetBinContent(8888,61.53846);
   MPass->SetBinContent(8889,62.16216);
   MPass->SetBinContent(8890,63.63636);
   MPass->SetBinContent(8891,81.08108);
   MPass->SetBinContent(8892,66.66667);
   MPass->SetBinContent(8893,60.60606);
   MPass->SetBinContent(8894,52.63158);
   MPass->SetBinContent(8895,43.90244);
   MPass->SetBinContent(8896,43.24324);
   MPass->SetBinContent(8897,53.84615);
   MPass->SetBinContent(8898,37.5);
   MPass->SetBinContent(8901,64);
   MPass->SetBinContent(8902,92.59259);
   MPass->SetBinContent(8903,83.78378);
   MPass->SetBinContent(8904,91.66667);
   MPass->SetBinContent(8905,96.55172);
   MPass->SetBinContent(8906,83.33333);
   MPass->SetBinContent(8907,84.61538);
   MPass->SetBinContent(8908,87.5);
   MPass->SetBinContent(8909,89.13043);
   MPass->SetBinContent(8910,82.92683);
   MPass->SetBinContent(8911,88);
   MPass->SetBinContent(8912,96.55172);
   MPass->SetBinContent(8913,88.57143);
   MPass->SetBinContent(8914,92.59259);
   MPass->SetBinContent(8915,78.78788);
   MPass->SetBinContent(8916,88.57143);
   MPass->SetBinContent(8917,92.59259);
   MPass->SetBinContent(8918,97.2973);
   MPass->SetBinContent(8919,82.35294);
   MPass->SetBinContent(8920,90.47619);
   MPass->SetBinContent(8921,82.5);
   MPass->SetBinContent(8922,93.10345);
   MPass->SetBinContent(8923,85.71429);
   MPass->SetBinContent(8924,77.27273);
   MPass->SetBinContent(8925,70);
   MPass->SetBinContent(8926,60.97561);
   MPass->SetBinContent(8927,63.33333);
   MPass->SetBinContent(8928,61.53846);
   MPass->SetBinContent(8929,70.27027);
   MPass->SetBinContent(8930,83.87097);
   MPass->SetBinContent(8931,61.76471);
   MPass->SetBinContent(8932,75);
   MPass->SetBinContent(8933,40);
   MPass->SetBinContent(8934,79.31034);
   MPass->SetBinContent(8935,50);
   MPass->SetBinContent(8936,68.75);
   MPass->SetBinContent(8937,58.06452);
   MPass->SetBinContent(8938,62.06897);
   MPass->SetBinContent(8939,70.37037);
   MPass->SetBinContent(8940,72.5);
   MPass->SetBinContent(8941,60.71429);
   MPass->SetBinContent(8942,83.33333);
   MPass->SetBinContent(8943,52.38095);
   MPass->SetBinContent(8944,48.64865);
   MPass->SetBinContent(8945,67.64706);
   MPass->SetBinContent(8946,67.56757);
   MPass->SetBinContent(8947,69.23077);
   MPass->SetBinContent(8948,38.70968);
   MPass->SetBinContent(8951,72.41379);
   MPass->SetBinContent(8952,79.16667);
   MPass->SetBinContent(8953,94.44444);
   MPass->SetBinContent(8954,100);
   MPass->SetBinContent(8955,90.32258);
   MPass->SetBinContent(8956,90);
   MPass->SetBinContent(8957,72);
   MPass->SetBinContent(8958,78.78788);
   MPass->SetBinContent(8959,78.57143);
   MPass->SetBinContent(8960,78.78788);
   MPass->SetBinContent(8961,96.15385);
   MPass->SetBinContent(8962,82.75862);
   MPass->SetBinContent(8963,90.625);
   MPass->SetBinContent(8964,91.17647);
   MPass->SetBinContent(8965,91.66667);
   MPass->SetBinContent(8966,88.23529);
   MPass->SetBinContent(8967,82.35294);
   MPass->SetBinContent(8968,96.42857);
   MPass->SetBinContent(8969,91.42857);
   MPass->SetBinContent(8970,93.54839);
   MPass->SetBinContent(8971,84.375);
   MPass->SetBinContent(8972,86.2069);
   MPass->SetBinContent(8973,80);
   MPass->SetBinContent(8974,84.78261);
   MPass->SetBinContent(8975,75);
   MPass->SetBinContent(8976,62.16216);
   MPass->SetBinContent(8977,53.57143);
   MPass->SetBinContent(8978,60.60606);
   MPass->SetBinContent(8979,66.66667);
   MPass->SetBinContent(8980,78.37838);
   MPass->SetBinContent(8981,61.76471);
   MPass->SetBinContent(8982,78.125);
   MPass->SetBinContent(8983,72.72727);
   MPass->SetBinContent(8984,53.33333);
   MPass->SetBinContent(8985,60.60606);
   MPass->SetBinContent(8986,68.42105);
   MPass->SetBinContent(8987,61.53846);
   MPass->SetBinContent(8988,75.55556);
   MPass->SetBinContent(8989,63.15789);
   MPass->SetBinContent(8990,63.33333);
   MPass->SetBinContent(8991,61.11111);
   MPass->SetBinContent(8992,78.78788);
   MPass->SetBinContent(8993,65.95745);
   MPass->SetBinContent(8994,56.75676);
   MPass->SetBinContent(8995,50);
   MPass->SetBinContent(8996,59.45946);
   MPass->SetBinContent(8997,56.52174);
   MPass->SetBinContent(8998,43.58974);
   MPass->SetBinContent(9001,61.53846);
   MPass->SetBinContent(9002,81.57895);
   MPass->SetBinContent(9003,96.42857);
   MPass->SetBinContent(9004,90);
   MPass->SetBinContent(9005,87.5);
   MPass->SetBinContent(9006,90.47619);
   MPass->SetBinContent(9007,80.55556);
   MPass->SetBinContent(9008,92.59259);
   MPass->SetBinContent(9009,81.08108);
   MPass->SetBinContent(9010,80);
   MPass->SetBinContent(9011,82.22222);
   MPass->SetBinContent(9012,90);
   MPass->SetBinContent(9013,93.10345);
   MPass->SetBinContent(9014,83.33333);
   MPass->SetBinContent(9015,86.84211);
   MPass->SetBinContent(9016,88.57143);
   MPass->SetBinContent(9017,95.34884);
   MPass->SetBinContent(9018,89.74359);
   MPass->SetBinContent(9019,82.35294);
   MPass->SetBinContent(9020,100);
   MPass->SetBinContent(9021,85.71429);
   MPass->SetBinContent(9022,91.42857);
   MPass->SetBinContent(9023,84.21053);
   MPass->SetBinContent(9024,58.62069);
   MPass->SetBinContent(9025,75);
   MPass->SetBinContent(9026,68.75);
   MPass->SetBinContent(9027,68.96552);
   MPass->SetBinContent(9028,56.75676);
   MPass->SetBinContent(9029,69.56522);
   MPass->SetBinContent(9030,57.44681);
   MPass->SetBinContent(9031,67.5);
   MPass->SetBinContent(9032,74.19355);
   MPass->SetBinContent(9033,53.84615);
   MPass->SetBinContent(9034,60.52632);
   MPass->SetBinContent(9035,65.625);
   MPass->SetBinContent(9036,61.76471);
   MPass->SetBinContent(9037,66.66667);
   MPass->SetBinContent(9038,70.96774);
   MPass->SetBinContent(9039,60.60606);
   MPass->SetBinContent(9040,67.74194);
   MPass->SetBinContent(9041,50);
   MPass->SetBinContent(9042,39.47368);
   MPass->SetBinContent(9043,58.97436);
   MPass->SetBinContent(9044,76);
   MPass->SetBinContent(9045,67.64706);
   MPass->SetBinContent(9046,66.66667);
   MPass->SetBinContent(9047,48.57143);
   MPass->SetBinContent(9048,41.37931);
   MPass->SetBinContent(9051,40);
   MPass->SetBinContent(9052,95.45455);
   MPass->SetBinContent(9053,76);
   MPass->SetBinContent(9054,87.87879);
   MPass->SetBinContent(9055,78.78788);
   MPass->SetBinContent(9056,97.22222);
   MPass->SetBinContent(9057,76.92308);
   MPass->SetBinContent(9058,86.48649);
   MPass->SetBinContent(9059,83.78378);
   MPass->SetBinContent(9060,96.15385);
   MPass->SetBinContent(9061,84.61538);
   MPass->SetBinContent(9062,83.33333);
   MPass->SetBinContent(9063,84.61538);
   MPass->SetBinContent(9064,92.30769);
   MPass->SetBinContent(9065,83.33333);
   MPass->SetBinContent(9066,88.88889);
   MPass->SetBinContent(9067,76.19048);
   MPass->SetBinContent(9068,88);
   MPass->SetBinContent(9069,90.32258);
   MPass->SetBinContent(9070,94.73684);
   MPass->SetBinContent(9071,95.65217);
   MPass->SetBinContent(9072,92.30769);
   MPass->SetBinContent(9073,84.375);
   MPass->SetBinContent(9074,84.375);
   MPass->SetBinContent(9075,64.86486);
   MPass->SetBinContent(9076,60.52632);
   MPass->SetBinContent(9077,55.17241);
   MPass->SetBinContent(9078,50);
   MPass->SetBinContent(9079,68.75);
   MPass->SetBinContent(9080,68.96552);
   MPass->SetBinContent(9081,78.04878);
   MPass->SetBinContent(9082,69.23077);
   MPass->SetBinContent(9083,65.11628);
   MPass->SetBinContent(9084,64.70588);
   MPass->SetBinContent(9085,53.33333);
   MPass->SetBinContent(9086,71.875);
   MPass->SetBinContent(9087,73.68421);
   MPass->SetBinContent(9088,75.86207);
   MPass->SetBinContent(9089,57.89474);
   MPass->SetBinContent(9090,83.33333);
   MPass->SetBinContent(9091,73.68421);
   MPass->SetBinContent(9092,63.63636);
   MPass->SetBinContent(9093,63.33333);
   MPass->SetBinContent(9094,76.19048);
   MPass->SetBinContent(9095,65.71429);
   MPass->SetBinContent(9096,64.51613);
   MPass->SetBinContent(9097,61.11111);
   MPass->SetBinContent(9098,39.39394);
   MPass->SetBinContent(9101,65.51724);
   MPass->SetBinContent(9102,87.80488);
   MPass->SetBinContent(9103,90);
   MPass->SetBinContent(9104,85.71429);
   MPass->SetBinContent(9105,96);
   MPass->SetBinContent(9106,82.14286);
   MPass->SetBinContent(9107,90.90909);
   MPass->SetBinContent(9108,96.9697);
   MPass->SetBinContent(9109,85.29412);
   MPass->SetBinContent(9110,92.85714);
   MPass->SetBinContent(9111,88.88889);
   MPass->SetBinContent(9112,71.875);
   MPass->SetBinContent(9113,83.78378);
   MPass->SetBinContent(9114,87.09677);
   MPass->SetBinContent(9115,100);
   MPass->SetBinContent(9116,80.64516);
   MPass->SetBinContent(9117,100);
   MPass->SetBinContent(9118,84);
   MPass->SetBinContent(9119,84);
   MPass->SetBinContent(9120,93.33333);
   MPass->SetBinContent(9121,91.17647);
   MPass->SetBinContent(9122,83.33333);
   MPass->SetBinContent(9123,91.17647);
   MPass->SetBinContent(9124,87.87879);
   MPass->SetBinContent(9125,75);
   MPass->SetBinContent(9126,67.74194);
   MPass->SetBinContent(9127,60.52632);
   MPass->SetBinContent(9128,59.375);
   MPass->SetBinContent(9129,53.125);
   MPass->SetBinContent(9130,63.88889);
   MPass->SetBinContent(9131,68.75);
   MPass->SetBinContent(9132,71.42857);
   MPass->SetBinContent(9133,67.56757);
   MPass->SetBinContent(9134,69.44444);
   MPass->SetBinContent(9135,69.69697);
   MPass->SetBinContent(9136,56.66667);
   MPass->SetBinContent(9137,72.72727);
   MPass->SetBinContent(9138,68.96552);
   MPass->SetBinContent(9139,71.42857);
   MPass->SetBinContent(9140,65.71429);
   MPass->SetBinContent(9141,64.10256);
   MPass->SetBinContent(9142,70.58824);
   MPass->SetBinContent(9143,64.10256);
   MPass->SetBinContent(9144,67.64706);
   MPass->SetBinContent(9145,70.96774);
   MPass->SetBinContent(9146,71.42857);
   MPass->SetBinContent(9147,59.52381);
   MPass->SetBinContent(9148,43.33333);
   MPass->SetBinContent(9151,67.64706);
   MPass->SetBinContent(9152,81.81818);
   MPass->SetBinContent(9153,78.78788);
   MPass->SetBinContent(9154,84);
   MPass->SetBinContent(9155,88.88889);
   MPass->SetBinContent(9156,94.59459);
   MPass->SetBinContent(9157,96);
   MPass->SetBinContent(9158,93.93939);
   MPass->SetBinContent(9159,83.33333);
   MPass->SetBinContent(9160,94.28571);
   MPass->SetBinContent(9161,90.47619);
   MPass->SetBinContent(9162,93.33333);
   MPass->SetBinContent(9163,91.89189);
   MPass->SetBinContent(9164,80);
   MPass->SetBinContent(9165,85.29412);
   MPass->SetBinContent(9166,88.46154);
   MPass->SetBinContent(9167,77.77778);
   MPass->SetBinContent(9168,73.52941);
   MPass->SetBinContent(9169,92.68293);
   MPass->SetBinContent(9170,94.28571);
   MPass->SetBinContent(9171,88.57143);
   MPass->SetBinContent(9172,89.47368);
   MPass->SetBinContent(9173,95);
   MPass->SetBinContent(9174,87.87879);
   MPass->SetBinContent(9175,67.64706);
   MPass->SetBinContent(9176,73.33333);
   MPass->SetBinContent(9177,84.61538);
   MPass->SetBinContent(9178,71.42857);
   MPass->SetBinContent(9179,66.66667);
   MPass->SetBinContent(9180,65.11628);
   MPass->SetBinContent(9181,66.66667);
   MPass->SetBinContent(9182,67.85714);
   MPass->SetBinContent(9183,71.42857);
   MPass->SetBinContent(9184,70);
   MPass->SetBinContent(9185,58.62069);
   MPass->SetBinContent(9186,68.75);
   MPass->SetBinContent(9187,65.625);
   MPass->SetBinContent(9188,75);
   MPass->SetBinContent(9189,62.85714);
   MPass->SetBinContent(9190,77.41935);
   MPass->SetBinContent(9191,88.88889);
   MPass->SetBinContent(9192,80.43478);
   MPass->SetBinContent(9193,68.88889);
   MPass->SetBinContent(9194,68.42105);
   MPass->SetBinContent(9195,68.75);
   MPass->SetBinContent(9196,60.97561);
   MPass->SetBinContent(9197,61.29032);
   MPass->SetBinContent(9198,50);
   MPass->SetBinContent(9201,51.6129);
   MPass->SetBinContent(9202,80.76923);
   MPass->SetBinContent(9203,86.84211);
   MPass->SetBinContent(9204,81.25);
   MPass->SetBinContent(9205,73.07692);
   MPass->SetBinContent(9206,85);
   MPass->SetBinContent(9207,83.87097);
   MPass->SetBinContent(9208,77.41935);
   MPass->SetBinContent(9209,88);
   MPass->SetBinContent(9210,100);
   MPass->SetBinContent(9211,90.625);
   MPass->SetBinContent(9212,81.57895);
   MPass->SetBinContent(9213,90);
   MPass->SetBinContent(9214,96.66667);
   MPass->SetBinContent(9215,75.86207);
   MPass->SetBinContent(9216,78.125);
   MPass->SetBinContent(9217,88.88889);
   MPass->SetBinContent(9218,90.32258);
   MPass->SetBinContent(9219,93.93939);
   MPass->SetBinContent(9220,85.71429);
   MPass->SetBinContent(9221,90.625);
   MPass->SetBinContent(9222,92.85714);
   MPass->SetBinContent(9223,87.09677);
   MPass->SetBinContent(9224,85.29412);
   MPass->SetBinContent(9225,71.42857);
   MPass->SetBinContent(9226,67.56757);
   MPass->SetBinContent(9227,66.66667);
   MPass->SetBinContent(9228,70.27027);
   MPass->SetBinContent(9229,65.625);
   MPass->SetBinContent(9230,65.625);
   MPass->SetBinContent(9231,70.58824);
   MPass->SetBinContent(9232,56.09756);
   MPass->SetBinContent(9233,56.66667);
   MPass->SetBinContent(9234,74.28571);
   MPass->SetBinContent(9235,67.85714);
   MPass->SetBinContent(9236,70.96774);
   MPass->SetBinContent(9237,68.75);
   MPass->SetBinContent(9238,62.06897);
   MPass->SetBinContent(9239,75);
   MPass->SetBinContent(9240,75.86207);
   MPass->SetBinContent(9241,64.51613);
   MPass->SetBinContent(9242,69.23077);
   MPass->SetBinContent(9243,75.86207);
   MPass->SetBinContent(9244,75);
   MPass->SetBinContent(9245,70);
   MPass->SetBinContent(9246,44.73684);
   MPass->SetBinContent(9247,68.18182);
   MPass->SetBinContent(9248,41.37931);
   MPass->SetBinContent(9251,73.91304);
   MPass->SetBinContent(9252,88);
   MPass->SetBinContent(9253,80);
   MPass->SetBinContent(9254,81.81818);
   MPass->SetBinContent(9255,83.33333);
   MPass->SetBinContent(9256,85);
   MPass->SetBinContent(9257,88.57143);
   MPass->SetBinContent(9258,100);
   MPass->SetBinContent(9259,92.59259);
   MPass->SetBinContent(9260,88.88889);
   MPass->SetBinContent(9261,91.42857);
   MPass->SetBinContent(9262,86.2069);
   MPass->SetBinContent(9263,92);
   MPass->SetBinContent(9264,87.5);
   MPass->SetBinContent(9265,72.41379);
   MPass->SetBinContent(9266,73.33333);
   MPass->SetBinContent(9267,84.61538);
   MPass->SetBinContent(9268,84);
   MPass->SetBinContent(9269,92.59259);
   MPass->SetBinContent(9270,100);
   MPass->SetBinContent(9271,91.30435);
   MPass->SetBinContent(9272,90.625);
   MPass->SetBinContent(9273,96.875);
   MPass->SetBinContent(9274,81.25);
   MPass->SetBinContent(9275,92.85714);
   MPass->SetBinContent(9276,67.85714);
   MPass->SetBinContent(9277,53.125);
   MPass->SetBinContent(9278,76.92308);
   MPass->SetBinContent(9279,80);
   MPass->SetBinContent(9280,76.08696);
   MPass->SetBinContent(9281,77.41935);
   MPass->SetBinContent(9282,67.56757);
   MPass->SetBinContent(9283,60);
   MPass->SetBinContent(9284,75);
   MPass->SetBinContent(9285,74.19355);
   MPass->SetBinContent(9286,81.08108);
   MPass->SetBinContent(9287,75);
   MPass->SetBinContent(9288,78.57143);
   MPass->SetBinContent(9289,71.42857);
   MPass->SetBinContent(9290,52.63158);
   MPass->SetBinContent(9291,53.33333);
   MPass->SetBinContent(9292,57.57576);
   MPass->SetBinContent(9293,81.81818);
   MPass->SetBinContent(9294,50);
   MPass->SetBinContent(9295,65.38462);
   MPass->SetBinContent(9296,70);
   MPass->SetBinContent(9297,59.45946);
   MPass->SetBinContent(9298,43.75);
   MPass->SetBinContent(9301,53.125);
   MPass->SetBinContent(9302,68.57143);
   MPass->SetBinContent(9303,86.04651);
   MPass->SetBinContent(9304,87.09677);
   MPass->SetBinContent(9305,92.30769);
   MPass->SetBinContent(9306,90.90909);
   MPass->SetBinContent(9307,87.5);
   MPass->SetBinContent(9308,86.27451);
   MPass->SetBinContent(9309,96.875);
   MPass->SetBinContent(9310,96.55172);
   MPass->SetBinContent(9311,96.77419);
   MPass->SetBinContent(9312,83.78378);
   MPass->SetBinContent(9313,82.75862);
   MPass->SetBinContent(9314,88.88889);
   MPass->SetBinContent(9315,82.75862);
   MPass->SetBinContent(9316,82.85714);
   MPass->SetBinContent(9317,90.69767);
   MPass->SetBinContent(9318,93.93939);
   MPass->SetBinContent(9319,93.02326);
   MPass->SetBinContent(9320,79.54545);
   MPass->SetBinContent(9321,80);
   MPass->SetBinContent(9322,81.08108);
   MPass->SetBinContent(9323,81.25);
   MPass->SetBinContent(9324,86.11111);
   MPass->SetBinContent(9325,67.85714);
   MPass->SetBinContent(9326,52.77778);
   MPass->SetBinContent(9327,58.33333);
   MPass->SetBinContent(9328,84.09091);
   MPass->SetBinContent(9329,71.05263);
   MPass->SetBinContent(9330,82.05128);
   MPass->SetBinContent(9331,73.33333);
   MPass->SetBinContent(9332,71.11111);
   MPass->SetBinContent(9333,54.54545);
   MPass->SetBinContent(9334,62.06897);
   MPass->SetBinContent(9335,61.53846);
   MPass->SetBinContent(9336,73.52941);
   MPass->SetBinContent(9337,70.45455);
   MPass->SetBinContent(9338,69.23077);
   MPass->SetBinContent(9339,69.44444);
   MPass->SetBinContent(9340,60.60606);
   MPass->SetBinContent(9341,72.72727);
   MPass->SetBinContent(9342,62.85714);
   MPass->SetBinContent(9343,47.36842);
   MPass->SetBinContent(9344,72.72727);
   MPass->SetBinContent(9345,60.52632);
   MPass->SetBinContent(9346,51.6129);
   MPass->SetBinContent(9347,55.10204);
   MPass->SetBinContent(9348,44.11765);
   MPass->SetBinContent(9351,47.61905);
   MPass->SetBinContent(9352,75);
   MPass->SetBinContent(9353,76.92308);
   MPass->SetBinContent(9354,80);
   MPass->SetBinContent(9355,87.09677);
   MPass->SetBinContent(9356,88.88889);
   MPass->SetBinContent(9357,86.2069);
   MPass->SetBinContent(9358,93.33333);
   MPass->SetBinContent(9359,82.85714);
   MPass->SetBinContent(9360,93.93939);
   MPass->SetBinContent(9361,85.18519);
   MPass->SetBinContent(9362,96.875);
   MPass->SetBinContent(9363,88.57143);
   MPass->SetBinContent(9364,83.33333);
   MPass->SetBinContent(9365,94.28571);
   MPass->SetBinContent(9366,81.08108);
   MPass->SetBinContent(9367,93.10345);
   MPass->SetBinContent(9368,76.92308);
   MPass->SetBinContent(9369,87.17949);
   MPass->SetBinContent(9370,92.30769);
   MPass->SetBinContent(9371,85.18519);
   MPass->SetBinContent(9372,81.08108);
   MPass->SetBinContent(9373,76);
   MPass->SetBinContent(9374,73.33333);
   MPass->SetBinContent(9375,74.28571);
   MPass->SetBinContent(9376,60.97561);
   MPass->SetBinContent(9377,69.69697);
   MPass->SetBinContent(9378,67.74194);
   MPass->SetBinContent(9379,70.37037);
   MPass->SetBinContent(9380,55.88235);
   MPass->SetBinContent(9381,68.57143);
   MPass->SetBinContent(9382,56.25);
   MPass->SetBinContent(9383,61.29032);
   MPass->SetBinContent(9384,51.6129);
   MPass->SetBinContent(9385,66.66667);
   MPass->SetBinContent(9386,73.80952);
   MPass->SetBinContent(9387,56.41026);
   MPass->SetBinContent(9388,66.66667);
   MPass->SetBinContent(9389,67.56757);
   MPass->SetBinContent(9390,73.80952);
   MPass->SetBinContent(9391,63.04348);
   MPass->SetBinContent(9392,62.5);
   MPass->SetBinContent(9393,60.86957);
   MPass->SetBinContent(9394,52.63158);
   MPass->SetBinContent(9395,60);
   MPass->SetBinContent(9396,56.41026);
   MPass->SetBinContent(9397,44.82759);
   MPass->SetBinContent(9398,34.61538);
   MPass->SetBinContent(9401,50);
   MPass->SetBinContent(9402,82.5);
   MPass->SetBinContent(9403,81.81818);
   MPass->SetBinContent(9404,95);
   MPass->SetBinContent(9405,83.87097);
   MPass->SetBinContent(9406,82.75862);
   MPass->SetBinContent(9407,90);
   MPass->SetBinContent(9408,92.85714);
   MPass->SetBinContent(9409,100);
   MPass->SetBinContent(9410,89.65517);
   MPass->SetBinContent(9411,96.9697);
   MPass->SetBinContent(9412,90.32258);
   MPass->SetBinContent(9413,96.66667);
   MPass->SetBinContent(9414,100);
   MPass->SetBinContent(9415,81.81818);
   MPass->SetBinContent(9416,76);
   MPass->SetBinContent(9417,86.48649);
   MPass->SetBinContent(9418,96.55172);
   MPass->SetBinContent(9419,87.5);
   MPass->SetBinContent(9420,92.85714);
   MPass->SetBinContent(9421,91.42857);
   MPass->SetBinContent(9422,75.67568);
   MPass->SetBinContent(9423,96.42857);
   MPass->SetBinContent(9424,73.07692);
   MPass->SetBinContent(9425,61.53846);
   MPass->SetBinContent(9426,79.16667);
   MPass->SetBinContent(9427,67.64706);
   MPass->SetBinContent(9428,66.66667);
   MPass->SetBinContent(9429,65.625);
   MPass->SetBinContent(9430,65.71429);
   MPass->SetBinContent(9431,71.42857);
   MPass->SetBinContent(9432,70);
   MPass->SetBinContent(9433,72.09302);
   MPass->SetBinContent(9434,64.28571);
   MPass->SetBinContent(9435,62.5);
   MPass->SetBinContent(9436,66.66667);
   MPass->SetBinContent(9437,57.14286);
   MPass->SetBinContent(9438,52.5);
   MPass->SetBinContent(9439,55);
   MPass->SetBinContent(9440,63.41463);
   MPass->SetBinContent(9441,59.375);
   MPass->SetBinContent(9442,48.71795);
   MPass->SetBinContent(9443,67.64706);
   MPass->SetBinContent(9444,53.84615);
   MPass->SetBinContent(9445,50);
   MPass->SetBinContent(9446,58.53659);
   MPass->SetBinContent(9447,43.75);
   MPass->SetBinContent(9448,45.16129);
   MPass->SetBinContent(9451,65.78947);
   MPass->SetBinContent(9452,79.41176);
   MPass->SetBinContent(9453,88.46154);
   MPass->SetBinContent(9454,83.33333);
   MPass->SetBinContent(9455,84.61538);
   MPass->SetBinContent(9456,82.75862);
   MPass->SetBinContent(9457,84.375);
   MPass->SetBinContent(9458,94.11765);
   MPass->SetBinContent(9459,80.64516);
   MPass->SetBinContent(9460,89.18919);
   MPass->SetBinContent(9461,83.33333);
   MPass->SetBinContent(9462,79.48718);
   MPass->SetBinContent(9463,90);
   MPass->SetBinContent(9464,87.09677);
   MPass->SetBinContent(9465,95.55556);
   MPass->SetBinContent(9466,83.33333);
   MPass->SetBinContent(9467,94.11765);
   MPass->SetBinContent(9468,90);
   MPass->SetBinContent(9469,91.66667);
   MPass->SetBinContent(9470,83.33333);
   MPass->SetBinContent(9471,86.66667);
   MPass->SetBinContent(9472,86.84211);
   MPass->SetBinContent(9473,89.79592);
   MPass->SetBinContent(9474,66.66667);
   MPass->SetBinContent(9475,56.66667);
   MPass->SetBinContent(9476,74.19355);
   MPass->SetBinContent(9477,55.17241);
   MPass->SetBinContent(9478,61.76471);
   MPass->SetBinContent(9479,76);
   MPass->SetBinContent(9480,80.55556);
   MPass->SetBinContent(9481,62.5);
   MPass->SetBinContent(9482,58.33333);
   MPass->SetBinContent(9483,34.61538);
   MPass->SetBinContent(9484,58.62069);
   MPass->SetBinContent(9485,55.55556);
   MPass->SetBinContent(9486,64.51613);
   MPass->SetBinContent(9487,45);
   MPass->SetBinContent(9488,58.97436);
   MPass->SetBinContent(9489,67.56757);
   MPass->SetBinContent(9490,44.18605);
   MPass->SetBinContent(9491,69.76744);
   MPass->SetBinContent(9492,61.90476);
   MPass->SetBinContent(9493,69.69697);
   MPass->SetBinContent(9494,60.60606);
   MPass->SetBinContent(9495,54.7619);
   MPass->SetBinContent(9496,55.76923);
   MPass->SetBinContent(9497,60);
   MPass->SetBinContent(9498,36.36364);
   MPass->SetBinContent(9501,70.83333);
   MPass->SetBinContent(9502,83.33333);
   MPass->SetBinContent(9503,82.85714);
   MPass->SetBinContent(9504,70);
   MPass->SetBinContent(9505,87.09677);
   MPass->SetBinContent(9506,86.2069);
   MPass->SetBinContent(9507,71.42857);
   MPass->SetBinContent(9508,86.66667);
   MPass->SetBinContent(9509,82.92683);
   MPass->SetBinContent(9510,78.57143);
   MPass->SetBinContent(9511,80);
   MPass->SetBinContent(9512,89.28571);
   MPass->SetBinContent(9513,75);
   MPass->SetBinContent(9514,95.65217);
   MPass->SetBinContent(9515,89.74359);
   MPass->SetBinContent(9516,80);
   MPass->SetBinContent(9517,84.21053);
   MPass->SetBinContent(9518,97.05882);
   MPass->SetBinContent(9519,88.88889);
   MPass->SetBinContent(9520,95.2381);
   MPass->SetBinContent(9521,92.5);
   MPass->SetBinContent(9522,86.11111);
   MPass->SetBinContent(9523,78.125);
   MPass->SetBinContent(9524,66.66667);
   MPass->SetBinContent(9525,65);
   MPass->SetBinContent(9526,53.84615);
   MPass->SetBinContent(9527,58.33333);
   MPass->SetBinContent(9528,85.71429);
   MPass->SetBinContent(9529,74.28571);
   MPass->SetBinContent(9530,66.66667);
   MPass->SetBinContent(9531,56.09756);
   MPass->SetBinContent(9532,71.05263);
   MPass->SetBinContent(9533,48.14815);
   MPass->SetBinContent(9534,50);
   MPass->SetBinContent(9535,48.3871);
   MPass->SetBinContent(9536,63.33333);
   MPass->SetBinContent(9537,75);
   MPass->SetBinContent(9538,72.54902);
   MPass->SetBinContent(9539,56.41026);
   MPass->SetBinContent(9540,65.78947);
   MPass->SetBinContent(9541,50);
   MPass->SetBinContent(9542,67.74194);
   MPass->SetBinContent(9543,62.06897);
   MPass->SetBinContent(9544,58.33333);
   MPass->SetBinContent(9545,61.53846);
   MPass->SetBinContent(9546,47.36842);
   MPass->SetBinContent(9547,43.75);
   MPass->SetBinContent(9548,36.66667);
   MPass->SetBinContent(9551,56.81818);
   MPass->SetBinContent(9552,81.25);
   MPass->SetBinContent(9553,85);
   MPass->SetBinContent(9554,76.47059);
   MPass->SetBinContent(9555,81.08108);
   MPass->SetBinContent(9556,92.85714);
   MPass->SetBinContent(9557,87.09677);
   MPass->SetBinContent(9558,76.66667);
   MPass->SetBinContent(9559,96.2963);
   MPass->SetBinContent(9560,80);
   MPass->SetBinContent(9561,89.28571);
   MPass->SetBinContent(9562,83.87097);
   MPass->SetBinContent(9563,80.4878);
   MPass->SetBinContent(9564,92.85714);
   MPass->SetBinContent(9565,88);
   MPass->SetBinContent(9566,77.14286);
   MPass->SetBinContent(9567,89.65517);
   MPass->SetBinContent(9568,85.71429);
   MPass->SetBinContent(9569,90);
   MPass->SetBinContent(9570,87.09677);
   MPass->SetBinContent(9571,90.625);
   MPass->SetBinContent(9572,80);
   MPass->SetBinContent(9573,80);
   MPass->SetBinContent(9574,75);
   MPass->SetBinContent(9575,56);
   MPass->SetBinContent(9576,74.28571);
   MPass->SetBinContent(9577,68.57143);
   MPass->SetBinContent(9578,76);
   MPass->SetBinContent(9579,65.78947);
   MPass->SetBinContent(9580,68.42105);
   MPass->SetBinContent(9581,60);
   MPass->SetBinContent(9582,50);
   MPass->SetBinContent(9583,45.2381);
   MPass->SetBinContent(9584,60);
   MPass->SetBinContent(9585,70.27027);
   MPass->SetBinContent(9586,60);
   MPass->SetBinContent(9587,68.57143);
   MPass->SetBinContent(9588,81.81818);
   MPass->SetBinContent(9589,67.64706);
   MPass->SetBinContent(9590,66.66667);
   MPass->SetBinContent(9591,91.66667);
   MPass->SetBinContent(9592,64.70588);
   MPass->SetBinContent(9593,45.16129);
   MPass->SetBinContent(9594,69.69697);
   MPass->SetBinContent(9595,50);
   MPass->SetBinContent(9596,46.66667);
   MPass->SetBinContent(9597,46.15385);
   MPass->SetBinContent(9598,44.44444);
   MPass->SetBinContent(9601,26.08696);
   MPass->SetBinContent(9602,63.63636);
   MPass->SetBinContent(9603,58.53659);
   MPass->SetBinContent(9604,58.06452);
   MPass->SetBinContent(9605,45.45455);
   MPass->SetBinContent(9606,70.83333);
   MPass->SetBinContent(9607,50);
   MPass->SetBinContent(9608,62.06897);
   MPass->SetBinContent(9609,61.29032);
   MPass->SetBinContent(9610,56.25);
   MPass->SetBinContent(9611,62.5);
   MPass->SetBinContent(9612,67.64706);
   MPass->SetBinContent(9613,72.72727);
   MPass->SetBinContent(9614,67.64706);
   MPass->SetBinContent(9615,55.26316);
   MPass->SetBinContent(9616,72.72727);
   MPass->SetBinContent(9617,54.54545);
   MPass->SetBinContent(9618,70.96774);
   MPass->SetBinContent(9619,75.75758);
   MPass->SetBinContent(9620,65.71429);
   MPass->SetBinContent(9621,57.57576);
   MPass->SetBinContent(9622,63.04348);
   MPass->SetBinContent(9623,61.11111);
   MPass->SetBinContent(9624,62.96296);
   MPass->SetBinContent(9625,61.11111);
   MPass->SetBinContent(9626,50);
   MPass->SetBinContent(9627,28.57143);
   MPass->SetBinContent(9628,47.36842);
   MPass->SetBinContent(9629,53.84615);
   MPass->SetBinContent(9630,68.18182);
   MPass->SetBinContent(9631,70);
   MPass->SetBinContent(9632,50);
   MPass->SetBinContent(9633,35.29412);
   MPass->SetBinContent(9634,48.71795);
   MPass->SetBinContent(9635,44.73684);
   MPass->SetBinContent(9636,54.83871);
   MPass->SetBinContent(9637,62.5);
   MPass->SetBinContent(9638,61.76471);
   MPass->SetBinContent(9639,41.66667);
   MPass->SetBinContent(9640,46.15385);
   MPass->SetBinContent(9641,43.75);
   MPass->SetBinContent(9642,60);
   MPass->SetBinContent(9643,44.73684);
   MPass->SetBinContent(9644,50);
   MPass->SetBinContent(9645,37.5);
   MPass->SetBinContent(9646,34.48276);
   MPass->SetBinContent(9647,40);
   MPass->SetBinContent(9648,39.28571);
   MPass->SetBinError(51,18.69331);
   MPass->SetBinError(52,17.78089);
   MPass->SetBinError(53,17.84983);
   MPass->SetBinError(54,16.25384);
   MPass->SetBinError(55,17.18182);
   MPass->SetBinError(56,20.91214);
   MPass->SetBinError(57,15.0468);
   MPass->SetBinError(58,20.04546);
   MPass->SetBinError(59,11.87262);
   MPass->SetBinError(60,17.19638);
   MPass->SetBinError(61,11.51835);
   MPass->SetBinError(62,16.25384);
   MPass->SetBinError(63,12.03672);
   MPass->SetBinError(64,17.19638);
   MPass->SetBinError(65,18.57945);
   MPass->SetBinError(66,14.49333);
   MPass->SetBinError(67,15.30931);
   MPass->SetBinError(68,12.46816);
   MPass->SetBinError(69,16.7332);
   MPass->SetBinError(70,15.71091);
   MPass->SetBinError(71,20.67149);
   MPass->SetBinError(72,19.61729);
   MPass->SetBinError(73,14.85221);
   MPass->SetBinError(74,13.62994);
   MPass->SetBinError(75,12.41328);
   MPass->SetBinError(76,13.6626);
   MPass->SetBinError(77,16.98416);
   MPass->SetBinError(78,13.55361);
   MPass->SetBinError(79,12.0145);
   MPass->SetBinError(80,9.61049);
   MPass->SetBinError(81,10.61589);
   MPass->SetBinError(82,15.21886);
   MPass->SetBinError(83,13.1608);
   MPass->SetBinError(84,13.46228);
   MPass->SetBinError(85,13.41113);
   MPass->SetBinError(86,10.52668);
   MPass->SetBinError(87,14.43376);
   MPass->SetBinError(88,11.35369);
   MPass->SetBinError(89,12.03672);
   MPass->SetBinError(90,10.11187);
   MPass->SetBinError(91,10.74259);
   MPass->SetBinError(92,14.96595);
   MPass->SetBinError(93,9.622504);
   MPass->SetBinError(94,10.46061);
   MPass->SetBinError(95,10.36445);
   MPass->SetBinError(96,12.40923);
   MPass->SetBinError(97,12.03672);
   MPass->SetBinError(98,8.032107);
   MPass->SetBinError(101,19.61242);
   MPass->SetBinError(102,25.28319);
   MPass->SetBinError(103,17.68209);
   MPass->SetBinError(104,20.41824);
   MPass->SetBinError(105,29.87069);
   MPass->SetBinError(106,23.11596);
   MPass->SetBinError(107,21.45239);
   MPass->SetBinError(108,19.51067);
   MPass->SetBinError(109,20.25231);
   MPass->SetBinError(110,19.37214);
   MPass->SetBinError(111,21.01631);
   MPass->SetBinError(112,24.93705);
   MPass->SetBinError(113,20.40012);
   MPass->SetBinError(114,22.36783);
   MPass->SetBinError(115,23.11596);
   MPass->SetBinError(116,21.56011);
   MPass->SetBinError(117,20.89551);
   MPass->SetBinError(118,25.28319);
   MPass->SetBinError(119,22.10203);
   MPass->SetBinError(120,24.16752);
   MPass->SetBinError(121,22.4543);
   MPass->SetBinError(122,24.21425);
   MPass->SetBinError(123,20.66054);
   MPass->SetBinError(124,19.64809);
   MPass->SetBinError(125,17.98268);
   MPass->SetBinError(126,17.00074);
   MPass->SetBinError(127,24.62841);
   MPass->SetBinError(128,21.9089);
   MPass->SetBinError(129,17.98268);
   MPass->SetBinError(130,20.28602);
   MPass->SetBinError(131,20.67149);
   MPass->SetBinError(132,15.71091);
   MPass->SetBinError(133,14.53964);
   MPass->SetBinError(134,17.20647);
   MPass->SetBinError(135,15.0468);
   MPass->SetBinError(136,16.56157);
   MPass->SetBinError(137,16.57653);
   MPass->SetBinError(138,17.90809);
   MPass->SetBinError(139,17.00074);
   MPass->SetBinError(140,17.10199);
   MPass->SetBinError(141,16.50581);
   MPass->SetBinError(142,14.62189);
   MPass->SetBinError(143,18.62465);
   MPass->SetBinError(144,22.83739);
   MPass->SetBinError(145,15.49193);
   MPass->SetBinError(146,20.08691);
   MPass->SetBinError(147,19.5535);
   MPass->SetBinError(148,11.83216);
   MPass->SetBinError(151,15.43191);
   MPass->SetBinError(152,27.04797);
   MPass->SetBinError(153,20.49);
   MPass->SetBinError(154,21.24809);
   MPass->SetBinError(155,30.86067);
   MPass->SetBinError(156,21.32629);
   MPass->SetBinError(157,22.58576);
   MPass->SetBinError(158,26.5812);
   MPass->SetBinError(159,25.23042);
   MPass->SetBinError(160,21.9089);
   MPass->SetBinError(161,20.2837);
   MPass->SetBinError(162,28.52501);
   MPass->SetBinError(163,21.80083);
   MPass->SetBinError(164,22.56677);
   MPass->SetBinError(165,22.14464);
   MPass->SetBinError(166,19.24501);
   MPass->SetBinError(167,22.05581);
   MPass->SetBinError(168,26.00353);
   MPass->SetBinError(169,23.89559);
   MPass->SetBinError(170,26.12947);
   MPass->SetBinError(171,20.74902);
   MPass->SetBinError(172,24.51162);
   MPass->SetBinError(173,32.02172);
   MPass->SetBinError(174,21.64441);
   MPass->SetBinError(175,20.04546);
   MPass->SetBinError(176,25.7247);
   MPass->SetBinError(177,13.16708);
   MPass->SetBinError(178,16.46744);
   MPass->SetBinError(179,15.30491);
   MPass->SetBinError(180,19.24501);
   MPass->SetBinError(181,20.1692);
   MPass->SetBinError(182,22.4543);
   MPass->SetBinError(183,16.0065);
   MPass->SetBinError(184,20.04546);
   MPass->SetBinError(185,22.0487);
   MPass->SetBinError(186,17.88854);
   MPass->SetBinError(187,22.38511);
   MPass->SetBinError(188,17.47706);
   MPass->SetBinError(189,17.90632);
   MPass->SetBinError(190,15.50468);
   MPass->SetBinError(191,17.00074);
   MPass->SetBinError(192,15.81268);
   MPass->SetBinError(193,19.04072);
   MPass->SetBinError(194,23.89559);
   MPass->SetBinError(195,20.63351);
   MPass->SetBinError(196,17.20647);
   MPass->SetBinError(197,14.6143);
   MPass->SetBinError(198,13.1608);
   MPass->SetBinError(201,20.67848);
   MPass->SetBinError(202,22.0487);
   MPass->SetBinError(203,22.87883);
   MPass->SetBinError(204,24.86443);
   MPass->SetBinError(205,22.56677);
   MPass->SetBinError(206,23.69728);
   MPass->SetBinError(207,25.32223);
   MPass->SetBinError(208,23.11596);
   MPass->SetBinError(209,24.31052);
   MPass->SetBinError(210,25.61001);
   MPass->SetBinError(211,25.23042);
   MPass->SetBinError(212,20.25231);
   MPass->SetBinError(213,22.38511);
   MPass->SetBinError(214,21.09913);
   MPass->SetBinError(215,15.11555);
   MPass->SetBinError(216,21.67811);
   MPass->SetBinError(217,20.10027);
   MPass->SetBinError(218,27.26809);
   MPass->SetBinError(219,24.21425);
   MPass->SetBinError(220,22.64278);
   MPass->SetBinError(221,23.69728);
   MPass->SetBinError(222,18.45462);
   MPass->SetBinError(223,18.66782);
   MPass->SetBinError(224,17.88394);
   MPass->SetBinError(225,16.67072);
   MPass->SetBinError(226,15.85742);
   MPass->SetBinError(227,18.58783);
   MPass->SetBinError(228,17.78359);
   MPass->SetBinError(229,16.94201);
   MPass->SetBinError(230,16.51038);
   MPass->SetBinError(231,17.17442);
   MPass->SetBinError(232,18.3494);
   MPass->SetBinError(233,15.41801);
   MPass->SetBinError(234,16.50581);
   MPass->SetBinError(235,18.17312);
   MPass->SetBinError(236,18.69599);
   MPass->SetBinError(237,16.87899);
   MPass->SetBinError(238,17.16217);
   MPass->SetBinError(239,14.5988);
   MPass->SetBinError(240,15.00202);
   MPass->SetBinError(241,15.50676);
   MPass->SetBinError(242,16.01745);
   MPass->SetBinError(243,17.24819);
   MPass->SetBinError(244,17.24819);
   MPass->SetBinError(245,14.97689);
   MPass->SetBinError(246,16.265);
   MPass->SetBinError(247,16.53757);
   MPass->SetBinError(248,10.61564);
   MPass->SetBinError(251,14.85221);
   MPass->SetBinError(252,21.84493);
   MPass->SetBinError(253,24.17148);
   MPass->SetBinError(254,22.64278);
   MPass->SetBinError(255,21.56011);
   MPass->SetBinError(256,23.40258);
   MPass->SetBinError(257,20.20452);
   MPass->SetBinError(258,24.21425);
   MPass->SetBinError(259,23.69728);
   MPass->SetBinError(260,24.86443);
   MPass->SetBinError(261,27.05661);
   MPass->SetBinError(262,24.21425);
   MPass->SetBinError(263,24.56806);
   MPass->SetBinError(264,19.82738);
   MPass->SetBinError(265,20.40012);
   MPass->SetBinError(266,24.93705);
   MPass->SetBinError(267,20.10027);
   MPass->SetBinError(268,20.08691);
   MPass->SetBinError(269,18.75704);
   MPass->SetBinError(270,23.22196);
   MPass->SetBinError(271,21.80083);
   MPass->SetBinError(272,22.10203);
   MPass->SetBinError(273,24.16752);
   MPass->SetBinError(274,19.59816);
   MPass->SetBinError(275,20.80592);
   MPass->SetBinError(276,19.24501);
   MPass->SetBinError(277,17.99581);
   MPass->SetBinError(278,17.41411);
   MPass->SetBinError(279,19.9225);
   MPass->SetBinError(280,17.68209);
   MPass->SetBinError(281,20.58406);
   MPass->SetBinError(282,19.91649);
   MPass->SetBinError(283,20.57127);
   MPass->SetBinError(284,21.85336);
   MPass->SetBinError(285,20.80592);
   MPass->SetBinError(286,19.59816);
   MPass->SetBinError(287,17.05439);
   MPass->SetBinError(288,18.69599);
   MPass->SetBinError(289,16.01745);
   MPass->SetBinError(290,17.70464);
   MPass->SetBinError(291,20.28602);
   MPass->SetBinError(292,17.85744);
   MPass->SetBinError(293,19.61729);
   MPass->SetBinError(294,18.35167);
   MPass->SetBinError(295,17.78359);
   MPass->SetBinError(296,15.93444);
   MPass->SetBinError(297,18.26346);
   MPass->SetBinError(298,13.46228);
   MPass->SetBinError(301,19.75949);
   MPass->SetBinError(302,20.10027);
   MPass->SetBinError(303,22.05581);
   MPass->SetBinError(304,22.87883);
   MPass->SetBinError(305,24.93705);
   MPass->SetBinError(306,20.45521);
   MPass->SetBinError(307,27.05661);
   MPass->SetBinError(308,21.85336);
   MPass->SetBinError(309,22.38511);
   MPass->SetBinError(310,19.59592);
   MPass->SetBinError(311,24.62841);
   MPass->SetBinError(312,26.14563);
   MPass->SetBinError(313,21.45239);
   MPass->SetBinError(314,20.85367);
   MPass->SetBinError(315,17.63908);
   MPass->SetBinError(316,28.04015);
   MPass->SetBinError(317,32.84081);
   MPass->SetBinError(318,28.57351);
   MPass->SetBinError(319,26.12947);
   MPass->SetBinError(320,21.84493);
   MPass->SetBinError(321,21.9089);
   MPass->SetBinError(322,22.56677);
   MPass->SetBinError(323,25.23042);
   MPass->SetBinError(324,20.45521);
   MPass->SetBinError(325,24.93705);
   MPass->SetBinError(326,22.25668);
   MPass->SetBinError(327,22.25668);
   MPass->SetBinError(328,19.91649);
   MPass->SetBinError(329,19.59816);
   MPass->SetBinError(330,22.63);
   MPass->SetBinError(331,17.33233);
   MPass->SetBinError(332,18.93159);
   MPass->SetBinError(333,19.75949);
   MPass->SetBinError(334,18.62465);
   MPass->SetBinError(335,16.98416);
   MPass->SetBinError(336,17.85744);
   MPass->SetBinError(337,21.91141);
   MPass->SetBinError(338,25.61738);
   MPass->SetBinError(339,16.01748);
   MPass->SetBinError(340,15.0468);
   MPass->SetBinError(341,17.2025);
   MPass->SetBinError(342,15.21886);
   MPass->SetBinError(343,18.58783);
   MPass->SetBinError(344,17.78359);
   MPass->SetBinError(345,23.11596);
   MPass->SetBinError(346,15.21729);
   MPass->SetBinError(347,22.64647);
   MPass->SetBinError(348,11.03343);
   MPass->SetBinError(351,17.10199);
   MPass->SetBinError(352,25.23042);
   MPass->SetBinError(353,22.4543);
   MPass->SetBinError(354,21.65064);
   MPass->SetBinError(355,23.22196);
   MPass->SetBinError(356,21.45239);
   MPass->SetBinError(357,21.09913);
   MPass->SetBinError(358,20.87839);
   MPass->SetBinError(359,17.90632);
   MPass->SetBinError(360,20.4705);
   MPass->SetBinError(361,23.69728);
   MPass->SetBinError(362,23.18081);
   MPass->SetBinError(363,22.56677);
   MPass->SetBinError(364,23.49632);
   MPass->SetBinError(365,18.8192);
   MPass->SetBinError(366,20.91214);
   MPass->SetBinError(367,16.97056);
   MPass->SetBinError(368,20.85367);
   MPass->SetBinError(369,24.52512);
   MPass->SetBinError(370,20.74902);
   MPass->SetBinError(371,20.58406);
   MPass->SetBinError(372,23.13093);
   MPass->SetBinError(373,20.85367);
   MPass->SetBinError(374,22.38511);
   MPass->SetBinError(375,17.68209);
   MPass->SetBinError(376,17.98268);
   MPass->SetBinError(377,19.37214);
   MPass->SetBinError(378,19.91649);
   MPass->SetBinError(379,18.93159);
   MPass->SetBinError(380,15.43191);
   MPass->SetBinError(381,13.81762);
   MPass->SetBinError(382,16.74279);
   MPass->SetBinError(383,17.78359);
   MPass->SetBinError(384,20.63351);
   MPass->SetBinError(385,19.04072);
   MPass->SetBinError(386,20.67848);
   MPass->SetBinError(387,15.46933);
   MPass->SetBinError(388,17.88854);
   MPass->SetBinError(389,17.17442);
   MPass->SetBinError(390,11.32802);
   MPass->SetBinError(391,20.25231);
   MPass->SetBinError(392,17.14244);
   MPass->SetBinError(393,15.50999);
   MPass->SetBinError(394,18.10901);
   MPass->SetBinError(395,15.49193);
   MPass->SetBinError(396,14.62189);
   MPass->SetBinError(397,16.32152);
   MPass->SetBinError(398,13.36143);
   MPass->SetBinError(401,15.65992);
   MPass->SetBinError(402,18.6755);
   MPass->SetBinError(403,20.45521);
   MPass->SetBinError(404,17.8406);
   MPass->SetBinError(405,28.64691);
   MPass->SetBinError(406,22.92732);
   MPass->SetBinError(407,18.97367);
   MPass->SetBinError(408,23.39171);
   MPass->SetBinError(409,25.28319);
   MPass->SetBinError(410,22.87883);
   MPass->SetBinError(411,21.24809);
   MPass->SetBinError(412,24.93705);
   MPass->SetBinError(413,20.1692);
   MPass->SetBinError(414,22.87883);
   MPass->SetBinError(415,26.14563);
   MPass->SetBinError(416,19.23311);
   MPass->SetBinError(417,24.16752);
   MPass->SetBinError(418,21.83062);
   MPass->SetBinError(419,25.23042);
   MPass->SetBinError(420,24.21425);
   MPass->SetBinError(421,23.2348);
   MPass->SetBinError(422,19.37214);
   MPass->SetBinError(423,22.56677);
   MPass->SetBinError(424,22.63);
   MPass->SetBinError(425,19.49419);
   MPass->SetBinError(426,18.50366);
   MPass->SetBinError(427,17.18182);
   MPass->SetBinError(428,17.49296);
   MPass->SetBinError(429,20.41824);
   MPass->SetBinError(430,16.58088);
   MPass->SetBinError(431,14.14766);
   MPass->SetBinError(432,17.18182);
   MPass->SetBinError(433,19.0724);
   MPass->SetBinError(434,19.3375);
   MPass->SetBinError(435,17.76379);
   MPass->SetBinError(436,23.54846);
   MPass->SetBinError(437,24.31052);
   MPass->SetBinError(438,23.38765);
   MPass->SetBinError(439,20.04546);
   MPass->SetBinError(440,16.265);
   MPass->SetBinError(441,19.91649);
   MPass->SetBinError(442,19.59816);
   MPass->SetBinError(443,18.70439);
   MPass->SetBinError(444,26.41115);
   MPass->SetBinError(445,17.47706);
   MPass->SetBinError(446,17.56821);
   MPass->SetBinError(447,18.95541);
   MPass->SetBinError(448,17.19638);
   MPass->SetBinError(451,18.70585);
   MPass->SetBinError(452,18.91307);
   MPass->SetBinError(453,22.63);
   MPass->SetBinError(454,23.40258);
   MPass->SetBinError(455,29.12124);
   MPass->SetBinError(456,22.25668);
   MPass->SetBinError(457,18.4701);
   MPass->SetBinError(458,22.64278);
   MPass->SetBinError(459,20.41824);
   MPass->SetBinError(460,19.64809);
   MPass->SetBinError(461,24);
   MPass->SetBinError(462,21.37662);
   MPass->SetBinError(463,27.46585);
   MPass->SetBinError(464,32.02172);
   MPass->SetBinError(465,15.98271);
   MPass->SetBinError(466,18.50366);
   MPass->SetBinError(467,18.70439);
   MPass->SetBinError(468,29.87069);
   MPass->SetBinError(469,21.22768);
   MPass->SetBinError(470,24.17148);
   MPass->SetBinError(471,21.01631);
   MPass->SetBinError(472,22.92732);
   MPass->SetBinError(473,24.31052);
   MPass->SetBinError(474,18.66782);
   MPass->SetBinError(475,23.40258);
   MPass->SetBinError(476,17.07469);
   MPass->SetBinError(477,20.28602);
   MPass->SetBinError(478,15.46933);
   MPass->SetBinError(479,20.91214);
   MPass->SetBinError(480,15.8879);
   MPass->SetBinError(481,21.22768);
   MPass->SetBinError(482,17.2025);
   MPass->SetBinError(483,20.28602);
   MPass->SetBinError(484,21.75611);
   MPass->SetBinError(485,22.87883);
   MPass->SetBinError(486,18.26346);
   MPass->SetBinError(487,21.93444);
   MPass->SetBinError(488,18.58783);
   MPass->SetBinError(489,21.07221);
   MPass->SetBinError(490,18.93159);
   MPass->SetBinError(491,21.9089);
   MPass->SetBinError(492,22.25668);
   MPass->SetBinError(493,20.39382);
   MPass->SetBinError(494,18.56919);
   MPass->SetBinError(495,19.36492);
   MPass->SetBinError(496,13.84143);
   MPass->SetBinError(497,13.85656);
   MPass->SetBinError(498,16.85705);
   MPass->SetBinError(501,16.56157);
   MPass->SetBinError(502,19.57074);
   MPass->SetBinError(503,24.89883);
   MPass->SetBinError(504,20.39382);
   MPass->SetBinError(505,18.54471);
   MPass->SetBinError(506,22.4543);
   MPass->SetBinError(507,24.21425);
   MPass->SetBinError(508,18.95541);
   MPass->SetBinError(509,21.35519);
   MPass->SetBinError(510,21.09913);
   MPass->SetBinError(511,22.10203);
   MPass->SetBinError(512,29.24038);
   MPass->SetBinError(513,19.51067);
   MPass->SetBinError(514,21.09913);
   MPass->SetBinError(515,22.14464);
   MPass->SetBinError(516,18.26346);
   MPass->SetBinError(517,20.1692);
   MPass->SetBinError(518,21.9089);
   MPass->SetBinError(519,24.62841);
   MPass->SetBinError(520,20.80592);
   MPass->SetBinError(521,22.87883);
   MPass->SetBinError(522,22.56677);
   MPass->SetBinError(523,19.28145);
   MPass->SetBinError(524,16.89673);
   MPass->SetBinError(525,16.01347);
   MPass->SetBinError(526,19.59816);
   MPass->SetBinError(527,17.17442);
   MPass->SetBinError(528,21.07221);
   MPass->SetBinError(529,15.89821);
   MPass->SetBinError(530,19.64809);
   MPass->SetBinError(531,15.60421);
   MPass->SetBinError(532,16.94201);
   MPass->SetBinError(533,15.98271);
   MPass->SetBinError(534,17.14244);
   MPass->SetBinError(535,18.66782);
   MPass->SetBinError(536,15.26094);
   MPass->SetBinError(537,17.70464);
   MPass->SetBinError(538,16.35604);
   MPass->SetBinError(539,18.62465);
   MPass->SetBinError(540,17.63908);
   MPass->SetBinError(541,19.78366);
   MPass->SetBinError(542,17.17442);
   MPass->SetBinError(543,13.53724);
   MPass->SetBinError(544,16.87899);
   MPass->SetBinError(545,14.84306);
   MPass->SetBinError(546,14.6225);
   MPass->SetBinError(547,16.53757);
   MPass->SetBinError(548,13.69306);
   MPass->SetBinError(551,17.10199);
   MPass->SetBinError(552,21.56011);
   MPass->SetBinError(553,25.28986);
   MPass->SetBinError(554,22.38511);
   MPass->SetBinError(555,20.20452);
   MPass->SetBinError(556,17.64443);
   MPass->SetBinError(557,19.59816);
   MPass->SetBinError(558,21.59612);
   MPass->SetBinError(559,18.60425);
   MPass->SetBinError(560,23.49632);
   MPass->SetBinError(561,23.69728);
   MPass->SetBinError(562,20.66383);
   MPass->SetBinError(563,20.80592);
   MPass->SetBinError(564,20.87034);
   MPass->SetBinError(565,20.28602);
   MPass->SetBinError(566,26.93364);
   MPass->SetBinError(567,20.2837);
   MPass->SetBinError(568,21.24809);
   MPass->SetBinError(569,16.89673);
   MPass->SetBinError(570,22.36198);
   MPass->SetBinError(571,24.56806);
   MPass->SetBinError(572,19.57074);
   MPass->SetBinError(573,21.65064);
   MPass->SetBinError(574,16.75651);
   MPass->SetBinError(575,19.51067);
   MPass->SetBinError(576,19.74377);
   MPass->SetBinError(577,18.68049);
   MPass->SetBinError(578,15.4727);
   MPass->SetBinError(579,18.6755);
   MPass->SetBinError(580,19.42129);
   MPass->SetBinError(581,19.37214);
   MPass->SetBinError(582,18.53014);
   MPass->SetBinError(583,19.59592);
   MPass->SetBinError(584,18.26346);
   MPass->SetBinError(585,17.5798);
   MPass->SetBinError(586,13.67494);
   MPass->SetBinError(587,18.62465);
   MPass->SetBinError(588,18.35167);
   MPass->SetBinError(589,16.57653);
   MPass->SetBinError(590,20.74902);
   MPass->SetBinError(591,17.24819);
   MPass->SetBinError(592,16.94201);
   MPass->SetBinError(593,18.81746);
   MPass->SetBinError(594,17.88394);
   MPass->SetBinError(595,14.23302);
   MPass->SetBinError(596,19.64809);
   MPass->SetBinError(597,15.99018);
   MPass->SetBinError(598,13.226);
   MPass->SetBinError(601,19.36492);
   MPass->SetBinError(602,24.21425);
   MPass->SetBinError(603,20.74902);
   MPass->SetBinError(604,19.64809);
   MPass->SetBinError(605,22.36783);
   MPass->SetBinError(606,24.51162);
   MPass->SetBinError(607,20.04546);
   MPass->SetBinError(608,25.32223);
   MPass->SetBinError(609,22.63);
   MPass->SetBinError(610,20.60055);
   MPass->SetBinError(611,24.86443);
   MPass->SetBinError(612,27.04797);
   MPass->SetBinError(613,20.10027);
   MPass->SetBinError(614,24.51162);
   MPass->SetBinError(615,19.91649);
   MPass->SetBinError(616,26.00353);
   MPass->SetBinError(617,28.64691);
   MPass->SetBinError(618,19.23311);
   MPass->SetBinError(619,23.89559);
   MPass->SetBinError(620,24.56806);
   MPass->SetBinError(621,21.67811);
   MPass->SetBinError(622,20.41824);
   MPass->SetBinError(623,19.61729);
   MPass->SetBinError(624,23.11596);
   MPass->SetBinError(625,18.93159);
   MPass->SetBinError(626,21.84652);
   MPass->SetBinError(627,17.84983);
   MPass->SetBinError(628,17.63908);
   MPass->SetBinError(629,20.58406);
   MPass->SetBinError(630,18.17312);
   MPass->SetBinError(631,23.11596);
   MPass->SetBinError(632,21.64441);
   MPass->SetBinError(633,15.21729);
   MPass->SetBinError(634,17.10199);
   MPass->SetBinError(635,18.26346);
   MPass->SetBinError(636,17.14244);
   MPass->SetBinError(637,19.59592);
   MPass->SetBinError(638,17.2025);
   MPass->SetBinError(639,18.70439);
   MPass->SetBinError(640,22.87883);
   MPass->SetBinError(641,17.88394);
   MPass->SetBinError(642,18.6533);
   MPass->SetBinError(643,17.76379);
   MPass->SetBinError(644,16.50581);
   MPass->SetBinError(645,19.57474);
   MPass->SetBinError(646,22.05581);
   MPass->SetBinError(647,20.25231);
   MPass->SetBinError(648,14.96595);
   MPass->SetBinError(651,18.56919);
   MPass->SetBinError(652,20.25231);
   MPass->SetBinError(653,21.56011);
   MPass->SetBinError(654,20.58406);
   MPass->SetBinError(655,21.04963);
   MPass->SetBinError(656,25.23042);
   MPass->SetBinError(657,20.45521);
   MPass->SetBinError(658,22.36783);
   MPass->SetBinError(659,21.32629);
   MPass->SetBinError(660,22.30394);
   MPass->SetBinError(661,22.30477);
   MPass->SetBinError(662,23.11596);
   MPass->SetBinError(663,25.17347);
   MPass->SetBinError(664,23.2348);
   MPass->SetBinError(665,21.22768);
   MPass->SetBinError(666,22.92732);
   MPass->SetBinError(667,16.86353);
   MPass->SetBinError(668,19.92028);
   MPass->SetBinError(669,22.83739);
   MPass->SetBinError(670,21.33462);
   MPass->SetBinError(671,19.91649);
   MPass->SetBinError(672,21.45239);
   MPass->SetBinError(673,26.45934);
   MPass->SetBinError(674,19.04072);
   MPass->SetBinError(675,20.4705);
   MPass->SetBinError(676,18.4701);
   MPass->SetBinError(677,19.75949);
   MPass->SetBinError(678,16.51038);
   MPass->SetBinError(679,18.07928);
   MPass->SetBinError(680,16.4234);
   MPass->SetBinError(681,16.01745);
   MPass->SetBinError(682,16.37452);
   MPass->SetBinError(683,20.08691);
   MPass->SetBinError(684,16.32152);
   MPass->SetBinError(685,16.80682);
   MPass->SetBinError(686,19.78366);
   MPass->SetBinError(687,15.76454);
   MPass->SetBinError(688,15.50676);
   MPass->SetBinError(689,17.90632);
   MPass->SetBinError(690,15.87759);
   MPass->SetBinError(691,17.20647);
   MPass->SetBinError(692,17.56821);
   MPass->SetBinError(693,17.17442);
   MPass->SetBinError(694,14.20518);
   MPass->SetBinError(695,14.14766);
   MPass->SetBinError(696,20.74902);
   MPass->SetBinError(697,16.94201);
   MPass->SetBinError(698,17.10199);
   MPass->SetBinError(701,16.36634);
   MPass->SetBinError(702,22.05581);
   MPass->SetBinError(703,21.32629);
   MPass->SetBinError(704,17.27123);
   MPass->SetBinError(705,26.72612);
   MPass->SetBinError(706,25.69958);
   MPass->SetBinError(707,20.66054);
   MPass->SetBinError(708,21.59612);
   MPass->SetBinError(709,24.16752);
   MPass->SetBinError(710,20.08691);
   MPass->SetBinError(711,17.15975);
   MPass->SetBinError(712,29.24038);
   MPass->SetBinError(713,21.52034);
   MPass->SetBinError(714,24.05807);
   MPass->SetBinError(715,22.87883);
   MPass->SetBinError(716,21.23179);
   MPass->SetBinError(717,19.67082);
   MPass->SetBinError(718,35.35534);
   MPass->SetBinError(719,22.36783);
   MPass->SetBinError(720,24.21425);
   MPass->SetBinError(721,29.75624);
   MPass->SetBinError(722,21.32629);
   MPass->SetBinError(723,25.32223);
   MPass->SetBinError(724,21.44862);
   MPass->SetBinError(725,20.60055);
   MPass->SetBinError(726,21.9089);
   MPass->SetBinError(727,18.69599);
   MPass->SetBinError(728,19.74377);
   MPass->SetBinError(729,18.42988);
   MPass->SetBinError(730,17.90809);
   MPass->SetBinError(731,16.87899);
   MPass->SetBinError(732,20.66054);
   MPass->SetBinError(733,20.04546);
   MPass->SetBinError(734,17.98268);
   MPass->SetBinError(735,18.54471);
   MPass->SetBinError(736,24.93705);
   MPass->SetBinError(737,20.08691);
   MPass->SetBinError(738,16.87899);
   MPass->SetBinError(739,15.50676);
   MPass->SetBinError(740,16.94201);
   MPass->SetBinError(741,17.98268);
   MPass->SetBinError(742,24.39262);
   MPass->SetBinError(743,18.58783);
   MPass->SetBinError(744,17.89059);
   MPass->SetBinError(745,16.00791);
   MPass->SetBinError(746,16.57282);
   MPass->SetBinError(747,22.83739);
   MPass->SetBinError(748,19.5535);
   MPass->SetBinError(751,15.94401);
   MPass->SetBinError(752,26.28717);
   MPass->SetBinError(753,31.65733);
   MPass->SetBinError(754,26.83282);
   MPass->SetBinError(755,23.82492);
   MPass->SetBinError(756,24.31052);
   MPass->SetBinError(757,24.31052);
   MPass->SetBinError(758,24.17148);
   MPass->SetBinError(759,24.86443);
   MPass->SetBinError(760,23.69728);
   MPass->SetBinError(761,21.12177);
   MPass->SetBinError(762,21.04963);
   MPass->SetBinError(763,32.78261);
   MPass->SetBinError(764,29.87069);
   MPass->SetBinError(765,19.51067);
   MPass->SetBinError(766,28.08702);
   MPass->SetBinError(767,24.89883);
   MPass->SetBinError(768,23.40258);
   MPass->SetBinError(769,22.87883);
   MPass->SetBinError(770,26.83282);
   MPass->SetBinError(771,24.51162);
   MPass->SetBinError(772,24);
   MPass->SetBinError(773,21.9089);
   MPass->SetBinError(774,19.9225);
   MPass->SetBinError(775,18.50366);
   MPass->SetBinError(776,19.42129);
   MPass->SetBinError(777,20.64582);
   MPass->SetBinError(778,18.46372);
   MPass->SetBinError(779,17.76379);
   MPass->SetBinError(780,16.85705);
   MPass->SetBinError(781,15.0448);
   MPass->SetBinError(782,21.01631);
   MPass->SetBinError(783,17.24819);
   MPass->SetBinError(784,21.64441);
   MPass->SetBinError(785,17.70464);
   MPass->SetBinError(786,19.61729);
   MPass->SetBinError(787,20.25231);
   MPass->SetBinError(788,16.57282);
   MPass->SetBinError(789,23.00219);
   MPass->SetBinError(790,21.65064);
   MPass->SetBinError(791,18.50366);
   MPass->SetBinError(792,14.5988);
   MPass->SetBinError(793,22.87883);
   MPass->SetBinError(794,17.49296);
   MPass->SetBinError(795,17.2025);
   MPass->SetBinError(796,16.01748);
   MPass->SetBinError(797,16.57653);
   MPass->SetBinError(798,17.84983);
   MPass->SetBinError(801,20.49);
   MPass->SetBinError(802,19.37214);
   MPass->SetBinError(803,24.52512);
   MPass->SetBinError(804,20.80592);
   MPass->SetBinError(805,26.00353);
   MPass->SetBinError(806,30.54152);
   MPass->SetBinError(807,19.51067);
   MPass->SetBinError(808,20.80592);
   MPass->SetBinError(809,17.64443);
   MPass->SetBinError(810,18.82336);
   MPass->SetBinError(811,18.27737);
   MPass->SetBinError(812,22.48827);
   MPass->SetBinError(813,23.52718);
   MPass->SetBinError(814,23.22196);
   MPass->SetBinError(815,22.87883);
   MPass->SetBinError(816,20.89551);
   MPass->SetBinError(817,23.40258);
   MPass->SetBinError(818,24.52512);
   MPass->SetBinError(819,23.54846);
   MPass->SetBinError(820,21.07221);
   MPass->SetBinError(821,22.4543);
   MPass->SetBinError(822,20.08691);
   MPass->SetBinError(823,18.93159);
   MPass->SetBinError(824,20.4705);
   MPass->SetBinError(825,21.80083);
   MPass->SetBinError(826,19.28145);
   MPass->SetBinError(827,19.91649);
   MPass->SetBinError(828,14.15453);
   MPass->SetBinError(829,17.16217);
   MPass->SetBinError(830,13.35389);
   MPass->SetBinError(831,15.65992);
   MPass->SetBinError(832,15.76454);
   MPass->SetBinError(833,15.48761);
   MPass->SetBinError(834,17.70464);
   MPass->SetBinError(835,15.26094);
   MPass->SetBinError(836,15.50999);
   MPass->SetBinError(837,16.57653);
   MPass->SetBinError(838,19.37214);
   MPass->SetBinError(839,18.07928);
   MPass->SetBinError(840,16.68835);
   MPass->SetBinError(841,15.41801);
   MPass->SetBinError(842,15.71091);
   MPass->SetBinError(843,14.04879);
   MPass->SetBinError(844,23.69728);
   MPass->SetBinError(845,15.30931);
   MPass->SetBinError(846,17.05439);
   MPass->SetBinError(847,17.88394);
   MPass->SetBinError(848,14.96595);
   MPass->SetBinError(851,16.50581);
   MPass->SetBinError(852,26.12947);
   MPass->SetBinError(853,27.55778);
   MPass->SetBinError(854,25.23042);
   MPass->SetBinError(855,26.45934);
   MPass->SetBinError(856,23.22196);
   MPass->SetBinError(857,22.0487);
   MPass->SetBinError(858,21.32629);
   MPass->SetBinError(859,18.10901);
   MPass->SetBinError(860,20.41824);
   MPass->SetBinError(861,21.57844);
   MPass->SetBinError(862,22.58576);
   MPass->SetBinError(863,23.18081);
   MPass->SetBinError(864,20.60055);
   MPass->SetBinError(865,23.52718);
   MPass->SetBinError(866,19.74377);
   MPass->SetBinError(867,21.57844);
   MPass->SetBinError(868,24.21425);
   MPass->SetBinError(869,18.95541);
   MPass->SetBinError(870,21.01631);
   MPass->SetBinError(871,20.41824);
   MPass->SetBinError(872,25.32223);
   MPass->SetBinError(873,29.13358);
   MPass->SetBinError(874,19.64559);
   MPass->SetBinError(875,18.8192);
   MPass->SetBinError(876,19.64809);
   MPass->SetBinError(877,17.20647);
   MPass->SetBinError(878,23.40258);
   MPass->SetBinError(879,22.0487);
   MPass->SetBinError(880,19.42129);
   MPass->SetBinError(881,17.76246);
   MPass->SetBinError(882,17.41411);
   MPass->SetBinError(883,15.37937);
   MPass->SetBinError(884,17.41492);
   MPass->SetBinError(885,16.46744);
   MPass->SetBinError(886,19.91649);
   MPass->SetBinError(887,19.91649);
   MPass->SetBinError(888,18.50366);
   MPass->SetBinError(889,17.14126);
   MPass->SetBinError(890,17.19638);
   MPass->SetBinError(891,17.14244);
   MPass->SetBinError(892,22.30394);
   MPass->SetBinError(893,17.14244);
   MPass->SetBinError(894,19.23311);
   MPass->SetBinError(895,23.64083);
   MPass->SetBinError(896,23.38765);
   MPass->SetBinError(897,21.22768);
   MPass->SetBinError(898,17.2025);
   MPass->SetBinError(901,17.07695);
   MPass->SetBinError(902,26.83282);
   MPass->SetBinError(903,29.13358);
   MPass->SetBinError(904,22.83739);
   MPass->SetBinError(905,28.08702);
   MPass->SetBinError(906,24.31052);
   MPass->SetBinError(907,29.24038);
   MPass->SetBinError(908,21.23179);
   MPass->SetBinError(909,28.52501);
   MPass->SetBinError(910,23.69728);
   MPass->SetBinError(911,20.66054);
   MPass->SetBinError(912,26.5812);
   MPass->SetBinError(913,39.72104);
   MPass->SetBinError(914,25.17347);
   MPass->SetBinError(915,24);
   MPass->SetBinError(916,24.51162);
   MPass->SetBinError(917,22.64223);
   MPass->SetBinError(918,25.61001);
   MPass->SetBinError(919,20.60055);
   MPass->SetBinError(920,29.75624);
   MPass->SetBinError(921,23.89559);
   MPass->SetBinError(922,22.83034);
   MPass->SetBinError(923,20.60055);
   MPass->SetBinError(924,18.57945);
   MPass->SetBinError(925,18.56919);
   MPass->SetBinError(926,17.90632);
   MPass->SetBinError(927,18.70585);
   MPass->SetBinError(928,17.98268);
   MPass->SetBinError(929,19.42129);
   MPass->SetBinError(930,23.69728);
   MPass->SetBinError(931,17.88854);
   MPass->SetBinError(932,18.4701);
   MPass->SetBinError(933,18.56919);
   MPass->SetBinError(934,19.42129);
   MPass->SetBinError(935,16.57282);
   MPass->SetBinError(936,21.04963);
   MPass->SetBinError(937,21.85336);
   MPass->SetBinError(938,18.17312);
   MPass->SetBinError(939,16.55017);
   MPass->SetBinError(940,20.39382);
   MPass->SetBinError(941,17.84983);
   MPass->SetBinError(942,14.43376);
   MPass->SetBinError(943,23.00219);
   MPass->SetBinError(944,15.89821);
   MPass->SetBinError(945,24.39262);
   MPass->SetBinError(946,16.45034);
   MPass->SetBinError(947,20.39382);
   MPass->SetBinError(948,13.6626);
   MPass->SetBinError(951,15.37937);
   MPass->SetBinError(952,25.69958);
   MPass->SetBinError(953,19.9225);
   MPass->SetBinError(954,21.01631);
   MPass->SetBinError(955,27.96379);
   MPass->SetBinError(956,23.22196);
   MPass->SetBinError(957,21.23179);
   MPass->SetBinError(958,24.51162);
   MPass->SetBinError(959,21.80083);
   MPass->SetBinError(960,22.36783);
   MPass->SetBinError(961,24.78466);
   MPass->SetBinError(962,23.64083);
   MPass->SetBinError(963,22.30394);
   MPass->SetBinError(964,24.51162);
   MPass->SetBinError(965,21.44862);
   MPass->SetBinError(966,18.54471);
   MPass->SetBinError(967,20.25231);
   MPass->SetBinError(968,27.05661);
   MPass->SetBinError(969,22.14464);
   MPass->SetBinError(970,22.83739);
   MPass->SetBinError(971,17.76074);
   MPass->SetBinError(972,18.17312);
   MPass->SetBinError(973,19.92028);
   MPass->SetBinError(974,14.57432);
   MPass->SetBinError(975,18.42988);
   MPass->SetBinError(976,14.8027);
   MPass->SetBinError(977,14.53964);
   MPass->SetBinError(978,15.96537);
   MPass->SetBinError(979,14.18097);
   MPass->SetBinError(980,18.62465);
   MPass->SetBinError(981,21.07221);
   MPass->SetBinError(982,20.08691);
   MPass->SetBinError(983,18.56919);
   MPass->SetBinError(984,16.87899);
   MPass->SetBinError(985,19.64809);
   MPass->SetBinError(986,16.56157);
   MPass->SetBinError(987,19.64809);
   MPass->SetBinError(988,22.4543);
   MPass->SetBinError(989,23.64083);
   MPass->SetBinError(990,20.2837);
   MPass->SetBinError(991,16.37452);
   MPass->SetBinError(992,16.00791);
   MPass->SetBinError(993,17.24819);
   MPass->SetBinError(994,21.22768);
   MPass->SetBinError(995,13.85656);
   MPass->SetBinError(996,15.03604);
   MPass->SetBinError(997,17.47706);
   MPass->SetBinError(998,16.36634);
   MPass->SetBinError(1001,17.63908);
   MPass->SetBinError(1002,20.2837);
   MPass->SetBinError(1003,24.78466);
   MPass->SetBinError(1004,24.62841);
   MPass->SetBinError(1005,22.36198);
   MPass->SetBinError(1006,21.32629);
   MPass->SetBinError(1007,20.87839);
   MPass->SetBinError(1008,21.01631);
   MPass->SetBinError(1009,20.25231);
   MPass->SetBinError(1010,21.35519);
   MPass->SetBinError(1011,23.39171);
   MPass->SetBinError(1012,26.00353);
   MPass->SetBinError(1013,22.30477);
   MPass->SetBinError(1014,20.66054);
   MPass->SetBinError(1015,29.72155);
   MPass->SetBinError(1016,21.51657);
   MPass->SetBinError(1017,23.82492);
   MPass->SetBinError(1018,19.23311);
   MPass->SetBinError(1019,27.43429);
   MPass->SetBinError(1020,23.54846);
   MPass->SetBinError(1021,22.0487);
   MPass->SetBinError(1022,19.78366);
   MPass->SetBinError(1023,23.18081);
   MPass->SetBinError(1024,17.33233);
   MPass->SetBinError(1025,21.9089);
   MPass->SetBinError(1026,20.25231);
   MPass->SetBinError(1027,15.50676);
   MPass->SetBinError(1028,19.04072);
   MPass->SetBinError(1029,19.04072);
   MPass->SetBinError(1030,19.9225);
   MPass->SetBinError(1031,22.25668);
   MPass->SetBinError(1032,18.58783);
   MPass->SetBinError(1033,17.88394);
   MPass->SetBinError(1034,17.70464);
   MPass->SetBinError(1035,19.23311);
   MPass->SetBinError(1036,19.61729);
   MPass->SetBinError(1037,22.05581);
   MPass->SetBinError(1038,18.58783);
   MPass->SetBinError(1039,17.18182);
   MPass->SetBinError(1040,17.85744);
   MPass->SetBinError(1041,16.57282);
   MPass->SetBinError(1042,18.17312);
   MPass->SetBinError(1043,14.43376);
   MPass->SetBinError(1044,21.85336);
   MPass->SetBinError(1045,17.76379);
   MPass->SetBinError(1046,13.0016);
   MPass->SetBinError(1047,17.90632);
   MPass->SetBinError(1048,13.46228);
   MPass->SetBinError(1051,14.96233);
   MPass->SetBinError(1052,21.22768);
   MPass->SetBinError(1053,17.88854);
   MPass->SetBinError(1054,20.25231);
   MPass->SetBinError(1055,24.93705);
   MPass->SetBinError(1056,21.37662);
   MPass->SetBinError(1057,26.5812);
   MPass->SetBinError(1058,24.52512);
   MPass->SetBinError(1059,21.85336);
   MPass->SetBinError(1060,24.62841);
   MPass->SetBinError(1061,22.30394);
   MPass->SetBinError(1062,21.85336);
   MPass->SetBinError(1063,28.57351);
   MPass->SetBinError(1064,25.32223);
   MPass->SetBinError(1065,21.85336);
   MPass->SetBinError(1066,21.22768);
   MPass->SetBinError(1067,29.24038);
   MPass->SetBinError(1068,18.54471);
   MPass->SetBinError(1069,23.11596);
   MPass->SetBinError(1070,21.32629);
   MPass->SetBinError(1071,25.28986);
   MPass->SetBinError(1072,21.04963);
   MPass->SetBinError(1073,24.62841);
   MPass->SetBinError(1074,17.84983);
   MPass->SetBinError(1075,19.42129);
   MPass->SetBinError(1076,19.3375);
   MPass->SetBinError(1077,15.46933);
   MPass->SetBinError(1078,18.69599);
   MPass->SetBinError(1079,16.94201);
   MPass->SetBinError(1080,17.88854);
   MPass->SetBinError(1081,14.91668);
   MPass->SetBinError(1082,22.05581);
   MPass->SetBinError(1083,18.42988);
   MPass->SetBinError(1084,22.4543);
   MPass->SetBinError(1085,18.3494);
   MPass->SetBinError(1086,17.84983);
   MPass->SetBinError(1087,23.84351);
   MPass->SetBinError(1088,18.81746);
   MPass->SetBinError(1089,17.18182);
   MPass->SetBinError(1090,16.46744);
   MPass->SetBinError(1091,18.8192);
   MPass->SetBinError(1092,21.24809);
   MPass->SetBinError(1093,18.93159);
   MPass->SetBinError(1094,18.70439);
   MPass->SetBinError(1095,21.37662);
   MPass->SetBinError(1096,13.55361);
   MPass->SetBinError(1097,17.20647);
   MPass->SetBinError(1098,15.98271);
   MPass->SetBinError(1101,21.82401);
   MPass->SetBinError(1102,20.66054);
   MPass->SetBinError(1103,24.51162);
   MPass->SetBinError(1104,18.95541);
   MPass->SetBinError(1105,21.45239);
   MPass->SetBinError(1106,30.54152);
   MPass->SetBinError(1107,26.12947);
   MPass->SetBinError(1108,20.87839);
   MPass->SetBinError(1109,26.45934);
   MPass->SetBinError(1110,24.51162);
   MPass->SetBinError(1111,22.83739);
   MPass->SetBinError(1112,27.55778);
   MPass->SetBinError(1113,21.01631);
   MPass->SetBinError(1114,21.67811);
   MPass->SetBinError(1115,18.70439);
   MPass->SetBinError(1116,16.50581);
   MPass->SetBinError(1117,27.73501);
   MPass->SetBinError(1118,20.01365);
   MPass->SetBinError(1119,19.24501);
   MPass->SetBinError(1120,27.05661);
   MPass->SetBinError(1121,17.76379);
   MPass->SetBinError(1122,20.91214);
   MPass->SetBinError(1123,20.2837);
   MPass->SetBinError(1124,20.41824);
   MPass->SetBinError(1125,19.14559);
   MPass->SetBinError(1126,16.265);
   MPass->SetBinError(1127,15.02134);
   MPass->SetBinError(1128,15.02134);
   MPass->SetBinError(1129,16.14349);
   MPass->SetBinError(1130,18.8192);
   MPass->SetBinError(1131,22.87883);
   MPass->SetBinError(1132,16.20732);
   MPass->SetBinError(1133,17.56821);
   MPass->SetBinError(1134,13.81762);
   MPass->SetBinError(1135,13.48067);
   MPass->SetBinError(1136,15.03604);
   MPass->SetBinError(1137,18.70439);
   MPass->SetBinError(1138,17.49296);
   MPass->SetBinError(1139,16.10729);
   MPass->SetBinError(1140,13.45);
   MPass->SetBinError(1141,18.70439);
   MPass->SetBinError(1142,18.68049);
   MPass->SetBinError(1143,15.0468);
   MPass->SetBinError(1144,17.10199);
   MPass->SetBinError(1145,17.41411);
   MPass->SetBinError(1146,19.28145);
   MPass->SetBinError(1147,17.76246);
   MPass->SetBinError(1148,12.46816);
   MPass->SetBinError(1151,15.50676);
   MPass->SetBinError(1152,21.45239);
   MPass->SetBinError(1153,24.31052);
   MPass->SetBinError(1154,23.11596);
   MPass->SetBinError(1155,24.51162);
   MPass->SetBinError(1156,22.83739);
   MPass->SetBinError(1157,19.8628);
   MPass->SetBinError(1158,21.23179);
   MPass->SetBinError(1159,21.9089);
   MPass->SetBinError(1160,23.54846);
   MPass->SetBinError(1161,21.9089);
   MPass->SetBinError(1162,21.22768);
   MPass->SetBinError(1163,21.44862);
   MPass->SetBinError(1164,21.45239);
   MPass->SetBinError(1165,25.32223);
   MPass->SetBinError(1166,22.83739);
   MPass->SetBinError(1167,23.22196);
   MPass->SetBinError(1168,28.52501);
   MPass->SetBinError(1169,20.2837);
   MPass->SetBinError(1170,22.93295);
   MPass->SetBinError(1171,24.953);
   MPass->SetBinError(1172,29.72155);
   MPass->SetBinError(1173,20.10027);
   MPass->SetBinError(1174,18.4701);
   MPass->SetBinError(1175,22.0487);
   MPass->SetBinError(1176,19.09407);
   MPass->SetBinError(1177,18.07928);
   MPass->SetBinError(1178,16.55017);
   MPass->SetBinError(1179,20.28602);
   MPass->SetBinError(1180,20.08691);
   MPass->SetBinError(1181,14.61695);
   MPass->SetBinError(1182,16.98611);
   MPass->SetBinError(1183,15.98271);
   MPass->SetBinError(1184,16.81238);
   MPass->SetBinError(1185,22.63);
   MPass->SetBinError(1186,19.14559);
   MPass->SetBinError(1187,16.81238);
   MPass->SetBinError(1188,22.63);
   MPass->SetBinError(1189,15.4937);
   MPass->SetBinError(1190,19.42129);
   MPass->SetBinError(1191,23.13093);
   MPass->SetBinError(1192,15.50468);
   MPass->SetBinError(1193,21.22768);
   MPass->SetBinError(1194,15.4727);
   MPass->SetBinError(1195,19.04072);
   MPass->SetBinError(1196,20.20452);
   MPass->SetBinError(1197,23.13093);
   MPass->SetBinError(1198,19.3375);
   MPass->SetBinError(1201,15.41975);
   MPass->SetBinError(1202,18.56919);
   MPass->SetBinError(1203,27.26809);
   MPass->SetBinError(1204,26.14563);
   MPass->SetBinError(1205,18.82336);
   MPass->SetBinError(1206,20.85367);
   MPass->SetBinError(1207,23.52718);
   MPass->SetBinError(1208,21.01631);
   MPass->SetBinError(1209,17.90632);
   MPass->SetBinError(1210,21.23179);
   MPass->SetBinError(1211,20.10027);
   MPass->SetBinError(1212,20.2837);
   MPass->SetBinError(1213,29.75624);
   MPass->SetBinError(1214,31.16066);
   MPass->SetBinError(1215,21.04963);
   MPass->SetBinError(1216,20.41824);
   MPass->SetBinError(1217,24.21425);
   MPass->SetBinError(1218,28.52501);
   MPass->SetBinError(1219,28.52501);
   MPass->SetBinError(1220,23.38536);
   MPass->SetBinError(1221,23.64083);
   MPass->SetBinError(1222,20.58406);
   MPass->SetBinError(1223,23.52718);
   MPass->SetBinError(1224,22.83034);
   MPass->SetBinError(1225,26.83282);
   MPass->SetBinError(1226,15.76454);
   MPass->SetBinError(1227,20.49);
   MPass->SetBinError(1228,15.9198);
   MPass->SetBinError(1229,19.8259);
   MPass->SetBinError(1230,21.91141);
   MPass->SetBinError(1231,19.49419);
   MPass->SetBinError(1232,22.38511);
   MPass->SetBinError(1233,19.49419);
   MPass->SetBinError(1234,17.88394);
   MPass->SetBinError(1235,17.85744);
   MPass->SetBinError(1236,17.20647);
   MPass->SetBinError(1237,21.85336);
   MPass->SetBinError(1238,20.49);
   MPass->SetBinError(1239,23.15707);
   MPass->SetBinError(1240,25.95318);
   MPass->SetBinError(1241,20.1692);
   MPass->SetBinError(1242,27.65283);
   MPass->SetBinError(1243,19.42129);
   MPass->SetBinError(1244,14.51883);
   MPass->SetBinError(1245,17.78089);
   MPass->SetBinError(1246,14.20318);
   MPass->SetBinError(1247,18.69599);
   MPass->SetBinError(1248,23.4375);
   MPass->SetBinError(1251,17.90809);
   MPass->SetBinError(1252,18.8192);
   MPass->SetBinError(1253,21.07221);
   MPass->SetBinError(1254,21.24809);
   MPass->SetBinError(1255,24.17148);
   MPass->SetBinError(1256,23.84351);
   MPass->SetBinError(1257,21.01631);
   MPass->SetBinError(1258,22.83739);
   MPass->SetBinError(1259,21.67811);
   MPass->SetBinError(1260,21.04963);
   MPass->SetBinError(1261,31.94109);
   MPass->SetBinError(1262,17.88854);
   MPass->SetBinError(1263,21.84493);
   MPass->SetBinError(1264,22.10203);
   MPass->SetBinError(1265,21.09913);
   MPass->SetBinError(1266,21.85336);
   MPass->SetBinError(1267,24.21425);
   MPass->SetBinError(1268,23.84351);
   MPass->SetBinError(1269,20.04546);
   MPass->SetBinError(1270,18.4701);
   MPass->SetBinError(1271,22.30394);
   MPass->SetBinError(1272,15.48761);
   MPass->SetBinError(1273,22.14464);
   MPass->SetBinError(1274,21.85336);
   MPass->SetBinError(1275,17.47706);
   MPass->SetBinError(1276,17.47706);
   MPass->SetBinError(1277,22.83034);
   MPass->SetBinError(1278,29.13358);
   MPass->SetBinError(1279,28.04015);
   MPass->SetBinError(1280,19.49419);
   MPass->SetBinError(1281,23.00219);
   MPass->SetBinError(1282,16.4234);
   MPass->SetBinError(1283,16.32152);
   MPass->SetBinError(1284,15.44782);
   MPass->SetBinError(1285,13.23466);
   MPass->SetBinError(1286,11.08939);
   MPass->SetBinError(1287,16.57282);
   MPass->SetBinError(1288,20.67149);
   MPass->SetBinError(1289,17.20647);
   MPass->SetBinError(1290,14.04236);
   MPass->SetBinError(1291,27.46585);
   MPass->SetBinError(1292,15.04109);
   MPass->SetBinError(1293,22.64647);
   MPass->SetBinError(1294,20.91214);
   MPass->SetBinError(1295,18.56919);
   MPass->SetBinError(1296,17.85744);
   MPass->SetBinError(1297,19.75949);
   MPass->SetBinError(1298,17.78089);
   MPass->SetBinError(1301,15.43191);
   MPass->SetBinError(1302,25.32223);
   MPass->SetBinError(1303,31.94109);
   MPass->SetBinError(1304,22.56677);
   MPass->SetBinError(1305,24.21425);
   MPass->SetBinError(1306,25.61001);
   MPass->SetBinError(1307,23.40258);
   MPass->SetBinError(1308,18.6755);
   MPass->SetBinError(1309,18.17312);
   MPass->SetBinError(1310,17.3019);
   MPass->SetBinError(1311,31.257);
   MPass->SetBinError(1312,21.32629);
   MPass->SetBinError(1313,22.09163);
   MPass->SetBinError(1314,18.024);
   MPass->SetBinError(1315,17.98268);
   MPass->SetBinError(1316,21.67811);
   MPass->SetBinError(1317,20.25643);
   MPass->SetBinError(1318,30.54152);
   MPass->SetBinError(1319,20.85367);
   MPass->SetBinError(1320,21.32629);
   MPass->SetBinError(1321,21.59612);
   MPass->SetBinError(1322,19.78366);
   MPass->SetBinError(1323,21.04963);
   MPass->SetBinError(1324,17.90809);
   MPass->SetBinError(1325,19.91649);
   MPass->SetBinError(1326,20.1692);
   MPass->SetBinError(1327,28.57351);
   MPass->SetBinError(1328,22.4543);
   MPass->SetBinError(1329,25.28319);
   MPass->SetBinError(1330,19.36492);
   MPass->SetBinError(1331,22.64647);
   MPass->SetBinError(1332,19.14559);
   MPass->SetBinError(1333,14.18097);
   MPass->SetBinError(1334,20.40012);
   MPass->SetBinError(1335,21.04963);
   MPass->SetBinError(1336,23.38536);
   MPass->SetBinError(1337,19.61729);
   MPass->SetBinError(1338,25.61738);
   MPass->SetBinError(1339,25.29822);
   MPass->SetBinError(1340,21.64441);
   MPass->SetBinError(1341,28.08702);
   MPass->SetBinError(1342,22.17878);
   MPass->SetBinError(1343,17.33568);
   MPass->SetBinError(1344,16.98416);
   MPass->SetBinError(1345,20.58406);
   MPass->SetBinError(1346,19.57474);
   MPass->SetBinError(1347,21.51657);
   MPass->SetBinError(1348,14.54786);
   MPass->SetBinError(1351,28.6411);
   MPass->SetBinError(1352,20.45521);
   MPass->SetBinError(1353,19.61729);
   MPass->SetBinError(1354,26.61437);
   MPass->SetBinError(1355,18.27737);
   MPass->SetBinError(1356,20.2837);
   MPass->SetBinError(1357,24.93705);
   MPass->SetBinError(1358,20.1692);
   MPass->SetBinError(1359,20.74902);
   MPass->SetBinError(1360,21.04963);
   MPass->SetBinError(1361,19.9225);
   MPass->SetBinError(1362,23.54846);
   MPass->SetBinError(1363,22.36783);
   MPass->SetBinError(1364,24.16752);
   MPass->SetBinError(1365,21.45239);
   MPass->SetBinError(1366,22.64647);
   MPass->SetBinError(1367,25.32223);
   MPass->SetBinError(1368,28.64691);
   MPass->SetBinError(1369,24.17148);
   MPass->SetBinError(1370,20.4705);
   MPass->SetBinError(1371,21.04963);
   MPass->SetBinError(1372,23.38536);
   MPass->SetBinError(1373,23.52718);
   MPass->SetBinError(1374,23.40258);
   MPass->SetBinError(1375,17.84983);
   MPass->SetBinError(1376,22.4543);
   MPass->SetBinError(1377,31.65733);
   MPass->SetBinError(1378,20.91214);
   MPass->SetBinError(1379,24);
   MPass->SetBinError(1380,22.25668);
   MPass->SetBinError(1381,20.64582);
   MPass->SetBinError(1382,21.44862);
   MPass->SetBinError(1383,16.4234);
   MPass->SetBinError(1384,21.85336);
   MPass->SetBinError(1385,13.99428);
   MPass->SetBinError(1386,21.22768);
   MPass->SetBinError(1387,18.69331);
   MPass->SetBinError(1388,20.85367);
   MPass->SetBinError(1389,31.65733);
   MPass->SetBinError(1390,33.71982);
   MPass->SetBinError(1391,21.65064);
   MPass->SetBinError(1392,20.63351);
   MPass->SetBinError(1393,18.29582);
   MPass->SetBinError(1394,18.56919);
   MPass->SetBinError(1395,17.18182);
   MPass->SetBinError(1396,24.14726);
   MPass->SetBinError(1397,23.13093);
   MPass->SetBinError(1398,18.6533);
   MPass->SetBinError(1401,17.18182);
   MPass->SetBinError(1402,21.67811);
   MPass->SetBinError(1403,21.37662);
   MPass->SetBinError(1404,20.40012);
   MPass->SetBinError(1405,24.56806);
   MPass->SetBinError(1406,19.23311);
   MPass->SetBinError(1407,20.80592);
   MPass->SetBinError(1408,20.74902);
   MPass->SetBinError(1409,20.2837);
   MPass->SetBinError(1410,19.3375);
   MPass->SetBinError(1411,22.09163);
   MPass->SetBinError(1412,19.14321);
   MPass->SetBinError(1413,20.25231);
   MPass->SetBinError(1414,19.49361);
   MPass->SetBinError(1415,23.22196);
   MPass->SetBinError(1416,21.22768);
   MPass->SetBinError(1417,18.38727);
   MPass->SetBinError(1418,17.88854);
   MPass->SetBinError(1419,25.61001);
   MPass->SetBinError(1420,17.41492);
   MPass->SetBinError(1421,23.54846);
   MPass->SetBinError(1422,25.61001);
   MPass->SetBinError(1423,23.11596);
   MPass->SetBinError(1424,23.11596);
   MPass->SetBinError(1425,16.59661);
   MPass->SetBinError(1426,20.2837);
   MPass->SetBinError(1427,17.90632);
   MPass->SetBinError(1428,23.15707);
   MPass->SetBinError(1429,23.89559);
   MPass->SetBinError(1430,22.83034);
   MPass->SetBinError(1431,25.61001);
   MPass->SetBinError(1432,20.58406);
   MPass->SetBinError(1433,18.81746);
   MPass->SetBinError(1434,15.4937);
   MPass->SetBinError(1435,17.17442);
   MPass->SetBinError(1436,18.66782);
   MPass->SetBinError(1437,15.58212);
   MPass->SetBinError(1438,18.07928);
   MPass->SetBinError(1439,15.81139);
   MPass->SetBinError(1440,17.10199);
   MPass->SetBinError(1441,20.41824);
   MPass->SetBinError(1442,20.49);
   MPass->SetBinError(1443,25.95318);
   MPass->SetBinError(1444,14.22207);
   MPass->SetBinError(1445,17.70464);
   MPass->SetBinError(1446,25.61738);
   MPass->SetBinError(1447,20.41824);
   MPass->SetBinError(1448,17.53251);
   MPass->SetBinError(1451,23.89559);
   MPass->SetBinError(1452,21.01631);
   MPass->SetBinError(1453,25.32223);
   MPass->SetBinError(1454,22.83739);
   MPass->SetBinError(1455,22.30394);
   MPass->SetBinError(1456,21.9089);
   MPass->SetBinError(1457,21.32629);
   MPass->SetBinError(1458,20.87839);
   MPass->SetBinError(1459,20.05492);
   MPass->SetBinError(1460,26.58627);
   MPass->SetBinError(1461,19.23311);
   MPass->SetBinError(1462,20.87839);
   MPass->SetBinError(1463,25.28986);
   MPass->SetBinError(1464,22.36783);
   MPass->SetBinError(1465,24.953);
   MPass->SetBinError(1466,21.32629);
   MPass->SetBinError(1467,24.86443);
   MPass->SetBinError(1468,23.38536);
   MPass->SetBinError(1469,24.56806);
   MPass->SetBinError(1470,20.74902);
   MPass->SetBinError(1471,25.32223);
   MPass->SetBinError(1472,22.64278);
   MPass->SetBinError(1473,18.95541);
   MPass->SetBinError(1474,20.74902);
   MPass->SetBinError(1475,18.68049);
   MPass->SetBinError(1476,19.75949);
   MPass->SetBinError(1477,17.90632);
   MPass->SetBinError(1478,20.56215);
   MPass->SetBinError(1479,21.12177);
   MPass->SetBinError(1480,16.01745);
   MPass->SetBinError(1481,20.1692);
   MPass->SetBinError(1482,22.93295);
   MPass->SetBinError(1483,18.56919);
   MPass->SetBinError(1484,21.44862);
   MPass->SetBinError(1485,18.93159);
   MPass->SetBinError(1486,21.65064);
   MPass->SetBinError(1487,18.26346);
   MPass->SetBinError(1488,16.87899);
   MPass->SetBinError(1489,17.89059);
   MPass->SetBinError(1490,18.62465);
   MPass->SetBinError(1491,23.38536);
   MPass->SetBinError(1492,16.25384);
   MPass->SetBinError(1493,15.93444);
   MPass->SetBinError(1494,19.64809);
   MPass->SetBinError(1495,19.59592);
   MPass->SetBinError(1496,20.08691);
   MPass->SetBinError(1497,21.04963);
   MPass->SetBinError(1498,16.56157);
   MPass->SetBinError(1501,21.51657);
   MPass->SetBinError(1502,22.10203);
   MPass->SetBinError(1503,18.70439);
   MPass->SetBinError(1504,23.40258);
   MPass->SetBinError(1505,22.56677);
   MPass->SetBinError(1506,25.69958);
   MPass->SetBinError(1507,29.12124);
   MPass->SetBinError(1508,22.92732);
   MPass->SetBinError(1509,25.28986);
   MPass->SetBinError(1510,22.4543);
   MPass->SetBinError(1511,23.49632);
   MPass->SetBinError(1512,22.14464);
   MPass->SetBinError(1513,23.22196);
   MPass->SetBinError(1514,21.65064);
   MPass->SetBinError(1515,23.11596);
   MPass->SetBinError(1516,26.45934);
   MPass->SetBinError(1517,21.65064);
   MPass->SetBinError(1518,20.08691);
   MPass->SetBinError(1519,27.55778);
   MPass->SetBinError(1520,23.11596);
   MPass->SetBinError(1521,20.57127);
   MPass->SetBinError(1522,18.50366);
   MPass->SetBinError(1523,22.36783);
   MPass->SetBinError(1524,20.41824);
   MPass->SetBinError(1525,19.57074);
   MPass->SetBinError(1526,22.64278);
   MPass->SetBinError(1527,18.56919);
   MPass->SetBinError(1528,14.96595);
   MPass->SetBinError(1529,19.78366);
   MPass->SetBinError(1530,21.51657);
   MPass->SetBinError(1531,17.81524);
   MPass->SetBinError(1532,16.56157);
   MPass->SetBinError(1533,15.96537);
   MPass->SetBinError(1534,15.71091);
   MPass->SetBinError(1535,18.70439);
   MPass->SetBinError(1536,21.85336);
   MPass->SetBinError(1537,24.953);
   MPass->SetBinError(1538,18.70439);
   MPass->SetBinError(1539,13.0536);
   MPass->SetBinError(1540,17.2025);
   MPass->SetBinError(1541,16.68835);
   MPass->SetBinError(1542,13.35389);
   MPass->SetBinError(1543,20.57127);
   MPass->SetBinError(1544,17.17442);
   MPass->SetBinError(1545,15.81268);
   MPass->SetBinError(1546,15.4937);
   MPass->SetBinError(1547,13.78447);
   MPass->SetBinError(1548,13.62994);
   MPass->SetBinError(1551,20.63351);
   MPass->SetBinError(1552,20.4705);
   MPass->SetBinError(1553,21.80083);
   MPass->SetBinError(1554,25.28319);
   MPass->SetBinError(1555,18.96065);
   MPass->SetBinError(1556,17.88854);
   MPass->SetBinError(1557,19.64559);
   MPass->SetBinError(1558,24.93705);
   MPass->SetBinError(1559,19.12639);
   MPass->SetBinError(1560,22.0487);
   MPass->SetBinError(1561,29.75624);
   MPass->SetBinError(1562,21.65064);
   MPass->SetBinError(1563,23.2348);
   MPass->SetBinError(1564,22.63);
   MPass->SetBinError(1565,20.41824);
   MPass->SetBinError(1566,18.54471);
   MPass->SetBinError(1567,21.23179);
   MPass->SetBinError(1568,18.41029);
   MPass->SetBinError(1569,20.74902);
   MPass->SetBinError(1570,19.82738);
   MPass->SetBinError(1571,18.6755);
   MPass->SetBinError(1572,20.46314);
   MPass->SetBinError(1573,20.2837);
   MPass->SetBinError(1574,18.35167);
   MPass->SetBinError(1575,17.85744);
   MPass->SetBinError(1576,15.4727);
   MPass->SetBinError(1577,17.14126);
   MPass->SetBinError(1578,20.85367);
   MPass->SetBinError(1579,16.67072);
   MPass->SetBinError(1580,17.10199);
   MPass->SetBinError(1581,21.65064);
   MPass->SetBinError(1582,18.41029);
   MPass->SetBinError(1583,16.46744);
   MPass->SetBinError(1584,16.58088);
   MPass->SetBinError(1585,16.28678);
   MPass->SetBinError(1586,16.01748);
   MPass->SetBinError(1587,15.0448);
   MPass->SetBinError(1588,18.26346);
   MPass->SetBinError(1589,15.0468);
   MPass->SetBinError(1590,15.8879);
   MPass->SetBinError(1591,16.50581);
   MPass->SetBinError(1592,16.58088);
   MPass->SetBinError(1593,12.02293);
   MPass->SetBinError(1594,15.81268);
   MPass->SetBinError(1595,15.99018);
   MPass->SetBinError(1596,15.44782);
   MPass->SetBinError(1597,13.20671);
   MPass->SetBinError(1598,14.96595);
   MPass->SetBinError(1601,19.42129);
   MPass->SetBinError(1602,24.86443);
   MPass->SetBinError(1603,21.67811);
   MPass->SetBinError(1604,17.33233);
   MPass->SetBinError(1605,21.09913);
   MPass->SetBinError(1606,18.96065);
   MPass->SetBinError(1607,25.23042);
   MPass->SetBinError(1608,22.93295);
   MPass->SetBinError(1609,24.51162);
   MPass->SetBinError(1610,22.38511);
   MPass->SetBinError(1611,22.0487);
   MPass->SetBinError(1612,24.93705);
   MPass->SetBinError(1613,23.22196);
   MPass->SetBinError(1614,21.84493);
   MPass->SetBinError(1615,23.11596);
   MPass->SetBinError(1616,19.75949);
   MPass->SetBinError(1617,24.86443);
   MPass->SetBinError(1618,23.69728);
   MPass->SetBinError(1619,20.20452);
   MPass->SetBinError(1620,20.66383);
   MPass->SetBinError(1621,24.86443);
   MPass->SetBinError(1622,17.64443);
   MPass->SetBinError(1623,20.85367);
   MPass->SetBinError(1624,19.23509);
   MPass->SetBinError(1625,21.67811);
   MPass->SetBinError(1626,18.68049);
   MPass->SetBinError(1627,22.64278);
   MPass->SetBinError(1628,23.64083);
   MPass->SetBinError(1629,21.24809);
   MPass->SetBinError(1630,18.70585);
   MPass->SetBinError(1631,23.28848);
   MPass->SetBinError(1632,23.15707);
   MPass->SetBinError(1633,20.56215);
   MPass->SetBinError(1634,16.94201);
   MPass->SetBinError(1635,18.6533);
   MPass->SetBinError(1636,16.58088);
   MPass->SetBinError(1637,19.04072);
   MPass->SetBinError(1638,16.87899);
   MPass->SetBinError(1639,15.89821);
   MPass->SetBinError(1640,17.07695);
   MPass->SetBinError(1641,20.41824);
   MPass->SetBinError(1642,22.05581);
   MPass->SetBinError(1643,15.71091);
   MPass->SetBinError(1644,20.25231);
   MPass->SetBinError(1645,19.14559);
   MPass->SetBinError(1646,16.94201);
   MPass->SetBinError(1647,16.80682);
   MPass->SetBinError(1648,12.92428);
   MPass->SetBinError(1651,17.89059);
   MPass->SetBinError(1652,28.57351);
   MPass->SetBinError(1653,23.38536);
   MPass->SetBinError(1654,19.12639);
   MPass->SetBinError(1655,22.92732);
   MPass->SetBinError(1656,32.78261);
   MPass->SetBinError(1657,21.36109);
   MPass->SetBinError(1658,29.13358);
   MPass->SetBinError(1659,24.8452);
   MPass->SetBinError(1660,26.41115);
   MPass->SetBinError(1661,21.65064);
   MPass->SetBinError(1662,22.83739);
   MPass->SetBinError(1663,20.80592);
   MPass->SetBinError(1664,19.75949);
   MPass->SetBinError(1665,22.25668);
   MPass->SetBinError(1666,18.69599);
   MPass->SetBinError(1667,22.63);
   MPass->SetBinError(1668,25.23042);
   MPass->SetBinError(1669,21.44862);
   MPass->SetBinError(1670,24.51162);
   MPass->SetBinError(1671,20.74902);
   MPass->SetBinError(1672,24.31052);
   MPass->SetBinError(1673,23.22196);
   MPass->SetBinError(1674,17.56821);
   MPass->SetBinError(1675,25.61738);
   MPass->SetBinError(1676,20.57127);
   MPass->SetBinError(1677,22.83034);
   MPass->SetBinError(1678,24.39262);
   MPass->SetBinError(1679,24.62727);
   MPass->SetBinError(1680,61.23724);
   MPass->SetBinError(1684,35.35534);
   MPass->SetBinError(1685,18.07928);
   MPass->SetBinError(1686,19.23311);
   MPass->SetBinError(1687,20.74902);
   MPass->SetBinError(1688,19.42129);
   MPass->SetBinError(1689,18.4701);
   MPass->SetBinError(1690,20.74902);
   MPass->SetBinError(1691,15.0448);
   MPass->SetBinError(1692,15.9198);
   MPass->SetBinError(1693,15.49193);
   MPass->SetBinError(1694,18.8192);
   MPass->SetBinError(1695,13.67494);
   MPass->SetBinError(1696,17.10199);
   MPass->SetBinError(1697,15.50676);
   MPass->SetBinError(1698,13.23466);
   MPass->SetBinError(1701,18.69599);
   MPass->SetBinError(1702,24);
   MPass->SetBinError(1703,20.2837);
   MPass->SetBinError(1704,20.25643);
   MPass->SetBinError(1705,20.60055);
   MPass->SetBinError(1706,22.30394);
   MPass->SetBinError(1707,29.12124);
   MPass->SetBinError(1708,26.58627);
   MPass->SetBinError(1709,20.41824);
   MPass->SetBinError(1710,22.64647);
   MPass->SetBinError(1711,18.41029);
   MPass->SetBinError(1712,19.57074);
   MPass->SetBinError(1713,23.00219);
   MPass->SetBinError(1714,18.35167);
   MPass->SetBinError(1715,18.11422);
   MPass->SetBinError(1716,21.24809);
   MPass->SetBinError(1717,17.07469);
   MPass->SetBinError(1718,16.87899);
   MPass->SetBinError(1719,20.74902);
   MPass->SetBinError(1720,20.2837);
   MPass->SetBinError(1721,24.62841);
   MPass->SetBinError(1722,20.87839);
   MPass->SetBinError(1723,18.6755);
   MPass->SetBinError(1724,22.83739);
   MPass->SetBinError(1725,22.83739);
   MPass->SetBinError(1726,21.65064);
   MPass->SetBinError(1727,19.42129);
   MPass->SetBinError(1728,20.67848);
   MPass->SetBinError(1729,23.15707);
   MPass->SetBinError(1735,20.39382);
   MPass->SetBinError(1736,17.78359);
   MPass->SetBinError(1737,15.38389);
   MPass->SetBinError(1738,17.87792);
   MPass->SetBinError(1739,16.57653);
   MPass->SetBinError(1740,17.07469);
   MPass->SetBinError(1741,15.1129);
   MPass->SetBinError(1742,16.32152);
   MPass->SetBinError(1743,20.04546);
   MPass->SetBinError(1744,20.41824);
   MPass->SetBinError(1745,13.05582);
   MPass->SetBinError(1746,12.5);
   MPass->SetBinError(1747,18.53014);
   MPass->SetBinError(1748,11.87262);
   MPass->SetBinError(1751,20.08691);
   MPass->SetBinError(1752,21.59612);
   MPass->SetBinError(1753,20.25231);
   MPass->SetBinError(1754,19.40119);
   MPass->SetBinError(1755,22.64278);
   MPass->SetBinError(1756,31.94109);
   MPass->SetBinError(1757,30.98387);
   MPass->SetBinError(1758,26.00353);
   MPass->SetBinError(1759,33.71982);
   MPass->SetBinError(1760,23.15707);
   MPass->SetBinError(1761,25.61001);
   MPass->SetBinError(1762,21.80083);
   MPass->SetBinError(1763,23.52718);
   MPass->SetBinError(1764,21.32629);
   MPass->SetBinError(1765,17.41411);
   MPass->SetBinError(1766,18.54471);
   MPass->SetBinError(1767,23.52718);
   MPass->SetBinError(1768,22.05581);
   MPass->SetBinError(1769,21.01631);
   MPass->SetBinError(1770,22.36198);
   MPass->SetBinError(1771,24.17148);
   MPass->SetBinError(1772,19.40119);
   MPass->SetBinError(1773,19.37214);
   MPass->SetBinError(1774,21.45239);
   MPass->SetBinError(1775,21.85336);
   MPass->SetBinError(1776,19.59592);
   MPass->SetBinError(1777,24.14726);
   MPass->SetBinError(1778,20.64582);
   MPass->SetBinError(1779,30.42903);
   MPass->SetBinError(1785,23.00219);
   MPass->SetBinError(1786,18.93159);
   MPass->SetBinError(1787,16.07936);
   MPass->SetBinError(1788,19.57074);
   MPass->SetBinError(1789,21.51657);
   MPass->SetBinError(1790,17.89059);
   MPass->SetBinError(1791,19.74377);
   MPass->SetBinError(1792,22.83739);
   MPass->SetBinError(1793,19.42129);
   MPass->SetBinError(1794,18.81746);
   MPass->SetBinError(1795,21.51657);
   MPass->SetBinError(1796,20.39382);
   MPass->SetBinError(1797,17.67767);
   MPass->SetBinError(1798,17.07469);
   MPass->SetBinError(1801,17.78089);
   MPass->SetBinError(1802,23.00219);
   MPass->SetBinError(1803,18.8192);
   MPass->SetBinError(1804,21.65064);
   MPass->SetBinError(1805,25.61001);
   MPass->SetBinError(1806,28.6411);
   MPass->SetBinError(1807,31.16066);
   MPass->SetBinError(1808,37.79645);
   MPass->SetBinError(1809,27.71598);
   MPass->SetBinError(1810,28.17468);
   MPass->SetBinError(1811,22.83739);
   MPass->SetBinError(1812,22.63);
   MPass->SetBinError(1813,21.9089);
   MPass->SetBinError(1814,20.28602);
   MPass->SetBinError(1815,19.91649);
   MPass->SetBinError(1816,22.83739);
   MPass->SetBinError(1817,20.25231);
   MPass->SetBinError(1818,19.64809);
   MPass->SetBinError(1819,20.80592);
   MPass->SetBinError(1820,18.53014);
   MPass->SetBinError(1821,24.93705);
   MPass->SetBinError(1822,21.85336);
   MPass->SetBinError(1823,24.86443);
   MPass->SetBinError(1824,23.69728);
   MPass->SetBinError(1825,18.70439);
   MPass->SetBinError(1826,14.15453);
   MPass->SetBinError(1827,24.8452);
   MPass->SetBinError(1828,20.57127);
   MPass->SetBinError(1829,30.98387);
   MPass->SetBinError(1835,25.28319);
   MPass->SetBinError(1836,20.91214);
   MPass->SetBinError(1837,20.67848);
   MPass->SetBinError(1838,17.84983);
   MPass->SetBinError(1839,16.36634);
   MPass->SetBinError(1840,20.67149);
   MPass->SetBinError(1841,27.71598);
   MPass->SetBinError(1842,23.15707);
   MPass->SetBinError(1843,21.37662);
   MPass->SetBinError(1844,17.33233);
   MPass->SetBinError(1845,41.35215);
   MPass->SetBinError(1851,16.00791);
   MPass->SetBinError(1852,22.30394);
   MPass->SetBinError(1853,20.74902);
   MPass->SetBinError(1854,23.40258);
   MPass->SetBinError(1855,20.25231);
   MPass->SetBinError(1856,24.86443);
   MPass->SetBinError(1857,27.46585);
   MPass->SetBinError(1858,25.03813);
   MPass->SetBinError(1859,25.23042);
   MPass->SetBinError(1860,27.04797);
   MPass->SetBinError(1861,23.52718);
   MPass->SetBinError(1862,19.04072);
   MPass->SetBinError(1863,26.5812);
   MPass->SetBinError(1864,23.82492);
   MPass->SetBinError(1865,19.04072);
   MPass->SetBinError(1866,19.78366);
   MPass->SetBinError(1867,21.84493);
   MPass->SetBinError(1868,18.54471);
   MPass->SetBinError(1869,20.87839);
   MPass->SetBinError(1870,19.75949);
   MPass->SetBinError(1871,26.93364);
   MPass->SetBinError(1872,21.52034);
   MPass->SetBinError(1873,18.97367);
   MPass->SetBinError(1874,17.16217);
   MPass->SetBinError(1875,15.30931);
   MPass->SetBinError(1876,15.03604);
   MPass->SetBinError(1877,23.38536);
   MPass->SetBinError(1878,23.38765);
   MPass->SetBinError(1879,25.28319);
   MPass->SetBinError(1880,30.61862);
   MPass->SetBinError(1885,19.23311);
   MPass->SetBinError(1886,16.32152);
   MPass->SetBinError(1887,19.42129);
   MPass->SetBinError(1888,22.05581);
   MPass->SetBinError(1889,15.37043);
   MPass->SetBinError(1890,28.6411);
   MPass->SetBinError(1891,23.40258);
   MPass->SetBinError(1892,25.23042);
   MPass->SetBinError(1893,23.15707);
   MPass->SetBinError(1894,21.37662);
   MPass->SetBinError(1901,17.90809);
   MPass->SetBinError(1902,29.12124);
   MPass->SetBinError(1903,24.21425);
   MPass->SetBinError(1904,26.5812);
   MPass->SetBinError(1905,23.52718);
   MPass->SetBinError(1906,19.43875);
   MPass->SetBinError(1907,24.51162);
   MPass->SetBinError(1908,24.21425);
   MPass->SetBinError(1909,23.52718);
   MPass->SetBinError(1910,21.45239);
   MPass->SetBinError(1911,26.12947);
   MPass->SetBinError(1912,18.95541);
   MPass->SetBinError(1913,26.93364);
   MPass->SetBinError(1914,19.23509);
   MPass->SetBinError(1915,20.58406);
   MPass->SetBinError(1916,27.26809);
   MPass->SetBinError(1917,22.10203);
   MPass->SetBinError(1918,21.59612);
   MPass->SetBinError(1919,21.24809);
   MPass->SetBinError(1920,21.09913);
   MPass->SetBinError(1921,22.0487);
   MPass->SetBinError(1922,22.93295);
   MPass->SetBinError(1923,21.32629);
   MPass->SetBinError(1924,23.2348);
   MPass->SetBinError(1925,20.66054);
   MPass->SetBinError(1926,18.68049);
   MPass->SetBinError(1927,15.0468);
   MPass->SetBinError(1928,24.14726);
   MPass->SetBinError(1929,25.61738);
   MPass->SetBinError(1930,20.67848);
   MPass->SetBinError(1931,30.98387);
   MPass->SetBinError(1932,30.98387);
   MPass->SetBinError(1933,27.65283);
   MPass->SetBinError(1934,23.15707);
   MPass->SetBinError(1935,23.28848);
   MPass->SetBinError(1936,20.64582);
   MPass->SetBinError(1937,22.25668);
   MPass->SetBinError(1938,23.69728);
   MPass->SetBinError(1939,33.79347);
   MPass->SetBinError(1940,25.61738);
   MPass->SetBinError(1941,26.28717);
   MPass->SetBinError(1942,26.28717);
   MPass->SetBinError(1943,29.24038);
   MPass->SetBinError(1944,34.49638);
   MPass->SetBinError(1951,23.15707);
   MPass->SetBinError(1952,21.24809);
   MPass->SetBinError(1953,23.64083);
   MPass->SetBinError(1954,24.17148);
   MPass->SetBinError(1955,23.89559);
   MPass->SetBinError(1956,26.5812);
   MPass->SetBinError(1957,24.17148);
   MPass->SetBinError(1958,28.64691);
   MPass->SetBinError(1959,30.15113);
   MPass->SetBinError(1960,22.83034);
   MPass->SetBinError(1961,24.21425);
   MPass->SetBinError(1962,21.84493);
   MPass->SetBinError(1963,22.87883);
   MPass->SetBinError(1964,23.2348);
   MPass->SetBinError(1965,22.93295);
   MPass->SetBinError(1966,20.58406);
   MPass->SetBinError(1967,25.69958);
   MPass->SetBinError(1968,27.04797);
   MPass->SetBinError(1969,27.55778);
   MPass->SetBinError(1970,26.00915);
   MPass->SetBinError(1971,19.09407);
   MPass->SetBinError(1972,23.11596);
   MPass->SetBinError(1973,26.45934);
   MPass->SetBinError(1974,22.63);
   MPass->SetBinError(1975,18.26346);
   MPass->SetBinError(1976,15.03604);
   MPass->SetBinError(1977,17.90632);
   MPass->SetBinError(1978,21.65064);
   MPass->SetBinError(1979,19.9225);
   MPass->SetBinError(1980,21.93444);
   MPass->SetBinError(1981,26.83282);
   MPass->SetBinError(1982,27.65283);
   MPass->SetBinError(1983,18.69331);
   MPass->SetBinError(1984,23.38765);
   MPass->SetBinError(1985,17.2025);
   MPass->SetBinError(1986,23.38536);
   MPass->SetBinError(1987,24.93705);
   MPass->SetBinError(1988,17.84983);
   MPass->SetBinError(1989,20.64582);
   MPass->SetBinError(1990,25.29822);
   MPass->SetBinError(1991,24.21425);
   MPass->SetBinError(1992,25.28319);
   MPass->SetBinError(1993,23.00219);
   MPass->SetBinError(1994,21.37662);
   MPass->SetBinError(2001,17.84983);
   MPass->SetBinError(2002,22.63);
   MPass->SetBinError(2003,27.55778);
   MPass->SetBinError(2004,18.91307);
   MPass->SetBinError(2005,21.32629);
   MPass->SetBinError(2006,21.09913);
   MPass->SetBinError(2007,22.38511);
   MPass->SetBinError(2008,24.16752);
   MPass->SetBinError(2009,19.28145);
   MPass->SetBinError(2010,20.25231);
   MPass->SetBinError(2011,19.0724);
   MPass->SetBinError(2012,20.66383);
   MPass->SetBinError(2013,22.64278);
   MPass->SetBinError(2014,24.41328);
   MPass->SetBinError(2015,20.66054);
   MPass->SetBinError(2016,22.64278);
   MPass->SetBinError(2017,20.01365);
   MPass->SetBinError(2018,20.66054);
   MPass->SetBinError(2019,22.87754);
   MPass->SetBinError(2020,28.28427);
   MPass->SetBinError(2021,17.56821);
   MPass->SetBinError(2022,21.23179);
   MPass->SetBinError(2023,18.19121);
   MPass->SetBinError(2024,24.51162);
   MPass->SetBinError(2025,22.10203);
   MPass->SetBinError(2026,19.23311);
   MPass->SetBinError(2027,15.4727);
   MPass->SetBinError(2028,17.14126);
   MPass->SetBinError(2029,19.14559);
   MPass->SetBinError(2030,18.70585);
   MPass->SetBinError(2031,27.46585);
   MPass->SetBinError(2032,17.53251);
   MPass->SetBinError(2033,23.28848);
   MPass->SetBinError(2034,21.85336);
   MPass->SetBinError(2035,17.17442);
   MPass->SetBinError(2036,17.53251);
   MPass->SetBinError(2037,18.69599);
   MPass->SetBinError(2038,15.89821);
   MPass->SetBinError(2039,17.00074);
   MPass->SetBinError(2040,18.66782);
   MPass->SetBinError(2041,17.19638);
   MPass->SetBinError(2042,25.61738);
   MPass->SetBinError(2043,19.49419);
   MPass->SetBinError(2044,17.98268);
   MPass->SetBinError(2045,20.41241);
   MPass->SetBinError(2051,20.25231);
   MPass->SetBinError(2052,21.37662);
   MPass->SetBinError(2053,21.07221);
   MPass->SetBinError(2054,25.61001);
   MPass->SetBinError(2055,23.22196);
   MPass->SetBinError(2056,25.23042);
   MPass->SetBinError(2057,27.05661);
   MPass->SetBinError(2058,29.48839);
   MPass->SetBinError(2059,24.52512);
   MPass->SetBinError(2060,25.28986);
   MPass->SetBinError(2061,26.93364);
   MPass->SetBinError(2062,19.82738);
   MPass->SetBinError(2063,21.80083);
   MPass->SetBinError(2064,23.69728);
   MPass->SetBinError(2065,17.98268);
   MPass->SetBinError(2066,24.21425);
   MPass->SetBinError(2067,21.45239);
   MPass->SetBinError(2068,20.80592);
   MPass->SetBinError(2069,24.21425);
   MPass->SetBinError(2070,26.45934);
   MPass->SetBinError(2071,22.64278);
   MPass->SetBinError(2072,23.2348);
   MPass->SetBinError(2073,23.82492);
   MPass->SetBinError(2074,21.45239);
   MPass->SetBinError(2075,22.4543);
   MPass->SetBinError(2076,16.32152);
   MPass->SetBinError(2077,17.20647);
   MPass->SetBinError(2078,19.3375);
   MPass->SetBinError(2079,20.80592);
   MPass->SetBinError(2080,22.56677);
   MPass->SetBinError(2081,17.53251);
   MPass->SetBinError(2082,21.67811);
   MPass->SetBinError(2083,20.41824);
   MPass->SetBinError(2084,18.42988);
   MPass->SetBinError(2085,19.14559);
   MPass->SetBinError(2086,19.91649);
   MPass->SetBinError(2087,17.63908);
   MPass->SetBinError(2088,25.61738);
   MPass->SetBinError(2089,17.17442);
   MPass->SetBinError(2090,20.28602);
   MPass->SetBinError(2091,19.49419);
   MPass->SetBinError(2092,26.14563);
   MPass->SetBinError(2093,18.58783);
   MPass->SetBinError(2094,20.85367);
   MPass->SetBinError(2095,18.6533);
   MPass->SetBinError(2096,21.64441);
   MPass->SetBinError(2097,35.76527);
   MPass->SetBinError(2098,20.56215);
   MPass->SetBinError(2101,20.58406);
   MPass->SetBinError(2102,19.42129);
   MPass->SetBinError(2103,21.85336);
   MPass->SetBinError(2104,21.67811);
   MPass->SetBinError(2105,25.61001);
   MPass->SetBinError(2106,21.9089);
   MPass->SetBinError(2107,25.61001);
   MPass->SetBinError(2108,26.00353);
   MPass->SetBinError(2109,24);
   MPass->SetBinError(2110,22.87883);
   MPass->SetBinError(2111,20.66054);
   MPass->SetBinError(2112,24.93705);
   MPass->SetBinError(2113,23.54846);
   MPass->SetBinError(2114,25.7247);
   MPass->SetBinError(2115,25.61001);
   MPass->SetBinError(2116,22.87883);
   MPass->SetBinError(2117,22.56677);
   MPass->SetBinError(2118,22.14464);
   MPass->SetBinError(2119,26.12947);
   MPass->SetBinError(2120,25.69958);
   MPass->SetBinError(2121,24.17148);
   MPass->SetBinError(2122,24.86443);
   MPass->SetBinError(2123,22.64223);
   MPass->SetBinError(2124,18.93159);
   MPass->SetBinError(2125,20.20452);
   MPass->SetBinError(2126,18.62465);
   MPass->SetBinError(2127,18.56919);
   MPass->SetBinError(2128,22.63);
   MPass->SetBinError(2129,20.57127);
   MPass->SetBinError(2130,20.1692);
   MPass->SetBinError(2131,18.93159);
   MPass->SetBinError(2132,17.89059);
   MPass->SetBinError(2133,14.359);
   MPass->SetBinError(2134,17.85744);
   MPass->SetBinError(2135,15.81139);
   MPass->SetBinError(2136,18.42988);
   MPass->SetBinError(2137,17.89059);
   MPass->SetBinError(2138,21.64441);
   MPass->SetBinError(2139,17.17442);
   MPass->SetBinError(2140,19.59592);
   MPass->SetBinError(2141,20.28602);
   MPass->SetBinError(2142,21.22768);
   MPass->SetBinError(2143,15.49193);
   MPass->SetBinError(2144,19.40119);
   MPass->SetBinError(2145,17.63908);
   MPass->SetBinError(2146,21.07221);
   MPass->SetBinError(2147,17.84983);
   MPass->SetBinError(2148,16.53757);
   MPass->SetBinError(2151,16.25384);
   MPass->SetBinError(2152,20.87839);
   MPass->SetBinError(2153,21.67811);
   MPass->SetBinError(2154,26.93364);
   MPass->SetBinError(2155,19.57074);
   MPass->SetBinError(2156,19.09407);
   MPass->SetBinError(2157,22.63);
   MPass->SetBinError(2158,27.53212);
   MPass->SetBinError(2159,20.85367);
   MPass->SetBinError(2160,27.04797);
   MPass->SetBinError(2161,23.52718);
   MPass->SetBinError(2162,24.89883);
   MPass->SetBinError(2163,21.04963);
   MPass->SetBinError(2164,20.80592);
   MPass->SetBinError(2165,22.38511);
   MPass->SetBinError(2166,20.85367);
   MPass->SetBinError(2167,22.0487);
   MPass->SetBinError(2168,20.49);
   MPass->SetBinError(2169,24.21425);
   MPass->SetBinError(2170,20.40012);
   MPass->SetBinError(2171,19.59816);
   MPass->SetBinError(2172,19.92028);
   MPass->SetBinError(2173,24.16752);
   MPass->SetBinError(2174,15.96537);
   MPass->SetBinError(2175,19.74377);
   MPass->SetBinError(2176,17.00074);
   MPass->SetBinError(2177,15.30931);
   MPass->SetBinError(2178,20.57127);
   MPass->SetBinError(2179,16.14349);
   MPass->SetBinError(2180,18.54471);
   MPass->SetBinError(2181,16.32152);
   MPass->SetBinError(2182,22.05581);
   MPass->SetBinError(2183,14.5901);
   MPass->SetBinError(2184,15.34603);
   MPass->SetBinError(2185,21.04963);
   MPass->SetBinError(2186,17.05439);
   MPass->SetBinError(2187,15.93444);
   MPass->SetBinError(2188,18.81746);
   MPass->SetBinError(2189,12.57299);
   MPass->SetBinError(2190,14.57432);
   MPass->SetBinError(2191,19.5535);
   MPass->SetBinError(2192,18.46372);
   MPass->SetBinError(2193,18.8192);
   MPass->SetBinError(2194,18.8192);
   MPass->SetBinError(2195,18.66782);
   MPass->SetBinError(2196,16.0065);
   MPass->SetBinError(2197,14.20518);
   MPass->SetBinError(2198,12.0145);
   MPass->SetBinError(2201,20.91214);
   MPass->SetBinError(2202,19.75949);
   MPass->SetBinError(2203,21.67811);
   MPass->SetBinError(2204,19.59816);
   MPass->SetBinError(2205,21.09913);
   MPass->SetBinError(2206,22.64278);
   MPass->SetBinError(2207,22.05581);
   MPass->SetBinError(2208,22.56677);
   MPass->SetBinError(2209,21.44862);
   MPass->SetBinError(2210,26.41115);
   MPass->SetBinError(2211,20.10027);
   MPass->SetBinError(2212,25.28319);
   MPass->SetBinError(2213,22.30394);
   MPass->SetBinError(2214,29.24038);
   MPass->SetBinError(2215,22.10203);
   MPass->SetBinError(2216,20.66054);
   MPass->SetBinError(2217,20.25231);
   MPass->SetBinError(2218,22.36783);
   MPass->SetBinError(2219,27.53212);
   MPass->SetBinError(2220,26.14563);
   MPass->SetBinError(2221,20.4705);
   MPass->SetBinError(2222,20.01365);
   MPass->SetBinError(2223,30.54152);
   MPass->SetBinError(2224,24.51162);
   MPass->SetBinError(2225,22.87883);
   MPass->SetBinError(2226,20.91214);
   MPass->SetBinError(2227,14.53964);
   MPass->SetBinError(2228,14.57432);
   MPass->SetBinError(2229,23.22196);
   MPass->SetBinError(2230,23.69728);
   MPass->SetBinError(2231,22.63);
   MPass->SetBinError(2232,18.35167);
   MPass->SetBinError(2233,16.01748);
   MPass->SetBinError(2234,15.21886);
   MPass->SetBinError(2235,17.56821);
   MPass->SetBinError(2236,21.44862);
   MPass->SetBinError(2237,19.5535);
   MPass->SetBinError(2238,18.68049);
   MPass->SetBinError(2239,17.88394);
   MPass->SetBinError(2240,20.57127);
   MPass->SetBinError(2241,21.44862);
   MPass->SetBinError(2242,22.25668);
   MPass->SetBinError(2243,15.99018);
   MPass->SetBinError(2244,20.39382);
   MPass->SetBinError(2245,17.81524);
   MPass->SetBinError(2246,18.69331);
   MPass->SetBinError(2247,20.28602);
   MPass->SetBinError(2248,17.20647);
   MPass->SetBinError(2251,18.70585);
   MPass->SetBinError(2252,19.04072);
   MPass->SetBinError(2253,24);
   MPass->SetBinError(2254,26.14563);
   MPass->SetBinError(2255,27.05661);
   MPass->SetBinError(2256,22.38511);
   MPass->SetBinError(2257,24);
   MPass->SetBinError(2258,22.93295);
   MPass->SetBinError(2259,26.83282);
   MPass->SetBinError(2260,28.04015);
   MPass->SetBinError(2261,21.80083);
   MPass->SetBinError(2262,23.11596);
   MPass->SetBinError(2263,22.30394);
   MPass->SetBinError(2264,19.37214);
   MPass->SetBinError(2265,24.86443);
   MPass->SetBinError(2266,23.40258);
   MPass->SetBinError(2267,19.12639);
   MPass->SetBinError(2268,22.36198);
   MPass->SetBinError(2269,29.13358);
   MPass->SetBinError(2270,28.64691);
   MPass->SetBinError(2271,22.64647);
   MPass->SetBinError(2272,25.61001);
   MPass->SetBinError(2273,27.21655);
   MPass->SetBinError(2274,25.28319);
   MPass->SetBinError(2275,16.55017);
   MPass->SetBinError(2276,19.64809);
   MPass->SetBinError(2277,21.84652);
   MPass->SetBinError(2278,19.64809);
   MPass->SetBinError(2279,23.13093);
   MPass->SetBinError(2280,22.4543);
   MPass->SetBinError(2281,16.85705);
   MPass->SetBinError(2282,23.22196);
   MPass->SetBinError(2283,21.64441);
   MPass->SetBinError(2284,15.8879);
   MPass->SetBinError(2285,18.50366);
   MPass->SetBinError(2286,15.81139);
   MPass->SetBinError(2287,15.89821);
   MPass->SetBinError(2288,15.46933);
   MPass->SetBinError(2289,15.03604);
   MPass->SetBinError(2290,14.5988);
   MPass->SetBinError(2291,15.50999);
   MPass->SetBinError(2292,16.94201);
   MPass->SetBinError(2293,22.25668);
   MPass->SetBinError(2294,19.14559);
   MPass->SetBinError(2295,16.14349);
   MPass->SetBinError(2296,14.14766);
   MPass->SetBinError(2297,19.78366);
   MPass->SetBinError(2298,14.54212);
   MPass->SetBinError(2301,19.16769);
   MPass->SetBinError(2302,21.51657);
   MPass->SetBinError(2303,20.74902);
   MPass->SetBinError(2304,19.28145);
   MPass->SetBinError(2305,18.35167);
   MPass->SetBinError(2306,23.69728);
   MPass->SetBinError(2307,20.91214);
   MPass->SetBinError(2308,22.83739);
   MPass->SetBinError(2309,24.21425);
   MPass->SetBinError(2310,23.13093);
   MPass->SetBinError(2311,26.14563);
   MPass->SetBinError(2312,22.63);
   MPass->SetBinError(2313,25.28986);
   MPass->SetBinError(2314,24.56806);
   MPass->SetBinError(2315,26.61437);
   MPass->SetBinError(2316,18.26346);
   MPass->SetBinError(2317,17.47706);
   MPass->SetBinError(2318,21.24809);
   MPass->SetBinError(2319,22.05581);
   MPass->SetBinError(2320,21.44862);
   MPass->SetBinError(2321,17.88854);
   MPass->SetBinError(2322,20.20452);
   MPass->SetBinError(2323,22.0487);
   MPass->SetBinError(2324,24);
   MPass->SetBinError(2325,23.00219);
   MPass->SetBinError(2326,15.85742);
   MPass->SetBinError(2327,17.90632);
   MPass->SetBinError(2328,23.15707);
   MPass->SetBinError(2329,19.75949);
   MPass->SetBinError(2330,16.25384);
   MPass->SetBinError(2331,15.03604);
   MPass->SetBinError(2332,15.99018);
   MPass->SetBinError(2333,17.00074);
   MPass->SetBinError(2334,15.50676);
   MPass->SetBinError(2335,16.14349);
   MPass->SetBinError(2336,16.00791);
   MPass->SetBinError(2337,20.08691);
   MPass->SetBinError(2338,16.80682);
   MPass->SetBinError(2339,15.50468);
   MPass->SetBinError(2340,14.23302);
   MPass->SetBinError(2341,15.4937);
   MPass->SetBinError(2342,14.56998);
   MPass->SetBinError(2343,17.88854);
   MPass->SetBinError(2344,18.70439);
   MPass->SetBinError(2345,15.50999);
   MPass->SetBinError(2346,16.51038);
   MPass->SetBinError(2347,14.23035);
   MPass->SetBinError(2348,11.55176);
   MPass->SetBinError(2351,17.14244);
   MPass->SetBinError(2352,20.01365);
   MPass->SetBinError(2353,23.13093);
   MPass->SetBinError(2354,22.38511);
   MPass->SetBinError(2355,24.86443);
   MPass->SetBinError(2356,18.6755);
   MPass->SetBinError(2357,20.2837);
   MPass->SetBinError(2358,22.09163);
   MPass->SetBinError(2359,20.2837);
   MPass->SetBinError(2360,27.53212);
   MPass->SetBinError(2361,29.75624);
   MPass->SetBinError(2362,22.83739);
   MPass->SetBinError(2363,22.30394);
   MPass->SetBinError(2364,21.09873);
   MPass->SetBinError(2365,23.87467);
   MPass->SetBinError(2366,21.84493);
   MPass->SetBinError(2367,22.30394);
   MPass->SetBinError(2368,22.05581);
   MPass->SetBinError(2369,24.31052);
   MPass->SetBinError(2370,21.56011);
   MPass->SetBinError(2371,21.07221);
   MPass->SetBinError(2372,21.45239);
   MPass->SetBinError(2373,20.58406);
   MPass->SetBinError(2374,22.03392);
   MPass->SetBinError(2375,21.24809);
   MPass->SetBinError(2376,21.24809);
   MPass->SetBinError(2377,19.3375);
   MPass->SetBinError(2378,18.58783);
   MPass->SetBinError(2379,20.2837);
   MPass->SetBinError(2380,17.18182);
   MPass->SetBinError(2381,19.23311);
   MPass->SetBinError(2382,22.83739);
   MPass->SetBinError(2383,17.63908);
   MPass->SetBinError(2384,17.56821);
   MPass->SetBinError(2385,18.35167);
   MPass->SetBinError(2386,19.14559);
   MPass->SetBinError(2387,17.2025);
   MPass->SetBinError(2388,21.9089);
   MPass->SetBinError(2389,17.14244);
   MPass->SetBinError(2390,20.45521);
   MPass->SetBinError(2391,19.51067);
   MPass->SetBinError(2392,19.75949);
   MPass->SetBinError(2393,23.64083);
   MPass->SetBinError(2394,25.61001);
   MPass->SetBinError(2395,17.49296);
   MPass->SetBinError(2396,24.62841);
   MPass->SetBinError(2397,17.18182);
   MPass->SetBinError(2398,10.45179);
   MPass->SetBinError(2401,16.45034);
   MPass->SetBinError(2402,28.57351);
   MPass->SetBinError(2403,20.74902);
   MPass->SetBinError(2404,21.24809);
   MPass->SetBinError(2405,24.86443);
   MPass->SetBinError(2406,22.83739);
   MPass->SetBinError(2407,24.05807);
   MPass->SetBinError(2408,23.11596);
   MPass->SetBinError(2409,18.8192);
   MPass->SetBinError(2410,29.72155);
   MPass->SetBinError(2411,22.14464);
   MPass->SetBinError(2412,24.93705);
   MPass->SetBinError(2413,21.84493);
   MPass->SetBinError(2414,21.59612);
   MPass->SetBinError(2415,26.5812);
   MPass->SetBinError(2416,30.15113);
   MPass->SetBinError(2417,30.54152);
   MPass->SetBinError(2418,26.41115);
   MPass->SetBinError(2419,27.04797);
   MPass->SetBinError(2420,18.91307);
   MPass->SetBinError(2421,18.6755);
   MPass->SetBinError(2422,21.65064);
   MPass->SetBinError(2423,26.45934);
   MPass->SetBinError(2424,22.38511);
   MPass->SetBinError(2425,21.32629);
   MPass->SetBinError(2426,22.0487);
   MPass->SetBinError(2427,17.16217);
   MPass->SetBinError(2428,19.04072);
   MPass->SetBinError(2429,21.85336);
   MPass->SetBinError(2430,19.04072);
   MPass->SetBinError(2431,19.3375);
   MPass->SetBinError(2432,16.74279);
   MPass->SetBinError(2433,16.25384);
   MPass->SetBinError(2434,16.10729);
   MPass->SetBinError(2435,21.85336);
   MPass->SetBinError(2436,15.89821);
   MPass->SetBinError(2437,14.14766);
   MPass->SetBinError(2438,14.71596);
   MPass->SetBinError(2439,19.78366);
   MPass->SetBinError(2440,19.78366);
   MPass->SetBinError(2441,17.87792);
   MPass->SetBinError(2442,15.99018);
   MPass->SetBinError(2443,17.24819);
   MPass->SetBinError(2444,21.85336);
   MPass->SetBinError(2445,22.05581);
   MPass->SetBinError(2446,14.54212);
   MPass->SetBinError(2447,19.61242);
   MPass->SetBinError(2448,16.46892);
   MPass->SetBinError(2451,18.69599);
   MPass->SetBinError(2452,27.43429);
   MPass->SetBinError(2453,22.64223);
   MPass->SetBinError(2454,22.36783);
   MPass->SetBinError(2455,21.9089);
   MPass->SetBinError(2456,26.45934);
   MPass->SetBinError(2457,22.58576);
   MPass->SetBinError(2458,21.57844);
   MPass->SetBinError(2459,21.24809);
   MPass->SetBinError(2460,19.09407);
   MPass->SetBinError(2461,19.40119);
   MPass->SetBinError(2462,23.22196);
   MPass->SetBinError(2463,21.59612);
   MPass->SetBinError(2464,22.30477);
   MPass->SetBinError(2465,31.257);
   MPass->SetBinError(2466,29.72155);
   MPass->SetBinError(2467,39.22323);
   MPass->SetBinError(2468,24.51162);
   MPass->SetBinError(2469,27.04797);
   MPass->SetBinError(2470,20.40012);
   MPass->SetBinError(2471,21.23179);
   MPass->SetBinError(2472,18.70439);
   MPass->SetBinError(2473,21.80083);
   MPass->SetBinError(2474,20.10027);
   MPass->SetBinError(2475,26.14563);
   MPass->SetBinError(2476,22.64647);
   MPass->SetBinError(2477,17.10199);
   MPass->SetBinError(2478,15.71348);
   MPass->SetBinError(2479,16.37452);
   MPass->SetBinError(2480,19.91649);
   MPass->SetBinError(2481,17.81524);
   MPass->SetBinError(2482,15.21452);
   MPass->SetBinError(2483,16.81238);
   MPass->SetBinError(2484,17.20647);
   MPass->SetBinError(2485,14.61695);
   MPass->SetBinError(2486,16.2055);
   MPass->SetBinError(2487,17.56821);
   MPass->SetBinError(2488,17.27123);
   MPass->SetBinError(2489,17.00074);
   MPass->SetBinError(2490,16.265);
   MPass->SetBinError(2491,20.25231);
   MPass->SetBinError(2492,15.50468);
   MPass->SetBinError(2493,16.00791);
   MPass->SetBinError(2494,17.10199);
   MPass->SetBinError(2495,20.67149);
   MPass->SetBinError(2496,16.7597);
   MPass->SetBinError(2497,18.69599);
   MPass->SetBinError(2498,17.88854);
   MPass->SetBinError(2501,17.85744);
   MPass->SetBinError(2502,23.54846);
   MPass->SetBinError(2503,28.08702);
   MPass->SetBinError(2504,29.13358);
   MPass->SetBinError(2505,25.28986);
   MPass->SetBinError(2506,24.21425);
   MPass->SetBinError(2507,23.49632);
   MPass->SetBinError(2508,22.30477);
   MPass->SetBinError(2509,22.36783);
   MPass->SetBinError(2510,22.64223);
   MPass->SetBinError(2511,24.21425);
   MPass->SetBinError(2512,23.54846);
   MPass->SetBinError(2513,21.09873);
   MPass->SetBinError(2514,22.64223);
   MPass->SetBinError(2515,33.33333);
   MPass->SetBinError(2516,39.22323);
   MPass->SetBinError(2517,31.65733);
   MPass->SetBinError(2518,27.96379);
   MPass->SetBinError(2519,32.02172);
   MPass->SetBinError(2520,24.56806);
   MPass->SetBinError(2521,22.58576);
   MPass->SetBinError(2522,18.75704);
   MPass->SetBinError(2523,24.52512);
   MPass->SetBinError(2524,24.62841);
   MPass->SetBinError(2525,20.66054);
   MPass->SetBinError(2526,21.67811);
   MPass->SetBinError(2527,21.85336);
   MPass->SetBinError(2528,14.49333);
   MPass->SetBinError(2529,21.24809);
   MPass->SetBinError(2530,16.89673);
   MPass->SetBinError(2531,19.64809);
   MPass->SetBinError(2532,16.52085);
   MPass->SetBinError(2533,17.88854);
   MPass->SetBinError(2534,23.13093);
   MPass->SetBinError(2535,16.2055);
   MPass->SetBinError(2536,15.4937);
   MPass->SetBinError(2537,17.81524);
   MPass->SetBinError(2538,19.42129);
   MPass->SetBinError(2539,17.56821);
   MPass->SetBinError(2540,18.66782);
   MPass->SetBinError(2541,18.41029);
   MPass->SetBinError(2542,21.65064);
   MPass->SetBinError(2543,18.70439);
   MPass->SetBinError(2544,27.26809);
   MPass->SetBinError(2545,21.65064);
   MPass->SetBinError(2546,23.38536);
   MPass->SetBinError(2547,22.77914);
   MPass->SetBinError(2548,17.84983);
   MPass->SetBinError(2551,17.89059);
   MPass->SetBinError(2552,30.33826);
   MPass->SetBinError(2553,22.36198);
   MPass->SetBinError(2554,27.53212);
   MPass->SetBinError(2555,26.00915);
   MPass->SetBinError(2556,22.30394);
   MPass->SetBinError(2557,24);
   MPass->SetBinError(2558,23.18081);
   MPass->SetBinError(2559,24.16752);
   MPass->SetBinError(2560,29.87069);
   MPass->SetBinError(2561,24.953);
   MPass->SetBinError(2562,25.7247);
   MPass->SetBinError(2563,23.82492);
   MPass->SetBinError(2564,25.28986);
   MPass->SetBinError(2565,30.86067);
   MPass->SetBinError(2566,25.28986);
   MPass->SetBinError(2567,24.16752);
   MPass->SetBinError(2568,27.26809);
   MPass->SetBinError(2569,31.257);
   MPass->SetBinError(2570,22.09163);
   MPass->SetBinError(2571,20.43461);
   MPass->SetBinError(2572,22.87883);
   MPass->SetBinError(2573,23.87467);
   MPass->SetBinError(2574,26.26129);
   MPass->SetBinError(2575,19.92028);
   MPass->SetBinError(2576,17.49296);
   MPass->SetBinError(2577,14.14766);
   MPass->SetBinError(2578,22.25668);
   MPass->SetBinError(2579,23.52718);
   MPass->SetBinError(2580,18.56919);
   MPass->SetBinError(2581,24.62841);
   MPass->SetBinError(2582,16.01347);
   MPass->SetBinError(2583,16.4234);
   MPass->SetBinError(2584,21.75611);
   MPass->SetBinError(2585,19.3375);
   MPass->SetBinError(2586,16.58088);
   MPass->SetBinError(2587,17.2025);
   MPass->SetBinError(2588,25.23042);
   MPass->SetBinError(2589,21.51657);
   MPass->SetBinError(2590,16.81238);
   MPass->SetBinError(2591,16.87899);
   MPass->SetBinError(2592,18.17312);
   MPass->SetBinError(2593,21.84652);
   MPass->SetBinError(2594,18.95541);
   MPass->SetBinError(2595,13.38737);
   MPass->SetBinError(2596,22.4543);
   MPass->SetBinError(2597,23.64083);
   MPass->SetBinError(2598,17.32249);
   MPass->SetBinError(2601,17.14126);
   MPass->SetBinError(2602,25.32223);
   MPass->SetBinError(2603,24);
   MPass->SetBinError(2604,19.51067);
   MPass->SetBinError(2605,26.12947);
   MPass->SetBinError(2606,24.31052);
   MPass->SetBinError(2607,22.93295);
   MPass->SetBinError(2608,22.64278);
   MPass->SetBinError(2609,24.89883);
   MPass->SetBinError(2610,25.7247);
   MPass->SetBinError(2611,23.87467);
   MPass->SetBinError(2612,20.60055);
   MPass->SetBinError(2613,24.05807);
   MPass->SetBinError(2614,24.6183);
   MPass->SetBinError(2615,26.00915);
   MPass->SetBinError(2616,27.04797);
   MPass->SetBinError(2617,29.87069);
   MPass->SetBinError(2618,22.87883);
   MPass->SetBinError(2619,26.5812);
   MPass->SetBinError(2620,27.05661);
   MPass->SetBinError(2621,20.80592);
   MPass->SetBinError(2622,18.6755);
   MPass->SetBinError(2623,24.51162);
   MPass->SetBinError(2624,21.09873);
   MPass->SetBinError(2625,18.56919);
   MPass->SetBinError(2626,15.65992);
   MPass->SetBinError(2627,14.5988);
   MPass->SetBinError(2628,19.04072);
   MPass->SetBinError(2629,18.11422);
   MPass->SetBinError(2630,21.22768);
   MPass->SetBinError(2631,21.23179);
   MPass->SetBinError(2632,20.25231);
   MPass->SetBinError(2633,17.56821);
   MPass->SetBinError(2634,20.41824);
   MPass->SetBinError(2635,20.28602);
   MPass->SetBinError(2636,19.04072);
   MPass->SetBinError(2637,18.70439);
   MPass->SetBinError(2638,17.78359);
   MPass->SetBinError(2639,13.67494);
   MPass->SetBinError(2640,17.89059);
   MPass->SetBinError(2641,22.30394);
   MPass->SetBinError(2642,15.4937);
   MPass->SetBinError(2643,16.0065);
   MPass->SetBinError(2644,18.07928);
   MPass->SetBinError(2645,12.17161);
   MPass->SetBinError(2646,17.88854);
   MPass->SetBinError(2647,19.42129);
   MPass->SetBinError(2648,20.67848);
   MPass->SetBinError(2651,19.5535);
   MPass->SetBinError(2652,20.89551);
   MPass->SetBinError(2653,28.08702);
   MPass->SetBinError(2654,28.64691);
   MPass->SetBinError(2655,31.62278);
   MPass->SetBinError(2656,37.79645);
   MPass->SetBinError(2657,22.92732);
   MPass->SetBinError(2658,23.18081);
   MPass->SetBinError(2659,25.23042);
   MPass->SetBinError(2660,22.87754);
   MPass->SetBinError(2661,21.35519);
   MPass->SetBinError(2662,23.49632);
   MPass->SetBinError(2663,28.64691);
   MPass->SetBinError(2664,23.2348);
   MPass->SetBinError(2665,25.32223);
   MPass->SetBinError(2666,23.82492);
   MPass->SetBinError(2667,33.33333);
   MPass->SetBinError(2668,23.54846);
   MPass->SetBinError(2669,19.64559);
   MPass->SetBinError(2670,23.11596);
   MPass->SetBinError(2671,24.93705);
   MPass->SetBinError(2672,22.36198);
   MPass->SetBinError(2673,27.04797);
   MPass->SetBinError(2674,20.20452);
   MPass->SetBinError(2675,27.53212);
   MPass->SetBinError(2676,16.44584);
   MPass->SetBinError(2677,21.65064);
   MPass->SetBinError(2678,20.04546);
   MPass->SetBinError(2679,21.07221);
   MPass->SetBinError(2680,22.25668);
   MPass->SetBinError(2681,20.20452);
   MPass->SetBinError(2682,20.41824);
   MPass->SetBinError(2683,18.69599);
   MPass->SetBinError(2684,18.93159);
   MPass->SetBinError(2685,18.50366);
   MPass->SetBinError(2686,18.17312);
   MPass->SetBinError(2687,21.44862);
   MPass->SetBinError(2688,21.24809);
   MPass->SetBinError(2689,15.85742);
   MPass->SetBinError(2690,15.4727);
   MPass->SetBinError(2691,23.13093);
   MPass->SetBinError(2692,16.32152);
   MPass->SetBinError(2693,17.85744);
   MPass->SetBinError(2694,19.5535);
   MPass->SetBinError(2695,21.9089);
   MPass->SetBinError(2696,17.20647);
   MPass->SetBinError(2697,25.28319);
   MPass->SetBinError(2698,17.14126);
   MPass->SetBinError(2701,17.63908);
   MPass->SetBinError(2702,24.52512);
   MPass->SetBinError(2703,24.56806);
   MPass->SetBinError(2704,31.94109);
   MPass->SetBinError(2705,28.64691);
   MPass->SetBinError(2706,22.09163);
   MPass->SetBinError(2707,22.20958);
   MPass->SetBinError(2708,25.23042);
   MPass->SetBinError(2709,23.64083);
   MPass->SetBinError(2710,21.23179);
   MPass->SetBinError(2711,24.05807);
   MPass->SetBinError(2712,29.75624);
   MPass->SetBinError(2713,24.56806);
   MPass->SetBinError(2714,21.09913);
   MPass->SetBinError(2715,26.5812);
   MPass->SetBinError(2716,23.2348);
   MPass->SetBinError(2717,20.46314);
   MPass->SetBinError(2718,24.56806);
   MPass->SetBinError(2719,25.69958);
   MPass->SetBinError(2720,23.69728);
   MPass->SetBinError(2721,20.87839);
   MPass->SetBinError(2722,30.86067);
   MPass->SetBinError(2723,24.953);
   MPass->SetBinError(2724,18.97367);
   MPass->SetBinError(2725,17.14244);
   MPass->SetBinError(2726,21.44862);
   MPass->SetBinError(2727,20.04546);
   MPass->SetBinError(2728,15.4937);
   MPass->SetBinError(2729,18.68049);
   MPass->SetBinError(2730,25.28319);
   MPass->SetBinError(2731,18.11422);
   MPass->SetBinError(2732,19.59816);
   MPass->SetBinError(2733,18.54471);
   MPass->SetBinError(2734,18.17312);
   MPass->SetBinError(2735,20.1692);
   MPass->SetBinError(2736,14.10406);
   MPass->SetBinError(2737,16.0065);
   MPass->SetBinError(2738,15.02658);
   MPass->SetBinError(2739,16.01748);
   MPass->SetBinError(2740,14.49333);
   MPass->SetBinError(2741,21.67811);
   MPass->SetBinError(2742,17.17442);
   MPass->SetBinError(2743,16.50581);
   MPass->SetBinError(2744,16.32152);
   MPass->SetBinError(2745,18.8192);
   MPass->SetBinError(2746,16.81238);
   MPass->SetBinError(2747,18.66782);
   MPass->SetBinError(2748,15.81139);
   MPass->SetBinError(2751,21.07221);
   MPass->SetBinError(2752,23.18081);
   MPass->SetBinError(2753,19.82738);
   MPass->SetBinError(2754,20.40012);
   MPass->SetBinError(2755,23.84351);
   MPass->SetBinError(2756,23.0786);
   MPass->SetBinError(2757,24.89883);
   MPass->SetBinError(2758,21.32629);
   MPass->SetBinError(2759,26.26129);
   MPass->SetBinError(2760,22.87754);
   MPass->SetBinError(2761,22.10203);
   MPass->SetBinError(2762,22.0487);
   MPass->SetBinError(2763,24.56806);
   MPass->SetBinError(2764,23.49632);
   MPass->SetBinError(2765,19.31616);
   MPass->SetBinError(2766,23.87467);
   MPass->SetBinError(2767,21.23179);
   MPass->SetBinError(2768,20.60055);
   MPass->SetBinError(2769,20.10027);
   MPass->SetBinError(2770,17.5158);
   MPass->SetBinError(2771,22.36783);
   MPass->SetBinError(2772,22.10203);
   MPass->SetBinError(2773,20.66383);
   MPass->SetBinError(2774,24.17148);
   MPass->SetBinError(2775,23.13093);
   MPass->SetBinError(2776,19.23311);
   MPass->SetBinError(2777,15.37937);
   MPass->SetBinError(2778,15.4937);
   MPass->SetBinError(2779,19.75949);
   MPass->SetBinError(2780,13.70416);
   MPass->SetBinError(2781,16.58088);
   MPass->SetBinError(2782,17.17442);
   MPass->SetBinError(2783,21.07221);
   MPass->SetBinError(2784,19.04072);
   MPass->SetBinError(2785,19.14559);
   MPass->SetBinError(2786,17.14244);
   MPass->SetBinError(2787,19.49419);
   MPass->SetBinError(2788,16.46744);
   MPass->SetBinError(2789,18.17312);
   MPass->SetBinError(2790,16.01745);
   MPass->SetBinError(2791,18.26346);
   MPass->SetBinError(2792,15.98271);
   MPass->SetBinError(2793,16.56157);
   MPass->SetBinError(2794,17.05439);
   MPass->SetBinError(2795,17.98268);
   MPass->SetBinError(2796,12.40923);
   MPass->SetBinError(2797,15.4727);
   MPass->SetBinError(2798,13.07574);
   MPass->SetBinError(2801,26.28717);
   MPass->SetBinError(2802,20.20452);
   MPass->SetBinError(2803,22.83739);
   MPass->SetBinError(2804,25.58111);
   MPass->SetBinError(2805,25.58111);
   MPass->SetBinError(2806,20.87839);
   MPass->SetBinError(2807,22.10203);
   MPass->SetBinError(2808,24.78466);
   MPass->SetBinError(2809,26.00915);
   MPass->SetBinError(2810,22.36783);
   MPass->SetBinError(2811,28.08702);
   MPass->SetBinError(2812,26.00915);
   MPass->SetBinError(2813,22.64223);
   MPass->SetBinError(2814,23.71789);
   MPass->SetBinError(2815,26.26129);
   MPass->SetBinError(2816,23.22196);
   MPass->SetBinError(2817,20.87839);
   MPass->SetBinError(2818,21.84493);
   MPass->SetBinError(2819,22.36198);
   MPass->SetBinError(2820,20.80592);
   MPass->SetBinError(2821,20.89551);
   MPass->SetBinError(2822,23.11596);
   MPass->SetBinError(2823,20.01365);
   MPass->SetBinError(2824,26.14563);
   MPass->SetBinError(2825,23.11596);
   MPass->SetBinError(2826,20.66054);
   MPass->SetBinError(2827,20.49);
   MPass->SetBinError(2828,21.07221);
   MPass->SetBinError(2829,20.74902);
   MPass->SetBinError(2830,15.98271);
   MPass->SetBinError(2831,19.5535);
   MPass->SetBinError(2832,17.10199);
   MPass->SetBinError(2833,23.69728);
   MPass->SetBinError(2834,17.85744);
   MPass->SetBinError(2835,17.33233);
   MPass->SetBinError(2836,20.85367);
   MPass->SetBinError(2837,25.95318);
   MPass->SetBinError(2838,17.81524);
   MPass->SetBinError(2839,20.28602);
   MPass->SetBinError(2840,21.22768);
   MPass->SetBinError(2841,22.83034);
   MPass->SetBinError(2842,17.10199);
   MPass->SetBinError(2843,16.4234);
   MPass->SetBinError(2844,20.25231);
   MPass->SetBinError(2845,26.28717);
   MPass->SetBinError(2846,17.17442);
   MPass->SetBinError(2847,17.76074);
   MPass->SetBinError(2848,13.36143);
   MPass->SetBinError(2851,20.74902);
   MPass->SetBinError(2852,22.30394);
   MPass->SetBinError(2853,21.45239);
   MPass->SetBinError(2854,24.17148);
   MPass->SetBinError(2855,22.93295);
   MPass->SetBinError(2856,21.9089);
   MPass->SetBinError(2857,26.5812);
   MPass->SetBinError(2858,21.32629);
   MPass->SetBinError(2859,22.56677);
   MPass->SetBinError(2860,30.86067);
   MPass->SetBinError(2861,25.17347);
   MPass->SetBinError(2862,26.00915);
   MPass->SetBinError(2863,21.67811);
   MPass->SetBinError(2864,23.82492);
   MPass->SetBinError(2865,23.11596);
   MPass->SetBinError(2866,23.2348);
   MPass->SetBinError(2867,24.16752);
   MPass->SetBinError(2868,24.52512);
   MPass->SetBinError(2869,23.40258);
   MPass->SetBinError(2870,23.18081);
   MPass->SetBinError(2871,22.58576);
   MPass->SetBinError(2872,24.17148);
   MPass->SetBinError(2873,26.12947);
   MPass->SetBinError(2874,24.953);
   MPass->SetBinError(2875,19.28145);
   MPass->SetBinError(2876,18.66782);
   MPass->SetBinError(2877,21.07221);
   MPass->SetBinError(2878,20.74902);
   MPass->SetBinError(2879,20.04546);
   MPass->SetBinError(2880,17.14244);
   MPass->SetBinError(2881,18.42988);
   MPass->SetBinError(2882,20.28602);
   MPass->SetBinError(2883,20.63351);
   MPass->SetBinError(2884,16.36634);
   MPass->SetBinError(2885,18.93159);
   MPass->SetBinError(2886,18.56919);
   MPass->SetBinError(2887,18.35167);
   MPass->SetBinError(2888,15.50468);
   MPass->SetBinError(2889,18.26346);
   MPass->SetBinError(2890,21.85336);
   MPass->SetBinError(2891,15.50676);
   MPass->SetBinError(2892,16.46744);
   MPass->SetBinError(2893,21.22768);
   MPass->SetBinError(2894,17.87792);
   MPass->SetBinError(2895,17.90809);
   MPass->SetBinError(2896,20.58406);
   MPass->SetBinError(2897,21.23179);
   MPass->SetBinError(2898,14.43376);
   MPass->SetBinError(2901,21.85336);
   MPass->SetBinError(2902,23.49632);
   MPass->SetBinError(2903,22.36198);
   MPass->SetBinError(2904,20.80592);
   MPass->SetBinError(2905,25.69958);
   MPass->SetBinError(2906,21.35519);
   MPass->SetBinError(2907,24);
   MPass->SetBinError(2908,23.39171);
   MPass->SetBinError(2909,22.30394);
   MPass->SetBinError(2910,21.67811);
   MPass->SetBinError(2911,21.33462);
   MPass->SetBinError(2912,20.64909);
   MPass->SetBinError(2913,27.05661);
   MPass->SetBinError(2914,28.28427);
   MPass->SetBinError(2915,22.30477);
   MPass->SetBinError(2916,25.58111);
   MPass->SetBinError(2917,22.10203);
   MPass->SetBinError(2918,23.71789);
   MPass->SetBinError(2919,19.67576);
   MPass->SetBinError(2920,23.40258);
   MPass->SetBinError(2921,18.96165);
   MPass->SetBinError(2922,21.12177);
   MPass->SetBinError(2923,20.46314);
   MPass->SetBinError(2924,22.20958);
   MPass->SetBinError(2925,18.27737);
   MPass->SetBinError(2926,15.21452);
   MPass->SetBinError(2927,15.44782);
   MPass->SetBinError(2928,19.04072);
   MPass->SetBinError(2929,16.51038);
   MPass->SetBinError(2930,17.76379);
   MPass->SetBinError(2931,17.05439);
   MPass->SetBinError(2932,15.44782);
   MPass->SetBinError(2933,18.95541);
   MPass->SetBinError(2934,15.00202);
   MPass->SetBinError(2935,16.67072);
   MPass->SetBinError(2936,16.01748);
   MPass->SetBinError(2937,14.66796);
   MPass->SetBinError(2938,16.46744);
   MPass->SetBinError(2939,13.55361);
   MPass->SetBinError(2940,19.64809);
   MPass->SetBinError(2941,20.91214);
   MPass->SetBinError(2942,14.22133);
   MPass->SetBinError(2943,15.99018);
   MPass->SetBinError(2944,17.49296);
   MPass->SetBinError(2945,22.4543);
   MPass->SetBinError(2946,18.42988);
   MPass->SetBinError(2947,16.87899);
   MPass->SetBinError(2948,13.45);
   MPass->SetBinError(2951,22.83034);
   MPass->SetBinError(2952,27.43429);
   MPass->SetBinError(2953,22.64223);
   MPass->SetBinError(2954,29.87069);
   MPass->SetBinError(2955,21.59612);
   MPass->SetBinError(2956,21.80083);
   MPass->SetBinError(2957,28.04015);
   MPass->SetBinError(2958,23.18081);
   MPass->SetBinError(2959,26.45934);
   MPass->SetBinError(2960,30.86067);
   MPass->SetBinError(2961,23.2348);
   MPass->SetBinError(2962,23.11596);
   MPass->SetBinError(2963,25.69958);
   MPass->SetBinError(2964,22.56677);
   MPass->SetBinError(2965,21.84493);
   MPass->SetBinError(2966,27.04797);
   MPass->SetBinError(2967,22.38511);
   MPass->SetBinError(2968,30.86067);
   MPass->SetBinError(2969,20.87839);
   MPass->SetBinError(2970,20.25643);
   MPass->SetBinError(2971,24.21425);
   MPass->SetBinError(2972,26.5812);
   MPass->SetBinError(2973,26.26129);
   MPass->SetBinError(2974,21.44862);
   MPass->SetBinError(2975,16.71659);
   MPass->SetBinError(2976,20.58406);
   MPass->SetBinError(2977,19.04072);
   MPass->SetBinError(2978,19.64809);
   MPass->SetBinError(2979,17.07469);
   MPass->SetBinError(2980,21.44862);
   MPass->SetBinError(2981,15.02658);
   MPass->SetBinError(2982,19.64809);
   MPass->SetBinError(2983,18.8192);
   MPass->SetBinError(2984,19.37214);
   MPass->SetBinError(2985,18.95541);
   MPass->SetBinError(2986,12.50742);
   MPass->SetBinError(2987,15.94401);
   MPass->SetBinError(2988,18.42988);
   MPass->SetBinError(2989,15.44782);
   MPass->SetBinError(2990,18.26346);
   MPass->SetBinError(2991,15.81268);
   MPass->SetBinError(2992,23.40258);
   MPass->SetBinError(2993,17.41411);
   MPass->SetBinError(2994,21.04963);
   MPass->SetBinError(2995,19.04072);
   MPass->SetBinError(2996,17.17442);
   MPass->SetBinError(2997,20.74902);
   MPass->SetBinError(2998,17.84983);
   MPass->SetBinError(3001,19.49419);
   MPass->SetBinError(3002,22.14464);
   MPass->SetBinError(3003,23.87467);
   MPass->SetBinError(3004,28.28427);
   MPass->SetBinError(3005,21.57844);
   MPass->SetBinError(3006,27.05661);
   MPass->SetBinError(3007,25.61738);
   MPass->SetBinError(3008,35.6812);
   MPass->SetBinError(3009,24.14726);
   MPass->SetBinError(3010,29.24038);
   MPass->SetBinError(3011,26.5812);
   MPass->SetBinError(3012,23.87467);
   MPass->SetBinError(3013,25.40003);
   MPass->SetBinError(3014,23.87467);
   MPass->SetBinError(3015,33.33333);
   MPass->SetBinError(3016,29.87069);
   MPass->SetBinError(3017,28.57351);
   MPass->SetBinError(3018,28.64691);
   MPass->SetBinError(3019,26.5812);
   MPass->SetBinError(3020,23.82492);
   MPass->SetBinError(3021,23.87467);
   MPass->SetBinError(3022,24.21425);
   MPass->SetBinError(3023,27.96379);
   MPass->SetBinError(3024,17.56821);
   MPass->SetBinError(3025,19.14559);
   MPass->SetBinError(3026,18.11422);
   MPass->SetBinError(3027,21.93444);
   MPass->SetBinError(3028,33.07189);
   MPass->SetBinError(3029,20.04546);
   MPass->SetBinError(3030,17.67767);
   MPass->SetBinError(3031,25.24347);
   MPass->SetBinError(3032,17.19638);
   MPass->SetBinError(3033,14.5988);
   MPass->SetBinError(3034,19.24501);
   MPass->SetBinError(3035,16.98416);
   MPass->SetBinError(3036,14.49333);
   MPass->SetBinError(3037,20.1692);
   MPass->SetBinError(3038,16.56157);
   MPass->SetBinError(3039,15.49193);
   MPass->SetBinError(3040,21.24809);
   MPass->SetBinError(3041,17.88854);
   MPass->SetBinError(3042,16.87899);
   MPass->SetBinError(3043,17.88631);
   MPass->SetBinError(3044,18.11422);
   MPass->SetBinError(3045,16.36634);
   MPass->SetBinError(3046,18.93159);
   MPass->SetBinError(3047,16.97056);
   MPass->SetBinError(3048,14.54212);
   MPass->SetBinError(3051,14.84306);
   MPass->SetBinError(3052,27.55778);
   MPass->SetBinError(3053,26.12947);
   MPass->SetBinError(3054,22.92732);
   MPass->SetBinError(3055,21.84493);
   MPass->SetBinError(3056,31.62278);
   MPass->SetBinError(3057,28.64691);
   MPass->SetBinError(3058,28.08702);
   MPass->SetBinError(3059,32.02172);
   MPass->SetBinError(3060,33.33333);
   MPass->SetBinError(3061,22.83739);
   MPass->SetBinError(3062,21.23179);
   MPass->SetBinError(3063,21.57844);
   MPass->SetBinError(3064,26.58627);
   MPass->SetBinError(3065,35.76527);
   MPass->SetBinError(3066,20.91214);
   MPass->SetBinError(3067,26.58627);
   MPass->SetBinError(3068,22.64223);
   MPass->SetBinError(3069,27.43429);
   MPass->SetBinError(3070,26.5812);
   MPass->SetBinError(3071,22.64223);
   MPass->SetBinError(3072,22.09163);
   MPass->SetBinError(3073,19.57074);
   MPass->SetBinError(3074,20.2837);
   MPass->SetBinError(3075,20.08691);
   MPass->SetBinError(3076,20.66383);
   MPass->SetBinError(3077,20.67848);
   MPass->SetBinError(3078,24.51636);
   MPass->SetBinError(3079,24.62727);
   MPass->SetBinError(3080,24.62727);
   MPass->SetBinError(3081,20.04546);
   MPass->SetBinError(3082,16.37452);
   MPass->SetBinError(3083,18.93159);
   MPass->SetBinError(3084,15.98271);
   MPass->SetBinError(3085,16.9646);
   MPass->SetBinError(3086,17.85744);
   MPass->SetBinError(3087,15.54668);
   MPass->SetBinError(3088,17.52913);
   MPass->SetBinError(3089,18.07928);
   MPass->SetBinError(3090,17.18182);
   MPass->SetBinError(3091,16.28678);
   MPass->SetBinError(3092,19.51067);
   MPass->SetBinError(3093,19.23311);
   MPass->SetBinError(3094,19.43875);
   MPass->SetBinError(3095,15.38389);
   MPass->SetBinError(3096,18.23293);
   MPass->SetBinError(3097,13.48067);
   MPass->SetBinError(3098,14.20518);
   MPass->SetBinError(3101,16.94201);
   MPass->SetBinError(3102,25.69958);
   MPass->SetBinError(3103,23.71789);
   MPass->SetBinError(3104,23.52718);
   MPass->SetBinError(3105,28.64691);
   MPass->SetBinError(3106,29.75624);
   MPass->SetBinError(3107,37.94733);
   MPass->SetBinError(3108,27.96379);
   MPass->SetBinError(3109,31.257);
   MPass->SetBinError(3110,24);
   MPass->SetBinError(3111,24.21425);
   MPass->SetBinError(3112,24.21425);
   MPass->SetBinError(3113,23.11596);
   MPass->SetBinError(3114,28.52501);
   MPass->SetBinError(3115,29.72155);
   MPass->SetBinError(3116,35.76527);
   MPass->SetBinError(3117,27.55778);
   MPass->SetBinError(3118,25.23042);
   MPass->SetBinError(3119,34.29972);
   MPass->SetBinError(3120,26.58627);
   MPass->SetBinError(3121,21.56011);
   MPass->SetBinError(3122,23.69728);
   MPass->SetBinError(3123,20.66383);
   MPass->SetBinError(3124,23.87467);
   MPass->SetBinError(3125,24.52512);
   MPass->SetBinError(3126,21.64441);
   MPass->SetBinError(3127,22.14464);
   MPass->SetBinError(3128,26.83282);
   MPass->SetBinError(3129,25.32223);
   MPass->SetBinError(3130,20.28602);
   MPass->SetBinError(3131,26.28717);
   MPass->SetBinError(3132,21.24809);
   MPass->SetBinError(3133,19.61242);
   MPass->SetBinError(3134,19.9225);
   MPass->SetBinError(3135,17.99581);
   MPass->SetBinError(3136,19.49419);
   MPass->SetBinError(3137,21.04963);
   MPass->SetBinError(3138,26.5812);
   MPass->SetBinError(3139,17.05439);
   MPass->SetBinError(3140,22.38511);
   MPass->SetBinError(3141,24.17148);
   MPass->SetBinError(3142,26.41115);
   MPass->SetBinError(3143,19.74377);
   MPass->SetBinError(3144,21.24809);
   MPass->SetBinError(3145,25.23042);
   MPass->SetBinError(3146,20.49);
   MPass->SetBinError(3147,14.94834);
   MPass->SetBinError(3148,14.77023);
   MPass->SetBinError(3151,19.36492);
   MPass->SetBinError(3152,31.16066);
   MPass->SetBinError(3153,23.69728);
   MPass->SetBinError(3154,25.28986);
   MPass->SetBinError(3155,27.05661);
   MPass->SetBinError(3156,34.29972);
   MPass->SetBinError(3157,30.15113);
   MPass->SetBinError(3158,24.93705);
   MPass->SetBinError(3159,27.04797);
   MPass->SetBinError(3160,26.83282);
   MPass->SetBinError(3161,24.56806);
   MPass->SetBinError(3162,24.21425);
   MPass->SetBinError(3163,30.43436);
   MPass->SetBinError(3164,23.38536);
   MPass->SetBinError(3165,39.72104);
   MPass->SetBinError(3166,34.68376);
   MPass->SetBinError(3167,29.75624);
   MPass->SetBinError(3168,25.7247);
   MPass->SetBinError(3169,25.32223);
   MPass->SetBinError(3170,21.45239);
   MPass->SetBinError(3171,21.45239);
   MPass->SetBinError(3172,22.92732);
   MPass->SetBinError(3173,23.22196);
   MPass->SetBinError(3174,26.00353);
   MPass->SetBinError(3175,24.31052);
   MPass->SetBinError(3176,25.24347);
   MPass->SetBinError(3177,25.19456);
   MPass->SetBinError(3178,21.91141);
   MPass->SetBinError(3179,29.13358);
   MPass->SetBinError(3180,23.28848);
   MPass->SetBinError(3181,17.33568);
   MPass->SetBinError(3182,29.13358);
   MPass->SetBinError(3183,23.00219);
   MPass->SetBinError(3184,18.69599);
   MPass->SetBinError(3185,18.41029);
   MPass->SetBinError(3186,19.49419);
   MPass->SetBinError(3187,19.04072);
   MPass->SetBinError(3188,18.70439);
   MPass->SetBinError(3189,23.15707);
   MPass->SetBinError(3190,26.61437);
   MPass->SetBinError(3191,23.89559);
   MPass->SetBinError(3192,23.13093);
   MPass->SetBinError(3193,28.04015);
   MPass->SetBinError(3194,21.65064);
   MPass->SetBinError(3195,19.24501);
   MPass->SetBinError(3196,19.24501);
   MPass->SetBinError(3197,22.38511);
   MPass->SetBinError(3198,14.78712);
   MPass->SetBinError(3201,20.25231);
   MPass->SetBinError(3202,25.32223);
   MPass->SetBinError(3203,33.33333);
   MPass->SetBinError(3204,23.49632);
   MPass->SetBinError(3205,27.43429);
   MPass->SetBinError(3206,22.14464);
   MPass->SetBinError(3207,22.25668);
   MPass->SetBinError(3208,33.33333);
   MPass->SetBinError(3209,24.31052);
   MPass->SetBinError(3210,23.87467);
   MPass->SetBinError(3211,21.9089);
   MPass->SetBinError(3212,27.04797);
   MPass->SetBinError(3213,21.80083);
   MPass->SetBinError(3214,26.72612);
   MPass->SetBinError(3215,24.86443);
   MPass->SetBinError(3216,28.57351);
   MPass->SetBinError(3217,27.04797);
   MPass->SetBinError(3218,30.33826);
   MPass->SetBinError(3219,22.83739);
   MPass->SetBinError(3220,23.57023);
   MPass->SetBinError(3221,20.87839);
   MPass->SetBinError(3222,21.23179);
   MPass->SetBinError(3223,21.9089);
   MPass->SetBinError(3224,19.23509);
   MPass->SetBinError(3225,19.24501);
   MPass->SetBinError(3226,17.16217);
   MPass->SetBinError(3227,19.5535);
   MPass->SetBinError(3228,21.65064);
   MPass->SetBinError(3229,20.58406);
   MPass->SetBinError(3230,23.15707);
   MPass->SetBinError(3231,24.39262);
   MPass->SetBinError(3232,23.44275);
   MPass->SetBinError(3233,18.57945);
   MPass->SetBinError(3234,18.29582);
   MPass->SetBinError(3235,18.07928);
   MPass->SetBinError(3236,16.32152);
   MPass->SetBinError(3237,16.4234);
   MPass->SetBinError(3238,16.57653);
   MPass->SetBinError(3239,27.05661);
   MPass->SetBinError(3240,23.00219);
   MPass->SetBinError(3241,27.53212);
   MPass->SetBinError(3242,25.61738);
   MPass->SetBinError(3243,17.67767);
   MPass->SetBinError(3244,20.49);
   MPass->SetBinError(3245,16.14349);
   MPass->SetBinError(3246,19.5535);
   MPass->SetBinError(3247,18.58783);
   MPass->SetBinError(3248,17.90632);
   MPass->SetBinError(3251,20.04546);
   MPass->SetBinError(3252,25.17347);
   MPass->SetBinError(3253,22.64278);
   MPass->SetBinError(3254,25.28986);
   MPass->SetBinError(3255,25.40003);
   MPass->SetBinError(3256,22.30477);
   MPass->SetBinError(3257,21.23179);
   MPass->SetBinError(3258,30.43436);
   MPass->SetBinError(3259,24.41328);
   MPass->SetBinError(3260,25.32223);
   MPass->SetBinError(3261,24.17148);
   MPass->SetBinError(3262,25.95318);
   MPass->SetBinError(3263,23.22196);
   MPass->SetBinError(3264,27.05661);
   MPass->SetBinError(3265,26.00353);
   MPass->SetBinError(3266,26.58627);
   MPass->SetBinError(3267,28.64691);
   MPass->SetBinError(3268,23.54846);
   MPass->SetBinError(3269,28.08702);
   MPass->SetBinError(3270,23.82492);
   MPass->SetBinError(3271,21.45239);
   MPass->SetBinError(3272,26.00915);
   MPass->SetBinError(3273,22.92732);
   MPass->SetBinError(3274,19.28145);
   MPass->SetBinError(3275,20.4705);
   MPass->SetBinError(3276,19.91649);
   MPass->SetBinError(3277,20.41824);
   MPass->SetBinError(3278,24.17148);
   MPass->SetBinError(3279,24.51162);
   MPass->SetBinError(3280,24.62841);
   MPass->SetBinError(3281,22.83034);
   MPass->SetBinError(3282,16.7332);
   MPass->SetBinError(3283,23.38765);
   MPass->SetBinError(3284,28.04015);
   MPass->SetBinError(3285,21.75611);
   MPass->SetBinError(3286,17.81524);
   MPass->SetBinError(3287,20.04546);
   MPass->SetBinError(3288,24);
   MPass->SetBinError(3289,37.94733);
   MPass->SetBinError(3290,26.00353);
   MPass->SetBinError(3291,29.87069);
   MPass->SetBinError(3292,32.35556);
   MPass->SetBinError(3293,24.62727);
   MPass->SetBinError(3294,19.91649);
   MPass->SetBinError(3295,20.39382);
   MPass->SetBinError(3296,21.24809);
   MPass->SetBinError(3297,22.14464);
   MPass->SetBinError(3298,13.46228);
   MPass->SetBinError(3301,20.56215);
   MPass->SetBinError(3302,31.257);
   MPass->SetBinError(3303,20.08691);
   MPass->SetBinError(3304,25.69958);
   MPass->SetBinError(3305,23.69728);
   MPass->SetBinError(3306,24.93705);
   MPass->SetBinError(3307,27.05661);
   MPass->SetBinError(3308,29.12124);
   MPass->SetBinError(3309,21.44862);
   MPass->SetBinError(3310,22.64223);
   MPass->SetBinError(3311,22.0487);
   MPass->SetBinError(3312,24.31052);
   MPass->SetBinError(3313,25.61001);
   MPass->SetBinError(3314,23.87467);
   MPass->SetBinError(3315,22.0487);
   MPass->SetBinError(3316,25.23042);
   MPass->SetBinError(3317,24.16752);
   MPass->SetBinError(3318,22.64278);
   MPass->SetBinError(3319,23.18081);
   MPass->SetBinError(3320,22.92732);
   MPass->SetBinError(3321,18.45462);
   MPass->SetBinError(3322,20.25231);
   MPass->SetBinError(3323,24.953);
   MPass->SetBinError(3324,19.09407);
   MPass->SetBinError(3325,23.84351);
   MPass->SetBinError(3326,20.39382);
   MPass->SetBinError(3327,16.55017);
   MPass->SetBinError(3328,27.04797);
   MPass->SetBinError(3329,20.67848);
   MPass->SetBinError(3330,17.84983);
   MPass->SetBinError(3331,24.14726);
   MPass->SetBinError(3332,20.67149);
   MPass->SetBinError(3333,25.23042);
   MPass->SetBinError(3334,26.41115);
   MPass->SetBinError(3335,17.16217);
   MPass->SetBinError(3336,16.57282);
   MPass->SetBinError(3337,18.4701);
   MPass->SetBinError(3338,14.49333);
   MPass->SetBinError(3339,15.93444);
   MPass->SetBinError(3340,27.26809);
   MPass->SetBinError(3341,19.78366);
   MPass->SetBinError(3342,30.54152);
   MPass->SetBinError(3343,26.58627);
   MPass->SetBinError(3344,18.81746);
   MPass->SetBinError(3345,16.53757);
   MPass->SetBinError(3346,14.85221);
   MPass->SetBinError(3347,18.54471);
   MPass->SetBinError(3348,14.85221);
   MPass->SetBinError(3351,15.34603);
   MPass->SetBinError(3352,22.64278);
   MPass->SetBinError(3353,21.57844);
   MPass->SetBinError(3354,26.45934);
   MPass->SetBinError(3355,19.67082);
   MPass->SetBinError(3356,25.58111);
   MPass->SetBinError(3357,24.16752);
   MPass->SetBinError(3358,30.43436);
   MPass->SetBinError(3359,24.56806);
   MPass->SetBinError(3360,21.32629);
   MPass->SetBinError(3361,19.12639);
   MPass->SetBinError(3362,22.36783);
   MPass->SetBinError(3363,22.30394);
   MPass->SetBinError(3364,25.81989);
   MPass->SetBinError(3365,23.54846);
   MPass->SetBinError(3366,20.66383);
   MPass->SetBinError(3367,20.22658);
   MPass->SetBinError(3368,22.93295);
   MPass->SetBinError(3369,24.52512);
   MPass->SetBinError(3370,17.52913);
   MPass->SetBinError(3371,19.67576);
   MPass->SetBinError(3372,18.45462);
   MPass->SetBinError(3373,19.0724);
   MPass->SetBinError(3374,21.56011);
   MPass->SetBinError(3375,17.49296);
   MPass->SetBinError(3376,13.84143);
   MPass->SetBinError(3377,16.4234);
   MPass->SetBinError(3378,18.8192);
   MPass->SetBinError(3379,17.85744);
   MPass->SetBinError(3380,21.93444);
   MPass->SetBinError(3381,19.61242);
   MPass->SetBinError(3382,21.51657);
   MPass->SetBinError(3383,24.39262);
   MPass->SetBinError(3384,21.22768);
   MPass->SetBinError(3385,15.30931);
   MPass->SetBinError(3386,16.00791);
   MPass->SetBinError(3387,17.14244);
   MPass->SetBinError(3388,13.69306);
   MPass->SetBinError(3389,27.04797);
   MPass->SetBinError(3390,24.953);
   MPass->SetBinError(3391,35.6812);
   MPass->SetBinError(3392,18.46372);
   MPass->SetBinError(3393,22.83034);
   MPass->SetBinError(3394,21.65064);
   MPass->SetBinError(3395,11.75164);
   MPass->SetBinError(3396,15.93444);
   MPass->SetBinError(3397,15.89821);
   MPass->SetBinError(3398,14.53964);
   MPass->SetBinError(3401,15.50468);
   MPass->SetBinError(3402,23.71789);
   MPass->SetBinError(3403,22.09163);
   MPass->SetBinError(3404,27.55778);
   MPass->SetBinError(3405,26.45934);
   MPass->SetBinError(3406,24.16752);
   MPass->SetBinError(3407,21.32629);
   MPass->SetBinError(3408,23.0786);
   MPass->SetBinError(3409,28.52501);
   MPass->SetBinError(3410,25.17347);
   MPass->SetBinError(3411,21.84493);
   MPass->SetBinError(3412,26.58627);
   MPass->SetBinError(3413,25.28986);
   MPass->SetBinError(3414,28.52501);
   MPass->SetBinError(3415,23.22196);
   MPass->SetBinError(3416,28.28427);
   MPass->SetBinError(3417,30.15113);
   MPass->SetBinError(3418,24.52512);
   MPass->SetBinError(3419,24.78466);
   MPass->SetBinError(3420,22.38511);
   MPass->SetBinError(3421,24.89883);
   MPass->SetBinError(3422,21.09913);
   MPass->SetBinError(3423,24.52512);
   MPass->SetBinError(3424,22.36783);
   MPass->SetBinError(3425,20.74902);
   MPass->SetBinError(3426,21.22768);
   MPass->SetBinError(3427,18.3494);
   MPass->SetBinError(3428,18.26346);
   MPass->SetBinError(3429,21.04963);
   MPass->SetBinError(3430,23.64083);
   MPass->SetBinError(3431,26.41115);
   MPass->SetBinError(3432,19.92028);
   MPass->SetBinError(3433,17.85744);
   MPass->SetBinError(3434,18.8192);
   MPass->SetBinError(3435,23.11596);
   MPass->SetBinError(3436,21.24809);
   MPass->SetBinError(3437,22.63);
   MPass->SetBinError(3438,16.20732);
   MPass->SetBinError(3439,23.69728);
   MPass->SetBinError(3440,18.42988);
   MPass->SetBinError(3441,21.51657);
   MPass->SetBinError(3442,20.85367);
   MPass->SetBinError(3443,24.56806);
   MPass->SetBinError(3444,21.85336);
   MPass->SetBinError(3445,19.09407);
   MPass->SetBinError(3446,23.13093);
   MPass->SetBinError(3447,18.8192);
   MPass->SetBinError(3448,18.26346);
   MPass->SetBinError(3451,21.75611);
   MPass->SetBinError(3452,27.53212);
   MPass->SetBinError(3453,24.52512);
   MPass->SetBinError(3454,26.45934);
   MPass->SetBinError(3455,22.64223);
   MPass->SetBinError(3456,23.39171);
   MPass->SetBinError(3457,23.87467);
   MPass->SetBinError(3458,21.01631);
   MPass->SetBinError(3459,21.35519);
   MPass->SetBinError(3460,20.41824);
   MPass->SetBinError(3461,22.30394);
   MPass->SetBinError(3462,21.67811);
   MPass->SetBinError(3463,21.23179);
   MPass->SetBinError(3464,27.43429);
   MPass->SetBinError(3465,24.78466);
   MPass->SetBinError(3466,23.0786);
   MPass->SetBinError(3467,26.93364);
   MPass->SetBinError(3468,27.96379);
   MPass->SetBinError(3469,20.67607);
   MPass->SetBinError(3470,27.05661);
   MPass->SetBinError(3471,25.32223);
   MPass->SetBinError(3472,24.05807);
   MPass->SetBinError(3473,23.49632);
   MPass->SetBinError(3474,21.56011);
   MPass->SetBinError(3475,20.08691);
   MPass->SetBinError(3476,19.04072);
   MPass->SetBinError(3477,19.64809);
   MPass->SetBinError(3478,18.69599);
   MPass->SetBinError(3479,17.78359);
   MPass->SetBinError(3480,23.38536);
   MPass->SetBinError(3481,15.93444);
   MPass->SetBinError(3482,17.63908);
   MPass->SetBinError(3483,16.58088);
   MPass->SetBinError(3484,23.11596);
   MPass->SetBinError(3485,18.81746);
   MPass->SetBinError(3486,20.2837);
   MPass->SetBinError(3487,22.14464);
   MPass->SetBinError(3488,17.06632);
   MPass->SetBinError(3489,17.14244);
   MPass->SetBinError(3490,19.37214);
   MPass->SetBinError(3491,18.26346);
   MPass->SetBinError(3492,15.37937);
   MPass->SetBinError(3493,15.04109);
   MPass->SetBinError(3494,19.37214);
   MPass->SetBinError(3495,18.50366);
   MPass->SetBinError(3496,15.50468);
   MPass->SetBinError(3497,17.5798);
   MPass->SetBinError(3498,11.36071);
   MPass->SetBinError(3501,21.85336);
   MPass->SetBinError(3502,26.12947);
   MPass->SetBinError(3503,24.56806);
   MPass->SetBinError(3504,22.64223);
   MPass->SetBinError(3505,27.73501);
   MPass->SetBinError(3506,23.2348);
   MPass->SetBinError(3507,25.28986);
   MPass->SetBinError(3508,24.56806);
   MPass->SetBinError(3509,21.57844);
   MPass->SetBinError(3510,22.56677);
   MPass->SetBinError(3511,24.78466);
   MPass->SetBinError(3512,21.77262);
   MPass->SetBinError(3513,22.36198);
   MPass->SetBinError(3514,20.25643);
   MPass->SetBinError(3515,24.89883);
   MPass->SetBinError(3516,22.93295);
   MPass->SetBinError(3517,24.25356);
   MPass->SetBinError(3518,24.78466);
   MPass->SetBinError(3519,22.38511);
   MPass->SetBinError(3520,27.05661);
   MPass->SetBinError(3521,20.43461);
   MPass->SetBinError(3522,20.89551);
   MPass->SetBinError(3523,20.60055);
   MPass->SetBinError(3524,19.40119);
   MPass->SetBinError(3525,19.92028);
   MPass->SetBinError(3526,19.92028);
   MPass->SetBinError(3527,15.87759);
   MPass->SetBinError(3528,14.10406);
   MPass->SetBinError(3529,12.57299);
   MPass->SetBinError(3530,17.19638);
   MPass->SetBinError(3531,12.07363);
   MPass->SetBinError(3532,15.30931);
   MPass->SetBinError(3533,17.05439);
   MPass->SetBinError(3534,20.2837);
   MPass->SetBinError(3535,18.58783);
   MPass->SetBinError(3536,20.66054);
   MPass->SetBinError(3537,21.65064);
   MPass->SetBinError(3538,18.62465);
   MPass->SetBinError(3539,18.91307);
   MPass->SetBinError(3540,17.85744);
   MPass->SetBinError(3541,19.78366);
   MPass->SetBinError(3542,17.05439);
   MPass->SetBinError(3543,17.89059);
   MPass->SetBinError(3544,20.25231);
   MPass->SetBinError(3545,16.94201);
   MPass->SetBinError(3546,16.67072);
   MPass->SetBinError(3547,15.48761);
   MPass->SetBinError(3548,10.67521);
   MPass->SetBinError(3551,19.14559);
   MPass->SetBinError(3552,24.16752);
   MPass->SetBinError(3553,31.62278);
   MPass->SetBinError(3554,23.54846);
   MPass->SetBinError(3555,23.24953);
   MPass->SetBinError(3556,24.89883);
   MPass->SetBinError(3557,23.49632);
   MPass->SetBinError(3558,23.54846);
   MPass->SetBinError(3559,21.27656);
   MPass->SetBinError(3560,23.40258);
   MPass->SetBinError(3561,23.82492);
   MPass->SetBinError(3562,25.58111);
   MPass->SetBinError(3563,22.30394);
   MPass->SetBinError(3564,26.12947);
   MPass->SetBinError(3565,24.51162);
   MPass->SetBinError(3566,28.28427);
   MPass->SetBinError(3567,23.18081);
   MPass->SetBinError(3568,21.27656);
   MPass->SetBinError(3569,21.84493);
   MPass->SetBinError(3570,27.55778);
   MPass->SetBinError(3571,20.40012);
   MPass->SetBinError(3572,22.36783);
   MPass->SetBinError(3573,25.58111);
   MPass->SetBinError(3574,22.36198);
   MPass->SetBinError(3575,20.20452);
   MPass->SetBinError(3576,17.47706);
   MPass->SetBinError(3577,17.85744);
   MPass->SetBinError(3578,18.70585);
   MPass->SetBinError(3579,20.67149);
   MPass->SetBinError(3580,19.49419);
   MPass->SetBinError(3581,20.41824);
   MPass->SetBinError(3582,23.44275);
   MPass->SetBinError(3583,17.00074);
   MPass->SetBinError(3584,17.14126);
   MPass->SetBinError(3585,19.64559);
   MPass->SetBinError(3586,24.51162);
   MPass->SetBinError(3587,21.32629);
   MPass->SetBinError(3588,20.66054);
   MPass->SetBinError(3589,21.75611);
   MPass->SetBinError(3590,18.4701);
   MPass->SetBinError(3591,19.42129);
   MPass->SetBinError(3592,18.70585);
   MPass->SetBinError(3593,15.46933);
   MPass->SetBinError(3594,22.0487);
   MPass->SetBinError(3595,19.78366);
   MPass->SetBinError(3596,17.87792);
   MPass->SetBinError(3597,21.85336);
   MPass->SetBinError(3598,13.78565);
   MPass->SetBinError(3601,25.61738);
   MPass->SetBinError(3602,24.86443);
   MPass->SetBinError(3603,24.16752);
   MPass->SetBinError(3604,23.54846);
   MPass->SetBinError(3605,23.54846);
   MPass->SetBinError(3606,32.44428);
   MPass->SetBinError(3607,25.23042);
   MPass->SetBinError(3608,22.0487);
   MPass->SetBinError(3609,24.31052);
   MPass->SetBinError(3610,20.46314);
   MPass->SetBinError(3611,25.58111);
   MPass->SetBinError(3612,31.16066);
   MPass->SetBinError(3613,23.49632);
   MPass->SetBinError(3614,26.12947);
   MPass->SetBinError(3615,22.92732);
   MPass->SetBinError(3616,23.54846);
   MPass->SetBinError(3617,22.58576);
   MPass->SetBinError(3618,28.04015);
   MPass->SetBinError(3619,23.87467);
   MPass->SetBinError(3620,20.2837);
   MPass->SetBinError(3621,19.57074);
   MPass->SetBinError(3622,24.86443);
   MPass->SetBinError(3623,25.32223);
   MPass->SetBinError(3624,20.2837);
   MPass->SetBinError(3625,20.08691);
   MPass->SetBinError(3626,15.4937);
   MPass->SetBinError(3627,16.87899);
   MPass->SetBinError(3628,18.66782);
   MPass->SetBinError(3629,18.95541);
   MPass->SetBinError(3630,19.91649);
   MPass->SetBinError(3631,17.76074);
   MPass->SetBinError(3632,17.47706);
   MPass->SetBinError(3633,19.04072);
   MPass->SetBinError(3634,23.13093);
   MPass->SetBinError(3635,17.88854);
   MPass->SetBinError(3636,22.87883);
   MPass->SetBinError(3637,17.16857);
   MPass->SetBinError(3638,22.14464);
   MPass->SetBinError(3639,19.14559);
   MPass->SetBinError(3640,15.93444);
   MPass->SetBinError(3641,17.33233);
   MPass->SetBinError(3642,18.93159);
   MPass->SetBinError(3643,17.98268);
   MPass->SetBinError(3644,17.85744);
   MPass->SetBinError(3645,17.90632);
   MPass->SetBinError(3646,21.22768);
   MPass->SetBinError(3647,13.44561);
   MPass->SetBinError(3648,12.83001);
   MPass->SetBinError(3651,20.39382);
   MPass->SetBinError(3652,22.87883);
   MPass->SetBinError(3653,23.84351);
   MPass->SetBinError(3654,28.08702);
   MPass->SetBinError(3655,24.78466);
   MPass->SetBinError(3656,25.28986);
   MPass->SetBinError(3657,25.58111);
   MPass->SetBinError(3658,27.43429);
   MPass->SetBinError(3659,34.68376);
   MPass->SetBinError(3660,25.28986);
   MPass->SetBinError(3661,20.59183);
   MPass->SetBinError(3662,21.09873);
   MPass->SetBinError(3663,22.36198);
   MPass->SetBinError(3664,23.11596);
   MPass->SetBinError(3665,22.64223);
   MPass->SetBinError(3666,23.82492);
   MPass->SetBinError(3667,24.6183);
   MPass->SetBinError(3668,22.92732);
   MPass->SetBinError(3669,20.22658);
   MPass->SetBinError(3670,23.0786);
   MPass->SetBinError(3671,18.14605);
   MPass->SetBinError(3672,21.32629);
   MPass->SetBinError(3673,23.49632);
   MPass->SetBinError(3674,21.01631);
   MPass->SetBinError(3675,18.70439);
   MPass->SetBinError(3676,14.95575);
   MPass->SetBinError(3677,16.2055);
   MPass->SetBinError(3678,18.35167);
   MPass->SetBinError(3679,14.84404);
   MPass->SetBinError(3680,16.81238);
   MPass->SetBinError(3681,19.59816);
   MPass->SetBinError(3682,19.3375);
   MPass->SetBinError(3683,17.78359);
   MPass->SetBinError(3684,17.81524);
   MPass->SetBinError(3685,17.39526);
   MPass->SetBinError(3686,16.2055);
   MPass->SetBinError(3687,14.53964);
   MPass->SetBinError(3688,17.98268);
   MPass->SetBinError(3689,17.88394);
   MPass->SetBinError(3690,17.10199);
   MPass->SetBinError(3691,17.07469);
   MPass->SetBinError(3692,16.36634);
   MPass->SetBinError(3693,15.24048);
   MPass->SetBinError(3694,17.14244);
   MPass->SetBinError(3695,21.04963);
   MPass->SetBinError(3696,16.4234);
   MPass->SetBinError(3697,16.44378);
   MPass->SetBinError(3698,13.10085);
   MPass->SetBinError(3701,19.78366);
   MPass->SetBinError(3702,23.22196);
   MPass->SetBinError(3703,22.36198);
   MPass->SetBinError(3704,26.26129);
   MPass->SetBinError(3705,26.12947);
   MPass->SetBinError(3706,25.58111);
   MPass->SetBinError(3707,27.43429);
   MPass->SetBinError(3708,30.15113);
   MPass->SetBinError(3709,24.78466);
   MPass->SetBinError(3710,22.92732);
   MPass->SetBinError(3711,24.56806);
   MPass->SetBinError(3712,19.82862);
   MPass->SetBinError(3713,27.43429);
   MPass->SetBinError(3714,28.52501);
   MPass->SetBinError(3715,20.89551);
   MPass->SetBinError(3716,24.52512);
   MPass->SetBinError(3717,26.45934);
   MPass->SetBinError(3718,22.09163);
   MPass->SetBinError(3719,27.96379);
   MPass->SetBinError(3720,24.16752);
   MPass->SetBinError(3721,23.49632);
   MPass->SetBinError(3722,18.79933);
   MPass->SetBinError(3723,24.78466);
   MPass->SetBinError(3724,19.51067);
   MPass->SetBinError(3725,23.11596);
   MPass->SetBinError(3726,18.62465);
   MPass->SetBinError(3727,16.94201);
   MPass->SetBinError(3728,17.81524);
   MPass->SetBinError(3729,18.50366);
   MPass->SetBinError(3730,18.70439);
   MPass->SetBinError(3731,17.49296);
   MPass->SetBinError(3732,17.17442);
   MPass->SetBinError(3733,19.04072);
   MPass->SetBinError(3734,20.25231);
   MPass->SetBinError(3735,21.80083);
   MPass->SetBinError(3736,21.65064);
   MPass->SetBinError(3737,21.67811);
   MPass->SetBinError(3738,19.24501);
   MPass->SetBinError(3739,19.24501);
   MPass->SetBinError(3740,17.41411);
   MPass->SetBinError(3741,17.14244);
   MPass->SetBinError(3742,19.49419);
   MPass->SetBinError(3743,20.66054);
   MPass->SetBinError(3744,21.23179);
   MPass->SetBinError(3745,20.91214);
   MPass->SetBinError(3746,20.60055);
   MPass->SetBinError(3747,19.0724);
   MPass->SetBinError(3748,14.43376);
   MPass->SetBinError(3751,21.84652);
   MPass->SetBinError(3752,23.2348);
   MPass->SetBinError(3753,19.23311);
   MPass->SetBinError(3754,26.45934);
   MPass->SetBinError(3755,28.86751);
   MPass->SetBinError(3756,23.39171);
   MPass->SetBinError(3757,25.28986);
   MPass->SetBinError(3758,28.52501);
   MPass->SetBinError(3759,27.43429);
   MPass->SetBinError(3760,24.89883);
   MPass->SetBinError(3761,21.04084);
   MPass->SetBinError(3762,26.26129);
   MPass->SetBinError(3763,27.96379);
   MPass->SetBinError(3764,24.41328);
   MPass->SetBinError(3765,27.05661);
   MPass->SetBinError(3766,24.89883);
   MPass->SetBinError(3767,24.05807);
   MPass->SetBinError(3768,21.67811);
   MPass->SetBinError(3769,22.0487);
   MPass->SetBinError(3770,22.10203);
   MPass->SetBinError(3771,19.31616);
   MPass->SetBinError(3772,22.03392);
   MPass->SetBinError(3773,26.5812);
   MPass->SetBinError(3774,20.67848);
   MPass->SetBinError(3775,20.91214);
   MPass->SetBinError(3776,23.11596);
   MPass->SetBinError(3777,18.23293);
   MPass->SetBinError(3778,17.78359);
   MPass->SetBinError(3779,18.91307);
   MPass->SetBinError(3780,21.24809);
   MPass->SetBinError(3781,18.57945);
   MPass->SetBinError(3782,15.0468);
   MPass->SetBinError(3783,17.00074);
   MPass->SetBinError(3784,13.69306);
   MPass->SetBinError(3785,15.71348);
   MPass->SetBinError(3786,20.25231);
   MPass->SetBinError(3787,20.25231);
   MPass->SetBinError(3788,21.67811);
   MPass->SetBinError(3789,13.80678);
   MPass->SetBinError(3790,18.54471);
   MPass->SetBinError(3791,16.44378);
   MPass->SetBinError(3792,13.10085);
   MPass->SetBinError(3793,17.33233);
   MPass->SetBinError(3794,19.59816);
   MPass->SetBinError(3795,19.37214);
   MPass->SetBinError(3796,16.56157);
   MPass->SetBinError(3797,19.64809);
   MPass->SetBinError(3798,12.6001);
   MPass->SetBinError(3801,16.55017);
   MPass->SetBinError(3802,21.32629);
   MPass->SetBinError(3803,21.59612);
   MPass->SetBinError(3804,20.46314);
   MPass->SetBinError(3805,20.25231);
   MPass->SetBinError(3806,24.56806);
   MPass->SetBinError(3807,23.0786);
   MPass->SetBinError(3808,21.57844);
   MPass->SetBinError(3809,21.01631);
   MPass->SetBinError(3810,24.21425);
   MPass->SetBinError(3811,20.87839);
   MPass->SetBinError(3812,22.64278);
   MPass->SetBinError(3813,21.09873);
   MPass->SetBinError(3814,23.22196);
   MPass->SetBinError(3815,19.64559);
   MPass->SetBinError(3816,26.83282);
   MPass->SetBinError(3817,23.87467);
   MPass->SetBinError(3818,21.01631);
   MPass->SetBinError(3819,19.1258);
   MPass->SetBinError(3820,19.63814);
   MPass->SetBinError(3821,20.01365);
   MPass->SetBinError(3822,19.40119);
   MPass->SetBinError(3823,21.67811);
   MPass->SetBinError(3824,17.99581);
   MPass->SetBinError(3825,16.4234);
   MPass->SetBinError(3826,18.95541);
   MPass->SetBinError(3827,18.26346);
   MPass->SetBinError(3828,16.67072);
   MPass->SetBinError(3829,14.61695);
   MPass->SetBinError(3830,13.85641);
   MPass->SetBinError(3831,18.17312);
   MPass->SetBinError(3832,18.27737);
   MPass->SetBinError(3833,19.91649);
   MPass->SetBinError(3834,15.50468);
   MPass->SetBinError(3835,14.88101);
   MPass->SetBinError(3836,17.41492);
   MPass->SetBinError(3837,15.50999);
   MPass->SetBinError(3838,17.24819);
   MPass->SetBinError(3839,17.63821);
   MPass->SetBinError(3840,16.44584);
   MPass->SetBinError(3841,18.6755);
   MPass->SetBinError(3842,15.59581);
   MPass->SetBinError(3843,17.85744);
   MPass->SetBinError(3844,16.81238);
   MPass->SetBinError(3845,16.87899);
   MPass->SetBinError(3846,16.55017);
   MPass->SetBinError(3847,16.94201);
   MPass->SetBinError(3848,17.33233);
   MPass->SetBinError(3851,18.69599);
   MPass->SetBinError(3852,23.22196);
   MPass->SetBinError(3853,22.09163);
   MPass->SetBinError(3854,20.66383);
   MPass->SetBinError(3855,25.81989);
   MPass->SetBinError(3856,27.43429);
   MPass->SetBinError(3857,26.45934);
   MPass->SetBinError(3858,21.09913);
   MPass->SetBinError(3859,23.39171);
   MPass->SetBinError(3860,26.26129);
   MPass->SetBinError(3861,28.86751);
   MPass->SetBinError(3862,24.21425);
   MPass->SetBinError(3863,22.10203);
   MPass->SetBinError(3864,25.32223);
   MPass->SetBinError(3865,20.40012);
   MPass->SetBinError(3866,22.10203);
   MPass->SetBinError(3867,23.82492);
   MPass->SetBinError(3868,25.58111);
   MPass->SetBinError(3869,21.23179);
   MPass->SetBinError(3870,22.77771);
   MPass->SetBinError(3871,25.81989);
   MPass->SetBinError(3872,23.2348);
   MPass->SetBinError(3873,23.64083);
   MPass->SetBinError(3874,24.93705);
   MPass->SetBinError(3875,18.70439);
   MPass->SetBinError(3876,22.83739);
   MPass->SetBinError(3877,17.78359);
   MPass->SetBinError(3878,17.19638);
   MPass->SetBinError(3879,16.46744);
   MPass->SetBinError(3880,20.40012);
   MPass->SetBinError(3881,16.87899);
   MPass->SetBinError(3882,19.49419);
   MPass->SetBinError(3883,19.91649);
   MPass->SetBinError(3884,17.76379);
   MPass->SetBinError(3885,19.09407);
   MPass->SetBinError(3886,16.80682);
   MPass->SetBinError(3887,19.3375);
   MPass->SetBinError(3888,19.59816);
   MPass->SetBinError(3889,23.40258);
   MPass->SetBinError(3890,17.41411);
   MPass->SetBinError(3891,19.14559);
   MPass->SetBinError(3892,16.01745);
   MPass->SetBinError(3893,15.46933);
   MPass->SetBinError(3894,17.64443);
   MPass->SetBinError(3895,19.3375);
   MPass->SetBinError(3896,18.4701);
   MPass->SetBinError(3897,19.0724);
   MPass->SetBinError(3898,16.10729);
   MPass->SetBinError(3901,14.20318);
   MPass->SetBinError(3902,29.24038);
   MPass->SetBinError(3903,21.57844);
   MPass->SetBinError(3904,22.83739);
   MPass->SetBinError(3905,26.00915);
   MPass->SetBinError(3906,20.25231);
   MPass->SetBinError(3907,23.84351);
   MPass->SetBinError(3908,20.80592);
   MPass->SetBinError(3909,21.80083);
   MPass->SetBinError(3910,29.48839);
   MPass->SetBinError(3911,27.73501);
   MPass->SetBinError(3912,21.32629);
   MPass->SetBinError(3913,26.12947);
   MPass->SetBinError(3914,20.05492);
   MPass->SetBinError(3915,20.05564);
   MPass->SetBinError(3916,24.89883);
   MPass->SetBinError(3917,23.71789);
   MPass->SetBinError(3918,22.20958);
   MPass->SetBinError(3919,25.32223);
   MPass->SetBinError(3920,23.0786);
   MPass->SetBinError(3921,26.58627);
   MPass->SetBinError(3922,22.36783);
   MPass->SetBinError(3923,20.60055);
   MPass->SetBinError(3924,20.10027);
   MPass->SetBinError(3925,19.09407);
   MPass->SetBinError(3926,24.31052);
   MPass->SetBinError(3927,19.64809);
   MPass->SetBinError(3928,16.0065);
   MPass->SetBinError(3929,23.13093);
   MPass->SetBinError(3930,16.45034);
   MPass->SetBinError(3931,25.61001);
   MPass->SetBinError(3932,16.00791);
   MPass->SetBinError(3933,16.01748);
   MPass->SetBinError(3934,15.4937);
   MPass->SetBinError(3935,19.64809);
   MPass->SetBinError(3936,20.58406);
   MPass->SetBinError(3937,22.83739);
   MPass->SetBinError(3938,22.56677);
   MPass->SetBinError(3939,24.62841);
   MPass->SetBinError(3940,18.3494);
   MPass->SetBinError(3941,17.76379);
   MPass->SetBinError(3942,16.51038);
   MPass->SetBinError(3943,20.25231);
   MPass->SetBinError(3944,15.96537);
   MPass->SetBinError(3945,17.81524);
   MPass->SetBinError(3946,21.04963);
   MPass->SetBinError(3947,16.59661);
   MPass->SetBinError(3948,12.46816);
   MPass->SetBinError(3951,22.38511);
   MPass->SetBinError(3952,23.22196);
   MPass->SetBinError(3953,18.41029);
   MPass->SetBinError(3954,23.84351);
   MPass->SetBinError(3955,22.10203);
   MPass->SetBinError(3956,25.81989);
   MPass->SetBinError(3957,23.2348);
   MPass->SetBinError(3958,21.33462);
   MPass->SetBinError(3959,21.84493);
   MPass->SetBinError(3960,21.83062);
   MPass->SetBinError(3961,18.91307);
   MPass->SetBinError(3962,20.45521);
   MPass->SetBinError(3963,23.82492);
   MPass->SetBinError(3964,22.36068);
   MPass->SetBinError(3965,23.49632);
   MPass->SetBinError(3966,22.93295);
   MPass->SetBinError(3967,22.20958);
   MPass->SetBinError(3968,24.05807);
   MPass->SetBinError(3969,23.84351);
   MPass->SetBinError(3970,23.24953);
   MPass->SetBinError(3971,25.28319);
   MPass->SetBinError(3972,22.64278);
   MPass->SetBinError(3973,21.35519);
   MPass->SetBinError(3974,25.7247);
   MPass->SetBinError(3975,18.26346);
   MPass->SetBinError(3976,21.84493);
   MPass->SetBinError(3977,18.81746);
   MPass->SetBinError(3978,19.09407);
   MPass->SetBinError(3979,18.35167);
   MPass->SetBinError(3980,16.55017);
   MPass->SetBinError(3981,18.50366);
   MPass->SetBinError(3982,15.96537);
   MPass->SetBinError(3983,17.78089);
   MPass->SetBinError(3984,16.0065);
   MPass->SetBinError(3985,17.88394);
   MPass->SetBinError(3986,15.48761);
   MPass->SetBinError(3987,15.34603);
   MPass->SetBinError(3988,18.42988);
   MPass->SetBinError(3989,18.62465);
   MPass->SetBinError(3990,17.85744);
   MPass->SetBinError(3991,18.41029);
   MPass->SetBinError(3992,16.14349);
   MPass->SetBinError(3993,18.17312);
   MPass->SetBinError(3994,20.01365);
   MPass->SetBinError(3995,17.16217);
   MPass->SetBinError(3996,19.42129);
   MPass->SetBinError(3997,17.76379);
   MPass->SetBinError(3998,12.46816);
   MPass->SetBinError(4001,19.5535);
   MPass->SetBinError(4002,24.52512);
   MPass->SetBinError(4003,23.52718);
   MPass->SetBinError(4004,26.45934);
   MPass->SetBinError(4005,22.36068);
   MPass->SetBinError(4006,20.89551);
   MPass->SetBinError(4007,20.20452);
   MPass->SetBinError(4008,22.20958);
   MPass->SetBinError(4009,23.22196);
   MPass->SetBinError(4010,23.49632);
   MPass->SetBinError(4011,33.33333);
   MPass->SetBinError(4012,24.05807);
   MPass->SetBinError(4013,26.14563);
   MPass->SetBinError(4014,22.36198);
   MPass->SetBinError(4015,26.72612);
   MPass->SetBinError(4016,27.73501);
   MPass->SetBinError(4017,22.08631);
   MPass->SetBinError(4018,22.03392);
   MPass->SetBinError(4019,24.6183);
   MPass->SetBinError(4020,27.43429);
   MPass->SetBinError(4021,27.96379);
   MPass->SetBinError(4022,22.36198);
   MPass->SetBinError(4023,23.71789);
   MPass->SetBinError(4024,21.32629);
   MPass->SetBinError(4025,23.49632);
   MPass->SetBinError(4026,22.14464);
   MPass->SetBinError(4027,20.66054);
   MPass->SetBinError(4028,19.9225);
   MPass->SetBinError(4029,17.14244);
   MPass->SetBinError(4030,19.78366);
   MPass->SetBinError(4031,19.24501);
   MPass->SetBinError(4032,26.14563);
   MPass->SetBinError(4033,17.14244);
   MPass->SetBinError(4034,26.83282);
   MPass->SetBinError(4035,17.41411);
   MPass->SetBinError(4036,20.04546);
   MPass->SetBinError(4037,16.4234);
   MPass->SetBinError(4038,18.93159);
   MPass->SetBinError(4039,25.61001);
   MPass->SetBinError(4040,23.69728);
   MPass->SetBinError(4041,18.81746);
   MPass->SetBinError(4042,22.83739);
   MPass->SetBinError(4043,27.04797);
   MPass->SetBinError(4044,23.87467);
   MPass->SetBinError(4045,16.59661);
   MPass->SetBinError(4046,20.1692);
   MPass->SetBinError(4047,20.20452);
   MPass->SetBinError(4048,16.45034);
   MPass->SetBinError(4051,25.28319);
   MPass->SetBinError(4052,28.04015);
   MPass->SetBinError(4053,20.20452);
   MPass->SetBinError(4054,25.17347);
   MPass->SetBinError(4055,24.93705);
   MPass->SetBinError(4056,24.21425);
   MPass->SetBinError(4057,23.22196);
   MPass->SetBinError(4058,26.5812);
   MPass->SetBinError(4059,23.54846);
   MPass->SetBinError(4060,21.9089);
   MPass->SetBinError(4061,24.78466);
   MPass->SetBinError(4062,29.87069);
   MPass->SetBinError(4063,23.18081);
   MPass->SetBinError(4064,25.17347);
   MPass->SetBinError(4065,22.64223);
   MPass->SetBinError(4066,29.87069);
   MPass->SetBinError(4067,26.45934);
   MPass->SetBinError(4068,22.58576);
   MPass->SetBinError(4069,21.09913);
   MPass->SetBinError(4070,21.45239);
   MPass->SetBinError(4071,20.60055);
   MPass->SetBinError(4072,18.53014);
   MPass->SetBinError(4073,19.8628);
   MPass->SetBinError(4074,18.95541);
   MPass->SetBinError(4075,22.05581);
   MPass->SetBinError(4076,19.3375);
   MPass->SetBinError(4077,18.11422);
   MPass->SetBinError(4078,21.23179);
   MPass->SetBinError(4079,22.83034);
   MPass->SetBinError(4080,19.23311);
   MPass->SetBinError(4081,17.76379);
   MPass->SetBinError(4082,23.64083);
   MPass->SetBinError(4083,20.67848);
   MPass->SetBinError(4084,18.50366);
   MPass->SetBinError(4085,19.61729);
   MPass->SetBinError(4086,15.00141);
   MPass->SetBinError(4087,17.10199);
   MPass->SetBinError(4088,19.14559);
   MPass->SetBinError(4089,17.5798);
   MPass->SetBinError(4090,14.91668);
   MPass->SetBinError(4091,23.2348);
   MPass->SetBinError(4092,18.23293);
   MPass->SetBinError(4093,16.28678);
   MPass->SetBinError(4094,19.28145);
   MPass->SetBinError(4095,14.12412);
   MPass->SetBinError(4096,16.89673);
   MPass->SetBinError(4097,19.40119);
   MPass->SetBinError(4098,13.6626);
   MPass->SetBinError(4101,18.69599);
   MPass->SetBinError(4102,24.89883);
   MPass->SetBinError(4103,21.04963);
   MPass->SetBinError(4104,19.57074);
   MPass->SetBinError(4105,21.56011);
   MPass->SetBinError(4106,20.80592);
   MPass->SetBinError(4107,19.91649);
   MPass->SetBinError(4108,21.59612);
   MPass->SetBinError(4109,23.87467);
   MPass->SetBinError(4110,20.05492);
   MPass->SetBinError(4111,20.66383);
   MPass->SetBinError(4112,23.49632);
   MPass->SetBinError(4113,25.28986);
   MPass->SetBinError(4114,21.94097);
   MPass->SetBinError(4115,20.43461);
   MPass->SetBinError(4116,22.03392);
   MPass->SetBinError(4117,23.54846);
   MPass->SetBinError(4118,20.20452);
   MPass->SetBinError(4119,22.87754);
   MPass->SetBinError(4120,21.23179);
   MPass->SetBinError(4121,20.66383);
   MPass->SetBinError(4122,25.28986);
   MPass->SetBinError(4123,19.1258);
   MPass->SetBinError(4124,19.28145);
   MPass->SetBinError(4125,17.56821);
   MPass->SetBinError(4126,20.08691);
   MPass->SetBinError(4127,18.69599);
   MPass->SetBinError(4128,22.30394);
   MPass->SetBinError(4129,19.42129);
   MPass->SetBinError(4130,21.24809);
   MPass->SetBinError(4131,21.37662);
   MPass->SetBinError(4132,19.74377);
   MPass->SetBinError(4133,19.24501);
   MPass->SetBinError(4134,16.32152);
   MPass->SetBinError(4135,19.09407);
   MPass->SetBinError(4136,15.49193);
   MPass->SetBinError(4137,12.34263);
   MPass->SetBinError(4138,15.43191);
   MPass->SetBinError(4139,16.46744);
   MPass->SetBinError(4140,19.9225);
   MPass->SetBinError(4141,19.12639);
   MPass->SetBinError(4142,16.81238);
   MPass->SetBinError(4143,20.40012);
   MPass->SetBinError(4144,16.74279);
   MPass->SetBinError(4145,18.4701);
   MPass->SetBinError(4146,21.07221);
   MPass->SetBinError(4147,14.23005);
   MPass->SetBinError(4148,10.52757);
   MPass->SetBinError(4151,19.78366);
   MPass->SetBinError(4152,23.52718);
   MPass->SetBinError(4153,20.25231);
   MPass->SetBinError(4154,24.51162);
   MPass->SetBinError(4155,25.81989);
   MPass->SetBinError(4156,22.36783);
   MPass->SetBinError(4157,29.75624);
   MPass->SetBinError(4158,28.64691);
   MPass->SetBinError(4159,18.82336);
   MPass->SetBinError(4160,25.69958);
   MPass->SetBinError(4161,30.43436);
   MPass->SetBinError(4162,22.56677);
   MPass->SetBinError(4163,22.03392);
   MPass->SetBinError(4164,26.5812);
   MPass->SetBinError(4165,26.00915);
   MPass->SetBinError(4166,26.00915);
   MPass->SetBinError(4167,24.56806);
   MPass->SetBinError(4168,27.43429);
   MPass->SetBinError(4169,21.32629);
   MPass->SetBinError(4170,23.40258);
   MPass->SetBinError(4171,23.13093);
   MPass->SetBinError(4172,26.5812);
   MPass->SetBinError(4173,24.52512);
   MPass->SetBinError(4174,26.58627);
   MPass->SetBinError(4175,20.25231);
   MPass->SetBinError(4176,24.17148);
   MPass->SetBinError(4177,22.92732);
   MPass->SetBinError(4178,19.51067);
   MPass->SetBinError(4179,17.63908);
   MPass->SetBinError(4180,17.00074);
   MPass->SetBinError(4181,17.37412);
   MPass->SetBinError(4182,19.04072);
   MPass->SetBinError(4183,19.64809);
   MPass->SetBinError(4184,17.84983);
   MPass->SetBinError(4185,18.68049);
   MPass->SetBinError(4186,20.91214);
   MPass->SetBinError(4187,17.78359);
   MPass->SetBinError(4188,21.56011);
   MPass->SetBinError(4189,14.20962);
   MPass->SetBinError(4190,17.2025);
   MPass->SetBinError(4191,18.81746);
   MPass->SetBinError(4192,18.8192);
   MPass->SetBinError(4193,16.4234);
   MPass->SetBinError(4194,19.12639);
   MPass->SetBinError(4195,14.14766);
   MPass->SetBinError(4196,15.93444);
   MPass->SetBinError(4197,18.93159);
   MPass->SetBinError(4198,13.0016);
   MPass->SetBinError(4201,17.67767);
   MPass->SetBinError(4202,19.37214);
   MPass->SetBinError(4203,23.13093);
   MPass->SetBinError(4204,23.22196);
   MPass->SetBinError(4205,26.00353);
   MPass->SetBinError(4206,22.03392);
   MPass->SetBinError(4207,22.64223);
   MPass->SetBinError(4208,23.82492);
   MPass->SetBinError(4209,22.56677);
   MPass->SetBinError(4210,21.65064);
   MPass->SetBinError(4211,27.53212);
   MPass->SetBinError(4212,25.69958);
   MPass->SetBinError(4213,29.48839);
   MPass->SetBinError(4214,25.17347);
   MPass->SetBinError(4215,20.45521);
   MPass->SetBinError(4216,24.51162);
   MPass->SetBinError(4217,24.62841);
   MPass->SetBinError(4218,21.84493);
   MPass->SetBinError(4219,21.45239);
   MPass->SetBinError(4220,26.83282);
   MPass->SetBinError(4221,24.21425);
   MPass->SetBinError(4222,22.10203);
   MPass->SetBinError(4223,25.69958);
   MPass->SetBinError(4224,24.21425);
   MPass->SetBinError(4225,19.28145);
   MPass->SetBinError(4226,18.81746);
   MPass->SetBinError(4227,17.90632);
   MPass->SetBinError(4228,15.4937);
   MPass->SetBinError(4229,15.4937);
   MPass->SetBinError(4230,17.49296);
   MPass->SetBinError(4231,19.24501);
   MPass->SetBinError(4232,16.81238);
   MPass->SetBinError(4233,20.85367);
   MPass->SetBinError(4234,18.8192);
   MPass->SetBinError(4235,20.91214);
   MPass->SetBinError(4236,15.76454);
   MPass->SetBinError(4237,19.04072);
   MPass->SetBinError(4238,18.07928);
   MPass->SetBinError(4239,13.84143);
   MPass->SetBinError(4240,15.73785);
   MPass->SetBinError(4241,17.49296);
   MPass->SetBinError(4242,17.90809);
   MPass->SetBinError(4243,21.24809);
   MPass->SetBinError(4244,20.4705);
   MPass->SetBinError(4245,18.26346);
   MPass->SetBinError(4246,15.38389);
   MPass->SetBinError(4247,15.02658);
   MPass->SetBinError(4248,12.24885);
   MPass->SetBinError(4251,18.69599);
   MPass->SetBinError(4252,23.54846);
   MPass->SetBinError(4253,20.4705);
   MPass->SetBinError(4254,18.79933);
   MPass->SetBinError(4255,17.5798);
   MPass->SetBinError(4256,22.0487);
   MPass->SetBinError(4257,23.40258);
   MPass->SetBinError(4258,23.87467);
   MPass->SetBinError(4259,24.78466);
   MPass->SetBinError(4260,19.82738);
   MPass->SetBinError(4261,24.51162);
   MPass->SetBinError(4262,21.45239);
   MPass->SetBinError(4263,26.12947);
   MPass->SetBinError(4264,25.23042);
   MPass->SetBinError(4265,23.52718);
   MPass->SetBinError(4266,23.13093);
   MPass->SetBinError(4267,26.5812);
   MPass->SetBinError(4268,24.56806);
   MPass->SetBinError(4269,23.87467);
   MPass->SetBinError(4270,20.66383);
   MPass->SetBinError(4271,23.11596);
   MPass->SetBinError(4272,23.54846);
   MPass->SetBinError(4273,18.53014);
   MPass->SetBinError(4274,18.23293);
   MPass->SetBinError(4275,16.56157);
   MPass->SetBinError(4276,16.2055);
   MPass->SetBinError(4277,16.55017);
   MPass->SetBinError(4278,15.37937);
   MPass->SetBinError(4279,22.64278);
   MPass->SetBinError(4280,16.265);
   MPass->SetBinError(4281,15.50676);
   MPass->SetBinError(4282,19.92028);
   MPass->SetBinError(4283,14.94834);
   MPass->SetBinError(4284,14.14766);
   MPass->SetBinError(4285,20.04546);
   MPass->SetBinError(4286,15.94613);
   MPass->SetBinError(4287,17.2025);
   MPass->SetBinError(4288,14.17321);
   MPass->SetBinError(4289,16.04743);
   MPass->SetBinError(4290,18.53014);
   MPass->SetBinError(4291,16.46744);
   MPass->SetBinError(4292,17.41411);
   MPass->SetBinError(4293,18.68049);
   MPass->SetBinError(4294,20.85367);
   MPass->SetBinError(4295,19.64809);
   MPass->SetBinError(4296,18.95541);
   MPass->SetBinError(4297,17.16857);
   MPass->SetBinError(4298,15.37937);
   MPass->SetBinError(4301,15.68276);
   MPass->SetBinError(4302,29.12124);
   MPass->SetBinError(4303,20.66383);
   MPass->SetBinError(4304,31.94109);
   MPass->SetBinError(4305,23.49632);
   MPass->SetBinError(4306,25.23042);
   MPass->SetBinError(4307,24.56806);
   MPass->SetBinError(4308,27.05661);
   MPass->SetBinError(4309,24.52512);
   MPass->SetBinError(4310,21.56011);
   MPass->SetBinError(4311,25.69958);
   MPass->SetBinError(4312,25.32223);
   MPass->SetBinError(4313,23.22196);
   MPass->SetBinError(4314,24.89883);
   MPass->SetBinError(4315,23.18081);
   MPass->SetBinError(4316,29.75624);
   MPass->SetBinError(4317,26.45934);
   MPass->SetBinError(4318,21.56011);
   MPass->SetBinError(4319,27.05661);
   MPass->SetBinError(4320,30.15113);
   MPass->SetBinError(4321,23.82492);
   MPass->SetBinError(4322,26.12947);
   MPass->SetBinError(4323,27.73501);
   MPass->SetBinError(4324,18.23293);
   MPass->SetBinError(4325,22.38511);
   MPass->SetBinError(4326,20.1692);
   MPass->SetBinError(4327,22.87883);
   MPass->SetBinError(4328,19.09407);
   MPass->SetBinError(4329,19.74377);
   MPass->SetBinError(4330,19.3375);
   MPass->SetBinError(4331,18.70439);
   MPass->SetBinError(4332,23.13093);
   MPass->SetBinError(4333,20.74902);
   MPass->SetBinError(4334,23.28848);
   MPass->SetBinError(4335,20.74902);
   MPass->SetBinError(4336,24.14726);
   MPass->SetBinError(4337,21.04963);
   MPass->SetBinError(4338,20.2837);
   MPass->SetBinError(4339,20.39382);
   MPass->SetBinError(4340,17.49296);
   MPass->SetBinError(4341,22.38511);
   MPass->SetBinError(4342,17.78359);
   MPass->SetBinError(4343,21.9089);
   MPass->SetBinError(4344,21.07221);
   MPass->SetBinError(4345,21.84493);
   MPass->SetBinError(4346,18.93159);
   MPass->SetBinError(4347,19.91649);
   MPass->SetBinError(4348,16.01748);
   MPass->SetBinError(4351,19.57474);
   MPass->SetBinError(4352,23.84351);
   MPass->SetBinError(4353,22.0487);
   MPass->SetBinError(4354,26.14563);
   MPass->SetBinError(4355,21.84493);
   MPass->SetBinError(4356,24.16752);
   MPass->SetBinError(4357,29.12124);
   MPass->SetBinError(4358,21.84493);
   MPass->SetBinError(4359,21.45239);
   MPass->SetBinError(4360,25.28986);
   MPass->SetBinError(4361,24.93705);
   MPass->SetBinError(4362,22.30394);
   MPass->SetBinError(4363,28.52501);
   MPass->SetBinError(4364,25.7247);
   MPass->SetBinError(4365,25.17347);
   MPass->SetBinError(4366,23.57023);
   MPass->SetBinError(4367,23.39171);
   MPass->SetBinError(4368,23.18081);
   MPass->SetBinError(4369,25.58111);
   MPass->SetBinError(4370,21.24809);
   MPass->SetBinError(4371,26.45934);
   MPass->SetBinError(4372,27.04797);
   MPass->SetBinError(4373,22.30394);
   MPass->SetBinError(4374,17.78359);
   MPass->SetBinError(4375,21.24809);
   MPass->SetBinError(4376,19.37214);
   MPass->SetBinError(4377,18.8192);
   MPass->SetBinError(4378,18.93159);
   MPass->SetBinError(4379,17.24819);
   MPass->SetBinError(4380,16.98611);
   MPass->SetBinError(4381,16.46744);
   MPass->SetBinError(4382,20.85367);
   MPass->SetBinError(4383,16.56157);
   MPass->SetBinError(4384,17.90809);
   MPass->SetBinError(4385,18.62465);
   MPass->SetBinError(4386,16.67072);
   MPass->SetBinError(4387,16.58088);
   MPass->SetBinError(4388,17.63908);
   MPass->SetBinError(4389,18.26346);
   MPass->SetBinError(4390,18.68049);
   MPass->SetBinError(4391,22.10203);
   MPass->SetBinError(4392,17.88394);
   MPass->SetBinError(4393,16.37452);
   MPass->SetBinError(4394,19.24501);
   MPass->SetBinError(4395,23.87467);
   MPass->SetBinError(4396,17.88394);
   MPass->SetBinError(4397,17.90632);
   MPass->SetBinError(4398,11.32802);
   MPass->SetBinError(4401,20.1692);
   MPass->SetBinError(4402,20.60055);
   MPass->SetBinError(4403,17.27657);
   MPass->SetBinError(4404,20.60055);
   MPass->SetBinError(4405,20.67607);
   MPass->SetBinError(4406,19.86052);
   MPass->SetBinError(4407,20.05492);
   MPass->SetBinError(4408,21.56011);
   MPass->SetBinError(4409,22.64223);
   MPass->SetBinError(4410,26.12947);
   MPass->SetBinError(4411,20.45521);
   MPass->SetBinError(4412,23.54846);
   MPass->SetBinError(4413,23.82492);
   MPass->SetBinError(4414,24.52512);
   MPass->SetBinError(4415,24.78466);
   MPass->SetBinError(4416,24.52512);
   MPass->SetBinError(4417,20.87839);
   MPass->SetBinError(4418,20.66383);
   MPass->SetBinError(4419,21.09873);
   MPass->SetBinError(4420,25.81989);
   MPass->SetBinError(4421,21.35519);
   MPass->SetBinError(4422,20.22658);
   MPass->SetBinError(4423,19.92028);
   MPass->SetBinError(4424,24.21425);
   MPass->SetBinError(4425,22.14464);
   MPass->SetBinError(4426,21.44862);
   MPass->SetBinError(4427,18.95541);
   MPass->SetBinError(4428,25.61001);
   MPass->SetBinError(4429,16.50581);
   MPass->SetBinError(4430,19.92028);
   MPass->SetBinError(4431,19.14559);
   MPass->SetBinError(4432,21.22768);
   MPass->SetBinError(4433,21.65064);
   MPass->SetBinError(4434,14.57432);
   MPass->SetBinError(4435,17.78359);
   MPass->SetBinError(4436,19.24501);
   MPass->SetBinError(4437,16.0065);
   MPass->SetBinError(4438,22.87883);
   MPass->SetBinError(4439,18.42988);
   MPass->SetBinError(4440,20.66054);
   MPass->SetBinError(4441,18.97367);
   MPass->SetBinError(4442,18.07928);
   MPass->SetBinError(4443,17.49296);
   MPass->SetBinError(4444,19.9225);
   MPass->SetBinError(4445,15.02658);
   MPass->SetBinError(4446,19.23311);
   MPass->SetBinError(4447,17.41492);
   MPass->SetBinError(4448,12.77204);
   MPass->SetBinError(4451,18.62465);
   MPass->SetBinError(4452,23.22196);
   MPass->SetBinError(4453,24.93705);
   MPass->SetBinError(4454,30.54152);
   MPass->SetBinError(4455,23.2348);
   MPass->SetBinError(4456,24.89883);
   MPass->SetBinError(4457,21.32629);
   MPass->SetBinError(4458,25.7247);
   MPass->SetBinError(4459,21.33462);
   MPass->SetBinError(4460,25.7247);
   MPass->SetBinError(4461,25.81989);
   MPass->SetBinError(4462,21.09913);
   MPass->SetBinError(4463,23.82492);
   MPass->SetBinError(4464,23.71789);
   MPass->SetBinError(4465,22.64223);
   MPass->SetBinError(4466,23.87467);
   MPass->SetBinError(4467,25.17347);
   MPass->SetBinError(4468,26.93364);
   MPass->SetBinError(4469,28.52501);
   MPass->SetBinError(4470,22.64223);
   MPass->SetBinError(4471,23.18081);
   MPass->SetBinError(4472,25.32223);
   MPass->SetBinError(4473,22.83739);
   MPass->SetBinError(4474,21.80083);
   MPass->SetBinError(4475,20.40012);
   MPass->SetBinError(4476,24.31052);
   MPass->SetBinError(4477,19.9225);
   MPass->SetBinError(4478,20.25231);
   MPass->SetBinError(4479,20.80592);
   MPass->SetBinError(4480,24.31052);
   MPass->SetBinError(4481,20.49);
   MPass->SetBinError(4482,24.17148);
   MPass->SetBinError(4483,20.41824);
   MPass->SetBinError(4484,28.08702);
   MPass->SetBinError(4485,23.52718);
   MPass->SetBinError(4486,18.42988);
   MPass->SetBinError(4487,16.51038);
   MPass->SetBinError(4488,23.11596);
   MPass->SetBinError(4489,17.70464);
   MPass->SetBinError(4490,24.21425);
   MPass->SetBinError(4491,21.65064);
   MPass->SetBinError(4492,20.45521);
   MPass->SetBinError(4493,20.4705);
   MPass->SetBinError(4494,29.13358);
   MPass->SetBinError(4495,21.44862);
   MPass->SetBinError(4496,19.91649);
   MPass->SetBinError(4497,25);
   MPass->SetBinError(4498,16.36634);
   MPass->SetBinError(4501,20.91214);
   MPass->SetBinError(4502,26.83282);
   MPass->SetBinError(4503,22.38511);
   MPass->SetBinError(4504,22.87883);
   MPass->SetBinError(4505,24.52512);
   MPass->SetBinError(4506,21.45239);
   MPass->SetBinError(4507,26.14563);
   MPass->SetBinError(4508,27.55778);
   MPass->SetBinError(4509,24.17148);
   MPass->SetBinError(4510,22.92732);
   MPass->SetBinError(4511,20.22658);
   MPass->SetBinError(4512,33.33333);
   MPass->SetBinError(4513,27.73501);
   MPass->SetBinError(4514,30.15113);
   MPass->SetBinError(4515,26.00915);
   MPass->SetBinError(4516,21.83062);
   MPass->SetBinError(4517,22.64223);
   MPass->SetBinError(4518,33.69353);
   MPass->SetBinError(4519,25.7247);
   MPass->SetBinError(4520,19.57074);
   MPass->SetBinError(4521,23.22196);
   MPass->SetBinError(4522,24.56806);
   MPass->SetBinError(4523,19.92028);
   MPass->SetBinError(4524,21.01631);
   MPass->SetBinError(4525,21.07221);
   MPass->SetBinError(4526,18.95541);
   MPass->SetBinError(4527,18.50366);
   MPass->SetBinError(4528,19.09407);
   MPass->SetBinError(4529,23.87467);
   MPass->SetBinError(4530,15.0468);
   MPass->SetBinError(4531,18.8192);
   MPass->SetBinError(4532,20.45521);
   MPass->SetBinError(4533,18.62465);
   MPass->SetBinError(4534,17.17442);
   MPass->SetBinError(4535,19.37214);
   MPass->SetBinError(4536,16.94201);
   MPass->SetBinError(4537,17.99581);
   MPass->SetBinError(4538,22.64647);
   MPass->SetBinError(4539,22.63);
   MPass->SetBinError(4540,18.3494);
   MPass->SetBinError(4541,18.23293);
   MPass->SetBinError(4542,16.97056);
   MPass->SetBinError(4543,17.99581);
   MPass->SetBinError(4544,18.8192);
   MPass->SetBinError(4545,18.42988);
   MPass->SetBinError(4546,18.62465);
   MPass->SetBinError(4547,17.49296);
   MPass->SetBinError(4548,12.50742);
   MPass->SetBinError(4551,25.61001);
   MPass->SetBinError(4552,22.56677);
   MPass->SetBinError(4553,22.14464);
   MPass->SetBinError(4554,26.00915);
   MPass->SetBinError(4555,27.43429);
   MPass->SetBinError(4556,20.20452);
   MPass->SetBinError(4557,22.64278);
   MPass->SetBinError(4558,23.64083);
   MPass->SetBinError(4559,21.67811);
   MPass->SetBinError(4560,22.56677);
   MPass->SetBinError(4561,22.92732);
   MPass->SetBinError(4562,23.82492);
   MPass->SetBinError(4563,23.71789);
   MPass->SetBinError(4564,24.41328);
   MPass->SetBinError(4565,23.39171);
   MPass->SetBinError(4566,22.77771);
   MPass->SetBinError(4567,19.92028);
   MPass->SetBinError(4568,29.24038);
   MPass->SetBinError(4569,21.67811);
   MPass->SetBinError(4570,21.84493);
   MPass->SetBinError(4571,19.75949);
   MPass->SetBinError(4572,20.80592);
   MPass->SetBinError(4573,20.20452);
   MPass->SetBinError(4574,20.66383);
   MPass->SetBinError(4575,23.2348);
   MPass->SetBinError(4576,23.00219);
   MPass->SetBinError(4577,17.63908);
   MPass->SetBinError(4578,17.88394);
   MPass->SetBinError(4579,23.38536);
   MPass->SetBinError(4580,17.16217);
   MPass->SetBinError(4581,19.74377);
   MPass->SetBinError(4582,19.64809);
   MPass->SetBinError(4583,18.8192);
   MPass->SetBinError(4584,16.50581);
   MPass->SetBinError(4585,19.37214);
   MPass->SetBinError(4586,14.6143);
   MPass->SetBinError(4587,13.23466);
   MPass->SetBinError(4588,14.54212);
   MPass->SetBinError(4589,15.76454);
   MPass->SetBinError(4590,21.37662);
   MPass->SetBinError(4591,18.58783);
   MPass->SetBinError(4592,18.53014);
   MPass->SetBinError(4593,16.80682);
   MPass->SetBinError(4594,19.04072);
   MPass->SetBinError(4595,22.63);
   MPass->SetBinError(4596,20.28602);
   MPass->SetBinError(4597,19.42129);
   MPass->SetBinError(4598,13.504);
   MPass->SetBinError(4601,23.89559);
   MPass->SetBinError(4602,22.36198);
   MPass->SetBinError(4603,28.64691);
   MPass->SetBinError(4604,26.58627);
   MPass->SetBinError(4605,26.26129);
   MPass->SetBinError(4606,24.17148);
   MPass->SetBinError(4607,23.87467);
   MPass->SetBinError(4608,28.52501);
   MPass->SetBinError(4609,25.58111);
   MPass->SetBinError(4610,25.7247);
   MPass->SetBinError(4611,25.69958);
   MPass->SetBinError(4612,27.96379);
   MPass->SetBinError(4613,24.41328);
   MPass->SetBinError(4614,20.37778);
   MPass->SetBinError(4615,22.64223);
   MPass->SetBinError(4616,26.12947);
   MPass->SetBinError(4617,26.58627);
   MPass->SetBinError(4618,23.11596);
   MPass->SetBinError(4619,28.04015);
   MPass->SetBinError(4620,22.83739);
   MPass->SetBinError(4621,27.43429);
   MPass->SetBinError(4622,24.78466);
   MPass->SetBinError(4623,22.30477);
   MPass->SetBinError(4624,21.45239);
   MPass->SetBinError(4625,20.41824);
   MPass->SetBinError(4626,25.23042);
   MPass->SetBinError(4627,19.59816);
   MPass->SetBinError(4628,19.78366);
   MPass->SetBinError(4629,22.25668);
   MPass->SetBinError(4630,21.44862);
   MPass->SetBinError(4631,21.84652);
   MPass->SetBinError(4632,22.05581);
   MPass->SetBinError(4633,19.5535);
   MPass->SetBinError(4634,16.0065);
   MPass->SetBinError(4635,17.89059);
   MPass->SetBinError(4636,16.57653);
   MPass->SetBinError(4637,15.43191);
   MPass->SetBinError(4638,20.58406);
   MPass->SetBinError(4639,19.24501);
   MPass->SetBinError(4640,21.44862);
   MPass->SetBinError(4641,18.4701);
   MPass->SetBinError(4642,13.85641);
   MPass->SetBinError(4643,15.46933);
   MPass->SetBinError(4644,23.13093);
   MPass->SetBinError(4645,18.4701);
   MPass->SetBinError(4646,21.07221);
   MPass->SetBinError(4647,17.10199);
   MPass->SetBinError(4648,13.226);
   MPass->SetBinError(4651,17.00074);
   MPass->SetBinError(4652,23.54846);
   MPass->SetBinError(4653,29.87069);
   MPass->SetBinError(4654,25.7247);
   MPass->SetBinError(4655,28.86751);
   MPass->SetBinError(4656,23.2348);
   MPass->SetBinError(4657,28.57351);
   MPass->SetBinError(4658,22.0487);
   MPass->SetBinError(4659,22.10203);
   MPass->SetBinError(4660,22.36198);
   MPass->SetBinError(4661,20.89551);
   MPass->SetBinError(4662,22.30477);
   MPass->SetBinError(4663,23.82492);
   MPass->SetBinError(4664,22.93295);
   MPass->SetBinError(4665,21.04084);
   MPass->SetBinError(4666,25.28986);
   MPass->SetBinError(4667,24.56806);
   MPass->SetBinError(4668,22.83739);
   MPass->SetBinError(4669,20.4705);
   MPass->SetBinError(4670,17.99581);
   MPass->SetBinError(4671,22.10203);
   MPass->SetBinError(4672,22.10203);
   MPass->SetBinError(4673,18.79933);
   MPass->SetBinError(4674,20.20452);
   MPass->SetBinError(4675,20.4705);
   MPass->SetBinError(4676,20.08691);
   MPass->SetBinError(4677,14.359);
   MPass->SetBinError(4678,19.37214);
   MPass->SetBinError(4679,20.20452);
   MPass->SetBinError(4680,19.91649);
   MPass->SetBinError(4681,20.58406);
   MPass->SetBinError(4682,17.41492);
   MPass->SetBinError(4683,18.97367);
   MPass->SetBinError(4684,14.23302);
   MPass->SetBinError(4685,18.4701);
   MPass->SetBinError(4686,17.81524);
   MPass->SetBinError(4687,17.18182);
   MPass->SetBinError(4688,19.14559);
   MPass->SetBinError(4689,19.14559);
   MPass->SetBinError(4690,22.87883);
   MPass->SetBinError(4691,18.26346);
   MPass->SetBinError(4692,17.87792);
   MPass->SetBinError(4693,17.49296);
   MPass->SetBinError(4694,15.4727);
   MPass->SetBinError(4695,18.26346);
   MPass->SetBinError(4696,17.78359);
   MPass->SetBinError(4697,15.99018);
   MPass->SetBinError(4698,13.36143);
   MPass->SetBinError(4701,14.38878);
   MPass->SetBinError(4702,20.05492);
   MPass->SetBinError(4703,19.23509);
   MPass->SetBinError(4704,22.64223);
   MPass->SetBinError(4705,22.10203);
   MPass->SetBinError(4706,21.77262);
   MPass->SetBinError(4707,23.39171);
   MPass->SetBinError(4708,21.09913);
   MPass->SetBinError(4709,19.75949);
   MPass->SetBinError(4710,22.92732);
   MPass->SetBinError(4711,19.40119);
   MPass->SetBinError(4712,20.87839);
   MPass->SetBinError(4713,25.58111);
   MPass->SetBinError(4714,22.93295);
   MPass->SetBinError(4715,22.77771);
   MPass->SetBinError(4716,25.69958);
   MPass->SetBinError(4717,24.78466);
   MPass->SetBinError(4718,19.74377);
   MPass->SetBinError(4719,26.12947);
   MPass->SetBinError(4720,21.33462);
   MPass->SetBinError(4721,18.33724);
   MPass->SetBinError(4722,18.19121);
   MPass->SetBinError(4723,24.21425);
   MPass->SetBinError(4724,18.70439);
   MPass->SetBinError(4725,13.79568);
   MPass->SetBinError(4726,13.67494);
   MPass->SetBinError(4727,13.84307);
   MPass->SetBinError(4728,17.70464);
   MPass->SetBinError(4729,21.04963);
   MPass->SetBinError(4730,15.46933);
   MPass->SetBinError(4731,15.8879);
   MPass->SetBinError(4732,18.58783);
   MPass->SetBinError(4733,17.56821);
   MPass->SetBinError(4734,19.04072);
   MPass->SetBinError(4735,17.76074);
   MPass->SetBinError(4736,15.50999);
   MPass->SetBinError(4737,19.49419);
   MPass->SetBinError(4738,14.6225);
   MPass->SetBinError(4739,11.8509);
   MPass->SetBinError(4740,13.78565);
   MPass->SetBinError(4741,19.14559);
   MPass->SetBinError(4742,16.59661);
   MPass->SetBinError(4743,18.8192);
   MPass->SetBinError(4744,15.87759);
   MPass->SetBinError(4745,15.99018);
   MPass->SetBinError(4746,16.14349);
   MPass->SetBinError(4747,14.54608);
   MPass->SetBinError(4748,13.35389);
   MPass->SetBinError(4751,16.81238);
   MPass->SetBinError(4752,22.36198);
   MPass->SetBinError(4753,25.58111);
   MPass->SetBinError(4754,21.09913);
   MPass->SetBinError(4755,25.32223);
   MPass->SetBinError(4756,27.55778);
   MPass->SetBinError(4757,23.13093);
   MPass->SetBinError(4758,24.86443);
   MPass->SetBinError(4759,19.43875);
   MPass->SetBinError(4760,24.31052);
   MPass->SetBinError(4761,23.54846);
   MPass->SetBinError(4762,22.36783);
   MPass->SetBinError(4763,19.59816);
   MPass->SetBinError(4764,20.67607);
   MPass->SetBinError(4765,22.0487);
   MPass->SetBinError(4766,19.91649);
   MPass->SetBinError(4767,22.30394);
   MPass->SetBinError(4768,24.16752);
   MPass->SetBinError(4769,21.23179);
   MPass->SetBinError(4770,21.67811);
   MPass->SetBinError(4771,21.44862);
   MPass->SetBinError(4772,21.85336);
   MPass->SetBinError(4773,17.27123);
   MPass->SetBinError(4774,20.41824);
   MPass->SetBinError(4775,19.14559);
   MPass->SetBinError(4776,18.70585);
   MPass->SetBinError(4777,18.93159);
   MPass->SetBinError(4778,17.89059);
   MPass->SetBinError(4779,16.53757);
   MPass->SetBinError(4780,19.09407);
   MPass->SetBinError(4781,17.47706);
   MPass->SetBinError(4782,20.60055);
   MPass->SetBinError(4783,17.81524);
   MPass->SetBinError(4784,19.37214);
   MPass->SetBinError(4785,16.58088);
   MPass->SetBinError(4786,19.91649);
   MPass->SetBinError(4787,20.1692);
   MPass->SetBinError(4788,13.78565);
   MPass->SetBinError(4789,16.2055);
   MPass->SetBinError(4790,19.14559);
   MPass->SetBinError(4791,17.63908);
   MPass->SetBinError(4792,19.42129);
   MPass->SetBinError(4793,17.68209);
   MPass->SetBinError(4794,19.9225);
   MPass->SetBinError(4795,16.4234);
   MPass->SetBinError(4796,17.63908);
   MPass->SetBinError(4797,20.63351);
   MPass->SetBinError(4798,17.14244);
   MPass->SetBinError(4801,15.4937);
   MPass->SetBinError(4802,19.04072);
   MPass->SetBinError(4803,16.68835);
   MPass->SetBinError(4804,20.85367);
   MPass->SetBinError(4805,20.49);
   MPass->SetBinError(4806,17.88854);
   MPass->SetBinError(4807,17.20647);
   MPass->SetBinError(4808,16.36634);
   MPass->SetBinError(4809,17.20647);
   MPass->SetBinError(4810,15.9198);
   MPass->SetBinError(4811,15.37937);
   MPass->SetBinError(4812,15.50468);
   MPass->SetBinError(4813,20.04546);
   MPass->SetBinError(4814,26.41115);
   MPass->SetBinError(4815,16.01748);
   MPass->SetBinError(4816,19.61242);
   MPass->SetBinError(4817,17.70464);
   MPass->SetBinError(4818,26.83282);
   MPass->SetBinError(4819,19.49419);
   MPass->SetBinError(4820,15.4937);
   MPass->SetBinError(4821,13.79568);
   MPass->SetBinError(4822,18.26346);
   MPass->SetBinError(4823,18.69331);
   MPass->SetBinError(4824,16.58088);
   MPass->SetBinError(4825,22.4543);
   MPass->SetBinError(4826,13.79568);
   MPass->SetBinError(4827,11.08939);
   MPass->SetBinError(4828,13.46228);
   MPass->SetBinError(4829,14.22133);
   MPass->SetBinError(4830,13.78565);
   MPass->SetBinError(4831,12.80492);
   MPass->SetBinError(4832,13.20671);
   MPass->SetBinError(4833,12.57299);
   MPass->SetBinError(4834,12.66839);
   MPass->SetBinError(4835,18.42988);
   MPass->SetBinError(4836,15.37937);
   MPass->SetBinError(4837,17.14244);
   MPass->SetBinError(4838,15.8879);
   MPass->SetBinError(4839,13.46228);
   MPass->SetBinError(4840,12.5);
   MPass->SetBinError(4841,16.58088);
   MPass->SetBinError(4842,11.49692);
   MPass->SetBinError(4843,11.75164);
   MPass->SetBinError(4844,10.56987);
   MPass->SetBinError(4845,12.76885);
   MPass->SetBinError(4846,11.85409);
   MPass->SetBinError(4847,11.44598);
   MPass->SetBinError(4848,10.25593);
   MPass->SetBinError(7251,17.84983);
   MPass->SetBinError(7252,20.1692);
   MPass->SetBinError(7253,21.01631);
   MPass->SetBinError(7254,15.04109);
   MPass->SetBinError(7255,25.61738);
   MPass->SetBinError(7256,13.69306);
   MPass->SetBinError(7257,15.81139);
   MPass->SetBinError(7258,16.46744);
   MPass->SetBinError(7259,15.58212);
   MPass->SetBinError(7260,16.94201);
   MPass->SetBinError(7261,20.28602);
   MPass->SetBinError(7262,16.51038);
   MPass->SetBinError(7263,17.2025);
   MPass->SetBinError(7264,20.49);
   MPass->SetBinError(7265,20.20452);
   MPass->SetBinError(7266,15.94613);
   MPass->SetBinError(7267,19.42129);
   MPass->SetBinError(7268,20.1692);
   MPass->SetBinError(7269,14.57432);
   MPass->SetBinError(7270,18.56919);
   MPass->SetBinError(7271,18.62465);
   MPass->SetBinError(7272,17.18182);
   MPass->SetBinError(7273,24.62841);
   MPass->SetBinError(7274,15.8879);
   MPass->SetBinError(7275,10.86853);
   MPass->SetBinError(7276,14.15453);
   MPass->SetBinError(7277,14.96233);
   MPass->SetBinError(7278,13.35389);
   MPass->SetBinError(7279,14.66796);
   MPass->SetBinError(7280,11.63527);
   MPass->SetBinError(7281,14.10406);
   MPass->SetBinError(7282,17.78089);
   MPass->SetBinError(7283,12.40923);
   MPass->SetBinError(7284,12.0145);
   MPass->SetBinError(7285,15.9198);
   MPass->SetBinError(7286,14.49333);
   MPass->SetBinError(7287,21.37662);
   MPass->SetBinError(7288,17.20647);
   MPass->SetBinError(7289,17.90632);
   MPass->SetBinError(7290,16.00791);
   MPass->SetBinError(7291,14.77023);
   MPass->SetBinError(7292,13.0016);
   MPass->SetBinError(7293,15.30931);
   MPass->SetBinError(7294,12.07363);
   MPass->SetBinError(7295,10.45683);
   MPass->SetBinError(7296,14.57432);
   MPass->SetBinError(7297,13.74452);
   MPass->SetBinError(7298,11.63527);
   MPass->SetBinError(7301,20.56215);
   MPass->SetBinError(7302,21.65064);
   MPass->SetBinError(7303,24.31052);
   MPass->SetBinError(7304,19.43875);
   MPass->SetBinError(7305,23.54846);
   MPass->SetBinError(7306,23.84351);
   MPass->SetBinError(7307,19.74377);
   MPass->SetBinError(7308,26.45934);
   MPass->SetBinError(7309,20.40012);
   MPass->SetBinError(7310,18.38727);
   MPass->SetBinError(7311,20.67607);
   MPass->SetBinError(7312,25.23042);
   MPass->SetBinError(7313,21.84493);
   MPass->SetBinError(7314,24.93705);
   MPass->SetBinError(7315,19.23509);
   MPass->SetBinError(7316,23.18081);
   MPass->SetBinError(7317,26.41115);
   MPass->SetBinError(7318,21.24809);
   MPass->SetBinError(7319,22.10203);
   MPass->SetBinError(7320,20.25231);
   MPass->SetBinError(7321,20.85367);
   MPass->SetBinError(7322,25.28986);
   MPass->SetBinError(7323,23.82492);
   MPass->SetBinError(7324,21.37662);
   MPass->SetBinError(7325,18.93159);
   MPass->SetBinError(7326,17.88854);
   MPass->SetBinError(7327,12.64911);
   MPass->SetBinError(7328,16.68835);
   MPass->SetBinError(7329,16.0065);
   MPass->SetBinError(7330,16.53757);
   MPass->SetBinError(7331,15.10457);
   MPass->SetBinError(7332,13.46228);
   MPass->SetBinError(7333,15.89821);
   MPass->SetBinError(7334,16.67072);
   MPass->SetBinError(7335,20.58406);
   MPass->SetBinError(7336,18.58783);
   MPass->SetBinError(7337,20.1692);
   MPass->SetBinError(7338,16.0065);
   MPass->SetBinError(7339,21.51657);
   MPass->SetBinError(7340,15.00202);
   MPass->SetBinError(7341,19.3375);
   MPass->SetBinError(7342,19.42129);
   MPass->SetBinError(7343,17.17442);
   MPass->SetBinError(7344,15.1769);
   MPass->SetBinError(7345,15.50999);
   MPass->SetBinError(7346,15.96537);
   MPass->SetBinError(7347,20.74902);
   MPass->SetBinError(7348,16.37452);
   MPass->SetBinError(7351,12.71833);
   MPass->SetBinError(7352,17.56821);
   MPass->SetBinError(7353,18.81746);
   MPass->SetBinError(7354,22.30394);
   MPass->SetBinError(7355,21.44862);
   MPass->SetBinError(7356,20.66054);
   MPass->SetBinError(7357,24.14726);
   MPass->SetBinError(7358,21.59612);
   MPass->SetBinError(7359,23.87467);
   MPass->SetBinError(7360,20.80592);
   MPass->SetBinError(7361,22.36783);
   MPass->SetBinError(7362,17.64443);
   MPass->SetBinError(7363,26.00915);
   MPass->SetBinError(7364,22.20958);
   MPass->SetBinError(7365,21.9089);
   MPass->SetBinError(7366,23.40258);
   MPass->SetBinError(7367,24.16752);
   MPass->SetBinError(7368,24.21425);
   MPass->SetBinError(7369,22.20958);
   MPass->SetBinError(7370,19.82862);
   MPass->SetBinError(7371,22.56677);
   MPass->SetBinError(7372,21.23179);
   MPass->SetBinError(7373,24.93705);
   MPass->SetBinError(7374,18.60425);
   MPass->SetBinError(7375,16.01745);
   MPass->SetBinError(7376,14.5988);
   MPass->SetBinError(7377,12.17222);
   MPass->SetBinError(7378,12.14938);
   MPass->SetBinError(7379,15.30491);
   MPass->SetBinError(7380,18.07928);
   MPass->SetBinError(7381,15.30491);
   MPass->SetBinError(7382,17.05439);
   MPass->SetBinError(7383,18.17312);
   MPass->SetBinError(7384,13.53165);
   MPass->SetBinError(7385,22.92732);
   MPass->SetBinError(7386,17.56821);
   MPass->SetBinError(7387,16.12748);
   MPass->SetBinError(7388,17.19638);
   MPass->SetBinError(7389,16.4234);
   MPass->SetBinError(7390,20.58406);
   MPass->SetBinError(7391,19.23311);
   MPass->SetBinError(7392,15.21886);
   MPass->SetBinError(7393,17.19638);
   MPass->SetBinError(7394,22.05581);
   MPass->SetBinError(7395,14.43376);
   MPass->SetBinError(7396,14.53964);
   MPass->SetBinError(7397,24.62841);
   MPass->SetBinError(7398,16.25384);
   MPass->SetBinError(7401,17.81524);
   MPass->SetBinError(7402,16.55017);
   MPass->SetBinError(7403,21.85336);
   MPass->SetBinError(7404,18.95541);
   MPass->SetBinError(7405,22.83739);
   MPass->SetBinError(7406,19.51067);
   MPass->SetBinError(7407,24.93705);
   MPass->SetBinError(7408,23.69728);
   MPass->SetBinError(7409,24.93705);
   MPass->SetBinError(7410,19.75949);
   MPass->SetBinError(7411,22.56677);
   MPass->SetBinError(7412,22.56677);
   MPass->SetBinError(7413,20.80592);
   MPass->SetBinError(7414,26.00915);
   MPass->SetBinError(7415,17.68209);
   MPass->SetBinError(7416,21.01631);
   MPass->SetBinError(7417,18.8192);
   MPass->SetBinError(7418,22.30394);
   MPass->SetBinError(7419,18.11422);
   MPass->SetBinError(7420,24.21425);
   MPass->SetBinError(7421,19.42572);
   MPass->SetBinError(7422,20.22658);
   MPass->SetBinError(7423,25.69958);
   MPass->SetBinError(7424,19.37214);
   MPass->SetBinError(7425,16.46744);
   MPass->SetBinError(7426,14.56998);
   MPass->SetBinError(7427,15.41801);
   MPass->SetBinError(7428,20.41824);
   MPass->SetBinError(7429,14.96595);
   MPass->SetBinError(7430,15.21886);
   MPass->SetBinError(7431,13.35389);
   MPass->SetBinError(7432,22.05581);
   MPass->SetBinError(7433,12.5);
   MPass->SetBinError(7434,15.54668);
   MPass->SetBinError(7435,18.07928);
   MPass->SetBinError(7436,19.74377);
   MPass->SetBinError(7437,22.63);
   MPass->SetBinError(7438,21.85336);
   MPass->SetBinError(7439,14.96233);
   MPass->SetBinError(7440,15.50676);
   MPass->SetBinError(7441,19.9225);
   MPass->SetBinError(7442,17.89059);
   MPass->SetBinError(7443,17.85744);
   MPass->SetBinError(7444,15.71091);
   MPass->SetBinError(7445,11.63527);
   MPass->SetBinError(7446,15.41801);
   MPass->SetBinError(7447,18.35167);
   MPass->SetBinError(7448,14.96233);
   MPass->SetBinError(7451,19.3375);
   MPass->SetBinError(7452,21.65064);
   MPass->SetBinError(7453,20.91214);
   MPass->SetBinError(7454,25.61001);
   MPass->SetBinError(7455,23.87467);
   MPass->SetBinError(7456,23.64083);
   MPass->SetBinError(7457,20.4705);
   MPass->SetBinError(7458,22.87754);
   MPass->SetBinError(7459,22.83739);
   MPass->SetBinError(7460,24.41328);
   MPass->SetBinError(7461,20.2837);
   MPass->SetBinError(7462,22.64278);
   MPass->SetBinError(7463,23.18081);
   MPass->SetBinError(7464,26.12947);
   MPass->SetBinError(7465,22.64278);
   MPass->SetBinError(7466,21.80083);
   MPass->SetBinError(7467,24.52512);
   MPass->SetBinError(7468,24.62841);
   MPass->SetBinError(7469,25.61001);
   MPass->SetBinError(7470,29.48839);
   MPass->SetBinError(7471,22.64278);
   MPass->SetBinError(7472,24.17148);
   MPass->SetBinError(7473,29.48839);
   MPass->SetBinError(7474,20.91214);
   MPass->SetBinError(7475,18.53014);
   MPass->SetBinError(7476,20.87839);
   MPass->SetBinError(7477,18.3494);
   MPass->SetBinError(7478,14.49333);
   MPass->SetBinError(7479,17.16217);
   MPass->SetBinError(7480,18.66782);
   MPass->SetBinError(7481,18.69599);
   MPass->SetBinError(7482,20.10027);
   MPass->SetBinError(7483,19.42129);
   MPass->SetBinError(7484,19.3375);
   MPass->SetBinError(7485,19.28145);
   MPass->SetBinError(7486,21.80083);
   MPass->SetBinError(7487,18.81746);
   MPass->SetBinError(7488,24.14726);
   MPass->SetBinError(7489,18.17312);
   MPass->SetBinError(7490,16.36634);
   MPass->SetBinError(7491,20.66054);
   MPass->SetBinError(7492,16.01745);
   MPass->SetBinError(7493,20.85367);
   MPass->SetBinError(7494,15.4937);
   MPass->SetBinError(7495,16.81238);
   MPass->SetBinError(7496,16.01347);
   MPass->SetBinError(7497,15.73785);
   MPass->SetBinError(7498,14.66796);
   MPass->SetBinError(7501,21.22768);
   MPass->SetBinError(7502,26.14563);
   MPass->SetBinError(7503,19.9225);
   MPass->SetBinError(7504,23.64083);
   MPass->SetBinError(7505,25.32223);
   MPass->SetBinError(7506,18.50366);
   MPass->SetBinError(7507,18.6755);
   MPass->SetBinError(7508,21.12177);
   MPass->SetBinError(7509,23.13093);
   MPass->SetBinError(7510,19.23509);
   MPass->SetBinError(7511,20.4705);
   MPass->SetBinError(7512,18.68049);
   MPass->SetBinError(7513,20.80592);
   MPass->SetBinError(7514,17.47706);
   MPass->SetBinError(7515,24);
   MPass->SetBinError(7516,15.8081);
   MPass->SetBinError(7517,23.0786);
   MPass->SetBinError(7518,21.09873);
   MPass->SetBinError(7519,22.92732);
   MPass->SetBinError(7520,23.2348);
   MPass->SetBinError(7521,20.58406);
   MPass->SetBinError(7522,23.84351);
   MPass->SetBinError(7523,21.33462);
   MPass->SetBinError(7524,23.11596);
   MPass->SetBinError(7525,21.09913);
   MPass->SetBinError(7526,20.74902);
   MPass->SetBinError(7527,16.01748);
   MPass->SetBinError(7528,15.49193);
   MPass->SetBinError(7529,20.10027);
   MPass->SetBinError(7530,15.50676);
   MPass->SetBinError(7531,17.88854);
   MPass->SetBinError(7532,18.8192);
   MPass->SetBinError(7533,17.70464);
   MPass->SetBinError(7534,17.05439);
   MPass->SetBinError(7535,15.00141);
   MPass->SetBinError(7536,19.09407);
   MPass->SetBinError(7537,16.50581);
   MPass->SetBinError(7538,16.55017);
   MPass->SetBinError(7539,13.86807);
   MPass->SetBinError(7540,13.23466);
   MPass->SetBinError(7541,21.24809);
   MPass->SetBinError(7542,15.02658);
   MPass->SetBinError(7543,14.10406);
   MPass->SetBinError(7544,16.44378);
   MPass->SetBinError(7545,18.93159);
   MPass->SetBinError(7546,16.3709);
   MPass->SetBinError(7547,19.24501);
   MPass->SetBinError(7548,15.43191);
   MPass->SetBinError(7551,15.93444);
   MPass->SetBinError(7552,16.87899);
   MPass->SetBinError(7553,23.22196);
   MPass->SetBinError(7554,21.85336);
   MPass->SetBinError(7555,22.30394);
   MPass->SetBinError(7556,22.14464);
   MPass->SetBinError(7557,17.33233);
   MPass->SetBinError(7558,28.57351);
   MPass->SetBinError(7559,26.45934);
   MPass->SetBinError(7560,22.0487);
   MPass->SetBinError(7561,21.24809);
   MPass->SetBinError(7562,19.75949);
   MPass->SetBinError(7563,24.05807);
   MPass->SetBinError(7564,18.96065);
   MPass->SetBinError(7565,21.57844);
   MPass->SetBinError(7566,20.4705);
   MPass->SetBinError(7567,23.52718);
   MPass->SetBinError(7568,21.04963);
   MPass->SetBinError(7569,20.85367);
   MPass->SetBinError(7570,24.89883);
   MPass->SetBinError(7571,22.92732);
   MPass->SetBinError(7572,23.64083);
   MPass->SetBinError(7573,22.77771);
   MPass->SetBinError(7574,21.84493);
   MPass->SetBinError(7575,24.56806);
   MPass->SetBinError(7576,15.26094);
   MPass->SetBinError(7577,13.504);
   MPass->SetBinError(7578,15.49193);
   MPass->SetBinError(7579,17.17442);
   MPass->SetBinError(7580,19.49419);
   MPass->SetBinError(7581,14.66796);
   MPass->SetBinError(7582,17.19638);
   MPass->SetBinError(7583,16.46744);
   MPass->SetBinError(7584,12.40103);
   MPass->SetBinError(7585,17.87792);
   MPass->SetBinError(7586,17.81524);
   MPass->SetBinError(7587,15.4937);
   MPass->SetBinError(7588,16.50581);
   MPass->SetBinError(7589,15.01314);
   MPass->SetBinError(7590,12.5482);
   MPass->SetBinError(7591,12.76885);
   MPass->SetBinError(7592,14.49333);
   MPass->SetBinError(7593,14.97689);
   MPass->SetBinError(7594,17.78359);
   MPass->SetBinError(7595,19.78366);
   MPass->SetBinError(7596,16.81238);
   MPass->SetBinError(7597,16.53757);
   MPass->SetBinError(7598,12.33283);
   MPass->SetBinError(7601,23.28848);
   MPass->SetBinError(7602,20.66054);
   MPass->SetBinError(7603,22.92732);
   MPass->SetBinError(7604,22.14464);
   MPass->SetBinError(7605,28.52501);
   MPass->SetBinError(7606,27.96379);
   MPass->SetBinError(7607,23.2348);
   MPass->SetBinError(7608,23.2348);
   MPass->SetBinError(7609,21.22768);
   MPass->SetBinError(7610,20.4705);
   MPass->SetBinError(7611,26.00353);
   MPass->SetBinError(7612,21.24809);
   MPass->SetBinError(7613,22.83739);
   MPass->SetBinError(7614,23.87467);
   MPass->SetBinError(7615,26.12947);
   MPass->SetBinError(7616,19.82738);
   MPass->SetBinError(7617,24.52512);
   MPass->SetBinError(7618,22.36783);
   MPass->SetBinError(7619,25.69958);
   MPass->SetBinError(7620,31.94109);
   MPass->SetBinError(7621,21.12177);
   MPass->SetBinError(7622,20.60055);
   MPass->SetBinError(7623,26.93364);
   MPass->SetBinError(7624,28.08702);
   MPass->SetBinError(7625,25.28319);
   MPass->SetBinError(7626,22.63);
   MPass->SetBinError(7627,16.87899);
   MPass->SetBinError(7628,18.35167);
   MPass->SetBinError(7629,17.41411);
   MPass->SetBinError(7630,19.3375);
   MPass->SetBinError(7631,19.42129);
   MPass->SetBinError(7632,17.49296);
   MPass->SetBinError(7633,18.62465);
   MPass->SetBinError(7634,18.93159);
   MPass->SetBinError(7635,19.91649);
   MPass->SetBinError(7636,21.01631);
   MPass->SetBinError(7637,14.22207);
   MPass->SetBinError(7638,20.57127);
   MPass->SetBinError(7639,17.70464);
   MPass->SetBinError(7640,13.69306);
   MPass->SetBinError(7641,14.20518);
   MPass->SetBinError(7642,19.42129);
   MPass->SetBinError(7643,16.74279);
   MPass->SetBinError(7644,23.69728);
   MPass->SetBinError(7645,16.76321);
   MPass->SetBinError(7646,13.36306);
   MPass->SetBinError(7647,16.2055);
   MPass->SetBinError(7648,15.00202);
   MPass->SetBinError(7651,19.14559);
   MPass->SetBinError(7652,27.26809);
   MPass->SetBinError(7653,20.2837);
   MPass->SetBinError(7654,24.21425);
   MPass->SetBinError(7655,20.45521);
   MPass->SetBinError(7656,26.12947);
   MPass->SetBinError(7657,18.6755);
   MPass->SetBinError(7658,18.54471);
   MPass->SetBinError(7659,22.87883);
   MPass->SetBinError(7660,19.0724);
   MPass->SetBinError(7661,18.48775);
   MPass->SetBinError(7662,21.01631);
   MPass->SetBinError(7663,22.0487);
   MPass->SetBinError(7664,23.87467);
   MPass->SetBinError(7665,21.67811);
   MPass->SetBinError(7666,20.41824);
   MPass->SetBinError(7667,22.03392);
   MPass->SetBinError(7668,19.12639);
   MPass->SetBinError(7669,22.93295);
   MPass->SetBinError(7670,18.10901);
   MPass->SetBinError(7671,23.18081);
   MPass->SetBinError(7672,20.64909);
   MPass->SetBinError(7673,23.54846);
   MPass->SetBinError(7674,22.30394);
   MPass->SetBinError(7675,19.12639);
   MPass->SetBinError(7676,21.45239);
   MPass->SetBinError(7677,15.96537);
   MPass->SetBinError(7678,12.53983);
   MPass->SetBinError(7679,15.41801);
   MPass->SetBinError(7680,15.04109);
   MPass->SetBinError(7681,15.89821);
   MPass->SetBinError(7682,19.51067);
   MPass->SetBinError(7683,15.50676);
   MPass->SetBinError(7684,14.51883);
   MPass->SetBinError(7685,15.4727);
   MPass->SetBinError(7686,18.57945);
   MPass->SetBinError(7687,15.50676);
   MPass->SetBinError(7688,17.14126);
   MPass->SetBinError(7689,14.49333);
   MPass->SetBinError(7690,13.226);
   MPass->SetBinError(7691,20.1692);
   MPass->SetBinError(7692,17.85744);
   MPass->SetBinError(7693,14.77023);
   MPass->SetBinError(7694,20.25231);
   MPass->SetBinError(7695,17.41411);
   MPass->SetBinError(7696,15.34603);
   MPass->SetBinError(7697,15.0448);
   MPass->SetBinError(7698,13.35389);
   MPass->SetBinError(7701,17.5798);
   MPass->SetBinError(7702,26.14563);
   MPass->SetBinError(7703,22.36783);
   MPass->SetBinError(7704,22.36783);
   MPass->SetBinError(7705,26.72612);
   MPass->SetBinError(7706,22.58576);
   MPass->SetBinError(7707,23.2348);
   MPass->SetBinError(7708,20.80592);
   MPass->SetBinError(7709,22.56677);
   MPass->SetBinError(7710,21.80083);
   MPass->SetBinError(7711,22.10203);
   MPass->SetBinError(7712,20.40012);
   MPass->SetBinError(7713,25.32223);
   MPass->SetBinError(7714,30.43436);
   MPass->SetBinError(7715,26.45934);
   MPass->SetBinError(7716,21.80083);
   MPass->SetBinError(7717,26.45934);
   MPass->SetBinError(7718,21.84493);
   MPass->SetBinError(7719,22.87883);
   MPass->SetBinError(7720,21.01631);
   MPass->SetBinError(7721,21.80083);
   MPass->SetBinError(7722,17.8406);
   MPass->SetBinError(7723,22.64278);
   MPass->SetBinError(7724,21.45239);
   MPass->SetBinError(7725,22.38511);
   MPass->SetBinError(7726,17.76074);
   MPass->SetBinError(7727,14.23035);
   MPass->SetBinError(7728,16.50581);
   MPass->SetBinError(7729,15.94401);
   MPass->SetBinError(7730,16.57282);
   MPass->SetBinError(7731,14.6143);
   MPass->SetBinError(7732,15.30931);
   MPass->SetBinError(7733,19.49419);
   MPass->SetBinError(7734,19.3375);
   MPass->SetBinError(7735,19.24501);
   MPass->SetBinError(7736,17.00074);
   MPass->SetBinError(7737,14.19319);
   MPass->SetBinError(7738,14.18097);
   MPass->SetBinError(7739,16.46744);
   MPass->SetBinError(7740,14.20318);
   MPass->SetBinError(7741,20.66054);
   MPass->SetBinError(7742,13.79568);
   MPass->SetBinError(7743,17.90632);
   MPass->SetBinError(7744,19.78366);
   MPass->SetBinError(7745,16.45034);
   MPass->SetBinError(7746,24.86443);
   MPass->SetBinError(7747,18.07928);
   MPass->SetBinError(7748,12.39736);
   MPass->SetBinError(7751,21.65064);
   MPass->SetBinError(7752,24.93705);
   MPass->SetBinError(7753,24.21425);
   MPass->SetBinError(7754,22.87754);
   MPass->SetBinError(7755,25.58111);
   MPass->SetBinError(7756,30.54152);
   MPass->SetBinError(7757,22.93295);
   MPass->SetBinError(7758,24.93705);
   MPass->SetBinError(7759,20.40012);
   MPass->SetBinError(7760,21.12177);
   MPass->SetBinError(7761,26.45934);
   MPass->SetBinError(7762,21.80083);
   MPass->SetBinError(7763,22.14464);
   MPass->SetBinError(7764,23.71789);
   MPass->SetBinError(7765,24.62841);
   MPass->SetBinError(7766,23.49632);
   MPass->SetBinError(7767,28.52501);
   MPass->SetBinError(7768,22.25668);
   MPass->SetBinError(7769,22.36198);
   MPass->SetBinError(7770,23.22196);
   MPass->SetBinError(7771,23.54846);
   MPass->SetBinError(7772,27.96379);
   MPass->SetBinError(7773,20.87839);
   MPass->SetBinError(7774,23.11596);
   MPass->SetBinError(7775,18.8192);
   MPass->SetBinError(7776,24.51162);
   MPass->SetBinError(7777,15.49193);
   MPass->SetBinError(7778,16.01745);
   MPass->SetBinError(7779,17.07469);
   MPass->SetBinError(7780,20.49);
   MPass->SetBinError(7781,19.42129);
   MPass->SetBinError(7782,21.22768);
   MPass->SetBinError(7783,20.67848);
   MPass->SetBinError(7784,19.61729);
   MPass->SetBinError(7785,17.16217);
   MPass->SetBinError(7786,23.00219);
   MPass->SetBinError(7787,21.85336);
   MPass->SetBinError(7788,20.66054);
   MPass->SetBinError(7789,21.65064);
   MPass->SetBinError(7790,17.78089);
   MPass->SetBinError(7791,21.22768);
   MPass->SetBinError(7792,16.57282);
   MPass->SetBinError(7793,14.01903);
   MPass->SetBinError(7794,15.0448);
   MPass->SetBinError(7795,14.5988);
   MPass->SetBinError(7796,19.51067);
   MPass->SetBinError(7797,21.67811);
   MPass->SetBinError(7798,16.57653);
   MPass->SetBinError(7801,16.45034);
   MPass->SetBinError(7802,27.55778);
   MPass->SetBinError(7803,24.93705);
   MPass->SetBinError(7804,25.58111);
   MPass->SetBinError(7805,21.35519);
   MPass->SetBinError(7806,24.16752);
   MPass->SetBinError(7807,22.36198);
   MPass->SetBinError(7808,20.20452);
   MPass->SetBinError(7809,18.68049);
   MPass->SetBinError(7810,23.18081);
   MPass->SetBinError(7811,23.18081);
   MPass->SetBinError(7812,19.31616);
   MPass->SetBinError(7813,21.12177);
   MPass->SetBinError(7814,18.96165);
   MPass->SetBinError(7815,24.51162);
   MPass->SetBinError(7816,17.63316);
   MPass->SetBinError(7817,26.00915);
   MPass->SetBinError(7818,26.5812);
   MPass->SetBinError(7819,22.36198);
   MPass->SetBinError(7820,23.87467);
   MPass->SetBinError(7821,20.05492);
   MPass->SetBinError(7822,19.75949);
   MPass->SetBinError(7823,21.24809);
   MPass->SetBinError(7824,19.82738);
   MPass->SetBinError(7825,18.11422);
   MPass->SetBinError(7826,15.93444);
   MPass->SetBinError(7827,19.49419);
   MPass->SetBinError(7828,15.46933);
   MPass->SetBinError(7829,16.87899);
   MPass->SetBinError(7830,16.265);
   MPass->SetBinError(7831,16.14349);
   MPass->SetBinError(7832,17.24819);
   MPass->SetBinError(7833,19.04072);
   MPass->SetBinError(7834,15.46933);
   MPass->SetBinError(7835,17.70464);
   MPass->SetBinError(7836,19.04072);
   MPass->SetBinError(7837,15.34603);
   MPass->SetBinError(7838,15.96537);
   MPass->SetBinError(7839,16.62624);
   MPass->SetBinError(7840,16.56157);
   MPass->SetBinError(7841,17.85744);
   MPass->SetBinError(7842,13.78565);
   MPass->SetBinError(7843,12.92552);
   MPass->SetBinError(7844,16.4234);
   MPass->SetBinError(7845,12.06397);
   MPass->SetBinError(7846,18.93159);
   MPass->SetBinError(7847,17.56821);
   MPass->SetBinError(7848,14.14766);
   MPass->SetBinError(7851,20.08691);
   MPass->SetBinError(7852,23.11596);
   MPass->SetBinError(7853,25.28986);
   MPass->SetBinError(7854,27.43429);
   MPass->SetBinError(7855,22.20958);
   MPass->SetBinError(7856,20.60055);
   MPass->SetBinError(7857,19.92028);
   MPass->SetBinError(7858,19.67576);
   MPass->SetBinError(7859,22.0487);
   MPass->SetBinError(7860,25);
   MPass->SetBinError(7861,19.0724);
   MPass->SetBinError(7862,21.32629);
   MPass->SetBinError(7863,19.28145);
   MPass->SetBinError(7864,22.03392);
   MPass->SetBinError(7865,22.48827);
   MPass->SetBinError(7866,24.17148);
   MPass->SetBinError(7867,21.59612);
   MPass->SetBinError(7868,24.05807);
   MPass->SetBinError(7869,21.04084);
   MPass->SetBinError(7870,24.52512);
   MPass->SetBinError(7871,21.85336);
   MPass->SetBinError(7872,21.67811);
   MPass->SetBinError(7873,19.28145);
   MPass->SetBinError(7874,19.57074);
   MPass->SetBinError(7875,20.4705);
   MPass->SetBinError(7876,18.93159);
   MPass->SetBinError(7877,15.41801);
   MPass->SetBinError(7878,18.58783);
   MPass->SetBinError(7879,21.51657);
   MPass->SetBinError(7880,18.81746);
   MPass->SetBinError(7881,19.14559);
   MPass->SetBinError(7882,24.31052);
   MPass->SetBinError(7883,12.86106);
   MPass->SetBinError(7884,15.98271);
   MPass->SetBinError(7885,17.18182);
   MPass->SetBinError(7886,18.50366);
   MPass->SetBinError(7887,17.56821);
   MPass->SetBinError(7888,19.28145);
   MPass->SetBinError(7889,16.46744);
   MPass->SetBinError(7890,16.55017);
   MPass->SetBinError(7891,16.01748);
   MPass->SetBinError(7892,19.28145);
   MPass->SetBinError(7893,15.96537);
   MPass->SetBinError(7894,15.93444);
   MPass->SetBinError(7895,19.92028);
   MPass->SetBinError(7896,18.56919);
   MPass->SetBinError(7897,17.98268);
   MPass->SetBinError(7898,10.93864);
   MPass->SetBinError(7901,22.64647);
   MPass->SetBinError(7902,28.08702);
   MPass->SetBinError(7903,24.17148);
   MPass->SetBinError(7904,23.54846);
   MPass->SetBinError(7905,22.93295);
   MPass->SetBinError(7906,24.51162);
   MPass->SetBinError(7907,21.56011);
   MPass->SetBinError(7908,20.67607);
   MPass->SetBinError(7909,30.43436);
   MPass->SetBinError(7910,23.2348);
   MPass->SetBinError(7911,25.32223);
   MPass->SetBinError(7912,22.93295);
   MPass->SetBinError(7913,23.49632);
   MPass->SetBinError(7914,21.09913);
   MPass->SetBinError(7915,23.2348);
   MPass->SetBinError(7916,23.2348);
   MPass->SetBinError(7917,22.93295);
   MPass->SetBinError(7918,29.48839);
   MPass->SetBinError(7919,21.83062);
   MPass->SetBinError(7920,21.59612);
   MPass->SetBinError(7921,22.10203);
   MPass->SetBinError(7922,22.58576);
   MPass->SetBinError(7923,26.93364);
   MPass->SetBinError(7924,18.3494);
   MPass->SetBinError(7925,19.04072);
   MPass->SetBinError(7926,19.3375);
   MPass->SetBinError(7927,19.3375);
   MPass->SetBinError(7928,20.60055);
   MPass->SetBinError(7929,21.01631);
   MPass->SetBinError(7930,20.87839);
   MPass->SetBinError(7931,19.75949);
   MPass->SetBinError(7932,21.04963);
   MPass->SetBinError(7933,19.3375);
   MPass->SetBinError(7934,16.32152);
   MPass->SetBinError(7935,19.14559);
   MPass->SetBinError(7936,22.63);
   MPass->SetBinError(7937,21.56011);
   MPass->SetBinError(7938,20.25231);
   MPass->SetBinError(7939,16.53757);
   MPass->SetBinError(7940,16.58088);
   MPass->SetBinError(7941,17.85744);
   MPass->SetBinError(7942,19.78366);
   MPass->SetBinError(7943,15.50999);
   MPass->SetBinError(7944,19.09407);
   MPass->SetBinError(7945,18.54471);
   MPass->SetBinError(7946,21.65064);
   MPass->SetBinError(7947,17.07469);
   MPass->SetBinError(7948,13.36143);
   MPass->SetBinError(7951,18.56919);
   MPass->SetBinError(7952,23.52718);
   MPass->SetBinError(7953,23.84351);
   MPass->SetBinError(7954,22.38511);
   MPass->SetBinError(7955,24.56806);
   MPass->SetBinError(7956,23.40258);
   MPass->SetBinError(7957,24.21425);
   MPass->SetBinError(7958,21.9089);
   MPass->SetBinError(7959,25.23042);
   MPass->SetBinError(7960,22.56677);
   MPass->SetBinError(7961,18.97461);
   MPass->SetBinError(7962,21.83062);
   MPass->SetBinError(7963,22.92732);
   MPass->SetBinError(7964,21.35519);
   MPass->SetBinError(7965,30.54152);
   MPass->SetBinError(7966,22.58576);
   MPass->SetBinError(7967,25.69958);
   MPass->SetBinError(7968,21.35519);
   MPass->SetBinError(7969,19.64559);
   MPass->SetBinError(7970,21.82179);
   MPass->SetBinError(7971,21.80083);
   MPass->SetBinError(7972,20.40012);
   MPass->SetBinError(7973,23.82492);
   MPass->SetBinError(7974,17.06632);
   MPass->SetBinError(7975,17.63908);
   MPass->SetBinError(7976,14.18097);
   MPass->SetBinError(7977,16.01745);
   MPass->SetBinError(7978,18.70439);
   MPass->SetBinError(7979,22.14464);
   MPass->SetBinError(7980,19.43875);
   MPass->SetBinError(7981,17.33233);
   MPass->SetBinError(7982,16.57653);
   MPass->SetBinError(7983,18.50366);
   MPass->SetBinError(7984,18.3494);
   MPass->SetBinError(7985,21.22768);
   MPass->SetBinError(7986,21.01631);
   MPass->SetBinError(7987,19.23311);
   MPass->SetBinError(7988,19.51067);
   MPass->SetBinError(7989,17.10199);
   MPass->SetBinError(7990,21.22768);
   MPass->SetBinError(7991,16.01745);
   MPass->SetBinError(7992,19.64809);
   MPass->SetBinError(7993,17.14126);
   MPass->SetBinError(7994,19.59816);
   MPass->SetBinError(7995,20.1692);
   MPass->SetBinError(7996,16.94201);
   MPass->SetBinError(7997,17.76379);
   MPass->SetBinError(7998,13.67494);
   MPass->SetBinError(8001,20.57127);
   MPass->SetBinError(8002,24.17148);
   MPass->SetBinError(8003,24.17148);
   MPass->SetBinError(8004,24.62841);
   MPass->SetBinError(8005,27.55778);
   MPass->SetBinError(8006,26.14563);
   MPass->SetBinError(8007,22.0487);
   MPass->SetBinError(8008,23.13093);
   MPass->SetBinError(8009,26.58627);
   MPass->SetBinError(8010,22.56677);
   MPass->SetBinError(8011,20.87839);
   MPass->SetBinError(8012,23.52718);
   MPass->SetBinError(8013,21.09873);
   MPass->SetBinError(8014,22.30477);
   MPass->SetBinError(8015,26.5812);
   MPass->SetBinError(8016,21.84493);
   MPass->SetBinError(8017,21.32629);
   MPass->SetBinError(8018,21.09913);
   MPass->SetBinError(8019,26.45934);
   MPass->SetBinError(8020,23.22196);
   MPass->SetBinError(8021,21.56011);
   MPass->SetBinError(8022,22.56677);
   MPass->SetBinError(8023,29.12124);
   MPass->SetBinError(8024,21.04963);
   MPass->SetBinError(8025,19.59592);
   MPass->SetBinError(8026,16.51038);
   MPass->SetBinError(8027,16.57282);
   MPass->SetBinError(8028,15.21886);
   MPass->SetBinError(8029,17.81524);
   MPass->SetBinError(8030,17.90809);
   MPass->SetBinError(8031,15.85742);
   MPass->SetBinError(8032,15.94401);
   MPass->SetBinError(8033,16.32152);
   MPass->SetBinError(8034,19.91649);
   MPass->SetBinError(8035,17.47706);
   MPass->SetBinError(8036,16.32152);
   MPass->SetBinError(8037,18.46372);
   MPass->SetBinError(8038,20.66054);
   MPass->SetBinError(8039,22.64647);
   MPass->SetBinError(8040,17.18182);
   MPass->SetBinError(8041,20.57127);
   MPass->SetBinError(8042,23.64083);
   MPass->SetBinError(8043,20.56215);
   MPass->SetBinError(8044,22.0487);
   MPass->SetBinError(8045,19.24501);
   MPass->SetBinError(8046,16.46744);
   MPass->SetBinError(8047,17.88854);
   MPass->SetBinError(8048,13.05582);
   MPass->SetBinError(8051,19.49419);
   MPass->SetBinError(8052,21.84493);
   MPass->SetBinError(8053,24.21425);
   MPass->SetBinError(8054,21.35519);
   MPass->SetBinError(8055,30.54152);
   MPass->SetBinError(8056,24.78466);
   MPass->SetBinError(8057,28.04015);
   MPass->SetBinError(8058,21.45239);
   MPass->SetBinError(8059,21.04963);
   MPass->SetBinError(8060,20.4705);
   MPass->SetBinError(8061,23.2348);
   MPass->SetBinError(8062,22.92732);
   MPass->SetBinError(8063,25.28986);
   MPass->SetBinError(8064,26.72612);
   MPass->SetBinError(8065,22.64223);
   MPass->SetBinError(8066,22.92732);
   MPass->SetBinError(8067,24.86443);
   MPass->SetBinError(8068,25.17347);
   MPass->SetBinError(8069,20.66383);
   MPass->SetBinError(8070,23.22196);
   MPass->SetBinError(8071,22.36198);
   MPass->SetBinError(8072,21.9089);
   MPass->SetBinError(8073,22.56677);
   MPass->SetBinError(8074,23.40258);
   MPass->SetBinError(8075,23.00219);
   MPass->SetBinError(8076,17.17442);
   MPass->SetBinError(8077,13.98025);
   MPass->SetBinError(8078,14.43376);
   MPass->SetBinError(8079,17.17442);
   MPass->SetBinError(8080,16.00791);
   MPass->SetBinError(8081,19.04072);
   MPass->SetBinError(8082,19.04072);
   MPass->SetBinError(8083,17.56821);
   MPass->SetBinError(8084,17.20647);
   MPass->SetBinError(8085,20.25231);
   MPass->SetBinError(8086,18.50366);
   MPass->SetBinError(8087,23.38765);
   MPass->SetBinError(8088,21.80083);
   MPass->SetBinError(8089,17.19638);
   MPass->SetBinError(8090,18.42988);
   MPass->SetBinError(8091,16.25384);
   MPass->SetBinError(8092,19.61242);
   MPass->SetBinError(8093,17.88854);
   MPass->SetBinError(8094,19.9225);
   MPass->SetBinError(8095,18.58783);
   MPass->SetBinError(8096,19.64809);
   MPass->SetBinError(8097,17.88854);
   MPass->SetBinError(8098,14.04879);
   MPass->SetBinError(8101,18.29582);
   MPass->SetBinError(8102,23.2348);
   MPass->SetBinError(8103,20.10027);
   MPass->SetBinError(8104,22.30394);
   MPass->SetBinError(8105,27.96379);
   MPass->SetBinError(8106,21.67811);
   MPass->SetBinError(8107,28.52501);
   MPass->SetBinError(8108,22.64278);
   MPass->SetBinError(8109,22.05581);
   MPass->SetBinError(8110,22.92732);
   MPass->SetBinError(8111,23.52718);
   MPass->SetBinError(8112,28.64691);
   MPass->SetBinError(8113,20.45521);
   MPass->SetBinError(8114,22.36783);
   MPass->SetBinError(8115,21.33462);
   MPass->SetBinError(8116,20.87839);
   MPass->SetBinError(8117,19.8628);
   MPass->SetBinError(8118,21.04963);
   MPass->SetBinError(8119,24.41328);
   MPass->SetBinError(8120,27.73501);
   MPass->SetBinError(8121,20.87839);
   MPass->SetBinError(8122,21.56011);
   MPass->SetBinError(8123,26.5812);
   MPass->SetBinError(8124,21.04963);
   MPass->SetBinError(8125,16.4234);
   MPass->SetBinError(8126,15.0468);
   MPass->SetBinError(8127,15.50999);
   MPass->SetBinError(8128,12.89651);
   MPass->SetBinError(8129,15.00141);
   MPass->SetBinError(8130,18.66782);
   MPass->SetBinError(8131,17.90809);
   MPass->SetBinError(8132,15.8081);
   MPass->SetBinError(8133,16.58088);
   MPass->SetBinError(8134,15.76454);
   MPass->SetBinError(8135,19.92028);
   MPass->SetBinError(8136,18.66782);
   MPass->SetBinError(8137,16.74279);
   MPass->SetBinError(8138,15.89821);
   MPass->SetBinError(8139,18.3494);
   MPass->SetBinError(8140,16.74279);
   MPass->SetBinError(8141,15.4727);
   MPass->SetBinError(8142,13.226);
   MPass->SetBinError(8143,18.62465);
   MPass->SetBinError(8144,21.65064);
   MPass->SetBinError(8145,17.84983);
   MPass->SetBinError(8146,15.49193);
   MPass->SetBinError(8147,16.57282);
   MPass->SetBinError(8148,14.20318);
   MPass->SetBinError(8151,18.70439);
   MPass->SetBinError(8152,24.56806);
   MPass->SetBinError(8153,21.32629);
   MPass->SetBinError(8154,23.54846);
   MPass->SetBinError(8155,26.58627);
   MPass->SetBinError(8156,17.97359);
   MPass->SetBinError(8157,20.85367);
   MPass->SetBinError(8158,26.58627);
   MPass->SetBinError(8159,22.09163);
   MPass->SetBinError(8160,21.85336);
   MPass->SetBinError(8161,27.05661);
   MPass->SetBinError(8162,19.0724);
   MPass->SetBinError(8163,20.87034);
   MPass->SetBinError(8164,20.20452);
   MPass->SetBinError(8165,21.24809);
   MPass->SetBinError(8166,20.45521);
   MPass->SetBinError(8167,20.08691);
   MPass->SetBinError(8168,21.85336);
   MPass->SetBinError(8169,22.64223);
   MPass->SetBinError(8170,21.23179);
   MPass->SetBinError(8171,21.12177);
   MPass->SetBinError(8172,29.75624);
   MPass->SetBinError(8173,24.51162);
   MPass->SetBinError(8174,20.80592);
   MPass->SetBinError(8175,15.0468);
   MPass->SetBinError(8176,13.71056);
   MPass->SetBinError(8177,18.56919);
   MPass->SetBinError(8178,18.69599);
   MPass->SetBinError(8179,15.93444);
   MPass->SetBinError(8180,19.5535);
   MPass->SetBinError(8181,17.18182);
   MPass->SetBinError(8182,19.42129);
   MPass->SetBinError(8183,16.14349);
   MPass->SetBinError(8184,18.6533);
   MPass->SetBinError(8185,19.14559);
   MPass->SetBinError(8186,17.88394);
   MPass->SetBinError(8187,23.69728);
   MPass->SetBinError(8188,17.56821);
   MPass->SetBinError(8189,22.4543);
   MPass->SetBinError(8190,16.74279);
   MPass->SetBinError(8191,19.61242);
   MPass->SetBinError(8192,22.25668);
   MPass->SetBinError(8193,16.45034);
   MPass->SetBinError(8194,24.8452);
   MPass->SetBinError(8195,14.14766);
   MPass->SetBinError(8196,20.74902);
   MPass->SetBinError(8197,19.61729);
   MPass->SetBinError(8198,11.03987);
   MPass->SetBinError(8201,22.64647);
   MPass->SetBinError(8202,32.78261);
   MPass->SetBinError(8203,24.41328);
   MPass->SetBinError(8204,29.24038);
   MPass->SetBinError(8205,26.12947);
   MPass->SetBinError(8206,21.68187);
   MPass->SetBinError(8207,27.21655);
   MPass->SetBinError(8208,26.93364);
   MPass->SetBinError(8209,22.36783);
   MPass->SetBinError(8210,27.21655);
   MPass->SetBinError(8211,28.28427);
   MPass->SetBinError(8212,23.22196);
   MPass->SetBinError(8213,22.30477);
   MPass->SetBinError(8214,24.05807);
   MPass->SetBinError(8215,20.87839);
   MPass->SetBinError(8216,24.89883);
   MPass->SetBinError(8217,26.00915);
   MPass->SetBinError(8218,21.09913);
   MPass->SetBinError(8219,26.00915);
   MPass->SetBinError(8220,21.77262);
   MPass->SetBinError(8221,21.56011);
   MPass->SetBinError(8222,20.60055);
   MPass->SetBinError(8223,22.64278);
   MPass->SetBinError(8224,23.13093);
   MPass->SetBinError(8225,18.07928);
   MPass->SetBinError(8226,15.04109);
   MPass->SetBinError(8227,18.07928);
   MPass->SetBinError(8228,19.14559);
   MPass->SetBinError(8229,24.86443);
   MPass->SetBinError(8230,19.5535);
   MPass->SetBinError(8231,22.4543);
   MPass->SetBinError(8232,23.11596);
   MPass->SetBinError(8233,18.56919);
   MPass->SetBinError(8234,15.94401);
   MPass->SetBinError(8235,19.91649);
   MPass->SetBinError(8236,21.24809);
   MPass->SetBinError(8237,22.38511);
   MPass->SetBinError(8238,21.01631);
   MPass->SetBinError(8239,20.08691);
   MPass->SetBinError(8240,20.04546);
   MPass->SetBinError(8241,19.04072);
   MPass->SetBinError(8242,17.14126);
   MPass->SetBinError(8243,20.60055);
   MPass->SetBinError(8244,22.83034);
   MPass->SetBinError(8245,14.20518);
   MPass->SetBinError(8246,16.46744);
   MPass->SetBinError(8247,12.92428);
   MPass->SetBinError(8248,12.80492);
   MPass->SetBinError(8251,23.00219);
   MPass->SetBinError(8252,22.64278);
   MPass->SetBinError(8253,22.77771);
   MPass->SetBinError(8254,18.82336);
   MPass->SetBinError(8255,22.58576);
   MPass->SetBinError(8256,23.69728);
   MPass->SetBinError(8257,26.12947);
   MPass->SetBinError(8258,22.64278);
   MPass->SetBinError(8259,23.40258);
   MPass->SetBinError(8260,27.05661);
   MPass->SetBinError(8261,26.14563);
   MPass->SetBinError(8262,26.5812);
   MPass->SetBinError(8263,22.30394);
   MPass->SetBinError(8264,18.35167);
   MPass->SetBinError(8265,18.2469);
   MPass->SetBinError(8266,21.01631);
   MPass->SetBinError(8267,22.58576);
   MPass->SetBinError(8268,22.38511);
   MPass->SetBinError(8269,20.80592);
   MPass->SetBinError(8270,22.30477);
   MPass->SetBinError(8271,23.0786);
   MPass->SetBinError(8272,20.66054);
   MPass->SetBinError(8273,22.36783);
   MPass->SetBinError(8274,18.54471);
   MPass->SetBinError(8275,17.05439);
   MPass->SetBinError(8276,15.04109);
   MPass->SetBinError(8277,18.62465);
   MPass->SetBinError(8278,19.91649);
   MPass->SetBinError(8279,17.81524);
   MPass->SetBinError(8280,16.85705);
   MPass->SetBinError(8281,13.74452);
   MPass->SetBinError(8282,16.01748);
   MPass->SetBinError(8283,17.20647);
   MPass->SetBinError(8284,16.81238);
   MPass->SetBinError(8285,15.96537);
   MPass->SetBinError(8286,14.56998);
   MPass->SetBinError(8287,22.87883);
   MPass->SetBinError(8288,23.11596);
   MPass->SetBinError(8289,15.54668);
   MPass->SetBinError(8290,17.33233);
   MPass->SetBinError(8291,21.07221);
   MPass->SetBinError(8292,16.53757);
   MPass->SetBinError(8293,12.20318);
   MPass->SetBinError(8294,14.62189);
   MPass->SetBinError(8295,15.41975);
   MPass->SetBinError(8296,11.32802);
   MPass->SetBinError(8297,12.03672);
   MPass->SetBinError(8298,10.74259);
   MPass->SetBinError(8301,19.37214);
   MPass->SetBinError(8302,23.18081);
   MPass->SetBinError(8303,26.72612);
   MPass->SetBinError(8304,21.01631);
   MPass->SetBinError(8305,25.32223);
   MPass->SetBinError(8306,21.84493);
   MPass->SetBinError(8307,23.84351);
   MPass->SetBinError(8308,22.09163);
   MPass->SetBinError(8309,22.36198);
   MPass->SetBinError(8310,21.23179);
   MPass->SetBinError(8311,22.0487);
   MPass->SetBinError(8312,21.32629);
   MPass->SetBinError(8313,24.51162);
   MPass->SetBinError(8314,20.40012);
   MPass->SetBinError(8315,33.33333);
   MPass->SetBinError(8316,27.04797);
   MPass->SetBinError(8317,20.66383);
   MPass->SetBinError(8318,26.58627);
   MPass->SetBinError(8319,27.55778);
   MPass->SetBinError(8320,21.94097);
   MPass->SetBinError(8321,25.81989);
   MPass->SetBinError(8322,24.51162);
   MPass->SetBinError(8323,24.17148);
   MPass->SetBinError(8324,17.56821);
   MPass->SetBinError(8325,20.63351);
   MPass->SetBinError(8326,14.53964);
   MPass->SetBinError(8327,18.93159);
   MPass->SetBinError(8328,16.25384);
   MPass->SetBinError(8329,17.14126);
   MPass->SetBinError(8330,16.55017);
   MPass->SetBinError(8331,18.17312);
   MPass->SetBinError(8332,17.20647);
   MPass->SetBinError(8333,19.78366);
   MPass->SetBinError(8334,13.05582);
   MPass->SetBinError(8335,17.14126);
   MPass->SetBinError(8336,18.69599);
   MPass->SetBinError(8337,18.58783);
   MPass->SetBinError(8338,20.85367);
   MPass->SetBinError(8339,18.58783);
   MPass->SetBinError(8340,16.00791);
   MPass->SetBinError(8341,17.81524);
   MPass->SetBinError(8342,17.70464);
   MPass->SetBinError(8343,17.05439);
   MPass->SetBinError(8344,11.55176);
   MPass->SetBinError(8345,12.64911);
   MPass->SetBinError(8346,11.94409);
   MPass->SetBinError(8347,11.85409);
   MPass->SetBinError(8348,12.8997);
   MPass->SetBinError(8351,23.89559);
   MPass->SetBinError(8352,22.14464);
   MPass->SetBinError(8353,22.30477);
   MPass->SetBinError(8354,26.00915);
   MPass->SetBinError(8355,25.7247);
   MPass->SetBinError(8356,31.257);
   MPass->SetBinError(8357,23.54846);
   MPass->SetBinError(8358,23.39171);
   MPass->SetBinError(8359,20.87839);
   MPass->SetBinError(8360,20.46314);
   MPass->SetBinError(8361,24.51162);
   MPass->SetBinError(8362,24.16752);
   MPass->SetBinError(8363,25.28986);
   MPass->SetBinError(8364,24.52512);
   MPass->SetBinError(8365,26.41115);
   MPass->SetBinError(8366,22.63);
   MPass->SetBinError(8367,24);
   MPass->SetBinError(8368,24.89883);
   MPass->SetBinError(8369,24.41328);
   MPass->SetBinError(8370,21.09873);
   MPass->SetBinError(8371,26.45934);
   MPass->SetBinError(8372,22.36783);
   MPass->SetBinError(8373,23.64083);
   MPass->SetBinError(8374,18.70439);
   MPass->SetBinError(8375,18.95541);
   MPass->SetBinError(8376,26.61437);
   MPass->SetBinError(8377,12.40923);
   MPass->SetBinError(8378,18.56919);
   MPass->SetBinError(8379,19.91649);
   MPass->SetBinError(8380,16.32152);
   MPass->SetBinError(8381,20.58406);
   MPass->SetBinError(8382,15.50676);
   MPass->SetBinError(8383,15.0448);
   MPass->SetBinError(8384,18.4701);
   MPass->SetBinError(8385,21.24809);
   MPass->SetBinError(8386,18.17312);
   MPass->SetBinError(8387,16.07936);
   MPass->SetBinError(8388,17.5798);
   MPass->SetBinError(8389,18.23293);
   MPass->SetBinError(8390,17.63908);
   MPass->SetBinError(8391,22.25668);
   MPass->SetBinError(8392,15.30931);
   MPass->SetBinError(8393,17.63908);
   MPass->SetBinError(8394,14.54212);
   MPass->SetBinError(8395,11.03987);
   MPass->SetBinError(8396,15.02658);
   MPass->SetBinError(8397,15.46933);
   MPass->SetBinError(8398,15.41975);
   MPass->SetBinError(8401,22.14464);
   MPass->SetBinError(8402,22.36783);
   MPass->SetBinError(8403,23.52718);
   MPass->SetBinError(8404,20.10027);
   MPass->SetBinError(8405,28.64691);
   MPass->SetBinError(8406,22.64278);
   MPass->SetBinError(8407,20.66383);
   MPass->SetBinError(8408,26.12947);
   MPass->SetBinError(8409,26.00915);
   MPass->SetBinError(8410,21.57844);
   MPass->SetBinError(8411,22.92732);
   MPass->SetBinError(8412,19.12639);
   MPass->SetBinError(8413,21.01631);
   MPass->SetBinError(8414,29.87069);
   MPass->SetBinError(8415,19.23311);
   MPass->SetBinError(8416,27.43429);
   MPass->SetBinError(8417,25.32223);
   MPass->SetBinError(8418,26.14563);
   MPass->SetBinError(8419,22.64223);
   MPass->SetBinError(8420,26.12947);
   MPass->SetBinError(8421,20.05492);
   MPass->SetBinError(8422,18.53014);
   MPass->SetBinError(8423,21.80083);
   MPass->SetBinError(8424,18.54471);
   MPass->SetBinError(8425,18.93159);
   MPass->SetBinError(8426,15.21452);
   MPass->SetBinError(8427,15.01314);
   MPass->SetBinError(8428,12.45313);
   MPass->SetBinError(8429,15.68276);
   MPass->SetBinError(8430,14.96233);
   MPass->SetBinError(8431,15.94401);
   MPass->SetBinError(8432,12.58875);
   MPass->SetBinError(8433,16.0065);
   MPass->SetBinError(8434,17.70464);
   MPass->SetBinError(8435,15.94613);
   MPass->SetBinError(8436,19.43875);
   MPass->SetBinError(8437,15.71348);
   MPass->SetBinError(8438,21.23179);
   MPass->SetBinError(8439,20.91214);
   MPass->SetBinError(8440,19.49586);
   MPass->SetBinError(8441,25.95318);
   MPass->SetBinError(8442,17.90809);
   MPass->SetBinError(8443,16.25384);
   MPass->SetBinError(8444,13.84143);
   MPass->SetBinError(8445,15.0468);
   MPass->SetBinError(8446,21.37662);
   MPass->SetBinError(8447,17.17442);
   MPass->SetBinError(8448,25.32586);
   MPass->SetBinError(8451,16.98416);
   MPass->SetBinError(8452,20.60055);
   MPass->SetBinError(8453,22.10203);
   MPass->SetBinError(8454,20.25643);
   MPass->SetBinError(8455,19.57074);
   MPass->SetBinError(8456,21.59612);
   MPass->SetBinError(8457,21.9089);
   MPass->SetBinError(8458,22.64223);
   MPass->SetBinError(8459,25.32223);
   MPass->SetBinError(8460,24.21425);
   MPass->SetBinError(8461,23.2348);
   MPass->SetBinError(8462,23.87467);
   MPass->SetBinError(8463,22.36198);
   MPass->SetBinError(8464,23.69728);
   MPass->SetBinError(8465,31.62278);
   MPass->SetBinError(8466,22.36783);
   MPass->SetBinError(8467,22.38511);
   MPass->SetBinError(8468,21.37662);
   MPass->SetBinError(8469,20.25231);
   MPass->SetBinError(8470,25.32223);
   MPass->SetBinError(8471,22.10203);
   MPass->SetBinError(8472,18.2469);
   MPass->SetBinError(8473,22.0487);
   MPass->SetBinError(8474,22.14464);
   MPass->SetBinError(8475,19.5535);
   MPass->SetBinError(8476,18.69599);
   MPass->SetBinError(8477,15.9198);
   MPass->SetBinError(8478,24);
   MPass->SetBinError(8479,22.64647);
   MPass->SetBinError(8480,23.3492);
   MPass->SetBinError(8481,15.94401);
   MPass->SetBinError(8482,18.62465);
   MPass->SetBinError(8483,13.46228);
   MPass->SetBinError(8484,17.2025);
   MPass->SetBinError(8485,18.50366);
   MPass->SetBinError(8486,20.49);
   MPass->SetBinError(8487,20.25231);
   MPass->SetBinError(8488,22.38511);
   MPass->SetBinError(8489,25.23042);
   MPass->SetBinError(8490,19.04072);
   MPass->SetBinError(8491,21.84652);
   MPass->SetBinError(8492,27.46585);
   MPass->SetBinError(8493,20.28602);
   MPass->SetBinError(8494,17.84983);
   MPass->SetBinError(8495,33.07189);
   MPass->SetBinError(8496,24.14726);
   MPass->SetBinError(8497,21.75611);
   MPass->SetBinError(8498,16.46892);
   MPass->SetBinError(8501,18.70585);
   MPass->SetBinError(8502,24.56806);
   MPass->SetBinError(8503,28.04015);
   MPass->SetBinError(8504,23.69728);
   MPass->SetBinError(8505,23.39171);
   MPass->SetBinError(8506,24.93705);
   MPass->SetBinError(8507,26.00915);
   MPass->SetBinError(8508,21.83062);
   MPass->SetBinError(8509,22.0487);
   MPass->SetBinError(8510,23.87467);
   MPass->SetBinError(8511,24.56806);
   MPass->SetBinError(8512,26.93364);
   MPass->SetBinError(8513,28.52501);
   MPass->SetBinError(8514,27.21655);
   MPass->SetBinError(8515,21.80083);
   MPass->SetBinError(8516,23.11596);
   MPass->SetBinError(8517,28.57351);
   MPass->SetBinError(8518,24.52512);
   MPass->SetBinError(8519,26.58627);
   MPass->SetBinError(8520,25.28986);
   MPass->SetBinError(8521,23.54846);
   MPass->SetBinError(8522,27.55778);
   MPass->SetBinError(8523,21.09873);
   MPass->SetBinError(8524,21.80083);
   MPass->SetBinError(8525,23.40258);
   MPass->SetBinError(8526,18.69331);
   MPass->SetBinError(8527,17.2025);
   MPass->SetBinError(8528,20.39382);
   MPass->SetBinError(8529,23.38765);
   MPass->SetBinError(8530,16.25384);
   MPass->SetBinError(8531,23.38765);
   MPass->SetBinError(8532,15.46933);
   MPass->SetBinError(8533,15.54668);
   MPass->SetBinError(8534,14.04879);
   MPass->SetBinError(8535,14.18097);
   MPass->SetBinError(8536,15.43191);
   MPass->SetBinError(8537,20.63351);
   MPass->SetBinError(8538,20.1692);
   MPass->SetBinError(8539,29.11026);
   MPass->SetBinError(8540,25.61738);
   MPass->SetBinError(8541,23.89559);
   MPass->SetBinError(8542,24.39262);
   MPass->SetBinError(8543,28.57351);
   MPass->SetBinError(8544,24.31052);
   MPass->SetBinError(8545,21.82401);
   MPass->SetBinError(8546,26.28717);
   MPass->SetBinError(8547,20.56215);
   MPass->SetBinError(8548,19.59592);
   MPass->SetBinError(8551,18.70585);
   MPass->SetBinError(8552,20.80592);
   MPass->SetBinError(8553,22.58576);
   MPass->SetBinError(8554,22.10203);
   MPass->SetBinError(8555,22.20958);
   MPass->SetBinError(8556,18.91307);
   MPass->SetBinError(8557,22.56677);
   MPass->SetBinError(8558,22.93295);
   MPass->SetBinError(8559,23.11596);
   MPass->SetBinError(8560,20.4705);
   MPass->SetBinError(8561,21.35519);
   MPass->SetBinError(8562,23.2348);
   MPass->SetBinError(8563,24.21425);
   MPass->SetBinError(8564,25.23042);
   MPass->SetBinError(8565,22.64278);
   MPass->SetBinError(8566,20.4705);
   MPass->SetBinError(8567,21.45239);
   MPass->SetBinError(8568,19.82738);
   MPass->SetBinError(8569,21.84493);
   MPass->SetBinError(8570,21.57844);
   MPass->SetBinError(8571,25.58111);
   MPass->SetBinError(8572,24.89883);
   MPass->SetBinError(8573,18.27737);
   MPass->SetBinError(8574,17.19013);
   MPass->SetBinError(8575,16.52085);
   MPass->SetBinError(8576,19.23311);
   MPass->SetBinError(8577,21.9089);
   MPass->SetBinError(8578,21.64441);
   MPass->SetBinError(8579,17.18182);
   MPass->SetBinError(8580,15.50468);
   MPass->SetBinError(8581,28.17468);
   MPass->SetBinError(8582,20.91214);
   MPass->SetBinError(8583,18.3494);
   MPass->SetBinError(8584,13.21817);
   MPass->SetBinError(8585,16.265);
   MPass->SetBinError(8586,19.91649);
   MPass->SetBinError(8587,15.02134);
   MPass->SetBinError(8588,16.55017);
   MPass->SetBinError(8589,23.3492);
   MPass->SetBinError(8590,22.83034);
   MPass->SetBinError(8591,17.90809);
   MPass->SetBinError(8592,21.22768);
   MPass->SetBinError(8593,23.28848);
   MPass->SetBinError(8594,15.94401);
   MPass->SetBinError(8595,23.28848);
   MPass->SetBinError(8596,19.5535);
   MPass->SetBinError(8597,23.44275);
   MPass->SetBinError(8598,18.29582);
   MPass->SetBinError(8601,24.56806);
   MPass->SetBinError(8602,22.14464);
   MPass->SetBinError(8603,20.89551);
   MPass->SetBinError(8604,27.05661);
   MPass->SetBinError(8605,25.69958);
   MPass->SetBinError(8606,25.69958);
   MPass->SetBinError(8607,21.12177);
   MPass->SetBinError(8608,22.58576);
   MPass->SetBinError(8609,22.36198);
   MPass->SetBinError(8610,26.93364);
   MPass->SetBinError(8611,22.0487);
   MPass->SetBinError(8612,24.21425);
   MPass->SetBinError(8613,24.56806);
   MPass->SetBinError(8614,19.40119);
   MPass->SetBinError(8615,27.05661);
   MPass->SetBinError(8616,18.53014);
   MPass->SetBinError(8617,18.79933);
   MPass->SetBinError(8618,19.9225);
   MPass->SetBinError(8619,27.04797);
   MPass->SetBinError(8620,22.10203);
   MPass->SetBinError(8621,21.32629);
   MPass->SetBinError(8622,21.24809);
   MPass->SetBinError(8623,21.84493);
   MPass->SetBinError(8624,20.41824);
   MPass->SetBinError(8625,19.04072);
   MPass->SetBinError(8626,17.14244);
   MPass->SetBinError(8627,20.67848);
   MPass->SetBinError(8628,19.8259);
   MPass->SetBinError(8629,25.95318);
   MPass->SetBinError(8630,25.61738);
   MPass->SetBinError(8631,21.37662);
   MPass->SetBinError(8632,16.01745);
   MPass->SetBinError(8633,16.51038);
   MPass->SetBinError(8634,16.57653);
   MPass->SetBinError(8635,15.30931);
   MPass->SetBinError(8636,16.01748);
   MPass->SetBinError(8637,20.58406);
   MPass->SetBinError(8638,18.93159);
   MPass->SetBinError(8639,20.63351);
   MPass->SetBinError(8640,19.49586);
   MPass->SetBinError(8641,19.16769);
   MPass->SetBinError(8642,15.37937);
   MPass->SetBinError(8643,23.38536);
   MPass->SetBinError(8644,17.17442);
   MPass->SetBinError(8645,13.9795);
   MPass->SetBinError(8646,15.94401);
   MPass->SetBinError(8647,16.46892);
   MPass->SetBinError(8648,26.61437);
   MPass->SetBinError(8651,20.49);
   MPass->SetBinError(8652,24.31052);
   MPass->SetBinError(8653,25.7247);
   MPass->SetBinError(8654,25.28986);
   MPass->SetBinError(8655,23.87467);
   MPass->SetBinError(8656,20.25231);
   MPass->SetBinError(8657,21.56011);
   MPass->SetBinError(8658,22.14464);
   MPass->SetBinError(8659,21.56011);
   MPass->SetBinError(8660,28.08702);
   MPass->SetBinError(8661,24.16752);
   MPass->SetBinError(8662,23.39171);
   MPass->SetBinError(8663,24.05807);
   MPass->SetBinError(8664,26.00915);
   MPass->SetBinError(8665,19.28145);
   MPass->SetBinError(8666,20.01365);
   MPass->SetBinError(8667,23.52718);
   MPass->SetBinError(8668,20.64909);
   MPass->SetBinError(8669,17.78359);
   MPass->SetBinError(8670,23.87467);
   MPass->SetBinError(8671,21.64441);
   MPass->SetBinError(8672,21.56655);
   MPass->SetBinError(8673,27.43429);
   MPass->SetBinError(8674,18.26346);
   MPass->SetBinError(8675,19.9225);
   MPass->SetBinError(8676,20.66054);
   MPass->SetBinError(8677,17.05439);
   MPass->SetBinError(8678,16.53757);
   MPass->SetBinError(8679,23.69728);
   MPass->SetBinError(8680,17.76379);
   MPass->SetBinError(8681,22.56677);
   MPass->SetBinError(8682,18.17312);
   MPass->SetBinError(8683,24.8452);
   MPass->SetBinError(8684,16.57653);
   MPass->SetBinError(8685,16.67072);
   MPass->SetBinError(8686,16.50581);
   MPass->SetBinError(8687,18.07928);
   MPass->SetBinError(8688,15.4727);
   MPass->SetBinError(8689,17.2025);
   MPass->SetBinError(8690,20.57127);
   MPass->SetBinError(8691,25.23042);
   MPass->SetBinError(8692,15.02658);
   MPass->SetBinError(8693,14.2668);
   MPass->SetBinError(8694,16.01748);
   MPass->SetBinError(8695,16.2055);
   MPass->SetBinError(8696,20.25231);
   MPass->SetBinError(8697,19.64809);
   MPass->SetBinError(8698,14.01903);
   MPass->SetBinError(8701,17.84983);
   MPass->SetBinError(8702,18.69599);
   MPass->SetBinError(8703,22.10203);
   MPass->SetBinError(8704,24.56806);
   MPass->SetBinError(8705,21.35519);
   MPass->SetBinError(8706,23.54846);
   MPass->SetBinError(8707,20.45521);
   MPass->SetBinError(8708,24.56806);
   MPass->SetBinError(8709,21.32629);
   MPass->SetBinError(8710,22.63);
   MPass->SetBinError(8711,21.23179);
   MPass->SetBinError(8712,22.30477);
   MPass->SetBinError(8713,22.83739);
   MPass->SetBinError(8714,25.28986);
   MPass->SetBinError(8715,23.22196);
   MPass->SetBinError(8716,24.52512);
   MPass->SetBinError(8717,35.35534);
   MPass->SetBinError(8718,27.05661);
   MPass->SetBinError(8719,19.67576);
   MPass->SetBinError(8720,20.85367);
   MPass->SetBinError(8721,23.11596);
   MPass->SetBinError(8722,19.46815);
   MPass->SetBinError(8723,24.56806);
   MPass->SetBinError(8724,22.36783);
   MPass->SetBinError(8725,21.9089);
   MPass->SetBinError(8726,15.02134);
   MPass->SetBinError(8727,15.76454);
   MPass->SetBinError(8728,14.54608);
   MPass->SetBinError(8729,17.20647);
   MPass->SetBinError(8730,15.04109);
   MPass->SetBinError(8731,15.99018);
   MPass->SetBinError(8732,18.70439);
   MPass->SetBinError(8733,16.44378);
   MPass->SetBinError(8734,12.93884);
   MPass->SetBinError(8735,17.20647);
   MPass->SetBinError(8736,13.5167);
   MPass->SetBinError(8737,14.01903);
   MPass->SetBinError(8738,17.19638);
   MPass->SetBinError(8739,16.0065);
   MPass->SetBinError(8740,17.17442);
   MPass->SetBinError(8741,18.56919);
   MPass->SetBinError(8742,12.65865);
   MPass->SetBinError(8743,12.93884);
   MPass->SetBinError(8744,16.50581);
   MPass->SetBinError(8745,18.23293);
   MPass->SetBinError(8746,16.87899);
   MPass->SetBinError(8747,16.53757);
   MPass->SetBinError(8748,14.49333);
   MPass->SetBinError(8751,19.5535);
   MPass->SetBinError(8752,23.64083);
   MPass->SetBinError(8753,20.91214);
   MPass->SetBinError(8754,22.09163);
   MPass->SetBinError(8755,25);
   MPass->SetBinError(8756,23.00219);
   MPass->SetBinError(8757,23.54846);
   MPass->SetBinError(8758,20.66054);
   MPass->SetBinError(8759,18.58783);
   MPass->SetBinError(8760,20.66383);
   MPass->SetBinError(8761,20.43461);
   MPass->SetBinError(8762,21.32629);
   MPass->SetBinError(8763,21.01631);
   MPass->SetBinError(8764,25.23042);
   MPass->SetBinError(8765,22.64223);
   MPass->SetBinError(8766,25.69958);
   MPass->SetBinError(8767,24.51162);
   MPass->SetBinError(8768,26.5812);
   MPass->SetBinError(8769,22.83739);
   MPass->SetBinError(8770,23.54846);
   MPass->SetBinError(8771,24.89883);
   MPass->SetBinError(8772,28.64691);
   MPass->SetBinError(8773,22.58576);
   MPass->SetBinError(8774,22.03392);
   MPass->SetBinError(8775,19.37214);
   MPass->SetBinError(8776,24.17148);
   MPass->SetBinError(8777,18.54471);
   MPass->SetBinError(8778,19.5535);
   MPass->SetBinError(8779,17.88394);
   MPass->SetBinError(8780,19.64809);
   MPass->SetBinError(8781,16.85705);
   MPass->SetBinError(8782,20.85367);
   MPass->SetBinError(8783,15.4937);
   MPass->SetBinError(8784,21.44862);
   MPass->SetBinError(8785,18.6533);
   MPass->SetBinError(8786,19.04072);
   MPass->SetBinError(8787,17.56821);
   MPass->SetBinError(8788,22.38511);
   MPass->SetBinError(8789,21.65064);
   MPass->SetBinError(8790,17.88854);
   MPass->SetBinError(8791,19.51067);
   MPass->SetBinError(8792,15.49193);
   MPass->SetBinError(8793,16.68835);
   MPass->SetBinError(8794,15.98271);
   MPass->SetBinError(8795,17.84983);
   MPass->SetBinError(8796,20.04546);
   MPass->SetBinError(8797,13.41113);
   MPass->SetBinError(8798,14.49333);
   MPass->SetBinError(8801,16.57653);
   MPass->SetBinError(8802,20.85367);
   MPass->SetBinError(8803,17.88394);
   MPass->SetBinError(8804,27.04797);
   MPass->SetBinError(8805,19.74377);
   MPass->SetBinError(8806,22.05581);
   MPass->SetBinError(8807,25.7247);
   MPass->SetBinError(8808,22.05581);
   MPass->SetBinError(8809,27.55778);
   MPass->SetBinError(8810,22.36198);
   MPass->SetBinError(8811,19.57074);
   MPass->SetBinError(8812,27.71598);
   MPass->SetBinError(8813,21.68187);
   MPass->SetBinError(8814,24.21425);
   MPass->SetBinError(8815,23.2348);
   MPass->SetBinError(8816,29.12124);
   MPass->SetBinError(8817,22.20958);
   MPass->SetBinError(8818,26.45934);
   MPass->SetBinError(8819,22.92732);
   MPass->SetBinError(8820,23.87467);
   MPass->SetBinError(8821,24.86443);
   MPass->SetBinError(8822,22.30477);
   MPass->SetBinError(8823,26.5812);
   MPass->SetBinError(8824,22.10203);
   MPass->SetBinError(8825,20.2837);
   MPass->SetBinError(8826,19.74377);
   MPass->SetBinError(8827,20.25231);
   MPass->SetBinError(8828,13.69306);
   MPass->SetBinError(8829,17.84983);
   MPass->SetBinError(8830,16.4234);
   MPass->SetBinError(8831,21.44862);
   MPass->SetBinError(8832,21.45239);
   MPass->SetBinError(8833,17.84983);
   MPass->SetBinError(8834,21.24809);
   MPass->SetBinError(8835,16.01745);
   MPass->SetBinError(8836,15.71091);
   MPass->SetBinError(8837,17.88854);
   MPass->SetBinError(8838,19.3375);
   MPass->SetBinError(8839,17.33233);
   MPass->SetBinError(8840,16.89673);
   MPass->SetBinError(8841,18.54471);
   MPass->SetBinError(8842,19.75949);
   MPass->SetBinError(8843,18.62465);
   MPass->SetBinError(8844,13.78565);
   MPass->SetBinError(8845,20.04546);
   MPass->SetBinError(8846,11.968);
   MPass->SetBinError(8847,14.20962);
   MPass->SetBinError(8848,12.06397);
   MPass->SetBinError(8851,16.57653);
   MPass->SetBinError(8852,22.64278);
   MPass->SetBinError(8853,23.11596);
   MPass->SetBinError(8854,17.75141);
   MPass->SetBinError(8855,21.35519);
   MPass->SetBinError(8856,26.58627);
   MPass->SetBinError(8857,19.09407);
   MPass->SetBinError(8858,22.0487);
   MPass->SetBinError(8859,23.69728);
   MPass->SetBinError(8860,20.80592);
   MPass->SetBinError(8861,19.31616);
   MPass->SetBinError(8862,19.51067);
   MPass->SetBinError(8863,25.7247);
   MPass->SetBinError(8864,26.00915);
   MPass->SetBinError(8865,24.56806);
   MPass->SetBinError(8866,21.32629);
   MPass->SetBinError(8867,23.52718);
   MPass->SetBinError(8868,22.93295);
   MPass->SetBinError(8869,23.52718);
   MPass->SetBinError(8870,22.77771);
   MPass->SetBinError(8871,19.1258);
   MPass->SetBinError(8872,20.89551);
   MPass->SetBinError(8873,22.58576);
   MPass->SetBinError(8874,19.0724);
   MPass->SetBinError(8875,17.99581);
   MPass->SetBinError(8876,17.10199);
   MPass->SetBinError(8877,17.53251);
   MPass->SetBinError(8878,13.8966);
   MPass->SetBinError(8879,15.21452);
   MPass->SetBinError(8880,19.04072);
   MPass->SetBinError(8881,15.38389);
   MPass->SetBinError(8882,26.14563);
   MPass->SetBinError(8883,21.07221);
   MPass->SetBinError(8884,16.265);
   MPass->SetBinError(8885,16.4234);
   MPass->SetBinError(8886,15.41975);
   MPass->SetBinError(8887,16.51038);
   MPass->SetBinError(8888,19.5535);
   MPass->SetBinError(8889,16.50581);
   MPass->SetBinError(8890,15.38389);
   MPass->SetBinError(8891,19.92028);
   MPass->SetBinError(8892,17.56821);
   MPass->SetBinError(8893,17.17442);
   MPass->SetBinError(8894,14.53964);
   MPass->SetBinError(8895,12.41328);
   MPass->SetBinError(8896,12.93884);
   MPass->SetBinError(8897,17.84983);
   MPass->SetBinError(8898,12.69381);
   MPass->SetBinError(8901,20.49);
   MPass->SetBinError(8902,25.69958);
   MPass->SetBinError(8903,20.40012);
   MPass->SetBinError(8904,27.05661);
   MPass->SetBinError(8905,25.58111);
   MPass->SetBinError(8906,20.60055);
   MPass->SetBinError(8907,20.01365);
   MPass->SetBinError(8908,22.64278);
   MPass->SetBinError(8909,19.14321);
   MPass->SetBinError(8910,19.23509);
   MPass->SetBinError(8911,25.7247);
   MPass->SetBinError(8912,25.58111);
   MPass->SetBinError(8913,21.84493);
   MPass->SetBinError(8914,25.69958);
   MPass->SetBinError(8915,20.66054);
   MPass->SetBinError(8916,21.84493);
   MPass->SetBinError(8917,25.69958);
   MPass->SetBinError(8918,22.77771);
   MPass->SetBinError(8919,21.01631);
   MPass->SetBinError(8920,28.64691);
   MPass->SetBinError(8921,19.40119);
   MPass->SetBinError(8922,24.89883);
   MPass->SetBinError(8923,23.84351);
   MPass->SetBinError(8924,24.953);
   MPass->SetBinError(8925,19.91649);
   MPass->SetBinError(8926,15.4727);
   MPass->SetBinError(8927,18.56919);
   MPass->SetBinError(8928,15.96537);
   MPass->SetBinError(8929,17.98268);
   MPass->SetBinError(8930,22.30394);
   MPass->SetBinError(8931,17.14244);
   MPass->SetBinError(8932,20.25231);
   MPass->SetBinError(8933,13.6626);
   MPass->SetBinError(8934,22.14464);
   MPass->SetBinError(8935,15.81139);
   MPass->SetBinError(8936,19.04072);
   MPass->SetBinError(8937,17.20647);
   MPass->SetBinError(8938,18.62465);
   MPass->SetBinError(8939,21.07221);
   MPass->SetBinError(8940,17.68209);
   MPass->SetBinError(8941,18.66782);
   MPass->SetBinError(8942,22.56677);
   MPass->SetBinError(8943,13.78565);
   MPass->SetBinError(8944,13.98025);
   MPass->SetBinError(8945,18.26346);
   MPass->SetBinError(8946,17.49296);
   MPass->SetBinError(8947,21.22768);
   MPass->SetBinError(8948,13.1608);
   MPass->SetBinError(8951,20.74902);
   MPass->SetBinError(8952,24.31052);
   MPass->SetBinError(8953,31.94109);
   MPass->SetBinError(8954,24.6183);
   MPass->SetBinError(8955,23.54846);
   MPass->SetBinError(8956,29.24038);
   MPass->SetBinError(8957,22.25668);
   MPass->SetBinError(8958,20.66054);
   MPass->SetBinError(8959,22.38511);
   MPass->SetBinError(8960,20.66054);
   MPass->SetBinError(8961,26.93364);
   MPass->SetBinError(8962,22.83739);
   MPass->SetBinError(8963,23.2348);
   MPass->SetBinError(8964,22.64223);
   MPass->SetBinError(8965,27.05661);
   MPass->SetBinError(8966,22.10203);
   MPass->SetBinError(8967,21.01631);
   MPass->SetBinError(8968,26.00915);
   MPass->SetBinError(8969,22.36198);
   MPass->SetBinError(8970,24.16752);
   MPass->SetBinError(8971,22.0487);
   MPass->SetBinError(8972,23.52718);
   MPass->SetBinError(8973,24);
   MPass->SetBinError(8974,18.45462);
   MPass->SetBinError(8975,21.65064);
   MPass->SetBinError(8976,16.50581);
   MPass->SetBinError(8977,17.14126);
   MPass->SetBinError(8978,17.17442);
   MPass->SetBinError(8979,18.3494);
   MPass->SetBinError(8980,19.43875);
   MPass->SetBinError(8981,17.14244);
   MPass->SetBinError(8982,20.85367);
   MPass->SetBinError(8983,19.51067);
   MPass->SetBinError(8984,16.51038);
   MPass->SetBinError(8985,17.17442);
   MPass->SetBinError(8986,17.41411);
   MPass->SetBinError(8987,19.5535);
   MPass->SetBinError(8988,17.16857);
   MPass->SetBinError(8989,16.46744);
   MPass->SetBinError(8990,18.56919);
   MPass->SetBinError(8991,16.53757);
   MPass->SetBinError(8992,20.66054);
   MPass->SetBinError(8993,15.26094);
   MPass->SetBinError(8994,15.50676);
   MPass->SetBinError(8995,14.04879);
   MPass->SetBinError(8996,16.00791);
   MPass->SetBinError(8997,13.86807);
   MPass->SetBinError(8998,12.66839);
   MPass->SetBinError(9001,15.96537);
   MPass->SetBinError(9002,19.74377);
   MPass->SetBinError(9003,26.00915);
   MPass->SetBinError(9004,29.24038);
   MPass->SetBinError(9005,26.14563);
   MPass->SetBinError(9006,20.25643);
   MPass->SetBinError(9007,20.10027);
   MPass->SetBinError(9008,25.69958);
   MPass->SetBinError(9009,19.92028);
   MPass->SetBinError(9010,21.9089);
   MPass->SetBinError(9011,18.2469);
   MPass->SetBinError(9012,20.67607);
   MPass->SetBinError(9013,24.89883);
   MPass->SetBinError(9014,25.23042);
   MPass->SetBinError(9015,20.66383);
   MPass->SetBinError(9016,21.84493);
   MPass->SetBinError(9017,20.81272);
   MPass->SetBinError(9018,20.89551);
   MPass->SetBinError(9019,21.01631);
   MPass->SetBinError(9020,25.81989);
   MPass->SetBinError(9021,21.32629);
   MPass->SetBinError(9022,22.36198);
   MPass->SetBinError(9023,20.20452);
   MPass->SetBinError(9024,17.90632);
   MPass->SetBinError(9025,20.25231);
   MPass->SetBinError(9026,19.04072);
   MPass->SetBinError(9027,20.04546);
   MPass->SetBinError(9028,15.50676);
   MPass->SetBinError(9029,16.01347);
   MPass->SetBinError(9030,13.87238);
   MPass->SetBinError(9031,16.81238);
   MPass->SetBinError(9032,20.41824);
   MPass->SetBinError(9033,14.57432);
   MPass->SetBinError(9034,15.99018);
   MPass->SetBinError(9035,18.42988);
   MPass->SetBinError(9036,17.14244);
   MPass->SetBinError(9037,16.87899);
   MPass->SetBinError(9038,19.78366);
   MPass->SetBinError(9039,17.17442);
   MPass->SetBinError(9040,19.14559);
   MPass->SetBinError(9041,15.30931);
   MPass->SetBinError(9042,12.03672);
   MPass->SetBinError(9043,15.50468);
   MPass->SetBinError(9044,23.13093);
   MPass->SetBinError(9045,18.26346);
   MPass->SetBinError(9046,17.56821);
   MPass->SetBinError(9047,14.359);
   MPass->SetBinError(9048,14.20318);
   MPass->SetBinError(9051,14.96663);
   MPass->SetBinError(9052,29.12124);
   MPass->SetBinError(9053,23.13093);
   MPass->SetBinError(9054,22.36783);
   MPass->SetBinError(9055,20.66054);
   MPass->SetBinError(9056,23.0786);
   MPass->SetBinError(9057,18.68049);
   MPass->SetBinError(9058,20.87839);
   MPass->SetBinError(9059,20.40012);
   MPass->SetBinError(9060,26.93364);
   MPass->SetBinError(9061,24.51162);
   MPass->SetBinError(9062,29.13358);
   MPass->SetBinError(9063,24.51162);
   MPass->SetBinError(9064,26.12947);
   MPass->SetBinError(9065,22.56677);
   MPass->SetBinError(9066,21.59612);
   MPass->SetBinError(9067,25.28319);
   MPass->SetBinError(9068,25.7247);
   MPass->SetBinError(9069,23.54846);
   MPass->SetBinError(9070,22.03392);
   MPass->SetBinError(9071,28.52501);
   MPass->SetBinError(9072,21.33462);
   MPass->SetBinError(9073,22.0487);
   MPass->SetBinError(9074,22.0487);
   MPass->SetBinError(9075,17.00074);
   MPass->SetBinError(9076,15.99018);
   MPass->SetBinError(9077,17.18182);
   MPass->SetBinError(9078,14.85221);
   MPass->SetBinError(9079,19.04072);
   MPass->SetBinError(9080,20.04546);
   MPass->SetBinError(9081,18.41029);
   MPass->SetBinError(9082,17.33233);
   MPass->SetBinError(9083,15.81268);
   MPass->SetBinError(9084,17.70464);
   MPass->SetBinError(9085,16.51038);
   MPass->SetBinError(9086,19.64809);
   MPass->SetBinError(9087,18.35167);
   MPass->SetBinError(9088,21.44862);
   MPass->SetBinError(9089,21.93444);
   MPass->SetBinError(9090,22.56677);
   MPass->SetBinError(9091,18.35167);
   MPass->SetBinError(9092,17.76379);
   MPass->SetBinError(9093,18.56919);
   MPass->SetBinError(9094,17.87792);
   MPass->SetBinError(9095,17.63908);
   MPass->SetBinError(9096,18.50366);
   MPass->SetBinError(9097,16.53757);
   MPass->SetBinError(9098,12.8997);
   MPass->SetBinError(9101,19.3375);
   MPass->SetBinError(9102,20.05492);
   MPass->SetBinError(9103,29.24038);
   MPass->SetBinError(9104,23.84351);
   MPass->SetBinError(9105,27.43429);
   MPass->SetBinError(9106,23.11596);
   MPass->SetBinError(9107,22.93295);
   MPass->SetBinError(9108,24.05807);
   MPass->SetBinError(9109,21.56011);
   MPass->SetBinError(9110,25.28986);
   MPass->SetBinError(9111,24.93705);
   MPass->SetBinError(9112,19.64809);
   MPass->SetBinError(9113,20.40012);
   MPass->SetBinError(9114,22.92732);
   MPass->SetBinError(9115,29.48839);
   MPass->SetBinError(9116,21.67811);
   MPass->SetBinError(9117,32.44428);
   MPass->SetBinError(9118,24.86443);
   MPass->SetBinError(9119,24.86443);
   MPass->SetBinError(9120,20.02468);
   MPass->SetBinError(9121,22.64223);
   MPass->SetBinError(9122,25.23042);
   MPass->SetBinError(9123,22.64223);
   MPass->SetBinError(9124,22.36783);
   MPass->SetBinError(9125,19.09407);
   MPass->SetBinError(9126,19.14559);
   MPass->SetBinError(9127,15.99018);
   MPass->SetBinError(9128,17.19638);
   MPass->SetBinError(9129,15.94401);
   MPass->SetBinError(9130,17.05439);
   MPass->SetBinError(9131,19.04072);
   MPass->SetBinError(9132,18.70439);
   MPass->SetBinError(9133,17.49296);
   MPass->SetBinError(9134,18.07928);
   MPass->SetBinError(9135,18.93159);
   MPass->SetBinError(9136,17.2025);
   MPass->SetBinError(9137,19.51067);
   MPass->SetBinError(9138,20.04546);
   MPass->SetBinError(9139,20.91214);
   MPass->SetBinError(9140,17.63908);
   MPass->SetBinError(9141,16.4234);
   MPass->SetBinError(9142,18.8192);
   MPass->SetBinError(9143,16.4234);
   MPass->SetBinError(9144,18.26346);
   MPass->SetBinError(9145,19.78366);
   MPass->SetBinError(9146,17.07469);
   MPass->SetBinError(9147,15.03604);
   MPass->SetBinError(9148,14.38878);
   MPass->SetBinError(9151,18.26346);
   MPass->SetBinError(9152,21.23179);
   MPass->SetBinError(9153,20.66054);
   MPass->SetBinError(9154,24.86443);
   MPass->SetBinError(9155,21.59612);
   MPass->SetBinError(9156,22.30477);
   MPass->SetBinError(9157,27.43429);
   MPass->SetBinError(9158,23.49632);
   MPass->SetBinError(9159,22.56677);
   MPass->SetBinError(9160,22.87754);
   MPass->SetBinError(9161,28.64691);
   MPass->SetBinError(9162,24.52512);
   MPass->SetBinError(9163,21.83062);
   MPass->SetBinError(9164,24);
   MPass->SetBinError(9165,21.56011);
   MPass->SetBinError(9166,25.32223);
   MPass->SetBinError(9167,22.63);
   MPass->SetBinError(9168,19.37214);
   MPass->SetBinError(9169,20.87034);
   MPass->SetBinError(9170,22.87754);
   MPass->SetBinError(9171,21.84493);
   MPass->SetBinError(9172,21.12177);
   MPass->SetBinError(9173,21.52034);
   MPass->SetBinError(9174,22.36783);
   MPass->SetBinError(9175,18.26346);
   MPass->SetBinError(9176,20.58406);
   MPass->SetBinError(9177,24.51162);
   MPass->SetBinError(9178,18.70439);
   MPass->SetBinError(9179,19.24501);
   MPass->SetBinError(9180,15.81268);
   MPass->SetBinError(9181,18.3494);
   MPass->SetBinError(9182,20.1692);
   MPass->SetBinError(9183,20.91214);
   MPass->SetBinError(9184,19.91649);
   MPass->SetBinError(9185,17.90632);
   MPass->SetBinError(9186,19.04072);
   MPass->SetBinError(9187,18.42988);
   MPass->SetBinError(9188,18.11422);
   MPass->SetBinError(9189,17.10199);
   MPass->SetBinError(9190,21.04963);
   MPass->SetBinError(9191,21.59612);
   MPass->SetBinError(9192,17.76246);
   MPass->SetBinError(9193,16.07936);
   MPass->SetBinError(9194,17.41411);
   MPass->SetBinError(9195,19.04072);
   MPass->SetBinError(9196,15.4727);
   MPass->SetBinError(9197,17.85744);
   MPass->SetBinError(9198,13.69306);
   MPass->SetBinError(9201,15.8879);
   MPass->SetBinError(9202,23.69728);
   MPass->SetBinError(9203,20.66383);
   MPass->SetBinError(9204,21.45239);
   MPass->SetBinError(9205,22.05581);
   MPass->SetBinError(9206,28.04015);
   MPass->SetBinError(9207,22.30394);
   MPass->SetBinError(9208,21.04963);
   MPass->SetBinError(9209,25.7247);
   MPass->SetBinError(9210,30.86067);
   MPass->SetBinError(9211,23.2348);
   MPass->SetBinError(9212,19.74377);
   MPass->SetBinError(9213,23.87467);
   MPass->SetBinError(9214,25.17347);
   MPass->SetBinError(9215,21.44862);
   MPass->SetBinError(9216,20.85367);
   MPass->SetBinError(9217,21.59612);
   MPass->SetBinError(9218,23.54846);
   MPass->SetBinError(9219,23.49632);
   MPass->SetBinError(9220,21.32629);
   MPass->SetBinError(9221,23.2348);
   MPass->SetBinError(9222,20.64909);
   MPass->SetBinError(9223,22.92732);
   MPass->SetBinError(9224,21.56011);
   MPass->SetBinError(9225,18.70439);
   MPass->SetBinError(9226,17.49296);
   MPass->SetBinError(9227,19.24501);
   MPass->SetBinError(9228,17.98268);
   MPass->SetBinError(9229,18.42988);
   MPass->SetBinError(9230,18.42988);
   MPass->SetBinError(9231,18.8192);
   MPass->SetBinError(9232,14.6143);
   MPass->SetBinError(9233,17.2025);
   MPass->SetBinError(9234,19.23311);
   MPass->SetBinError(9235,20.1692);
   MPass->SetBinError(9236,19.78366);
   MPass->SetBinError(9237,15.54668);
   MPass->SetBinError(9238,18.62465);
   MPass->SetBinError(9239,20.25231);
   MPass->SetBinError(9240,21.44862);
   MPass->SetBinError(9241,18.50366);
   MPass->SetBinError(9242,21.22768);
   MPass->SetBinError(9243,21.44862);
   MPass->SetBinError(9244,19.09407);
   MPass->SetBinError(9245,19.91649);
   MPass->SetBinError(9246,13.0536);
   MPass->SetBinError(9247,22.83034);
   MPass->SetBinError(9248,14.20318);
   MPass->SetBinError(9251,23.64083);
   MPass->SetBinError(9252,25.7247);
   MPass->SetBinError(9253,21.9089);
   MPass->SetBinError(9254,21.23179);
   MPass->SetBinError(9255,25.23042);
   MPass->SetBinError(9256,28.04015);
   MPass->SetBinError(9257,21.84493);
   MPass->SetBinError(9258,30.86067);
   MPass->SetBinError(9259,25.69958);
   MPass->SetBinError(9260,24.93705);
   MPass->SetBinError(9261,22.36198);
   MPass->SetBinError(9262,23.52718);
   MPass->SetBinError(9263,26.5812);
   MPass->SetBinError(9264,26.14563);
   MPass->SetBinError(9265,20.74902);
   MPass->SetBinError(9266,20.58406);
   MPass->SetBinError(9267,24.51162);
   MPass->SetBinError(9268,24.86443);
   MPass->SetBinError(9269,25.69958);
   MPass->SetBinError(9270,23.24953);
   MPass->SetBinError(9271,27.55778);
   MPass->SetBinError(9272,23.2348);
   MPass->SetBinError(9273,24.41328);
   MPass->SetBinError(9274,21.45239);
   MPass->SetBinError(9275,25.28986);
   MPass->SetBinError(9276,20.1692);
   MPass->SetBinError(9277,15.94401);
   MPass->SetBinError(9278,18.68049);
   MPass->SetBinError(9279,24);
   MPass->SetBinError(9280,17.06632);
   MPass->SetBinError(9281,21.04963);
   MPass->SetBinError(9282,17.49296);
   MPass->SetBinError(9283,17.88854);
   MPass->SetBinError(9284,20.25231);
   MPass->SetBinError(9285,20.41824);
   MPass->SetBinError(9286,19.92028);
   MPass->SetBinError(9287,14.7902);
   MPass->SetBinError(9288,18.27737);
   MPass->SetBinError(9289,18.70439);
   MPass->SetBinError(9290,14.53964);
   MPass->SetBinError(9291,16.51038);
   MPass->SetBinError(9292,16.58088);
   MPass->SetBinError(9293,21.23179);
   MPass->SetBinError(9294,14.04879);
   MPass->SetBinError(9295,20.39382);
   MPass->SetBinError(9296,19.91649);
   MPass->SetBinError(9297,16.00791);
   MPass->SetBinError(9298,11.44649);
   MPass->SetBinError(9301,15.94401);
   MPass->SetBinError(9302,18.17312);
   MPass->SetBinError(9303,19.29493);
   MPass->SetBinError(9304,22.92732);
   MPass->SetBinError(9305,26.12947);
   MPass->SetBinError(9306,22.93295);
   MPass->SetBinError(9307,22.64278);
   MPass->SetBinError(9308,17.75141);
   MPass->SetBinError(9309,24.41328);
   MPass->SetBinError(9310,25.58111);
   MPass->SetBinError(9311,24.78466);
   MPass->SetBinError(9312,20.40012);
   MPass->SetBinError(9313,22.83739);
   MPass->SetBinError(9314,21.59612);
   MPass->SetBinError(9315,22.83739);
   MPass->SetBinError(9316,20.80592);
   MPass->SetBinError(9317,20.05564);
   MPass->SetBinError(9318,23.49632);
   MPass->SetBinError(9319,20.43461);
   MPass->SetBinError(9320,18.01642);
   MPass->SetBinError(9321,20.2837);
   MPass->SetBinError(9322,19.92028);
   MPass->SetBinError(9323,21.45239);
   MPass->SetBinError(9324,21.09913);
   MPass->SetBinError(9325,20.1692);
   MPass->SetBinError(9326,14.96595);
   MPass->SetBinError(9327,16.01745);
   MPass->SetBinError(9328,18.75704);
   MPass->SetBinError(9329,17.88394);
   MPass->SetBinError(9330,19.57074);
   MPass->SetBinError(9331,20.58406);
   MPass->SetBinError(9332,16.44378);
   MPass->SetBinError(9333,15.98271);
   MPass->SetBinError(9334,18.62465);
   MPass->SetBinError(9335,13.82642);
   MPass->SetBinError(9336,19.37214);
   MPass->SetBinError(9337,16.52085);
   MPass->SetBinError(9338,17.33233);
   MPass->SetBinError(9339,18.07928);
   MPass->SetBinError(9340,17.17442);
   MPass->SetBinError(9341,19.51067);
   MPass->SetBinError(9342,17.10199);
   MPass->SetBinError(9343,13.55361);
   MPass->SetBinError(9344,19.51067);
   MPass->SetBinError(9345,15.99018);
   MPass->SetBinError(9346,15.8879);
   MPass->SetBinError(9347,13.20671);
   MPass->SetBinError(9348,13.67494);
   MPass->SetBinError(9351,18.29582);
   MPass->SetBinError(9352,23.38536);
   MPass->SetBinError(9353,22.87883);
   MPass->SetBinError(9354,21.9089);
   MPass->SetBinError(9355,22.92732);
   MPass->SetBinError(9356,24.93705);
   MPass->SetBinError(9357,23.52718);
   MPass->SetBinError(9358,24.52512);
   MPass->SetBinError(9359,20.80592);
   MPass->SetBinError(9360,23.49632);
   MPass->SetBinError(9361,24.17148);
   MPass->SetBinError(9362,24.41328);
   MPass->SetBinError(9363,21.84493);
   MPass->SetBinError(9364,22.56677);
   MPass->SetBinError(9365,22.87754);
   MPass->SetBinError(9366,19.92028);
   MPass->SetBinError(9367,24.89883);
   MPass->SetBinError(9368,22.87883);
   MPass->SetBinError(9369,20.45521);
   MPass->SetBinError(9370,26.12947);
   MPass->SetBinError(9371,24.17148);
   MPass->SetBinError(9372,19.92028);
   MPass->SetBinError(9373,23.13093);
   MPass->SetBinError(9374,20.58406);
   MPass->SetBinError(9375,19.23311);
   MPass->SetBinError(9376,15.4727);
   MPass->SetBinError(9377,18.93159);
   MPass->SetBinError(9378,19.14559);
   MPass->SetBinError(9379,21.07221);
   MPass->SetBinError(9380,16.0065);
   MPass->SetBinError(9381,18.17312);
   MPass->SetBinError(9382,16.57282);
   MPass->SetBinError(9383,17.85744);
   MPass->SetBinError(9384,15.8879);
   MPass->SetBinError(9385,17.56821);
   MPass->SetBinError(9386,17.47706);
   MPass->SetBinError(9387,15.04109);
   MPass->SetBinError(9388,19.24501);
   MPass->SetBinError(9389,17.49296);
   MPass->SetBinError(9390,17.47706);
   MPass->SetBinError(9391,14.94834);
   MPass->SetBinError(9392,20.57127);
   MPass->SetBinError(9393,20.63351);
   MPass->SetBinError(9394,14.53964);
   MPass->SetBinError(9395,17.88854);
   MPass->SetBinError(9396,15.04109);
   MPass->SetBinError(9397,14.96233);
   MPass->SetBinError(9398,13.38737);
   MPass->SetBinError(9401,14.43376);
   MPass->SetBinError(9402,19.40119);
   MPass->SetBinError(9403,21.23179);
   MPass->SetBinError(9404,30.43436);
   MPass->SetBinError(9405,22.30394);
   MPass->SetBinError(9406,22.83739);
   MPass->SetBinError(9407,29.24038);
   MPass->SetBinError(9408,25.28986);
   MPass->SetBinError(9409,27.21655);
   MPass->SetBinError(9410,24.21425);
   MPass->SetBinError(9411,24.05807);
   MPass->SetBinError(9412,23.54846);
   MPass->SetBinError(9413,25.17347);
   MPass->SetBinError(9414,26.72612);
   MPass->SetBinError(9415,26.00353);
   MPass->SetBinError(9416,23.13093);
   MPass->SetBinError(9417,20.87839);
   MPass->SetBinError(9418,25.58111);
   MPass->SetBinError(9419,22.64278);
   MPass->SetBinError(9420,25.28986);
   MPass->SetBinError(9421,22.36198);
   MPass->SetBinError(9422,18.95541);
   MPass->SetBinError(9423,26.00915);
   MPass->SetBinError(9424,22.05581);
   MPass->SetBinError(9425,15.96537);
   MPass->SetBinError(9426,24.31052);
   MPass->SetBinError(9427,18.26346);
   MPass->SetBinError(9428,19.24501);
   MPass->SetBinError(9429,18.42988);
   MPass->SetBinError(9430,17.63908);
   MPass->SetBinError(9431,18.70439);
   MPass->SetBinError(9432,24.39262);
   MPass->SetBinError(9433,16.98611);
   MPass->SetBinError(9434,19.42129);
   MPass->SetBinError(9435,20.57127);
   MPass->SetBinError(9436,19.24501);
   MPass->SetBinError(9437,17.90809);
   MPass->SetBinError(9438,14.14766);
   MPass->SetBinError(9439,14.5988);
   MPass->SetBinError(9440,15.89821);
   MPass->SetBinError(9441,17.19638);
   MPass->SetBinError(9442,13.62994);
   MPass->SetBinError(9443,18.26346);
   MPass->SetBinError(9444,17.84983);
   MPass->SetBinError(9445,14.85221);
   MPass->SetBinError(9446,15.0448);
   MPass->SetBinError(9447,14.01903);
   MPass->SetBinError(9448,14.54212);
   MPass->SetBinError(9451,16.94201);
   MPass->SetBinError(9452,20.4705);
   MPass->SetBinError(9453,25.32223);
   MPass->SetBinError(9454,22.56677);
   MPass->SetBinError(9455,24.51162);
   MPass->SetBinError(9456,22.83739);
   MPass->SetBinError(9457,22.0487);
   MPass->SetBinError(9458,23.18081);
   MPass->SetBinError(9459,21.67811);
   MPass->SetBinError(9460,21.35519);
   MPass->SetBinError(9461,20.60055);
   MPass->SetBinError(9462,19.12639);
   MPass->SetBinError(9463,20.67607);
   MPass->SetBinError(9464,22.92732);
   MPass->SetBinError(9465,20.37778);
   MPass->SetBinError(9466,19.0724);
   MPass->SetBinError(9467,23.18081);
   MPass->SetBinError(9468,23.87467);
   MPass->SetBinError(9469,22.09163);
   MPass->SetBinError(9470,22.56677);
   MPass->SetBinError(9471,23.22196);
   MPass->SetBinError(9472,20.66383);
   MPass->SetBinError(9473,18.64978);
   MPass->SetBinError(9474,16.87899);
   MPass->SetBinError(9475,17.2025);
   MPass->SetBinError(9476,20.41824);
   MPass->SetBinError(9477,17.18182);
   MPass->SetBinError(9478,17.14244);
   MPass->SetBinError(9479,23.13093);
   MPass->SetBinError(9480,20.10027);
   MPass->SetBinError(9481,17.81524);
   MPass->SetBinError(9482,16.01745);
   MPass->SetBinError(9483,13.38737);
   MPass->SetBinError(9484,17.90632);
   MPass->SetBinError(9485,17.89059);
   MPass->SetBinError(9486,18.50366);
   MPass->SetBinError(9487,12.77204);
   MPass->SetBinError(9488,15.50468);
   MPass->SetBinError(9489,17.49296);
   MPass->SetBinError(9490,12.17222);
   MPass->SetBinError(9491,16.59661);
   MPass->SetBinError(9492,15.44782);
   MPass->SetBinError(9493,18.93159);
   MPass->SetBinError(9494,17.17442);
   MPass->SetBinError(9495,14.20518);
   MPass->SetBinError(9496,12.92518);
   MPass->SetBinError(9497,19.59592);
   MPass->SetBinError(9498,10.61589);
   MPass->SetBinError(9501,15.87759);
   MPass->SetBinError(9502,22.56677);
   MPass->SetBinError(9503,20.80592);
   MPass->SetBinError(9504,19.91649);
   MPass->SetBinError(9505,22.92732);
   MPass->SetBinError(9506,23.52718);
   MPass->SetBinError(9507,20.91214);
   MPass->SetBinError(9508,23.22196);
   MPass->SetBinError(9509,19.23509);
   MPass->SetBinError(9510,22.38511);
   MPass->SetBinError(9511,21.9089);
   MPass->SetBinError(9512,24.56806);
   MPass->SetBinError(9513,19.09407);
   MPass->SetBinError(9514,28.52501);
   MPass->SetBinError(9515,20.89551);
   MPass->SetBinError(9516,24);
   MPass->SetBinError(9517,28.57351);
   MPass->SetBinError(9518,23.71789);
   MPass->SetBinError(9519,24.93705);
   MPass->SetBinError(9520,29.75624);
   MPass->SetBinError(9521,21.09873);
   MPass->SetBinError(9522,21.09913);
   MPass->SetBinError(9523,20.85367);
   MPass->SetBinError(9524,20.28602);
   MPass->SetBinError(9525,16.37452);
   MPass->SetBinError(9526,17.84983);
   MPass->SetBinError(9527,16.01745);
   MPass->SetBinError(9528,27.53212);
   MPass->SetBinError(9529,19.23311);
   MPass->SetBinError(9530,18.3494);
   MPass->SetBinError(9531,14.6143);
   MPass->SetBinError(9532,17.88394);
   MPass->SetBinError(9533,16.25384);
   MPass->SetBinError(9534,16.36634);
   MPass->SetBinError(9535,15.21886);
   MPass->SetBinError(9536,18.56919);
   MPass->SetBinError(9537,20.25231);
   MPass->SetBinError(9538,15.66704);
   MPass->SetBinError(9539,15.04109);
   MPass->SetBinError(9540,16.94201);
   MPass->SetBinError(9541,12.5);
   MPass->SetBinError(9542,19.14559);
   MPass->SetBinError(9543,18.62465);
   MPass->SetBinError(9544,19.61729);
   MPass->SetBinError(9545,15.96537);
   MPass->SetBinError(9546,13.55361);
   MPass->SetBinError(9547,14.01903);
   MPass->SetBinError(9548,12.92428);
   MPass->SetBinError(9551,14.23035);
   MPass->SetBinError(9552,21.45239);
   MPass->SetBinError(9553,28.04015);
   MPass->SetBinError(9554,28.17468);
   MPass->SetBinError(9555,19.92028);
   MPass->SetBinError(9556,25.28986);
   MPass->SetBinError(9557,22.92732);
   MPass->SetBinError(9558,21.24809);
   MPass->SetBinError(9559,26.45934);
   MPass->SetBinError(9560,24);
   MPass->SetBinError(9561,24.56806);
   MPass->SetBinError(9562,22.30394);
   MPass->SetBinError(9563,18.82336);
   MPass->SetBinError(9564,25.28986);
   MPass->SetBinError(9565,25.7247);
   MPass->SetBinError(9566,19.75949);
   MPass->SetBinError(9567,24.21425);
   MPass->SetBinError(9568,33.71982);
   MPass->SetBinError(9569,29.24038);
   MPass->SetBinError(9570,22.92732);
   MPass->SetBinError(9571,23.2348);
   MPass->SetBinError(9572,18.97367);
   MPass->SetBinError(9573,18.97367);
   MPass->SetBinError(9574,17.27123);
   MPass->SetBinError(9575,18.69331);
   MPass->SetBinError(9576,19.23311);
   MPass->SetBinError(9577,18.17312);
   MPass->SetBinError(9578,23.13093);
   MPass->SetBinError(9579,16.94201);
   MPass->SetBinError(9580,17.41411);
   MPass->SetBinError(9581,16.56157);
   MPass->SetBinError(9582,12.76885);
   MPass->SetBinError(9583,12.50742);
   MPass->SetBinError(9584,16.56157);
   MPass->SetBinError(9585,17.98268);
   MPass->SetBinError(9586,16.56157);
   MPass->SetBinError(9587,18.17312);
   MPass->SetBinError(9588,21.23179);
   MPass->SetBinError(9589,18.26346);
   MPass->SetBinError(9590,16.265);
   MPass->SetBinError(9591,27.05661);
   MPass->SetBinError(9592,17.70464);
   MPass->SetBinError(9593,14.54212);
   MPass->SetBinError(9594,18.93159);
   MPass->SetBinError(9595,18.46372);
   MPass->SetBinError(9596,15.10457);
   MPass->SetBinError(9597,16.10729);
   MPass->SetBinError(9598,11.94409);
   MPass->SetBinError(9601,11.95867);
   MPass->SetBinError(9602,17.76379);
   MPass->SetBinError(9603,15.0448);
   MPass->SetBinError(9604,17.20647);
   MPass->SetBinError(9605,14.15453);
   MPass->SetBinError(9606,22.4543);
   MPass->SetBinError(9607,13.69306);
   MPass->SetBinError(9608,18.62465);
   MPass->SetBinError(9609,17.85744);
   MPass->SetBinError(9610,16.57282);
   MPass->SetBinError(9611,15.93444);
   MPass->SetBinError(9612,18.26346);
   MPass->SetBinError(9613,19.51067);
   MPass->SetBinError(9614,18.26346);
   MPass->SetBinError(9615,15.02658);
   MPass->SetBinError(9616,23.89559);
   MPass->SetBinError(9617,19.57474);
   MPass->SetBinError(9618,19.78366);
   MPass->SetBinError(9619,20.08691);
   MPass->SetBinError(9620,17.63908);
   MPass->SetBinError(9621,16.58088);
   MPass->SetBinError(9622,14.94834);
   MPass->SetBinError(9623,16.53757);
   MPass->SetBinError(9624,19.49419);
   MPass->SetBinError(9625,16.53757);
   MPass->SetBinError(9626,15.81139);
   MPass->SetBinError(9627,11.45405);
   MPass->SetBinError(9628,13.55361);
   MPass->SetBinError(9629,14.57432);
   MPass->SetBinError(9630,16.14349);
   MPass->SetBinError(9631,17.24819);
   MPass->SetBinError(9632,13.69306);
   MPass->SetBinError(9633,11.8509);
   MPass->SetBinError(9634,13.62994);
   MPass->SetBinError(9635,13.0536);
   MPass->SetBinError(9636,16.55017);
   MPass->SetBinError(9637,17.81524);
   MPass->SetBinError(9638,17.14244);
   MPass->SetBinError(9639,15.68276);
   MPass->SetBinError(9640,16.10729);
   MPass->SetBinError(9641,14.01903);
   MPass->SetBinError(9642,16.56157);
   MPass->SetBinError(9643,13.0536);
   MPass->SetBinError(9644,15.81139);
   MPass->SetBinError(9645,12.69381);
   MPass->SetBinError(9646,12.64548);
   MPass->SetBinError(9647,16.7332);
   MPass->SetBinError(9648,13.9795);
   MPass->SetMinimum(50);
   MPass->SetMaximum(100);
   MPass->SetEntries(86448.42);
   MPass->SetStats(0);
   MPass->SetContour(100);
   MPass->SetContourLevel(0,50);
   MPass->SetContourLevel(1,50.5);
   MPass->SetContourLevel(2,51);
   MPass->SetContourLevel(3,51.5);
   MPass->SetContourLevel(4,52);
   MPass->SetContourLevel(5,52.5);
   MPass->SetContourLevel(6,53);
   MPass->SetContourLevel(7,53.5);
   MPass->SetContourLevel(8,54);
   MPass->SetContourLevel(9,54.5);
   MPass->SetContourLevel(10,55);
   MPass->SetContourLevel(11,55.5);
   MPass->SetContourLevel(12,56);
   MPass->SetContourLevel(13,56.5);
   MPass->SetContourLevel(14,57);
   MPass->SetContourLevel(15,57.5);
   MPass->SetContourLevel(16,58);
   MPass->SetContourLevel(17,58.5);
   MPass->SetContourLevel(18,59);
   MPass->SetContourLevel(19,59.5);
   MPass->SetContourLevel(20,60);
   MPass->SetContourLevel(21,60.5);
   MPass->SetContourLevel(22,61);
   MPass->SetContourLevel(23,61.5);
   MPass->SetContourLevel(24,62);
   MPass->SetContourLevel(25,62.5);
   MPass->SetContourLevel(26,63);
   MPass->SetContourLevel(27,63.5);
   MPass->SetContourLevel(28,64);
   MPass->SetContourLevel(29,64.5);
   MPass->SetContourLevel(30,65);
   MPass->SetContourLevel(31,65.5);
   MPass->SetContourLevel(32,66);
   MPass->SetContourLevel(33,66.5);
   MPass->SetContourLevel(34,67);
   MPass->SetContourLevel(35,67.5);
   MPass->SetContourLevel(36,68);
   MPass->SetContourLevel(37,68.5);
   MPass->SetContourLevel(38,69);
   MPass->SetContourLevel(39,69.5);
   MPass->SetContourLevel(40,70);
   MPass->SetContourLevel(41,70.5);
   MPass->SetContourLevel(42,71);
   MPass->SetContourLevel(43,71.5);
   MPass->SetContourLevel(44,72);
   MPass->SetContourLevel(45,72.5);
   MPass->SetContourLevel(46,73);
   MPass->SetContourLevel(47,73.5);
   MPass->SetContourLevel(48,74);
   MPass->SetContourLevel(49,74.5);
   MPass->SetContourLevel(50,75);
   MPass->SetContourLevel(51,75.5);
   MPass->SetContourLevel(52,76);
   MPass->SetContourLevel(53,76.5);
   MPass->SetContourLevel(54,77);
   MPass->SetContourLevel(55,77.5);
   MPass->SetContourLevel(56,78);
   MPass->SetContourLevel(57,78.5);
   MPass->SetContourLevel(58,79);
   MPass->SetContourLevel(59,79.5);
   MPass->SetContourLevel(60,80);
   MPass->SetContourLevel(61,80.5);
   MPass->SetContourLevel(62,81);
   MPass->SetContourLevel(63,81.5);
   MPass->SetContourLevel(64,82);
   MPass->SetContourLevel(65,82.5);
   MPass->SetContourLevel(66,83);
   MPass->SetContourLevel(67,83.5);
   MPass->SetContourLevel(68,84);
   MPass->SetContourLevel(69,84.5);
   MPass->SetContourLevel(70,85);
   MPass->SetContourLevel(71,85.5);
   MPass->SetContourLevel(72,86);
   MPass->SetContourLevel(73,86.5);
   MPass->SetContourLevel(74,87);
   MPass->SetContourLevel(75,87.5);
   MPass->SetContourLevel(76,88);
   MPass->SetContourLevel(77,88.5);
   MPass->SetContourLevel(78,89);
   MPass->SetContourLevel(79,89.5);
   MPass->SetContourLevel(80,90);
   MPass->SetContourLevel(81,90.5);
   MPass->SetContourLevel(82,91);
   MPass->SetContourLevel(83,91.5);
   MPass->SetContourLevel(84,92);
   MPass->SetContourLevel(85,92.5);
   MPass->SetContourLevel(86,93);
   MPass->SetContourLevel(87,93.5);
   MPass->SetContourLevel(88,94);
   MPass->SetContourLevel(89,94.5);
   MPass->SetContourLevel(90,95);
   MPass->SetContourLevel(91,95.5);
   MPass->SetContourLevel(92,96);
   MPass->SetContourLevel(93,96.5);
   MPass->SetContourLevel(94,97);
   MPass->SetContourLevel(95,97.5);
   MPass->SetContourLevel(96,98);
   MPass->SetContourLevel(97,98.5);
   MPass->SetContourLevel(98,99);
   MPass->SetContourLevel(99,99.5);
   
   TPaletteAxis *palette = new TPaletteAxis(16.11268,0,17.12676,64,MPass);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.045);
   palette->SetTitleOffset(1.35);
   palette->SetTitleSize(0.045);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#700002");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   MPass->GetListOfFunctions()->Add(palette,"br");
   MPass->SetMarkerStyle(20);
   MPass->SetMarkerSize(0.8);
   MPass->GetXaxis()->SetTitle("pixel X-coordinate");
   MPass->GetXaxis()->SetRange(1,48);
   MPass->GetXaxis()->SetLabelFont(42);
   MPass->GetXaxis()->SetLabelSize(0.045);
   MPass->GetXaxis()->SetTitleSize(0.045);
   MPass->GetXaxis()->SetTitleOffset(1.1);
   MPass->GetXaxis()->SetTitleFont(42);
   MPass->GetYaxis()->SetTitle("pixel Y-coordinate");
   MPass->GetYaxis()->SetRange(1,384);
   MPass->GetYaxis()->SetLabelFont(42);
   MPass->GetYaxis()->SetLabelSize(0.045);
   MPass->GetYaxis()->SetTitleSize(0.045);
   MPass->GetYaxis()->SetTitleOffset(1.1);
   MPass->GetYaxis()->SetTitleFont(42);
   MPass->GetZaxis()->SetTitle("Efficiency [%]");
   MPass->GetZaxis()->SetLabelFont(42);
   MPass->GetZaxis()->SetLabelSize(0.045);
   MPass->GetZaxis()->SetTitleSize(0.045);
   MPass->GetZaxis()->SetTitleOffset(1.35);
   MPass->GetZaxis()->SetTitleFont(42);
   MPass->Draw("colz");
   TLine *line = new TLine(8,0,8,64);
   line->Draw();
   line = new TLine(0,16,16,16);
   line->Draw();
   line = new TLine(0,32,16,32);
   line->Draw();
   line = new TLine(0,48,16,48);
   line->Draw();
   TLatex *   tex = new TLatex(0.22,0.96,"W5R3@SUB=10V (2#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.62,"Thr. = 150e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.62,"Thr. = 280e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(1.7,45,1.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   arrow = new TArrow(9.7,45,9.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_2d_W5R3_idb60_plot.C <==
void eff_2d_W5R3_idb60_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Fri Jun  7 12:14:11 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,400,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.704225,-9.69697,19.83099,67.87879);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.17);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *MPass = new TH2D("MPass","MPass",48,0,16,192,0,64);
   MPass->SetBinContent(51,36);
   MPass->SetBinContent(52,58.33333);
   MPass->SetBinContent(53,56);
   MPass->SetBinContent(54,68.18182);
   MPass->SetBinContent(55,53.125);
   MPass->SetBinContent(56,53.84615);
   MPass->SetBinContent(57,70.96774);
   MPass->SetBinContent(58,50);
   MPass->SetBinContent(59,45.45455);
   MPass->SetBinContent(60,59.25926);
   MPass->SetBinContent(61,50);
   MPass->SetBinContent(62,75);
   MPass->SetBinContent(63,65.51724);
   MPass->SetBinContent(64,55);
   MPass->SetBinContent(65,63.15789);
   MPass->SetBinContent(66,44.82759);
   MPass->SetBinContent(67,47.36842);
   MPass->SetBinContent(68,63.63636);
   MPass->SetBinContent(69,55.55556);
   MPass->SetBinContent(70,55.55556);
   MPass->SetBinContent(71,51.72414);
   MPass->SetBinContent(72,41.93548);
   MPass->SetBinContent(73,46.875);
   MPass->SetBinContent(74,35.48387);
   MPass->SetBinContent(75,42.10526);
   MPass->SetBinContent(76,31.42857);
   MPass->SetBinContent(77,50);
   MPass->SetBinContent(78,37.03704);
   MPass->SetBinContent(79,33.33333);
   MPass->SetBinContent(80,47.82609);
   MPass->SetBinContent(81,50);
   MPass->SetBinContent(82,53.125);
   MPass->SetBinContent(83,48.3871);
   MPass->SetBinContent(84,36.66667);
   MPass->SetBinContent(85,50);
   MPass->SetBinContent(86,55.88235);
   MPass->SetBinContent(87,35.71429);
   MPass->SetBinContent(88,51.42857);
   MPass->SetBinContent(89,43.75);
   MPass->SetBinContent(90,40.625);
   MPass->SetBinContent(91,32.25806);
   MPass->SetBinContent(92,42.5);
   MPass->SetBinContent(93,35.48387);
   MPass->SetBinContent(94,35.29412);
   MPass->SetBinContent(95,55.55556);
   MPass->SetBinContent(96,40);
   MPass->SetBinContent(97,45.28302);
   MPass->SetBinContent(98,30);
   MPass->SetBinContent(101,66.66667);
   MPass->SetBinContent(102,75.86207);
   MPass->SetBinContent(103,72.22222);
   MPass->SetBinContent(104,96);
   MPass->SetBinContent(105,85.18519);
   MPass->SetBinContent(106,75.75758);
   MPass->SetBinContent(107,96.15385);
   MPass->SetBinContent(108,87.5);
   MPass->SetBinContent(109,81.25);
   MPass->SetBinContent(110,93.10345);
   MPass->SetBinContent(111,80);
   MPass->SetBinContent(112,78.94737);
   MPass->SetBinContent(113,88.88889);
   MPass->SetBinContent(114,70.37037);
   MPass->SetBinContent(115,80);
   MPass->SetBinContent(116,66.66667);
   MPass->SetBinContent(117,77.41935);
   MPass->SetBinContent(118,88.57143);
   MPass->SetBinContent(119,73.07692);
   MPass->SetBinContent(120,79.31034);
   MPass->SetBinContent(121,76.19048);
   MPass->SetBinContent(122,67.74194);
   MPass->SetBinContent(123,80);
   MPass->SetBinContent(124,85);
   MPass->SetBinContent(125,55.55556);
   MPass->SetBinContent(126,81.81818);
   MPass->SetBinContent(127,72);
   MPass->SetBinContent(128,53.33333);
   MPass->SetBinContent(129,68.75);
   MPass->SetBinContent(130,51.72414);
   MPass->SetBinContent(131,76.47059);
   MPass->SetBinContent(132,63.63636);
   MPass->SetBinContent(133,57.14286);
   MPass->SetBinContent(134,73.17073);
   MPass->SetBinContent(135,68.96552);
   MPass->SetBinContent(136,66.66667);
   MPass->SetBinContent(137,60);
   MPass->SetBinContent(138,67.74194);
   MPass->SetBinContent(139,61.76471);
   MPass->SetBinContent(140,76.66667);
   MPass->SetBinContent(141,71.42857);
   MPass->SetBinContent(142,70.37037);
   MPass->SetBinContent(143,76);
   MPass->SetBinContent(144,83.33333);
   MPass->SetBinContent(145,60);
   MPass->SetBinContent(146,73.91304);
   MPass->SetBinContent(147,66.66667);
   MPass->SetBinContent(148,33.33333);
   MPass->SetBinContent(151,54.16667);
   MPass->SetBinContent(152,84);
   MPass->SetBinContent(153,84.21053);
   MPass->SetBinContent(154,89.47368);
   MPass->SetBinContent(155,82.14286);
   MPass->SetBinContent(156,92.5);
   MPass->SetBinContent(157,87.5);
   MPass->SetBinContent(158,92);
   MPass->SetBinContent(159,78.26087);
   MPass->SetBinContent(160,69.56522);
   MPass->SetBinContent(161,85);
   MPass->SetBinContent(162,100);
   MPass->SetBinContent(163,91.66667);
   MPass->SetBinContent(164,82.14286);
   MPass->SetBinContent(165,86.95652);
   MPass->SetBinContent(166,81.81818);
   MPass->SetBinContent(167,80);
   MPass->SetBinContent(168,85.18519);
   MPass->SetBinContent(169,94.73684);
   MPass->SetBinContent(170,91.30435);
   MPass->SetBinContent(171,88.88889);
   MPass->SetBinContent(172,80.76923);
   MPass->SetBinContent(173,88.88889);
   MPass->SetBinContent(174,77.77778);
   MPass->SetBinContent(181,66.66667);
   MPass->SetBinContent(182,66.66667);
   MPass->SetBinContent(183,62.5);
   MPass->SetBinContent(184,63.63636);
   MPass->SetBinContent(185,70);
   MPass->SetBinContent(186,63.33333);
   MPass->SetBinContent(187,70.83333);
   MPass->SetBinContent(188,80);
   MPass->SetBinContent(189,65.51724);
   MPass->SetBinContent(190,60);
   MPass->SetBinContent(191,65.38462);
   MPass->SetBinContent(192,55.17241);
   MPass->SetBinContent(193,73.91304);
   MPass->SetBinContent(194,86.36364);
   MPass->SetBinContent(195,77.77778);
   MPass->SetBinContent(201,50);
   MPass->SetBinContent(202,79.16667);
   MPass->SetBinContent(203,84.61538);
   MPass->SetBinContent(204,93.33333);
   MPass->SetBinContent(205,80);
   MPass->SetBinContent(206,92.30769);
   MPass->SetBinContent(207,76.92308);
   MPass->SetBinContent(208,90.90909);
   MPass->SetBinContent(209,95.83333);
   MPass->SetBinContent(210,81.25);
   MPass->SetBinContent(211,80);
   MPass->SetBinContent(212,76.19048);
   MPass->SetBinContent(213,85.71429);
   MPass->SetBinContent(214,80.64516);
   MPass->SetBinContent(215,90);
   MPass->SetBinContent(216,80);
   MPass->SetBinContent(217,70.37037);
   MPass->SetBinContent(218,83.33333);
   MPass->SetBinContent(219,88);
   MPass->SetBinContent(220,78.26087);
   MPass->SetBinContent(221,72.72727);
   MPass->SetBinContent(222,81.25);
   MPass->SetBinContent(223,72.72727);
   MPass->SetBinContent(232,64.70588);
   MPass->SetBinContent(233,71.42857);
   MPass->SetBinContent(234,69.23077);
   MPass->SetBinContent(235,71.11111);
   MPass->SetBinContent(236,77.77778);
   MPass->SetBinContent(237,58.97436);
   MPass->SetBinContent(238,69.76744);
   MPass->SetBinContent(239,72);
   MPass->SetBinContent(240,69.23077);
   MPass->SetBinContent(241,65.625);
   MPass->SetBinContent(242,74.19355);
   MPass->SetBinContent(243,76.92308);
   MPass->SetBinContent(244,73.07692);
   MPass->SetBinContent(251,58.82353);
   MPass->SetBinContent(252,82.6087);
   MPass->SetBinContent(253,83.78378);
   MPass->SetBinContent(254,92.59259);
   MPass->SetBinContent(255,86.2069);
   MPass->SetBinContent(256,100);
   MPass->SetBinContent(257,88.46154);
   MPass->SetBinContent(258,82.14286);
   MPass->SetBinContent(259,84.84848);
   MPass->SetBinContent(260,100);
   MPass->SetBinContent(261,86.95652);
   MPass->SetBinContent(262,79.16667);
   MPass->SetBinContent(263,92);
   MPass->SetBinContent(264,100);
   MPass->SetBinContent(265,88.88889);
   MPass->SetBinContent(266,74.28571);
   MPass->SetBinContent(267,87.5);
   MPass->SetBinContent(268,87.5);
   MPass->SetBinContent(269,86.2069);
   MPass->SetBinContent(270,90.90909);
   MPass->SetBinContent(271,91.66667);
   MPass->SetBinContent(272,91.66667);
   MPass->SetBinContent(273,90);
   MPass->SetBinContent(282,58.33333);
   MPass->SetBinContent(283,65.38462);
   MPass->SetBinContent(284,68.75);
   MPass->SetBinContent(285,92.30769);
   MPass->SetBinContent(286,90.90909);
   MPass->SetBinContent(287,61.53846);
   MPass->SetBinContent(288,80);
   MPass->SetBinContent(289,51.85185);
   MPass->SetBinContent(290,75.75758);
   MPass->SetBinContent(291,66.66667);
   MPass->SetBinContent(292,81.81818);
   MPass->SetBinContent(293,54.83871);
   MPass->SetBinContent(294,84.61538);
   MPass->SetBinContent(301,63.63636);
   MPass->SetBinContent(302,100);
   MPass->SetBinContent(303,86.36364);
   MPass->SetBinContent(304,90.90909);
   MPass->SetBinContent(305,95.45455);
   MPass->SetBinContent(306,84.21053);
   MPass->SetBinContent(307,94.11765);
   MPass->SetBinContent(308,88.88889);
   MPass->SetBinContent(309,76);
   MPass->SetBinContent(310,81.81818);
   MPass->SetBinContent(311,80);
   MPass->SetBinContent(312,93.33333);
   MPass->SetBinContent(313,78.94737);
   MPass->SetBinContent(314,75);
   MPass->SetBinContent(315,80.76923);
   MPass->SetBinContent(316,64.28571);
   MPass->SetBinContent(317,92);
   MPass->SetBinContent(318,96);
   MPass->SetBinContent(319,93.93939);
   MPass->SetBinContent(320,91.17647);
   MPass->SetBinContent(321,96.15385);
   MPass->SetBinContent(322,81.57895);
   MPass->SetBinContent(323,76.47059);
   MPass->SetBinContent(332,72.22222);
   MPass->SetBinContent(333,70);
   MPass->SetBinContent(334,77.41935);
   MPass->SetBinContent(335,66.66667);
   MPass->SetBinContent(336,69.23077);
   MPass->SetBinContent(337,73.33333);
   MPass->SetBinContent(338,85.71429);
   MPass->SetBinContent(339,61.53846);
   MPass->SetBinContent(340,66.66667);
   MPass->SetBinContent(341,74.19355);
   MPass->SetBinContent(342,59.09091);
   MPass->SetBinContent(343,73.07692);
   MPass->SetBinContent(344,88.23529);
   MPass->SetBinContent(351,67.74194);
   MPass->SetBinContent(352,90.47619);
   MPass->SetBinContent(353,88.88889);
   MPass->SetBinContent(354,83.33333);
   MPass->SetBinContent(355,88.46154);
   MPass->SetBinContent(356,82.14286);
   MPass->SetBinContent(357,90.90909);
   MPass->SetBinContent(358,79.31034);
   MPass->SetBinContent(359,87.09677);
   MPass->SetBinContent(360,80);
   MPass->SetBinContent(361,100);
   MPass->SetBinContent(362,77.27273);
   MPass->SetBinContent(363,81.48148);
   MPass->SetBinContent(364,91.30435);
   MPass->SetBinContent(365,87.5);
   MPass->SetBinContent(366,84);
   MPass->SetBinContent(367,88.88889);
   MPass->SetBinContent(368,77.77778);
   MPass->SetBinContent(369,96.9697);
   MPass->SetBinContent(370,95.45455);
   MPass->SetBinContent(371,88);
   MPass->SetBinContent(372,80);
   MPass->SetBinContent(373,81.48148);
   MPass->SetBinContent(374,75);
   MPass->SetBinContent(381,71.42857);
   MPass->SetBinContent(382,70.37037);
   MPass->SetBinContent(383,56.25);
   MPass->SetBinContent(384,60);
   MPass->SetBinContent(385,85.71429);
   MPass->SetBinContent(386,79.16667);
   MPass->SetBinContent(387,75);
   MPass->SetBinContent(388,72);
   MPass->SetBinContent(389,80);
   MPass->SetBinContent(390,75);
   MPass->SetBinContent(391,68.18182);
   MPass->SetBinContent(392,81.25);
   MPass->SetBinContent(393,72.09302);
   MPass->SetBinContent(394,78.57143);
   MPass->SetBinContent(395,80);
   MPass->SetBinContent(401,52.63158);
   MPass->SetBinContent(402,78.78788);
   MPass->SetBinContent(403,91.66667);
   MPass->SetBinContent(404,88);
   MPass->SetBinContent(405,91.17647);
   MPass->SetBinContent(406,85.18519);
   MPass->SetBinContent(407,88.88889);
   MPass->SetBinContent(408,95);
   MPass->SetBinContent(409,82.6087);
   MPass->SetBinContent(410,83.33333);
   MPass->SetBinContent(411,97.05882);
   MPass->SetBinContent(412,84.84848);
   MPass->SetBinContent(413,82.6087);
   MPass->SetBinContent(414,87.5);
   MPass->SetBinContent(415,83.33333);
   MPass->SetBinContent(416,85.29412);
   MPass->SetBinContent(417,86.48649);
   MPass->SetBinContent(418,95.83333);
   MPass->SetBinContent(419,100);
   MPass->SetBinContent(420,100);
   MPass->SetBinContent(421,91.66667);
   MPass->SetBinContent(422,78.125);
   MPass->SetBinContent(423,96.875);
   MPass->SetBinContent(424,61.11111);
   MPass->SetBinContent(425,70);
   MPass->SetBinContent(426,83.33333);
   MPass->SetBinContent(427,76.19048);
   MPass->SetBinContent(428,62.5);
   MPass->SetBinContent(429,63.15789);
   MPass->SetBinContent(430,72.41379);
   MPass->SetBinContent(431,57.14286);
   MPass->SetBinContent(432,62.5);
   MPass->SetBinContent(433,66.66667);
   MPass->SetBinContent(434,81.81818);
   MPass->SetBinContent(435,60);
   MPass->SetBinContent(436,66.66667);
   MPass->SetBinContent(437,75);
   MPass->SetBinContent(438,80.76923);
   MPass->SetBinContent(439,75);
   MPass->SetBinContent(440,70.37037);
   MPass->SetBinContent(441,76.92308);
   MPass->SetBinContent(442,76.47059);
   MPass->SetBinContent(443,76.92308);
   MPass->SetBinContent(444,86.2069);
   MPass->SetBinContent(445,80);
   MPass->SetBinContent(446,79.31034);
   MPass->SetBinContent(447,80);
   MPass->SetBinContent(448,55.55556);
   MPass->SetBinContent(451,73.33333);
   MPass->SetBinContent(452,96.15385);
   MPass->SetBinContent(453,81.25);
   MPass->SetBinContent(454,83.33333);
   MPass->SetBinContent(455,90);
   MPass->SetBinContent(456,89.47368);
   MPass->SetBinContent(457,90);
   MPass->SetBinContent(458,88.23529);
   MPass->SetBinContent(459,80.76923);
   MPass->SetBinContent(460,92.30769);
   MPass->SetBinContent(461,90.47619);
   MPass->SetBinContent(462,86.95652);
   MPass->SetBinContent(463,82.6087);
   MPass->SetBinContent(464,91.30435);
   MPass->SetBinContent(465,95.65217);
   MPass->SetBinContent(466,73.91304);
   MPass->SetBinContent(467,73.07692);
   MPass->SetBinContent(468,87.5);
   MPass->SetBinContent(469,89.28571);
   MPass->SetBinContent(470,92.30769);
   MPass->SetBinContent(471,96.42857);
   MPass->SetBinContent(472,84.61538);
   MPass->SetBinContent(473,92.30769);
   MPass->SetBinContent(474,72.41379);
   MPass->SetBinContent(475,79.31034);
   MPass->SetBinContent(476,79.16667);
   MPass->SetBinContent(477,61.53846);
   MPass->SetBinContent(478,65.71429);
   MPass->SetBinContent(479,60.71429);
   MPass->SetBinContent(480,65.51724);
   MPass->SetBinContent(481,51.6129);
   MPass->SetBinContent(482,69.23077);
   MPass->SetBinContent(483,64.51613);
   MPass->SetBinContent(484,83.33333);
   MPass->SetBinContent(485,72);
   MPass->SetBinContent(486,78.125);
   MPass->SetBinContent(487,66.66667);
   MPass->SetBinContent(488,68.18182);
   MPass->SetBinContent(489,70.96774);
   MPass->SetBinContent(490,56.52174);
   MPass->SetBinContent(491,85.71429);
   MPass->SetBinContent(492,74.07407);
   MPass->SetBinContent(493,78.26087);
   MPass->SetBinContent(494,84.21053);
   MPass->SetBinContent(495,76.47059);
   MPass->SetBinContent(496,56.09756);
   MPass->SetBinContent(497,56.66667);
   MPass->SetBinContent(498,51.42857);
   MPass->SetBinContent(501,55.17241);
   MPass->SetBinContent(502,88.88889);
   MPass->SetBinContent(503,75);
   MPass->SetBinContent(504,77.77778);
   MPass->SetBinContent(505,74.07407);
   MPass->SetBinContent(506,78.57143);
   MPass->SetBinContent(507,96.42857);
   MPass->SetBinContent(508,85.71429);
   MPass->SetBinContent(509,95.2381);
   MPass->SetBinContent(510,81.81818);
   MPass->SetBinContent(511,90.90909);
   MPass->SetBinContent(512,89.47368);
   MPass->SetBinContent(513,87.09677);
   MPass->SetBinContent(514,83.87097);
   MPass->SetBinContent(515,83.33333);
   MPass->SetBinContent(516,62.5);
   MPass->SetBinContent(517,78.26087);
   MPass->SetBinContent(518,68.18182);
   MPass->SetBinContent(519,78.125);
   MPass->SetBinContent(520,85.29412);
   MPass->SetBinContent(521,66.66667);
   MPass->SetBinContent(522,72.72727);
   MPass->SetBinContent(523,76.92308);
   MPass->SetBinContent(524,81.57895);
   MPass->SetBinContent(525,76.31579);
   MPass->SetBinContent(526,91.66667);
   MPass->SetBinContent(527,65.625);
   MPass->SetBinContent(528,56.75676);
   MPass->SetBinContent(529,84.61538);
   MPass->SetBinContent(530,46.15385);
   MPass->SetBinContent(531,68.08511);
   MPass->SetBinContent(532,89.28571);
   MPass->SetBinContent(533,65.78947);
   MPass->SetBinContent(534,75);
   MPass->SetBinContent(535,87.5);
   MPass->SetBinContent(536,60.52632);
   MPass->SetBinContent(537,78.37838);
   MPass->SetBinContent(538,81.08108);
   MPass->SetBinContent(539,62.5);
   MPass->SetBinContent(540,51.28205);
   MPass->SetBinContent(541,71.42857);
   MPass->SetBinContent(542,61.76471);
   MPass->SetBinContent(543,81.25);
   MPass->SetBinContent(544,73.80952);
   MPass->SetBinContent(545,63.33333);
   MPass->SetBinContent(546,55.88235);
   MPass->SetBinContent(547,59.25926);
   MPass->SetBinContent(548,56.41026);
   MPass->SetBinContent(551,80.76923);
   MPass->SetBinContent(552,78.26087);
   MPass->SetBinContent(553,76.92308);
   MPass->SetBinContent(554,78.125);
   MPass->SetBinContent(555,81.48148);
   MPass->SetBinContent(556,78.26087);
   MPass->SetBinContent(557,86.2069);
   MPass->SetBinContent(558,96.42857);
   MPass->SetBinContent(559,96.55172);
   MPass->SetBinContent(560,84.09091);
   MPass->SetBinContent(561,100);
   MPass->SetBinContent(562,92.59259);
   MPass->SetBinContent(563,85.71429);
   MPass->SetBinContent(564,93.93939);
   MPass->SetBinContent(565,76.19048);
   MPass->SetBinContent(566,83.33333);
   MPass->SetBinContent(567,92.85714);
   MPass->SetBinContent(568,82.6087);
   MPass->SetBinContent(569,81.81818);
   MPass->SetBinContent(570,92.30769);
   MPass->SetBinContent(571,92.30769);
   MPass->SetBinContent(572,87.09677);
   MPass->SetBinContent(573,92.30769);
   MPass->SetBinContent(574,78.26087);
   MPass->SetBinContent(575,75.67568);
   MPass->SetBinContent(576,85.71429);
   MPass->SetBinContent(577,70.83333);
   MPass->SetBinContent(578,76.92308);
   MPass->SetBinContent(579,81.08108);
   MPass->SetBinContent(580,74.19355);
   MPass->SetBinContent(581,78.26087);
   MPass->SetBinContent(582,90.47619);
   MPass->SetBinContent(583,87.09677);
   MPass->SetBinContent(584,72);
   MPass->SetBinContent(585,88.09524);
   MPass->SetBinContent(586,65.625);
   MPass->SetBinContent(587,73.52941);
   MPass->SetBinContent(588,75);
   MPass->SetBinContent(589,86.95652);
   MPass->SetBinContent(590,69.23077);
   MPass->SetBinContent(591,82.85714);
   MPass->SetBinContent(592,75.86207);
   MPass->SetBinContent(593,73.68421);
   MPass->SetBinContent(594,65.38462);
   MPass->SetBinContent(595,66.66667);
   MPass->SetBinContent(596,66.66667);
   MPass->SetBinContent(597,70);
   MPass->SetBinContent(598,76.19048);
   MPass->SetBinContent(601,53.84615);
   MPass->SetBinContent(602,88.46154);
   MPass->SetBinContent(603,78.57143);
   MPass->SetBinContent(604,75);
   MPass->SetBinContent(605,84);
   MPass->SetBinContent(606,84.61538);
   MPass->SetBinContent(607,80.95238);
   MPass->SetBinContent(608,93.75);
   MPass->SetBinContent(609,86.2069);
   MPass->SetBinContent(610,84);
   MPass->SetBinContent(611,93.10345);
   MPass->SetBinContent(612,90);
   MPass->SetBinContent(613,80);
   MPass->SetBinContent(614,66.66667);
   MPass->SetBinContent(615,75);
   MPass->SetBinContent(616,72.22222);
   MPass->SetBinContent(617,85);
   MPass->SetBinContent(618,77.77778);
   MPass->SetBinContent(619,85);
   MPass->SetBinContent(620,86.95652);
   MPass->SetBinContent(621,80.76923);
   MPass->SetBinContent(622,75);
   MPass->SetBinContent(623,87.5);
   MPass->SetBinContent(624,79.31034);
   MPass->SetBinContent(625,78.125);
   MPass->SetBinContent(626,86.36364);
   MPass->SetBinContent(627,58.33333);
   MPass->SetBinContent(628,69.23077);
   MPass->SetBinContent(629,68.75);
   MPass->SetBinContent(630,66.66667);
   MPass->SetBinContent(631,55);
   MPass->SetBinContent(632,84.375);
   MPass->SetBinContent(633,66.66667);
   MPass->SetBinContent(634,65.21739);
   MPass->SetBinContent(635,83.33333);
   MPass->SetBinContent(636,67.85714);
   MPass->SetBinContent(637,61.11111);
   MPass->SetBinContent(638,62.16216);
   MPass->SetBinContent(639,76.66667);
   MPass->SetBinContent(640,71.42857);
   MPass->SetBinContent(641,60.60606);
   MPass->SetBinContent(642,48.3871);
   MPass->SetBinContent(643,70);
   MPass->SetBinContent(644,80.64516);
   MPass->SetBinContent(645,70);
   MPass->SetBinContent(646,64.28571);
   MPass->SetBinContent(647,78.37838);
   MPass->SetBinContent(648,62.96296);
   MPass->SetBinContent(651,53.84615);
   MPass->SetBinContent(652,96.875);
   MPass->SetBinContent(653,85);
   MPass->SetBinContent(654,86.2069);
   MPass->SetBinContent(655,82.14286);
   MPass->SetBinContent(656,89.47368);
   MPass->SetBinContent(657,96.2963);
   MPass->SetBinContent(658,88.57143);
   MPass->SetBinContent(659,93.10345);
   MPass->SetBinContent(660,92.59259);
   MPass->SetBinContent(661,78.125);
   MPass->SetBinContent(662,88.88889);
   MPass->SetBinContent(663,91.42857);
   MPass->SetBinContent(664,95.65217);
   MPass->SetBinContent(665,86.66667);
   MPass->SetBinContent(666,77.77778);
   MPass->SetBinContent(667,88.23529);
   MPass->SetBinContent(668,80);
   MPass->SetBinContent(669,83.33333);
   MPass->SetBinContent(670,92.30769);
   MPass->SetBinContent(671,79.31034);
   MPass->SetBinContent(672,75);
   MPass->SetBinContent(673,87.17949);
   MPass->SetBinContent(674,95.65217);
   MPass->SetBinContent(675,69.23077);
   MPass->SetBinContent(676,86.95652);
   MPass->SetBinContent(677,56.66667);
   MPass->SetBinContent(678,62.5);
   MPass->SetBinContent(679,68.96552);
   MPass->SetBinContent(680,70.96774);
   MPass->SetBinContent(681,70);
   MPass->SetBinContent(682,63.63636);
   MPass->SetBinContent(683,63.88889);
   MPass->SetBinContent(684,74.19355);
   MPass->SetBinContent(685,70.58824);
   MPass->SetBinContent(686,63.33333);
   MPass->SetBinContent(687,76.66667);
   MPass->SetBinContent(688,61.76471);
   MPass->SetBinContent(689,56.66667);
   MPass->SetBinContent(690,69.56522);
   MPass->SetBinContent(691,77.77778);
   MPass->SetBinContent(692,60);
   MPass->SetBinContent(693,65.78947);
   MPass->SetBinContent(694,55.88235);
   MPass->SetBinContent(695,48.57143);
   MPass->SetBinContent(696,80);
   MPass->SetBinContent(697,69.23077);
   MPass->SetBinContent(698,69.69697);
   MPass->SetBinContent(701,65.38462);
   MPass->SetBinContent(702,93.54839);
   MPass->SetBinContent(703,75);
   MPass->SetBinContent(704,94.11765);
   MPass->SetBinContent(705,83.33333);
   MPass->SetBinContent(706,87.09677);
   MPass->SetBinContent(707,92.59259);
   MPass->SetBinContent(708,92.68293);
   MPass->SetBinContent(709,96.875);
   MPass->SetBinContent(710,90.625);
   MPass->SetBinContent(711,96.875);
   MPass->SetBinContent(712,95.83333);
   MPass->SetBinContent(713,100);
   MPass->SetBinContent(714,95.65217);
   MPass->SetBinContent(715,88.88889);
   MPass->SetBinContent(716,72.22222);
   MPass->SetBinContent(717,87.87879);
   MPass->SetBinContent(718,93.33333);
   MPass->SetBinContent(719,86.95652);
   MPass->SetBinContent(720,83.87097);
   MPass->SetBinContent(721,85.71429);
   MPass->SetBinContent(722,94.28571);
   MPass->SetBinContent(723,94.44444);
   MPass->SetBinContent(724,78.57143);
   MPass->SetBinContent(725,81.81818);
   MPass->SetBinContent(726,71.42857);
   MPass->SetBinContent(727,70.58824);
   MPass->SetBinContent(728,68.96552);
   MPass->SetBinContent(729,71.11111);
   MPass->SetBinContent(730,66.66667);
   MPass->SetBinContent(731,60);
   MPass->SetBinContent(732,82.35294);
   MPass->SetBinContent(733,86.95652);
   MPass->SetBinContent(734,73.33333);
   MPass->SetBinContent(735,86.11111);
   MPass->SetBinContent(736,81.81818);
   MPass->SetBinContent(737,79.16667);
   MPass->SetBinContent(738,72.5);
   MPass->SetBinContent(739,68.18182);
   MPass->SetBinContent(740,57.5);
   MPass->SetBinContent(741,86.84211);
   MPass->SetBinContent(742,73.68421);
   MPass->SetBinContent(743,68.57143);
   MPass->SetBinContent(744,77.77778);
   MPass->SetBinContent(745,65.625);
   MPass->SetBinContent(746,68.42105);
   MPass->SetBinContent(747,91.66667);
   MPass->SetBinContent(748,34.61538);
   MPass->SetBinContent(751,67.85714);
   MPass->SetBinContent(752,93.10345);
   MPass->SetBinContent(753,80);
   MPass->SetBinContent(757,83.33333);
   MPass->SetBinContent(758,85);
   MPass->SetBinContent(759,71.42857);
   MPass->SetBinContent(760,95.65217);
   MPass->SetBinContent(761,94.87179);
   MPass->SetBinContent(762,100);
   MPass->SetBinContent(763,84);
   MPass->SetBinContent(764,90.90909);
   MPass->SetBinContent(765,77.77778);
   MPass->SetBinContent(766,85.71429);
   MPass->SetBinContent(767,91.66667);
   MPass->SetBinContent(768,95.65217);
   MPass->SetBinContent(769,89.28571);
   MPass->SetBinContent(770,96);
   MPass->SetBinContent(771,88.23529);
   MPass->SetBinContent(772,89.65517);
   MPass->SetBinContent(773,90.32258);
   MPass->SetBinContent(774,100);
   MPass->SetBinContent(778,62.5);
   MPass->SetBinContent(779,56.66667);
   MPass->SetBinContent(780,83.33333);
   MPass->SetBinContent(784,54.54545);
   MPass->SetBinContent(785,87.09677);
   MPass->SetBinContent(786,87.5);
   MPass->SetBinContent(787,61.53846);
   MPass->SetBinContent(788,56);
   MPass->SetBinContent(789,55.55556);
   MPass->SetBinContent(790,46.42857);
   MPass->SetBinContent(791,65.625);
   MPass->SetBinContent(792,65);
   MPass->SetBinContent(793,50);
   MPass->SetBinContent(794,59.45946);
   MPass->SetBinContent(795,76.66667);
   MPass->SetBinContent(796,83.87097);
   MPass->SetBinContent(797,59.52381);
   MPass->SetBinContent(798,44.82759);
   MPass->SetBinContent(801,58.33333);
   MPass->SetBinContent(802,89.28571);
   MPass->SetBinContent(808,85.71429);
   MPass->SetBinContent(809,83.87097);
   MPass->SetBinContent(810,87.87879);
   MPass->SetBinContent(811,82.75862);
   MPass->SetBinContent(812,88.46154);
   MPass->SetBinContent(813,90.90909);
   MPass->SetBinContent(814,80.64516);
   MPass->SetBinContent(815,100);
   MPass->SetBinContent(816,87.09677);
   MPass->SetBinContent(817,84.84848);
   MPass->SetBinContent(818,81.81818);
   MPass->SetBinContent(819,82.35294);
   MPass->SetBinContent(820,90.32258);
   MPass->SetBinContent(821,88.57143);
   MPass->SetBinContent(822,94.73684);
   MPass->SetBinContent(823,88.88889);
   MPass->SetBinContent(829,81.25);
   MPass->SetBinContent(835,80);
   MPass->SetBinContent(836,66.66667);
   MPass->SetBinContent(837,77.14286);
   MPass->SetBinContent(838,69.23077);
   MPass->SetBinContent(839,35.48387);
   MPass->SetBinContent(840,62.06897);
   MPass->SetBinContent(841,81.25);
   MPass->SetBinContent(842,71.42857);
   MPass->SetBinContent(843,69.23077);
   MPass->SetBinContent(844,75);
   MPass->SetBinContent(845,53.33333);
   MPass->SetBinContent(846,54.83871);
   MPass->SetBinContent(847,69.56522);
   MPass->SetBinContent(848,50);
   MPass->SetBinContent(851,73.91304);
   MPass->SetBinContent(852,80);
   MPass->SetBinContent(858,71.42857);
   MPass->SetBinContent(859,92.10526);
   MPass->SetBinContent(860,87.87879);
   MPass->SetBinContent(861,85.71429);
   MPass->SetBinContent(862,95);
   MPass->SetBinContent(863,91.17647);
   MPass->SetBinContent(864,96.66667);
   MPass->SetBinContent(865,88.46154);
   MPass->SetBinContent(866,81.81818);
   MPass->SetBinContent(867,88.88889);
   MPass->SetBinContent(868,100);
   MPass->SetBinContent(869,82.6087);
   MPass->SetBinContent(870,93.10345);
   MPass->SetBinContent(871,77.77778);
   MPass->SetBinContent(872,82.14286);
   MPass->SetBinContent(873,93.75);
   MPass->SetBinContent(879,100);
   MPass->SetBinContent(885,85.71429);
   MPass->SetBinContent(886,75);
   MPass->SetBinContent(887,64.28571);
   MPass->SetBinContent(888,73.52941);
   MPass->SetBinContent(889,79.16667);
   MPass->SetBinContent(890,73.17073);
   MPass->SetBinContent(891,70.83333);
   MPass->SetBinContent(892,77.77778);
   MPass->SetBinContent(893,78.125);
   MPass->SetBinContent(894,83.33333);
   MPass->SetBinContent(895,64);
   MPass->SetBinContent(896,68.75);
   MPass->SetBinContent(897,75.75758);
   MPass->SetBinContent(898,56);
   MPass->SetBinContent(901,58.06452);
   MPass->SetBinContent(902,85.71429);
   MPass->SetBinContent(908,96);
   MPass->SetBinContent(909,73.91304);
   MPass->SetBinContent(910,96.2963);
   MPass->SetBinContent(911,82.6087);
   MPass->SetBinContent(912,100);
   MPass->SetBinContent(913,86.36364);
   MPass->SetBinContent(914,89.47368);
   MPass->SetBinContent(915,92);
   MPass->SetBinContent(916,93.33333);
   MPass->SetBinContent(917,88);
   MPass->SetBinContent(918,92.30769);
   MPass->SetBinContent(919,82.6087);
   MPass->SetBinContent(920,90);
   MPass->SetBinContent(921,84.21053);
   MPass->SetBinContent(922,63.63636);
   MPass->SetBinContent(923,86.95652);
   MPass->SetBinContent(929,53.84615);
   MPass->SetBinContent(935,79.16667);
   MPass->SetBinContent(936,75);
   MPass->SetBinContent(937,50);
   MPass->SetBinContent(938,75.86207);
   MPass->SetBinContent(939,72);
   MPass->SetBinContent(940,66.66667);
   MPass->SetBinContent(941,71.42857);
   MPass->SetBinContent(942,71.875);
   MPass->SetBinContent(943,75.75758);
   MPass->SetBinContent(944,65.38462);
   MPass->SetBinContent(945,66.66667);
   MPass->SetBinContent(946,69.44444);
   MPass->SetBinContent(947,72.22222);
   MPass->SetBinContent(948,55.17241);
   MPass->SetBinContent(951,65.38462);
   MPass->SetBinContent(952,81.25);
   MPass->SetBinContent(953,80);
   MPass->SetBinContent(957,73.33333);
   MPass->SetBinContent(958,92.59259);
   MPass->SetBinContent(959,79.16667);
   MPass->SetBinContent(960,90.90909);
   MPass->SetBinContent(961,96.66667);
   MPass->SetBinContent(962,81.81818);
   MPass->SetBinContent(963,89.65517);
   MPass->SetBinContent(964,87.5);
   MPass->SetBinContent(965,83.33333);
   MPass->SetBinContent(966,96.875);
   MPass->SetBinContent(967,90);
   MPass->SetBinContent(968,80.76923);
   MPass->SetBinContent(969,90.32258);
   MPass->SetBinContent(970,83.33333);
   MPass->SetBinContent(971,78.57143);
   MPass->SetBinContent(972,75);
   MPass->SetBinContent(973,89.47368);
   MPass->SetBinContent(974,77.77778);
   MPass->SetBinContent(978,64.28571);
   MPass->SetBinContent(979,66.66667);
   MPass->SetBinContent(980,75);
   MPass->SetBinContent(984,41.66667);
   MPass->SetBinContent(985,81.08108);
   MPass->SetBinContent(986,89.65517);
   MPass->SetBinContent(987,75);
   MPass->SetBinContent(988,77.41935);
   MPass->SetBinContent(989,71.875);
   MPass->SetBinContent(990,69.23077);
   MPass->SetBinContent(991,67.64706);
   MPass->SetBinContent(992,66.66667);
   MPass->SetBinContent(993,67.44186);
   MPass->SetBinContent(994,65);
   MPass->SetBinContent(995,68.75);
   MPass->SetBinContent(996,68.88889);
   MPass->SetBinContent(997,72.91667);
   MPass->SetBinContent(998,44.82759);
   MPass->SetBinContent(1001,59.09091);
   MPass->SetBinContent(1002,86.11111);
   MPass->SetBinContent(1003,86.2069);
   MPass->SetBinContent(1004,100);
   MPass->SetBinContent(1005,94.11765);
   MPass->SetBinContent(1006,88.88889);
   MPass->SetBinContent(1007,87.5);
   MPass->SetBinContent(1008,96.55172);
   MPass->SetBinContent(1009,96.55172);
   MPass->SetBinContent(1010,86.84211);
   MPass->SetBinContent(1011,96.9697);
   MPass->SetBinContent(1012,94.11765);
   MPass->SetBinContent(1013,81.48148);
   MPass->SetBinContent(1014,80);
   MPass->SetBinContent(1015,92.59259);
   MPass->SetBinContent(1016,95.65217);
   MPass->SetBinContent(1017,100);
   MPass->SetBinContent(1018,90.47619);
   MPass->SetBinContent(1019,82.75862);
   MPass->SetBinContent(1020,77.77778);
   MPass->SetBinContent(1021,75);
   MPass->SetBinContent(1022,83.87097);
   MPass->SetBinContent(1023,85.71429);
   MPass->SetBinContent(1024,71.875);
   MPass->SetBinContent(1025,77.27273);
   MPass->SetBinContent(1026,61.11111);
   MPass->SetBinContent(1027,64.70588);
   MPass->SetBinContent(1028,67.85714);
   MPass->SetBinContent(1029,79.48718);
   MPass->SetBinContent(1030,76);
   MPass->SetBinContent(1031,64.70588);
   MPass->SetBinContent(1032,68.75);
   MPass->SetBinContent(1033,61.11111);
   MPass->SetBinContent(1034,72);
   MPass->SetBinContent(1035,75);
   MPass->SetBinContent(1036,85.71429);
   MPass->SetBinContent(1037,88);
   MPass->SetBinContent(1038,74.07407);
   MPass->SetBinContent(1039,75);
   MPass->SetBinContent(1040,64);
   MPass->SetBinContent(1041,80);
   MPass->SetBinContent(1042,78.94737);
   MPass->SetBinContent(1043,72.41379);
   MPass->SetBinContent(1044,64.51613);
   MPass->SetBinContent(1045,58.62069);
   MPass->SetBinContent(1046,75);
   MPass->SetBinContent(1047,65.78947);
   MPass->SetBinContent(1048,60.60606);
   MPass->SetBinContent(1051,59.09091);
   MPass->SetBinContent(1052,90);
   MPass->SetBinContent(1053,84.61538);
   MPass->SetBinContent(1054,81.81818);
   MPass->SetBinContent(1055,85.71429);
   MPass->SetBinContent(1056,75);
   MPass->SetBinContent(1057,85.71429);
   MPass->SetBinContent(1058,96);
   MPass->SetBinContent(1059,82.6087);
   MPass->SetBinContent(1060,83.33333);
   MPass->SetBinContent(1061,94.11765);
   MPass->SetBinContent(1062,88.23529);
   MPass->SetBinContent(1063,95);
   MPass->SetBinContent(1064,91.30435);
   MPass->SetBinContent(1065,78.94737);
   MPass->SetBinContent(1066,85.18519);
   MPass->SetBinContent(1067,96.15385);
   MPass->SetBinContent(1068,85.71429);
   MPass->SetBinContent(1069,90.90909);
   MPass->SetBinContent(1070,90);
   MPass->SetBinContent(1071,86.66667);
   MPass->SetBinContent(1072,69.23077);
   MPass->SetBinContent(1073,61.53846);
   MPass->SetBinContent(1074,81.81818);
   MPass->SetBinContent(1075,83.33333);
   MPass->SetBinContent(1076,71.875);
   MPass->SetBinContent(1077,69.69697);
   MPass->SetBinContent(1078,71.875);
   MPass->SetBinContent(1079,76.47059);
   MPass->SetBinContent(1080,50);
   MPass->SetBinContent(1081,84.375);
   MPass->SetBinContent(1082,76.47059);
   MPass->SetBinContent(1083,77.27273);
   MPass->SetBinContent(1084,67.74194);
   MPass->SetBinContent(1085,81.81818);
   MPass->SetBinContent(1086,60.86957);
   MPass->SetBinContent(1087,81.25);
   MPass->SetBinContent(1088,85.71429);
   MPass->SetBinContent(1089,64.70588);
   MPass->SetBinContent(1090,76.47059);
   MPass->SetBinContent(1091,76.47059);
   MPass->SetBinContent(1092,78.26087);
   MPass->SetBinContent(1093,63.33333);
   MPass->SetBinContent(1094,58.33333);
   MPass->SetBinContent(1095,65.21739);
   MPass->SetBinContent(1096,56.41026);
   MPass->SetBinContent(1097,51.6129);
   MPass->SetBinContent(1098,50);
   MPass->SetBinContent(1101,47.36842);
   MPass->SetBinContent(1102,84.61538);
   MPass->SetBinContent(1103,76.19048);
   MPass->SetBinContent(1104,82.6087);
   MPass->SetBinContent(1105,89.47368);
   MPass->SetBinContent(1106,89.65517);
   MPass->SetBinContent(1107,84.375);
   MPass->SetBinContent(1108,93.33333);
   MPass->SetBinContent(1109,88.46154);
   MPass->SetBinContent(1110,78.26087);
   MPass->SetBinContent(1111,87.09677);
   MPass->SetBinContent(1112,81.25);
   MPass->SetBinContent(1113,85.18519);
   MPass->SetBinContent(1114,87.87879);
   MPass->SetBinContent(1115,81.81818);
   MPass->SetBinContent(1116,100);
   MPass->SetBinContent(1117,86.95652);
   MPass->SetBinContent(1118,96.15385);
   MPass->SetBinContent(1119,80);
   MPass->SetBinContent(1120,89.47368);
   MPass->SetBinContent(1121,85.71429);
   MPass->SetBinContent(1122,95.65217);
   MPass->SetBinContent(1123,66.66667);
   MPass->SetBinContent(1124,88.88889);
   MPass->SetBinContent(1125,77.27273);
   MPass->SetBinContent(1126,80);
   MPass->SetBinContent(1127,65.625);
   MPass->SetBinContent(1128,56.25);
   MPass->SetBinContent(1129,74.4186);
   MPass->SetBinContent(1130,78.125);
   MPass->SetBinContent(1131,86.48649);
   MPass->SetBinContent(1132,76.47059);
   MPass->SetBinContent(1133,70.96774);
   MPass->SetBinContent(1134,61.76471);
   MPass->SetBinContent(1135,72.41379);
   MPass->SetBinContent(1136,60);
   MPass->SetBinContent(1137,67.74194);
   MPass->SetBinContent(1138,66.66667);
   MPass->SetBinContent(1139,72.72727);
   MPass->SetBinContent(1140,68.88889);
   MPass->SetBinContent(1141,68.96552);
   MPass->SetBinContent(1142,77.41935);
   MPass->SetBinContent(1143,59.52381);
   MPass->SetBinContent(1144,70.73171);
   MPass->SetBinContent(1145,70.27027);
   MPass->SetBinContent(1146,74.35897);
   MPass->SetBinContent(1147,66.66667);
   MPass->SetBinContent(1148,55.31915);
   MPass->SetBinContent(1151,83.33333);
   MPass->SetBinContent(1152,80);
   MPass->SetBinContent(1153,88.46154);
   MPass->SetBinContent(1154,96.15385);
   MPass->SetBinContent(1155,84.61538);
   MPass->SetBinContent(1156,87.5);
   MPass->SetBinContent(1157,93.33333);
   MPass->SetBinContent(1158,93.93939);
   MPass->SetBinContent(1159,90.47619);
   MPass->SetBinContent(1160,91.17647);
   MPass->SetBinContent(1161,96);
   MPass->SetBinContent(1162,72.72727);
   MPass->SetBinContent(1163,81.81818);
   MPass->SetBinContent(1164,93.54839);
   MPass->SetBinContent(1165,65.51724);
   MPass->SetBinContent(1166,100);
   MPass->SetBinContent(1167,86.66667);
   MPass->SetBinContent(1168,94.73684);
   MPass->SetBinContent(1169,100);
   MPass->SetBinContent(1170,83.33333);
   MPass->SetBinContent(1171,91.66667);
   MPass->SetBinContent(1172,90);
   MPass->SetBinContent(1173,90.625);
   MPass->SetBinContent(1174,86.2069);
   MPass->SetBinContent(1175,81.48148);
   MPass->SetBinContent(1176,84.61538);
   MPass->SetBinContent(1177,75);
   MPass->SetBinContent(1178,67.85714);
   MPass->SetBinContent(1179,73.07692);
   MPass->SetBinContent(1180,72.41379);
   MPass->SetBinContent(1181,70);
   MPass->SetBinContent(1182,76.92308);
   MPass->SetBinContent(1183,80);
   MPass->SetBinContent(1184,65.21739);
   MPass->SetBinContent(1185,57.14286);
   MPass->SetBinContent(1186,80);
   MPass->SetBinContent(1187,92.59259);
   MPass->SetBinContent(1188,78.125);
   MPass->SetBinContent(1189,86.66667);
   MPass->SetBinContent(1190,86.2069);
   MPass->SetBinContent(1191,86.66667);
   MPass->SetBinContent(1192,85);
   MPass->SetBinContent(1193,86.36364);
   MPass->SetBinContent(1194,77.14286);
   MPass->SetBinContent(1195,75.67568);
   MPass->SetBinContent(1196,65.625);
   MPass->SetBinContent(1197,86.11111);
   MPass->SetBinContent(1198,54.54545);
   MPass->SetBinContent(1201,59.09091);
   MPass->SetBinContent(1202,69.23077);
   MPass->SetBinContent(1203,65.625);
   MPass->SetBinContent(1204,86.66667);
   MPass->SetBinContent(1205,80);
   MPass->SetBinContent(1206,96.55172);
   MPass->SetBinContent(1207,95);
   MPass->SetBinContent(1208,85);
   MPass->SetBinContent(1209,65.21739);
   MPass->SetBinContent(1210,68.96552);
   MPass->SetBinContent(1211,77.14286);
   MPass->SetBinContent(1212,81.25);
   MPass->SetBinContent(1213,80);
   MPass->SetBinContent(1214,90.47619);
   MPass->SetBinContent(1215,92.85714);
   MPass->SetBinContent(1216,87.5);
   MPass->SetBinContent(1217,90);
   MPass->SetBinContent(1218,100);
   MPass->SetBinContent(1219,90);
   MPass->SetBinContent(1220,90);
   MPass->SetBinContent(1221,86.84211);
   MPass->SetBinContent(1222,73.07692);
   MPass->SetBinContent(1223,69.23077);
   MPass->SetBinContent(1224,85.71429);
   MPass->SetBinContent(1225,69.56522);
   MPass->SetBinContent(1226,68.42105);
   MPass->SetBinContent(1227,66.66667);
   MPass->SetBinContent(1228,75);
   MPass->SetBinContent(1229,80);
   MPass->SetBinContent(1230,76.66667);
   MPass->SetBinContent(1231,72);
   MPass->SetBinContent(1232,75);
   MPass->SetBinContent(1233,56);
   MPass->SetBinContent(1234,62.06897);
   MPass->SetBinContent(1235,85.71429);
   MPass->SetBinContent(1236,64.28571);
   MPass->SetBinContent(1237,58.06452);
   MPass->SetBinContent(1238,68.96552);
   MPass->SetBinContent(1239,50);
   MPass->SetBinContent(1240,71.875);
   MPass->SetBinContent(1241,66.66667);
   MPass->SetBinContent(1242,82.75862);
   MPass->SetBinContent(1243,63.88889);
   MPass->SetBinContent(1244,60.71429);
   MPass->SetBinContent(1245,59.25926);
   MPass->SetBinContent(1246,62.5);
   MPass->SetBinContent(1247,67.64706);
   MPass->SetBinContent(1248,44.11765);
   MPass->SetBinContent(1251,51.28205);
   MPass->SetBinContent(1252,89.65517);
   MPass->SetBinContent(1253,85.18519);
   MPass->SetBinContent(1254,87.09677);
   MPass->SetBinContent(1255,82.35294);
   MPass->SetBinContent(1256,81.48148);
   MPass->SetBinContent(1257,92);
   MPass->SetBinContent(1258,88.88889);
   MPass->SetBinContent(1259,75);
   MPass->SetBinContent(1260,93.75);
   MPass->SetBinContent(1261,89.3617);
   MPass->SetBinContent(1262,68);
   MPass->SetBinContent(1263,89.65517);
   MPass->SetBinContent(1264,93.75);
   MPass->SetBinContent(1265,97.2973);
   MPass->SetBinContent(1266,89.28571);
   MPass->SetBinContent(1267,82.85714);
   MPass->SetBinContent(1268,75);
   MPass->SetBinContent(1269,88.23529);
   MPass->SetBinContent(1270,76.66667);
   MPass->SetBinContent(1271,80);
   MPass->SetBinContent(1272,81.48148);
   MPass->SetBinContent(1273,81.08108);
   MPass->SetBinContent(1274,82.05128);
   MPass->SetBinContent(1275,71.42857);
   MPass->SetBinContent(1276,77.41935);
   MPass->SetBinContent(1277,65.11628);
   MPass->SetBinContent(1278,72.41379);
   MPass->SetBinContent(1279,73.33333);
   MPass->SetBinContent(1280,62.5);
   MPass->SetBinContent(1281,55.88235);
   MPass->SetBinContent(1282,61.76471);
   MPass->SetBinContent(1283,63.88889);
   MPass->SetBinContent(1284,65.78947);
   MPass->SetBinContent(1285,51.72414);
   MPass->SetBinContent(1286,64.70588);
   MPass->SetBinContent(1287,55.55556);
   MPass->SetBinContent(1288,64.28571);
   MPass->SetBinContent(1289,61.11111);
   MPass->SetBinContent(1290,74.19355);
   MPass->SetBinContent(1291,75.55556);
   MPass->SetBinContent(1292,60.60606);
   MPass->SetBinContent(1293,68.42105);
   MPass->SetBinContent(1294,60);
   MPass->SetBinContent(1295,72.5);
   MPass->SetBinContent(1296,69.04762);
   MPass->SetBinContent(1297,55.26316);
   MPass->SetBinContent(1298,53.84615);
   MPass->SetBinContent(1301,45.45455);
   MPass->SetBinContent(1302,88.23529);
   MPass->SetBinContent(1303,90.47619);
   MPass->SetBinContent(1304,72);
   MPass->SetBinContent(1305,100);
   MPass->SetBinContent(1306,90.32258);
   MPass->SetBinContent(1307,84);
   MPass->SetBinContent(1308,91.30435);
   MPass->SetBinContent(1309,87.80488);
   MPass->SetBinContent(1310,80);
   MPass->SetBinContent(1311,90);
   MPass->SetBinContent(1312,89.47368);
   MPass->SetBinContent(1313,93.02326);
   MPass->SetBinContent(1314,88.88889);
   MPass->SetBinContent(1315,88.46154);
   MPass->SetBinContent(1316,83.33333);
   MPass->SetBinContent(1317,96.66667);
   MPass->SetBinContent(1318,96.2963);
   MPass->SetBinContent(1319,78.57143);
   MPass->SetBinContent(1320,87.87879);
   MPass->SetBinContent(1321,74.19355);
   MPass->SetBinContent(1322,92.85714);
   MPass->SetBinContent(1323,90);
   MPass->SetBinContent(1324,84);
   MPass->SetBinContent(1325,78.26087);
   MPass->SetBinContent(1326,81.08108);
   MPass->SetBinContent(1327,68.57143);
   MPass->SetBinContent(1328,70);
   MPass->SetBinContent(1329,77.41935);
   MPass->SetBinContent(1330,83.33333);
   MPass->SetBinContent(1331,72.41379);
   MPass->SetBinContent(1332,81.25);
   MPass->SetBinContent(1333,78.94737);
   MPass->SetBinContent(1334,81.48148);
   MPass->SetBinContent(1335,58.53659);
   MPass->SetBinContent(1336,71.42857);
   MPass->SetBinContent(1337,81.48148);
   MPass->SetBinContent(1338,57.57576);
   MPass->SetBinContent(1339,81.25);
   MPass->SetBinContent(1340,47.61905);
   MPass->SetBinContent(1341,78.94737);
   MPass->SetBinContent(1342,51.85185);
   MPass->SetBinContent(1343,66.66667);
   MPass->SetBinContent(1344,78.78788);
   MPass->SetBinContent(1345,76.92308);
   MPass->SetBinContent(1346,69.44444);
   MPass->SetBinContent(1347,75.75758);
   MPass->SetBinContent(1348,44.11765);
   MPass->SetBinContent(1351,56.66667);
   MPass->SetBinContent(1352,78.94737);
   MPass->SetBinContent(1353,83.33333);
   MPass->SetBinContent(1354,85.71429);
   MPass->SetBinContent(1355,88.88889);
   MPass->SetBinContent(1356,90);
   MPass->SetBinContent(1357,90);
   MPass->SetBinContent(1358,95.2381);
   MPass->SetBinContent(1359,61.11111);
   MPass->SetBinContent(1360,71.42857);
   MPass->SetBinContent(1361,84.61538);
   MPass->SetBinContent(1362,86.36364);
   MPass->SetBinContent(1363,83.33333);
   MPass->SetBinContent(1364,90.32258);
   MPass->SetBinContent(1365,83.33333);
   MPass->SetBinContent(1366,86.36364);
   MPass->SetBinContent(1367,94.11765);
   MPass->SetBinContent(1368,84.61538);
   MPass->SetBinContent(1369,80);
   MPass->SetBinContent(1370,80);
   MPass->SetBinContent(1371,71.42857);
   MPass->SetBinContent(1372,75);
   MPass->SetBinContent(1373,76.92308);
   MPass->SetBinContent(1374,96.42857);
   MPass->SetBinContent(1375,68.96552);
   MPass->SetBinContent(1376,75);
   MPass->SetBinContent(1377,63.33333);
   MPass->SetBinContent(1378,76);
   MPass->SetBinContent(1379,78.37838);
   MPass->SetBinContent(1380,89.28571);
   MPass->SetBinContent(1381,60);
   MPass->SetBinContent(1382,70.27027);
   MPass->SetBinContent(1383,76.92308);
   MPass->SetBinContent(1384,67.85714);
   MPass->SetBinContent(1385,84.61538);
   MPass->SetBinContent(1386,90.90909);
   MPass->SetBinContent(1387,60);
   MPass->SetBinContent(1388,79.16667);
   MPass->SetBinContent(1389,68.96552);
   MPass->SetBinContent(1390,75);
   MPass->SetBinContent(1391,61.29032);
   MPass->SetBinContent(1392,75);
   MPass->SetBinContent(1393,65.625);
   MPass->SetBinContent(1394,75);
   MPass->SetBinContent(1395,57.57576);
   MPass->SetBinContent(1396,57.14286);
   MPass->SetBinContent(1397,75.67568);
   MPass->SetBinContent(1398,63.33333);
   MPass->SetBinContent(1401,57.89474);
   MPass->SetBinContent(1402,85.71429);
   MPass->SetBinContent(1403,88.23529);
   MPass->SetBinContent(1404,82.75862);
   MPass->SetBinContent(1405,88.88889);
   MPass->SetBinContent(1406,87.17949);
   MPass->SetBinContent(1407,94.28571);
   MPass->SetBinContent(1408,82.75862);
   MPass->SetBinContent(1409,77.14286);
   MPass->SetBinContent(1410,83.33333);
   MPass->SetBinContent(1411,88);
   MPass->SetBinContent(1412,69.56522);
   MPass->SetBinContent(1413,79.16667);
   MPass->SetBinContent(1414,78.125);
   MPass->SetBinContent(1415,87.87879);
   MPass->SetBinContent(1416,62.96296);
   MPass->SetBinContent(1417,92.10526);
   MPass->SetBinContent(1418,87.09677);
   MPass->SetBinContent(1419,80.64516);
   MPass->SetBinContent(1420,70.96774);
   MPass->SetBinContent(1421,88);
   MPass->SetBinContent(1422,86.66667);
   MPass->SetBinContent(1423,94.73684);
   MPass->SetBinContent(1424,76.47059);
   MPass->SetBinContent(1425,76.92308);
   MPass->SetBinContent(1426,55.17241);
   MPass->SetBinContent(1427,80.55556);
   MPass->SetBinContent(1428,70.96774);
   MPass->SetBinContent(1429,62.5);
   MPass->SetBinContent(1430,70.96774);
   MPass->SetBinContent(1431,94.73684);
   MPass->SetBinContent(1432,69.23077);
   MPass->SetBinContent(1433,65);
   MPass->SetBinContent(1434,72.97297);
   MPass->SetBinContent(1435,67.85714);
   MPass->SetBinContent(1436,79.41176);
   MPass->SetBinContent(1437,64);
   MPass->SetBinContent(1438,64.10256);
   MPass->SetBinContent(1439,61.53846);
   MPass->SetBinContent(1440,55.17241);
   MPass->SetBinContent(1441,77.5);
   MPass->SetBinContent(1442,57.5);
   MPass->SetBinContent(1443,63.15789);
   MPass->SetBinContent(1444,55.88235);
   MPass->SetBinContent(1445,65.71429);
   MPass->SetBinContent(1446,53.48837);
   MPass->SetBinContent(1447,67.56757);
   MPass->SetBinContent(1448,40.54054);
   MPass->SetBinContent(1451,64.86486);
   MPass->SetBinContent(1452,78.26087);
   MPass->SetBinContent(1453,83.87097);
   MPass->SetBinContent(1454,82.35294);
   MPass->SetBinContent(1455,85.71429);
   MPass->SetBinContent(1456,80);
   MPass->SetBinContent(1457,92);
   MPass->SetBinContent(1458,93.33333);
   MPass->SetBinContent(1459,91.66667);
   MPass->SetBinContent(1460,83.33333);
   MPass->SetBinContent(1461,90.90909);
   MPass->SetBinContent(1462,96);
   MPass->SetBinContent(1463,87.5);
   MPass->SetBinContent(1464,100);
   MPass->SetBinContent(1465,91.66667);
   MPass->SetBinContent(1466,87.5);
   MPass->SetBinContent(1467,88.46154);
   MPass->SetBinContent(1468,88);
   MPass->SetBinContent(1469,88.88889);
   MPass->SetBinContent(1470,91.30435);
   MPass->SetBinContent(1471,100);
   MPass->SetBinContent(1472,77.77778);
   MPass->SetBinContent(1473,88);
   MPass->SetBinContent(1474,93.10345);
   MPass->SetBinContent(1475,86.95652);
   MPass->SetBinContent(1476,83.33333);
   MPass->SetBinContent(1477,79.31034);
   MPass->SetBinContent(1478,81.81818);
   MPass->SetBinContent(1479,86.66667);
   MPass->SetBinContent(1480,65.78947);
   MPass->SetBinContent(1481,61.11111);
   MPass->SetBinContent(1482,69.23077);
   MPass->SetBinContent(1483,70);
   MPass->SetBinContent(1484,88.88889);
   MPass->SetBinContent(1485,75);
   MPass->SetBinContent(1486,69.23077);
   MPass->SetBinContent(1487,68);
   MPass->SetBinContent(1488,64.70588);
   MPass->SetBinContent(1489,73.52941);
   MPass->SetBinContent(1490,71.875);
   MPass->SetBinContent(1491,53.84615);
   MPass->SetBinContent(1492,85.71429);
   MPass->SetBinContent(1493,67.85714);
   MPass->SetBinContent(1494,74.19355);
   MPass->SetBinContent(1495,74.19355);
   MPass->SetBinContent(1496,78.125);
   MPass->SetBinContent(1497,72.41379);
   MPass->SetBinContent(1498,48);
   MPass->SetBinContent(1501,68.75);
   MPass->SetBinContent(1502,81.81818);
   MPass->SetBinContent(1503,59.09091);
   MPass->SetBinContent(1504,79.16667);
   MPass->SetBinContent(1505,75);
   MPass->SetBinContent(1506,84);
   MPass->SetBinContent(1507,93.10345);
   MPass->SetBinContent(1508,87.17949);
   MPass->SetBinContent(1509,83.33333);
   MPass->SetBinContent(1510,85.71429);
   MPass->SetBinContent(1511,92.59259);
   MPass->SetBinContent(1512,92.59259);
   MPass->SetBinContent(1513,87.5);
   MPass->SetBinContent(1514,92.30769);
   MPass->SetBinContent(1515,78.125);
   MPass->SetBinContent(1516,84);
   MPass->SetBinContent(1517,85.29412);
   MPass->SetBinContent(1518,81.81818);
   MPass->SetBinContent(1519,78.125);
   MPass->SetBinContent(1520,94.11765);
   MPass->SetBinContent(1521,66.66667);
   MPass->SetBinContent(1522,78.94737);
   MPass->SetBinContent(1523,100);
   MPass->SetBinContent(1524,90.90909);
   MPass->SetBinContent(1525,89.28571);
   MPass->SetBinContent(1526,51.42857);
   MPass->SetBinContent(1527,68.96552);
   MPass->SetBinContent(1528,76.47059);
   MPass->SetBinContent(1529,76.92308);
   MPass->SetBinContent(1530,81.81818);
   MPass->SetBinContent(1531,69.23077);
   MPass->SetBinContent(1532,70.58824);
   MPass->SetBinContent(1533,54.16667);
   MPass->SetBinContent(1534,60);
   MPass->SetBinContent(1535,62.5);
   MPass->SetBinContent(1536,60);
   MPass->SetBinContent(1537,70);
   MPass->SetBinContent(1538,77.41935);
   MPass->SetBinContent(1539,52.94118);
   MPass->SetBinContent(1540,70);
   MPass->SetBinContent(1541,68.75);
   MPass->SetBinContent(1542,72.72727);
   MPass->SetBinContent(1543,59.25926);
   MPass->SetBinContent(1544,75);
   MPass->SetBinContent(1545,65.71429);
   MPass->SetBinContent(1546,72.34043);
   MPass->SetBinContent(1547,60.60606);
   MPass->SetBinContent(1548,55.17241);
   MPass->SetBinContent(1551,63.63636);
   MPass->SetBinContent(1552,80.95238);
   MPass->SetBinContent(1553,76.47059);
   MPass->SetBinContent(1554,78.125);
   MPass->SetBinContent(1555,76.92308);
   MPass->SetBinContent(1556,85.71429);
   MPass->SetBinContent(1557,91.66667);
   MPass->SetBinContent(1558,87.5);
   MPass->SetBinContent(1559,77.41935);
   MPass->SetBinContent(1560,95.45455);
   MPass->SetBinContent(1561,92.30769);
   MPass->SetBinContent(1562,80);
   MPass->SetBinContent(1563,93.33333);
   MPass->SetBinContent(1564,75.67568);
   MPass->SetBinContent(1565,85.18519);
   MPass->SetBinContent(1566,88.23529);
   MPass->SetBinContent(1567,92.59259);
   MPass->SetBinContent(1568,87.09677);
   MPass->SetBinContent(1569,81.25);
   MPass->SetBinContent(1570,82.85714);
   MPass->SetBinContent(1571,80.76923);
   MPass->SetBinContent(1572,83.33333);
   MPass->SetBinContent(1573,91.17647);
   MPass->SetBinContent(1574,88);
   MPass->SetBinContent(1575,70);
   MPass->SetBinContent(1576,70.58824);
   MPass->SetBinContent(1577,78.125);
   MPass->SetBinContent(1578,64.10256);
   MPass->SetBinContent(1579,58.33333);
   MPass->SetBinContent(1580,77.41935);
   MPass->SetBinContent(1581,50);
   MPass->SetBinContent(1582,66.66667);
   MPass->SetBinContent(1583,51.85185);
   MPass->SetBinContent(1584,73.33333);
   MPass->SetBinContent(1585,64.51613);
   MPass->SetBinContent(1586,64.10256);
   MPass->SetBinContent(1587,71.42857);
   MPass->SetBinContent(1588,76.19048);
   MPass->SetBinContent(1589,61.53846);
   MPass->SetBinContent(1590,66.66667);
   MPass->SetBinContent(1591,63.15789);
   MPass->SetBinContent(1592,50);
   MPass->SetBinContent(1593,60);
   MPass->SetBinContent(1594,62.5);
   MPass->SetBinContent(1595,73.91304);
   MPass->SetBinContent(1596,66.66667);
   MPass->SetBinContent(1597,78.37838);
   MPass->SetBinContent(1598,42.10526);
   MPass->SetBinContent(1601,64);
   MPass->SetBinContent(1602,80.95238);
   MPass->SetBinContent(1603,78.57143);
   MPass->SetBinContent(1604,81.81818);
   MPass->SetBinContent(1605,100);
   MPass->SetBinContent(1606,84.21053);
   MPass->SetBinContent(1607,91.17647);
   MPass->SetBinContent(1608,72);
   MPass->SetBinContent(1609,92.59259);
   MPass->SetBinContent(1610,80);
   MPass->SetBinContent(1611,90.90909);
   MPass->SetBinContent(1612,65.21739);
   MPass->SetBinContent(1613,93.33333);
   MPass->SetBinContent(1614,79.41176);
   MPass->SetBinContent(1615,86.66667);
   MPass->SetBinContent(1616,78.57143);
   MPass->SetBinContent(1617,86.2069);
   MPass->SetBinContent(1618,82.6087);
   MPass->SetBinContent(1619,90);
   MPass->SetBinContent(1620,86.11111);
   MPass->SetBinContent(1621,73.33333);
   MPass->SetBinContent(1622,88.46154);
   MPass->SetBinContent(1623,89.65517);
   MPass->SetBinContent(1624,86.66667);
   MPass->SetBinContent(1625,75.67568);
   MPass->SetBinContent(1626,89.18919);
   MPass->SetBinContent(1627,82.14286);
   MPass->SetBinContent(1628,79.16667);
   MPass->SetBinContent(1629,70);
   MPass->SetBinContent(1630,57.89474);
   MPass->SetBinContent(1631,78.57143);
   MPass->SetBinContent(1632,68.42105);
   MPass->SetBinContent(1633,50);
   MPass->SetBinContent(1634,78.37838);
   MPass->SetBinContent(1635,71.875);
   MPass->SetBinContent(1636,60.71429);
   MPass->SetBinContent(1637,83.33333);
   MPass->SetBinContent(1638,91.89189);
   MPass->SetBinContent(1639,74.19355);
   MPass->SetBinContent(1640,72.72727);
   MPass->SetBinContent(1641,81.48148);
   MPass->SetBinContent(1642,65.78947);
   MPass->SetBinContent(1643,77.14286);
   MPass->SetBinContent(1644,76.92308);
   MPass->SetBinContent(1645,70.37037);
   MPass->SetBinContent(1646,71.73913);
   MPass->SetBinContent(1647,62.06897);
   MPass->SetBinContent(1648,46.66667);
   MPass->SetBinContent(1651,53.33333);
   MPass->SetBinContent(1652,84.375);
   MPass->SetBinContent(1653,80);
   MPass->SetBinContent(1657,80);
   MPass->SetBinContent(1658,91.30435);
   MPass->SetBinContent(1659,78.125);
   MPass->SetBinContent(1660,85);
   MPass->SetBinContent(1661,91.66667);
   MPass->SetBinContent(1662,92.30769);
   MPass->SetBinContent(1663,95.83333);
   MPass->SetBinContent(1664,90);
   MPass->SetBinContent(1665,91.30435);
   MPass->SetBinContent(1666,82.6087);
   MPass->SetBinContent(1667,85.71429);
   MPass->SetBinContent(1668,80.64516);
   MPass->SetBinContent(1669,86.66667);
   MPass->SetBinContent(1670,88.88889);
   MPass->SetBinContent(1671,77.77778);
   MPass->SetBinContent(1672,93.33333);
   MPass->SetBinContent(1673,88.23529);
   MPass->SetBinContent(1674,64.28571);
   MPass->SetBinContent(1675,76.47059);
   MPass->SetBinContent(1676,68.18182);
   MPass->SetBinContent(1677,71.42857);
   MPass->SetBinContent(1684,53.84615);
   MPass->SetBinContent(1685,64.28571);
   MPass->SetBinContent(1686,86.95652);
   MPass->SetBinContent(1687,66.66667);
   MPass->SetBinContent(1688,64.70588);
   MPass->SetBinContent(1689,66.66667);
   MPass->SetBinContent(1690,70.83333);
   MPass->SetBinContent(1691,68.75);
   MPass->SetBinContent(1692,74.19355);
   MPass->SetBinContent(1693,79.31034);
   MPass->SetBinContent(1694,71.42857);
   MPass->SetBinContent(1695,54.16667);
   MPass->SetBinContent(1696,50);
   MPass->SetBinContent(1697,75);
   MPass->SetBinContent(1698,37.77778);
   MPass->SetBinContent(1701,65.21739);
   MPass->SetBinContent(1702,85.71429);
   MPass->SetBinContent(1708,82.6087);
   MPass->SetBinContent(1709,90.90909);
   MPass->SetBinContent(1710,81.48148);
   MPass->SetBinContent(1711,88.88889);
   MPass->SetBinContent(1712,93.54839);
   MPass->SetBinContent(1713,74.19355);
   MPass->SetBinContent(1714,89.18919);
   MPass->SetBinContent(1715,59.25926);
   MPass->SetBinContent(1716,75);
   MPass->SetBinContent(1717,69.69697);
   MPass->SetBinContent(1718,87.5);
   MPass->SetBinContent(1719,77.77778);
   MPass->SetBinContent(1720,82.35294);
   MPass->SetBinContent(1721,83.33333);
   MPass->SetBinContent(1722,82.75862);
   MPass->SetBinContent(1723,85.71429);
   MPass->SetBinContent(1724,88);
   MPass->SetBinContent(1725,71.875);
   MPass->SetBinContent(1726,72);
   MPass->SetBinContent(1735,61.29032);
   MPass->SetBinContent(1736,58.33333);
   MPass->SetBinContent(1737,51.35135);
   MPass->SetBinContent(1738,81.08108);
   MPass->SetBinContent(1739,72.97297);
   MPass->SetBinContent(1740,64);
   MPass->SetBinContent(1741,80.76923);
   MPass->SetBinContent(1742,63.33333);
   MPass->SetBinContent(1743,59.09091);
   MPass->SetBinContent(1744,65.78947);
   MPass->SetBinContent(1745,78.37838);
   MPass->SetBinContent(1746,69.69697);
   MPass->SetBinContent(1747,62.5);
   MPass->SetBinContent(1748,44.11765);
   MPass->SetBinContent(1751,60.60606);
   MPass->SetBinContent(1752,82.35294);
   MPass->SetBinContent(1758,82.35294);
   MPass->SetBinContent(1759,92);
   MPass->SetBinContent(1760,76.19048);
   MPass->SetBinContent(1761,92);
   MPass->SetBinContent(1762,78.125);
   MPass->SetBinContent(1763,96.77419);
   MPass->SetBinContent(1764,89.47368);
   MPass->SetBinContent(1765,75);
   MPass->SetBinContent(1766,66.66667);
   MPass->SetBinContent(1767,84);
   MPass->SetBinContent(1768,89.74359);
   MPass->SetBinContent(1769,92.30769);
   MPass->SetBinContent(1770,91.17647);
   MPass->SetBinContent(1771,92.85714);
   MPass->SetBinContent(1772,91.30435);
   MPass->SetBinContent(1773,72.72727);
   MPass->SetBinContent(1774,93.33333);
   MPass->SetBinContent(1775,80.95238);
   MPass->SetBinContent(1776,100);
   MPass->SetBinContent(1785,75);
   MPass->SetBinContent(1786,81.48148);
   MPass->SetBinContent(1787,75.67568);
   MPass->SetBinContent(1788,60.71429);
   MPass->SetBinContent(1789,65.51724);
   MPass->SetBinContent(1790,67.85714);
   MPass->SetBinContent(1791,77.77778);
   MPass->SetBinContent(1792,79.48718);
   MPass->SetBinContent(1793,62.96296);
   MPass->SetBinContent(1794,73.52941);
   MPass->SetBinContent(1795,72.41379);
   MPass->SetBinContent(1796,63.33333);
   MPass->SetBinContent(1797,80);
   MPass->SetBinContent(1798,33.33333);
   MPass->SetBinContent(1801,57.69231);
   MPass->SetBinContent(1802,83.33333);
   MPass->SetBinContent(1808,87.5);
   MPass->SetBinContent(1809,73.91304);
   MPass->SetBinContent(1810,83.33333);
   MPass->SetBinContent(1811,80);
   MPass->SetBinContent(1812,81.81818);
   MPass->SetBinContent(1813,85.71429);
   MPass->SetBinContent(1814,87.87879);
   MPass->SetBinContent(1815,66.66667);
   MPass->SetBinContent(1816,95);
   MPass->SetBinContent(1817,86.36364);
   MPass->SetBinContent(1818,86.95652);
   MPass->SetBinContent(1819,96.66667);
   MPass->SetBinContent(1820,80);
   MPass->SetBinContent(1821,88.88889);
   MPass->SetBinContent(1822,83.87097);
   MPass->SetBinContent(1823,96);
   MPass->SetBinContent(1824,77.77778);
   MPass->SetBinContent(1835,71.42857);
   MPass->SetBinContent(1836,65.38462);
   MPass->SetBinContent(1837,60);
   MPass->SetBinContent(1838,83.33333);
   MPass->SetBinContent(1839,45);
   MPass->SetBinContent(1840,66.66667);
   MPass->SetBinContent(1841,78.04878);
   MPass->SetBinContent(1842,81.25);
   MPass->SetBinContent(1843,75);
   MPass->SetBinContent(1844,71.875);
   MPass->SetBinContent(1845,44.44444);
   MPass->SetBinContent(1851,54.54545);
   MPass->SetBinContent(1852,90);
   MPass->SetBinContent(1858,81.48148);
   MPass->SetBinContent(1859,90);
   MPass->SetBinContent(1860,73.33333);
   MPass->SetBinContent(1861,89.28571);
   MPass->SetBinContent(1862,88);
   MPass->SetBinContent(1863,65.51724);
   MPass->SetBinContent(1864,92);
   MPass->SetBinContent(1865,84.375);
   MPass->SetBinContent(1866,90);
   MPass->SetBinContent(1867,86.84211);
   MPass->SetBinContent(1868,89.65517);
   MPass->SetBinContent(1869,95.65217);
   MPass->SetBinContent(1870,83.33333);
   MPass->SetBinContent(1871,93.10345);
   MPass->SetBinContent(1872,89.28571);
   MPass->SetBinContent(1873,79.16667);
   MPass->SetBinContent(1885,71.42857);
   MPass->SetBinContent(1886,58.06452);
   MPass->SetBinContent(1887,70.83333);
   MPass->SetBinContent(1888,57.14286);
   MPass->SetBinContent(1889,50);
   MPass->SetBinContent(1890,80.4878);
   MPass->SetBinContent(1891,87.17949);
   MPass->SetBinContent(1892,82.14286);
   MPass->SetBinContent(1893,64.86486);
   MPass->SetBinContent(1894,84.61538);
   MPass->SetBinContent(1901,66.66667);
   MPass->SetBinContent(1902,88.88889);
   MPass->SetBinContent(1908,94.44444);
   MPass->SetBinContent(1909,95.12195);
   MPass->SetBinContent(1910,73.33333);
   MPass->SetBinContent(1911,91.17647);
   MPass->SetBinContent(1912,87.87879);
   MPass->SetBinContent(1913,80);
   MPass->SetBinContent(1914,96.2963);
   MPass->SetBinContent(1915,79.31034);
   MPass->SetBinContent(1916,74.07407);
   MPass->SetBinContent(1917,77.27273);
   MPass->SetBinContent(1918,90);
   MPass->SetBinContent(1919,88.57143);
   MPass->SetBinContent(1920,92.30769);
   MPass->SetBinContent(1921,82.75862);
   MPass->SetBinContent(1922,92.85714);
   MPass->SetBinContent(1923,92.85714);
   MPass->SetBinContent(1929,66.66667);
   MPass->SetBinContent(1935,92.30769);
   MPass->SetBinContent(1936,73.33333);
   MPass->SetBinContent(1937,81.81818);
   MPass->SetBinContent(1938,76.19048);
   MPass->SetBinContent(1939,73.68421);
   MPass->SetBinContent(1940,75.67568);
   MPass->SetBinContent(1941,94.11765);
   MPass->SetBinContent(1942,74.19355);
   MPass->SetBinContent(1943,91.30435);
   MPass->SetBinContent(1944,84.61538);
   MPass->SetBinContent(1951,69.23077);
   MPass->SetBinContent(1952,62.5);
   MPass->SetBinContent(1958,100);
   MPass->SetBinContent(1959,96.42857);
   MPass->SetBinContent(1960,84);
   MPass->SetBinContent(1961,90.90909);
   MPass->SetBinContent(1962,76.47059);
   MPass->SetBinContent(1963,80);
   MPass->SetBinContent(1964,86.2069);
   MPass->SetBinContent(1965,89.28571);
   MPass->SetBinContent(1966,78.26087);
   MPass->SetBinContent(1967,78.125);
   MPass->SetBinContent(1968,87.5);
   MPass->SetBinContent(1969,96.9697);
   MPass->SetBinContent(1970,96.42857);
   MPass->SetBinContent(1971,73.91304);
   MPass->SetBinContent(1972,86.2069);
   MPass->SetBinContent(1973,76.19048);
   MPass->SetBinContent(1979,81.25);
   MPass->SetBinContent(1985,75);
   MPass->SetBinContent(1986,68);
   MPass->SetBinContent(1987,83.33333);
   MPass->SetBinContent(1988,71.42857);
   MPass->SetBinContent(1989,59.09091);
   MPass->SetBinContent(1990,77.41935);
   MPass->SetBinContent(1991,85.36585);
   MPass->SetBinContent(1992,84.84848);
   MPass->SetBinContent(1993,67.74194);
   MPass->SetBinContent(1994,72.41379);
   MPass->SetBinContent(2001,66.66667);
   MPass->SetBinContent(2002,90);
   MPass->SetBinContent(2003,100);
   MPass->SetBinContent(2007,77.77778);
   MPass->SetBinContent(2008,90.90909);
   MPass->SetBinContent(2009,87.09677);
   MPass->SetBinContent(2010,84.61538);
   MPass->SetBinContent(2011,70);
   MPass->SetBinContent(2012,84.21053);
   MPass->SetBinContent(2013,85.71429);
   MPass->SetBinContent(2014,94.73684);
   MPass->SetBinContent(2015,75);
   MPass->SetBinContent(2016,83.87097);
   MPass->SetBinContent(2017,88.88889);
   MPass->SetBinContent(2018,89.28571);
   MPass->SetBinContent(2019,90);
   MPass->SetBinContent(2020,96);
   MPass->SetBinContent(2021,84.375);
   MPass->SetBinContent(2022,92.59259);
   MPass->SetBinContent(2023,85.18519);
   MPass->SetBinContent(2024,87.5);
   MPass->SetBinContent(2028,66.66667);
   MPass->SetBinContent(2029,74.28571);
   MPass->SetBinContent(2030,53.84615);
   MPass->SetBinContent(2034,81.81818);
   MPass->SetBinContent(2035,67.85714);
   MPass->SetBinContent(2036,54.54545);
   MPass->SetBinContent(2037,59.375);
   MPass->SetBinContent(2038,68.62745);
   MPass->SetBinContent(2039,80.95238);
   MPass->SetBinContent(2040,77.14286);
   MPass->SetBinContent(2041,71.875);
   MPass->SetBinContent(2042,68.18182);
   MPass->SetBinContent(2043,77.5);
   MPass->SetBinContent(2044,74.19355);
   MPass->SetBinContent(2045,100);
   MPass->SetBinContent(2051,59.45946);
   MPass->SetBinContent(2052,92.30769);
   MPass->SetBinContent(2053,88.88889);
   MPass->SetBinContent(2054,85.18519);
   MPass->SetBinContent(2055,92.85714);
   MPass->SetBinContent(2056,87.5);
   MPass->SetBinContent(2057,89.47368);
   MPass->SetBinContent(2058,88.88889);
   MPass->SetBinContent(2059,91.17647);
   MPass->SetBinContent(2060,92);
   MPass->SetBinContent(2061,88.37209);
   MPass->SetBinContent(2062,88.88889);
   MPass->SetBinContent(2063,90);
   MPass->SetBinContent(2064,96.66667);
   MPass->SetBinContent(2065,84.61538);
   MPass->SetBinContent(2066,93.10345);
   MPass->SetBinContent(2067,87.87879);
   MPass->SetBinContent(2068,87.87879);
   MPass->SetBinContent(2069,78.26087);
   MPass->SetBinContent(2070,82.6087);
   MPass->SetBinContent(2071,96.66667);
   MPass->SetBinContent(2072,95.65217);
   MPass->SetBinContent(2073,90.47619);
   MPass->SetBinContent(2074,83.87097);
   MPass->SetBinContent(2075,80);
   MPass->SetBinContent(2076,80);
   MPass->SetBinContent(2077,66.66667);
   MPass->SetBinContent(2078,83.87097);
   MPass->SetBinContent(2079,73.52941);
   MPass->SetBinContent(2080,81.25);
   MPass->SetBinContent(2081,80);
   MPass->SetBinContent(2082,91.66667);
   MPass->SetBinContent(2083,72.22222);
   MPass->SetBinContent(2084,65.71429);
   MPass->SetBinContent(2085,62.06897);
   MPass->SetBinContent(2086,81.25);
   MPass->SetBinContent(2087,67.85714);
   MPass->SetBinContent(2088,72.72727);
   MPass->SetBinContent(2089,59.375);
   MPass->SetBinContent(2090,84.84848);
   MPass->SetBinContent(2091,84);
   MPass->SetBinContent(2092,86.11111);
   MPass->SetBinContent(2093,82.6087);
   MPass->SetBinContent(2094,77.5);
   MPass->SetBinContent(2095,69.56522);
   MPass->SetBinContent(2096,72.72727);
   MPass->SetBinContent(2097,69.56522);
   MPass->SetBinContent(2098,53.33333);
   MPass->SetBinContent(2101,57.69231);
   MPass->SetBinContent(2102,86.95652);
   MPass->SetBinContent(2103,96.42857);
   MPass->SetBinContent(2104,88.88889);
   MPass->SetBinContent(2105,75.86207);
   MPass->SetBinContent(2106,67.85714);
   MPass->SetBinContent(2107,94.73684);
   MPass->SetBinContent(2108,95.83333);
   MPass->SetBinContent(2109,88.88889);
   MPass->SetBinContent(2110,80);
   MPass->SetBinContent(2111,89.28571);
   MPass->SetBinContent(2112,82.75862);
   MPass->SetBinContent(2113,76.92308);
   MPass->SetBinContent(2114,69.23077);
   MPass->SetBinContent(2115,83.33333);
   MPass->SetBinContent(2116,95.2381);
   MPass->SetBinContent(2117,88);
   MPass->SetBinContent(2118,80);
   MPass->SetBinContent(2119,77.77778);
   MPass->SetBinContent(2120,88);
   MPass->SetBinContent(2121,91.30435);
   MPass->SetBinContent(2122,73.07692);
   MPass->SetBinContent(2123,93.54839);
   MPass->SetBinContent(2124,90.90909);
   MPass->SetBinContent(2125,86.66667);
   MPass->SetBinContent(2126,75.86207);
   MPass->SetBinContent(2127,66.66667);
   MPass->SetBinContent(2128,72.41379);
   MPass->SetBinContent(2129,76.47059);
   MPass->SetBinContent(2130,56.52174);
   MPass->SetBinContent(2131,83.33333);
   MPass->SetBinContent(2132,81.08108);
   MPass->SetBinContent(2133,53.57143);
   MPass->SetBinContent(2134,75);
   MPass->SetBinContent(2135,60);
   MPass->SetBinContent(2136,46.66667);
   MPass->SetBinContent(2137,72.72727);
   MPass->SetBinContent(2138,68);
   MPass->SetBinContent(2139,61.29032);
   MPass->SetBinContent(2140,71.42857);
   MPass->SetBinContent(2141,78.57143);
   MPass->SetBinContent(2142,74.19355);
   MPass->SetBinContent(2143,75);
   MPass->SetBinContent(2144,70.96774);
   MPass->SetBinContent(2145,78.57143);
   MPass->SetBinContent(2146,76.66667);
   MPass->SetBinContent(2147,80);
   MPass->SetBinContent(2148,63.33333);
   MPass->SetBinContent(2151,54.05405);
   MPass->SetBinContent(2152,85.71429);
   MPass->SetBinContent(2153,91.66667);
   MPass->SetBinContent(2154,96.2963);
   MPass->SetBinContent(2155,92.85714);
   MPass->SetBinContent(2156,78.125);
   MPass->SetBinContent(2157,81.25);
   MPass->SetBinContent(2158,96.15385);
   MPass->SetBinContent(2159,91.66667);
   MPass->SetBinContent(2160,77.77778);
   MPass->SetBinContent(2161,92.85714);
   MPass->SetBinContent(2162,78.78788);
   MPass->SetBinContent(2163,77.77778);
   MPass->SetBinContent(2164,94.28571);
   MPass->SetBinContent(2165,94.44444);
   MPass->SetBinContent(2166,88.46154);
   MPass->SetBinContent(2167,86.36364);
   MPass->SetBinContent(2168,84.375);
   MPass->SetBinContent(2169,92.59259);
   MPass->SetBinContent(2170,93.10345);
   MPass->SetBinContent(2171,84.84848);
   MPass->SetBinContent(2172,86.66667);
   MPass->SetBinContent(2173,92.85714);
   MPass->SetBinContent(2174,87.09677);
   MPass->SetBinContent(2175,85.18519);
   MPass->SetBinContent(2176,75.67568);
   MPass->SetBinContent(2177,82.6087);
   MPass->SetBinContent(2178,55.17241);
   MPass->SetBinContent(2179,69.44444);
   MPass->SetBinContent(2180,86.66667);
   MPass->SetBinContent(2181,69.44444);
   MPass->SetBinContent(2182,73.17073);
   MPass->SetBinContent(2183,72.72727);
   MPass->SetBinContent(2184,62.96296);
   MPass->SetBinContent(2185,75);
   MPass->SetBinContent(2186,62.5);
   MPass->SetBinContent(2187,50);
   MPass->SetBinContent(2188,69.69697);
   MPass->SetBinContent(2189,51.6129);
   MPass->SetBinContent(2190,52.77778);
   MPass->SetBinContent(2191,65.625);
   MPass->SetBinContent(2192,70.73171);
   MPass->SetBinContent(2193,78.94737);
   MPass->SetBinContent(2194,80.95238);
   MPass->SetBinContent(2195,67.85714);
   MPass->SetBinContent(2196,72.22222);
   MPass->SetBinContent(2197,71.42857);
   MPass->SetBinContent(2198,55.55556);
   MPass->SetBinContent(2201,55.55556);
   MPass->SetBinContent(2202,83.33333);
   MPass->SetBinContent(2203,88.88889);
   MPass->SetBinContent(2204,86.2069);
   MPass->SetBinContent(2205,91.66667);
   MPass->SetBinContent(2206,92.59259);
   MPass->SetBinContent(2207,96.2963);
   MPass->SetBinContent(2208,91.66667);
   MPass->SetBinContent(2209,82.6087);
   MPass->SetBinContent(2210,86.66667);
   MPass->SetBinContent(2211,75);
   MPass->SetBinContent(2212,91.17647);
   MPass->SetBinContent(2213,95);
   MPass->SetBinContent(2214,100);
   MPass->SetBinContent(2215,83.33333);
   MPass->SetBinContent(2216,87.5);
   MPass->SetBinContent(2217,89.28571);
   MPass->SetBinContent(2218,85.71429);
   MPass->SetBinContent(2219,88.46154);
   MPass->SetBinContent(2220,100);
   MPass->SetBinContent(2221,80.76923);
   MPass->SetBinContent(2222,79.16667);
   MPass->SetBinContent(2223,100);
   MPass->SetBinContent(2224,88.88889);
   MPass->SetBinContent(2225,86.36364);
   MPass->SetBinContent(2226,91.30435);
   MPass->SetBinContent(2227,79.16667);
   MPass->SetBinContent(2228,78.94737);
   MPass->SetBinContent(2229,83.33333);
   MPass->SetBinContent(2230,87.09677);
   MPass->SetBinContent(2231,86.84211);
   MPass->SetBinContent(2232,78.125);
   MPass->SetBinContent(2233,62.16216);
   MPass->SetBinContent(2234,77.77778);
   MPass->SetBinContent(2235,66.66667);
   MPass->SetBinContent(2236,77.41935);
   MPass->SetBinContent(2237,73.33333);
   MPass->SetBinContent(2238,78.125);
   MPass->SetBinContent(2239,71.875);
   MPass->SetBinContent(2240,71.875);
   MPass->SetBinContent(2241,74.07407);
   MPass->SetBinContent(2242,68.57143);
   MPass->SetBinContent(2243,58.06452);
   MPass->SetBinContent(2244,81.48148);
   MPass->SetBinContent(2245,80);
   MPass->SetBinContent(2246,72);
   MPass->SetBinContent(2247,67.64706);
   MPass->SetBinContent(2248,44.82759);
   MPass->SetBinContent(2251,57.69231);
   MPass->SetBinContent(2252,83.33333);
   MPass->SetBinContent(2253,79.31034);
   MPass->SetBinContent(2254,77.41935);
   MPass->SetBinContent(2255,84);
   MPass->SetBinContent(2256,86.66667);
   MPass->SetBinContent(2257,87.87879);
   MPass->SetBinContent(2258,86.2069);
   MPass->SetBinContent(2259,83.33333);
   MPass->SetBinContent(2260,82.35294);
   MPass->SetBinContent(2261,90.90909);
   MPass->SetBinContent(2262,78.94737);
   MPass->SetBinContent(2263,91.66667);
   MPass->SetBinContent(2264,84.375);
   MPass->SetBinContent(2265,81.81818);
   MPass->SetBinContent(2266,95.2381);
   MPass->SetBinContent(2267,85.71429);
   MPass->SetBinContent(2268,75.86207);
   MPass->SetBinContent(2269,88.23529);
   MPass->SetBinContent(2270,90);
   MPass->SetBinContent(2271,80);
   MPass->SetBinContent(2272,82.14286);
   MPass->SetBinContent(2273,84.61538);
   MPass->SetBinContent(2274,82.6087);
   MPass->SetBinContent(2275,73.91304);
   MPass->SetBinContent(2276,83.33333);
   MPass->SetBinContent(2277,57.14286);
   MPass->SetBinContent(2278,78.26087);
   MPass->SetBinContent(2279,78.125);
   MPass->SetBinContent(2280,88.46154);
   MPass->SetBinContent(2281,72.22222);
   MPass->SetBinContent(2282,70.73171);
   MPass->SetBinContent(2283,66.66667);
   MPass->SetBinContent(2284,78.04878);
   MPass->SetBinContent(2285,72);
   MPass->SetBinContent(2286,72.5);
   MPass->SetBinContent(2287,65.51724);
   MPass->SetBinContent(2288,80);
   MPass->SetBinContent(2289,70);
   MPass->SetBinContent(2290,62.06897);
   MPass->SetBinContent(2291,67.85714);
   MPass->SetBinContent(2292,61.76471);
   MPass->SetBinContent(2293,64.28571);
   MPass->SetBinContent(2294,72.41379);
   MPass->SetBinContent(2295,73.07692);
   MPass->SetBinContent(2296,70.27027);
   MPass->SetBinContent(2297,73.17073);
   MPass->SetBinContent(2298,57.69231);
   MPass->SetBinContent(2301,51.51515);
   MPass->SetBinContent(2302,72.72727);
   MPass->SetBinContent(2303,87.17949);
   MPass->SetBinContent(2304,83.33333);
   MPass->SetBinContent(2305,87.09677);
   MPass->SetBinContent(2306,89.47368);
   MPass->SetBinContent(2307,80);
   MPass->SetBinContent(2308,76.47059);
   MPass->SetBinContent(2309,74.07407);
   MPass->SetBinContent(2310,68.18182);
   MPass->SetBinContent(2311,80.55556);
   MPass->SetBinContent(2312,80.76923);
   MPass->SetBinContent(2313,90.90909);
   MPass->SetBinContent(2314,85.29412);
   MPass->SetBinContent(2315,97.05882);
   MPass->SetBinContent(2316,81.39535);
   MPass->SetBinContent(2317,89.65517);
   MPass->SetBinContent(2318,94.11765);
   MPass->SetBinContent(2319,80);
   MPass->SetBinContent(2320,90);
   MPass->SetBinContent(2321,83.33333);
   MPass->SetBinContent(2322,80.76923);
   MPass->SetBinContent(2323,78.94737);
   MPass->SetBinContent(2324,76.66667);
   MPass->SetBinContent(2325,73.33333);
   MPass->SetBinContent(2326,68.75);
   MPass->SetBinContent(2327,73.68421);
   MPass->SetBinContent(2328,58.62069);
   MPass->SetBinContent(2329,82.14286);
   MPass->SetBinContent(2330,87.09677);
   MPass->SetBinContent(2331,72.97297);
   MPass->SetBinContent(2332,57.14286);
   MPass->SetBinContent(2333,63.33333);
   MPass->SetBinContent(2334,71.42857);
   MPass->SetBinContent(2335,76.92308);
   MPass->SetBinContent(2336,80.4878);
   MPass->SetBinContent(2337,76.19048);
   MPass->SetBinContent(2338,72.91667);
   MPass->SetBinContent(2339,86.2069);
   MPass->SetBinContent(2340,68.42105);
   MPass->SetBinContent(2341,65.71429);
   MPass->SetBinContent(2342,82.6087);
   MPass->SetBinContent(2343,83.33333);
   MPass->SetBinContent(2344,61.11111);
   MPass->SetBinContent(2345,61.29032);
   MPass->SetBinContent(2346,54.83871);
   MPass->SetBinContent(2347,72.72727);
   MPass->SetBinContent(2348,65.71429);
   MPass->SetBinContent(2351,42.85714);
   MPass->SetBinContent(2352,92.30769);
   MPass->SetBinContent(2353,84.21053);
   MPass->SetBinContent(2354,90);
   MPass->SetBinContent(2355,85.71429);
   MPass->SetBinContent(2356,88.09524);
   MPass->SetBinContent(2357,86.66667);
   MPass->SetBinContent(2358,83.33333);
   MPass->SetBinContent(2359,83.87097);
   MPass->SetBinContent(2360,91.66667);
   MPass->SetBinContent(2361,90.32258);
   MPass->SetBinContent(2362,90.90909);
   MPass->SetBinContent(2363,92.85714);
   MPass->SetBinContent(2364,87.09677);
   MPass->SetBinContent(2365,83.87097);
   MPass->SetBinContent(2366,95.83333);
   MPass->SetBinContent(2367,92.30769);
   MPass->SetBinContent(2368,77.27273);
   MPass->SetBinContent(2369,83.78378);
   MPass->SetBinContent(2370,89.28571);
   MPass->SetBinContent(2371,85.71429);
   MPass->SetBinContent(2372,81.81818);
   MPass->SetBinContent(2373,82.14286);
   MPass->SetBinContent(2374,75.86207);
   MPass->SetBinContent(2375,71.42857);
   MPass->SetBinContent(2376,76.19048);
   MPass->SetBinContent(2377,57.89474);
   MPass->SetBinContent(2378,78.78788);
   MPass->SetBinContent(2379,77.77778);
   MPass->SetBinContent(2380,76.47059);
   MPass->SetBinContent(2381,70.83333);
   MPass->SetBinContent(2382,88.57143);
   MPass->SetBinContent(2383,65);
   MPass->SetBinContent(2384,77.14286);
   MPass->SetBinContent(2385,83.33333);
   MPass->SetBinContent(2386,85.71429);
   MPass->SetBinContent(2387,75);
   MPass->SetBinContent(2388,81.81818);
   MPass->SetBinContent(2389,86.36364);
   MPass->SetBinContent(2390,66.66667);
   MPass->SetBinContent(2391,78.94737);
   MPass->SetBinContent(2392,77.77778);
   MPass->SetBinContent(2393,76.47059);
   MPass->SetBinContent(2394,80);
   MPass->SetBinContent(2395,81.48148);
   MPass->SetBinContent(2396,65);
   MPass->SetBinContent(2397,60);
   MPass->SetBinContent(2398,40.90909);
   MPass->SetBinContent(2401,58.62069);
   MPass->SetBinContent(2402,81.81818);
   MPass->SetBinContent(2403,82.6087);
   MPass->SetBinContent(2404,78.125);
   MPass->SetBinContent(2405,100);
   MPass->SetBinContent(2406,90.47619);
   MPass->SetBinContent(2407,92.85714);
   MPass->SetBinContent(2408,81.81818);
   MPass->SetBinContent(2409,86.66667);
   MPass->SetBinContent(2410,88);
   MPass->SetBinContent(2411,69.56522);
   MPass->SetBinContent(2412,80.76923);
   MPass->SetBinContent(2413,86.36364);
   MPass->SetBinContent(2414,83.33333);
   MPass->SetBinContent(2415,81.81818);
   MPass->SetBinContent(2419,81.81818);
   MPass->SetBinContent(2420,93.33333);
   MPass->SetBinContent(2421,85.29412);
   MPass->SetBinContent(2422,91.30435);
   MPass->SetBinContent(2423,83.87097);
   MPass->SetBinContent(2424,81.81818);
   MPass->SetBinContent(2428,60);
   MPass->SetBinContent(2429,80);
   MPass->SetBinContent(2430,75.86207);
   MPass->SetBinContent(2431,69.23077);
   MPass->SetBinContent(2432,77.41935);
   MPass->SetBinContent(2433,72.22222);
   MPass->SetBinContent(2434,61.29032);
   MPass->SetBinContent(2435,71.05263);
   MPass->SetBinContent(2436,75.86207);
   MPass->SetBinContent(2437,69.44444);
   MPass->SetBinContent(2438,83.87097);
   MPass->SetBinContent(2439,71.42857);
   MPass->SetBinContent(2440,59.375);
   MPass->SetBinContent(2441,86.95652);
   MPass->SetBinContent(2442,64.86486);
   MPass->SetBinContent(2443,75.75758);
   MPass->SetBinContent(2444,87.09677);
   MPass->SetBinContent(2445,42.85714);
   MPass->SetBinContent(2451,64.51613);
   MPass->SetBinContent(2452,84.61538);
   MPass->SetBinContent(2453,87.5);
   MPass->SetBinContent(2454,72.22222);
   MPass->SetBinContent(2455,85.71429);
   MPass->SetBinContent(2456,94.28571);
   MPass->SetBinContent(2457,90.90909);
   MPass->SetBinContent(2458,93.33333);
   MPass->SetBinContent(2459,92.85714);
   MPass->SetBinContent(2460,75);
   MPass->SetBinContent(2461,92.10526);
   MPass->SetBinContent(2462,100);
   MPass->SetBinContent(2463,82.85714);
   MPass->SetBinContent(2464,93.33333);
   MPass->SetBinContent(2470,90.625);
   MPass->SetBinContent(2471,78.84615);
   MPass->SetBinContent(2472,93.33333);
   MPass->SetBinContent(2473,76.47059);
   MPass->SetBinContent(2479,83.33333);
   MPass->SetBinContent(2480,57.57576);
   MPass->SetBinContent(2481,63.15789);
   MPass->SetBinContent(2482,68.42105);
   MPass->SetBinContent(2483,68.75);
   MPass->SetBinContent(2484,66.66667);
   MPass->SetBinContent(2485,77.27273);
   MPass->SetBinContent(2486,74.19355);
   MPass->SetBinContent(2487,71.42857);
   MPass->SetBinContent(2488,75.60976);
   MPass->SetBinContent(2489,63.41463);
   MPass->SetBinContent(2490,64.28571);
   MPass->SetBinContent(2491,84.375);
   MPass->SetBinContent(2492,65.51724);
   MPass->SetBinContent(2493,75);
   MPass->SetBinContent(2494,62.5);
   MPass->SetBinContent(2501,69.56522);
   MPass->SetBinContent(2502,91.66667);
   MPass->SetBinContent(2503,86.95652);
   MPass->SetBinContent(2504,90.32258);
   MPass->SetBinContent(2505,91.30435);
   MPass->SetBinContent(2506,84.375);
   MPass->SetBinContent(2507,91.42857);
   MPass->SetBinContent(2508,100);
   MPass->SetBinContent(2509,94.87179);
   MPass->SetBinContent(2510,91.30435);
   MPass->SetBinContent(2511,84.375);
   MPass->SetBinContent(2512,90);
   MPass->SetBinContent(2513,92.85714);
   MPass->SetBinContent(2514,95.83333);
   MPass->SetBinContent(2520,88.23529);
   MPass->SetBinContent(2521,96.875);
   MPass->SetBinContent(2522,83.33333);
   MPass->SetBinContent(2523,92.30769);
   MPass->SetBinContent(2529,95);
   MPass->SetBinContent(2530,76.66667);
   MPass->SetBinContent(2531,82.5);
   MPass->SetBinContent(2532,76.66667);
   MPass->SetBinContent(2533,69.23077);
   MPass->SetBinContent(2534,63.15789);
   MPass->SetBinContent(2535,80.43478);
   MPass->SetBinContent(2536,69.23077);
   MPass->SetBinContent(2537,67.85714);
   MPass->SetBinContent(2538,87.87879);
   MPass->SetBinContent(2539,65.51724);
   MPass->SetBinContent(2540,90.2439);
   MPass->SetBinContent(2541,96.42857);
   MPass->SetBinContent(2542,74.07407);
   MPass->SetBinContent(2543,75);
   MPass->SetBinContent(2544,68.75);
   MPass->SetBinContent(2551,52.38095);
   MPass->SetBinContent(2552,78.26087);
   MPass->SetBinContent(2553,86.36364);
   MPass->SetBinContent(2554,84.61538);
   MPass->SetBinContent(2555,100);
   MPass->SetBinContent(2556,95.65217);
   MPass->SetBinContent(2557,100);
   MPass->SetBinContent(2558,95.65217);
   MPass->SetBinContent(2559,87.5);
   MPass->SetBinContent(2560,95.83333);
   MPass->SetBinContent(2561,86.11111);
   MPass->SetBinContent(2562,100);
   MPass->SetBinContent(2563,96.2963);
   MPass->SetBinContent(2564,100);
   MPass->SetBinContent(2570,90.47619);
   MPass->SetBinContent(2571,93.93939);
   MPass->SetBinContent(2572,83.33333);
   MPass->SetBinContent(2573,95.45455);
   MPass->SetBinContent(2579,94.11765);
   MPass->SetBinContent(2580,81.48148);
   MPass->SetBinContent(2581,71.42857);
   MPass->SetBinContent(2582,82.92683);
   MPass->SetBinContent(2583,86.95652);
   MPass->SetBinContent(2584,80);
   MPass->SetBinContent(2585,75.86207);
   MPass->SetBinContent(2586,65.21739);
   MPass->SetBinContent(2587,62.96296);
   MPass->SetBinContent(2588,69.04762);
   MPass->SetBinContent(2589,67.85714);
   MPass->SetBinContent(2590,82.75862);
   MPass->SetBinContent(2591,88.23529);
   MPass->SetBinContent(2592,77.41935);
   MPass->SetBinContent(2593,73.33333);
   MPass->SetBinContent(2594,80);
   MPass->SetBinContent(2601,73.07692);
   MPass->SetBinContent(2602,87.5);
   MPass->SetBinContent(2603,80);
   MPass->SetBinContent(2604,83.33333);
   MPass->SetBinContent(2605,95.45455);
   MPass->SetBinContent(2606,96.875);
   MPass->SetBinContent(2607,88.88889);
   MPass->SetBinContent(2608,93.54839);
   MPass->SetBinContent(2609,91.42857);
   MPass->SetBinContent(2610,94.44444);
   MPass->SetBinContent(2611,86.95652);
   MPass->SetBinContent(2612,90.2439);
   MPass->SetBinContent(2613,92.85714);
   MPass->SetBinContent(2614,91.66667);
   MPass->SetBinContent(2615,93.75);
   MPass->SetBinContent(2619,83.33333);
   MPass->SetBinContent(2620,93.10345);
   MPass->SetBinContent(2621,94.73684);
   MPass->SetBinContent(2622,88.57143);
   MPass->SetBinContent(2623,95.55556);
   MPass->SetBinContent(2624,83.33333);
   MPass->SetBinContent(2628,85.71429);
   MPass->SetBinContent(2629,80.39216);
   MPass->SetBinContent(2630,86.84211);
   MPass->SetBinContent(2631,60.86957);
   MPass->SetBinContent(2632,80);
   MPass->SetBinContent(2633,77.77778);
   MPass->SetBinContent(2634,71.42857);
   MPass->SetBinContent(2635,69.23077);
   MPass->SetBinContent(2636,70);
   MPass->SetBinContent(2637,73.68421);
   MPass->SetBinContent(2638,81.25);
   MPass->SetBinContent(2639,61.90476);
   MPass->SetBinContent(2640,70.37037);
   MPass->SetBinContent(2641,78.57143);
   MPass->SetBinContent(2642,67.74194);
   MPass->SetBinContent(2643,72);
   MPass->SetBinContent(2644,60.60606);
   MPass->SetBinContent(2645,70);
   MPass->SetBinContent(2651,72.41379);
   MPass->SetBinContent(2652,87.09677);
   MPass->SetBinContent(2653,90.32258);
   MPass->SetBinContent(2654,92.30769);
   MPass->SetBinContent(2655,100);
   MPass->SetBinContent(2656,79.31034);
   MPass->SetBinContent(2657,90.32258);
   MPass->SetBinContent(2658,95.12195);
   MPass->SetBinContent(2659,95.2381);
   MPass->SetBinContent(2660,96.55172);
   MPass->SetBinContent(2661,96.9697);
   MPass->SetBinContent(2662,89.28571);
   MPass->SetBinContent(2663,96.77419);
   MPass->SetBinContent(2664,100);
   MPass->SetBinContent(2665,92.59259);
   MPass->SetBinContent(2666,88.23529);
   MPass->SetBinContent(2667,90.90909);
   MPass->SetBinContent(2668,94.44444);
   MPass->SetBinContent(2669,93.10345);
   MPass->SetBinContent(2670,96.875);
   MPass->SetBinContent(2671,96.9697);
   MPass->SetBinContent(2672,93.75);
   MPass->SetBinContent(2673,100);
   MPass->SetBinContent(2674,86.66667);
   MPass->SetBinContent(2675,88.23529);
   MPass->SetBinContent(2676,94.73684);
   MPass->SetBinContent(2677,75);
   MPass->SetBinContent(2678,85.29412);
   MPass->SetBinContent(2679,88.88889);
   MPass->SetBinContent(2680,85.18519);
   MPass->SetBinContent(2681,95.65217);
   MPass->SetBinContent(2682,74.07407);
   MPass->SetBinContent(2683,84.21053);
   MPass->SetBinContent(2684,79.41176);
   MPass->SetBinContent(2685,69.04762);
   MPass->SetBinContent(2686,81.81818);
   MPass->SetBinContent(2687,79.16667);
   MPass->SetBinContent(2688,71.05263);
   MPass->SetBinContent(2689,75);
   MPass->SetBinContent(2690,68);
   MPass->SetBinContent(2691,87.5);
   MPass->SetBinContent(2692,68.96552);
   MPass->SetBinContent(2693,84.375);
   MPass->SetBinContent(2694,86.11111);
   MPass->SetBinContent(2695,68.18182);
   MPass->SetBinContent(2696,67.74194);
   MPass->SetBinContent(2697,90.90909);
   MPass->SetBinContent(2698,50);
   MPass->SetBinContent(2701,69.23077);
   MPass->SetBinContent(2702,93.33333);
   MPass->SetBinContent(2703,90);
   MPass->SetBinContent(2704,90.90909);
   MPass->SetBinContent(2705,90.90909);
   MPass->SetBinContent(2706,96.15385);
   MPass->SetBinContent(2707,96.2963);
   MPass->SetBinContent(2708,96.9697);
   MPass->SetBinContent(2709,89.28571);
   MPass->SetBinContent(2710,87.5);
   MPass->SetBinContent(2711,100);
   MPass->SetBinContent(2712,90.625);
   MPass->SetBinContent(2713,93.10345);
   MPass->SetBinContent(2714,96.66667);
   MPass->SetBinContent(2715,97.36842);
   MPass->SetBinContent(2716,100);
   MPass->SetBinContent(2717,95.34884);
   MPass->SetBinContent(2718,81.25);
   MPass->SetBinContent(2719,89.65517);
   MPass->SetBinContent(2720,84.375);
   MPass->SetBinContent(2721,85.18519);
   MPass->SetBinContent(2722,90.32258);
   MPass->SetBinContent(2723,94.44444);
   MPass->SetBinContent(2724,82.6087);
   MPass->SetBinContent(2725,83.33333);
   MPass->SetBinContent(2726,80);
   MPass->SetBinContent(2727,69.56522);
   MPass->SetBinContent(2728,71.875);
   MPass->SetBinContent(2729,75);
   MPass->SetBinContent(2730,73.91304);
   MPass->SetBinContent(2731,78.94737);
   MPass->SetBinContent(2732,79.31034);
   MPass->SetBinContent(2733,75);
   MPass->SetBinContent(2734,67.74194);
   MPass->SetBinContent(2735,80.76923);
   MPass->SetBinContent(2736,65.21739);
   MPass->SetBinContent(2737,70.96774);
   MPass->SetBinContent(2738,72.41379);
   MPass->SetBinContent(2739,72.72727);
   MPass->SetBinContent(2740,69.56522);
   MPass->SetBinContent(2741,81.81818);
   MPass->SetBinContent(2742,70);
   MPass->SetBinContent(2743,77.77778);
   MPass->SetBinContent(2744,76.47059);
   MPass->SetBinContent(2745,82.75862);
   MPass->SetBinContent(2746,82.5);
   MPass->SetBinContent(2747,69.23077);
   MPass->SetBinContent(2748,54.16667);
   MPass->SetBinContent(2751,71.42857);
   MPass->SetBinContent(2752,89.65517);
   MPass->SetBinContent(2753,94.87179);
   MPass->SetBinContent(2754,90);
   MPass->SetBinContent(2755,97.22222);
   MPass->SetBinContent(2756,79.16667);
   MPass->SetBinContent(2757,87.87879);
   MPass->SetBinContent(2758,96.55172);
   MPass->SetBinContent(2759,96.2963);
   MPass->SetBinContent(2760,100);
   MPass->SetBinContent(2761,92.30769);
   MPass->SetBinContent(2762,100);
   MPass->SetBinContent(2763,96.42857);
   MPass->SetBinContent(2764,92);
   MPass->SetBinContent(2765,91.17647);
   MPass->SetBinContent(2766,94.28571);
   MPass->SetBinContent(2767,97.36842);
   MPass->SetBinContent(2768,93.54839);
   MPass->SetBinContent(2769,76.47059);
   MPass->SetBinContent(2770,84.375);
   MPass->SetBinContent(2771,93.75);
   MPass->SetBinContent(2772,87.5);
   MPass->SetBinContent(2773,76.66667);
   MPass->SetBinContent(2774,88.88889);
   MPass->SetBinContent(2775,88.57143);
   MPass->SetBinContent(2776,91.89189);
   MPass->SetBinContent(2777,83.78378);
   MPass->SetBinContent(2778,83.33333);
   MPass->SetBinContent(2779,80);
   MPass->SetBinContent(2780,73.68421);
   MPass->SetBinContent(2781,56.66667);
   MPass->SetBinContent(2782,68.42105);
   MPass->SetBinContent(2783,60);
   MPass->SetBinContent(2784,59.375);
   MPass->SetBinContent(2785,75);
   MPass->SetBinContent(2786,75);
   MPass->SetBinContent(2787,84.84848);
   MPass->SetBinContent(2788,67.34694);
   MPass->SetBinContent(2789,70.37037);
   MPass->SetBinContent(2790,70);
   MPass->SetBinContent(2791,70.27027);
   MPass->SetBinContent(2792,78.125);
   MPass->SetBinContent(2793,64.10256);
   MPass->SetBinContent(2794,64.86486);
   MPass->SetBinContent(2795,85.71429);
   MPass->SetBinContent(2796,79.41176);
   MPass->SetBinContent(2797,73.33333);
   MPass->SetBinContent(2798,58.62069);
   MPass->SetBinContent(2801,70);
   MPass->SetBinContent(2802,88.88889);
   MPass->SetBinContent(2803,88);
   MPass->SetBinContent(2804,93.75);
   MPass->SetBinContent(2805,93.10345);
   MPass->SetBinContent(2806,82.6087);
   MPass->SetBinContent(2807,90.90909);
   MPass->SetBinContent(2808,100);
   MPass->SetBinContent(2809,91.66667);
   MPass->SetBinContent(2810,96.2963);
   MPass->SetBinContent(2811,94.28571);
   MPass->SetBinContent(2812,100);
   MPass->SetBinContent(2813,96);
   MPass->SetBinContent(2814,100);
   MPass->SetBinContent(2815,100);
   MPass->SetBinContent(2816,100);
   MPass->SetBinContent(2817,96.875);
   MPass->SetBinContent(2818,92.30769);
   MPass->SetBinContent(2819,92.68293);
   MPass->SetBinContent(2820,75);
   MPass->SetBinContent(2821,90.90909);
   MPass->SetBinContent(2822,95.65217);
   MPass->SetBinContent(2823,95.65217);
   MPass->SetBinContent(2824,91.89189);
   MPass->SetBinContent(2825,87.5);
   MPass->SetBinContent(2826,86.2069);
   MPass->SetBinContent(2827,76.66667);
   MPass->SetBinContent(2828,82.05128);
   MPass->SetBinContent(2829,80);
   MPass->SetBinContent(2830,46.42857);
   MPass->SetBinContent(2831,87.09677);
   MPass->SetBinContent(2832,57.69231);
   MPass->SetBinContent(2833,63.41463);
   MPass->SetBinContent(2834,87.5);
   MPass->SetBinContent(2835,81.81818);
   MPass->SetBinContent(2836,58.06452);
   MPass->SetBinContent(2837,70.37037);
   MPass->SetBinContent(2838,85.71429);
   MPass->SetBinContent(2839,74.19355);
   MPass->SetBinContent(2840,86.95652);
   MPass->SetBinContent(2841,82.35294);
   MPass->SetBinContent(2842,64);
   MPass->SetBinContent(2843,77.77778);
   MPass->SetBinContent(2844,60);
   MPass->SetBinContent(2845,90);
   MPass->SetBinContent(2846,67.74194);
   MPass->SetBinContent(2847,60.60606);
   MPass->SetBinContent(2848,53.84615);
   MPass->SetBinContent(2851,63.63636);
   MPass->SetBinContent(2852,75);
   MPass->SetBinContent(2853,85.71429);
   MPass->SetBinContent(2854,93.10345);
   MPass->SetBinContent(2855,91.30435);
   MPass->SetBinContent(2856,82.35294);
   MPass->SetBinContent(2857,92);
   MPass->SetBinContent(2858,85.71429);
   MPass->SetBinContent(2859,96.66667);
   MPass->SetBinContent(2860,94.11765);
   MPass->SetBinContent(2861,93.33333);
   MPass->SetBinContent(2862,100);
   MPass->SetBinContent(2863,86.95652);
   MPass->SetBinContent(2864,100);
   MPass->SetBinContent(2865,100);
   MPass->SetBinContent(2866,91.17647);
   MPass->SetBinContent(2867,94.11765);
   MPass->SetBinContent(2868,90.90909);
   MPass->SetBinContent(2869,97.4359);
   MPass->SetBinContent(2870,100);
   MPass->SetBinContent(2871,95.65217);
   MPass->SetBinContent(2872,96.15385);
   MPass->SetBinContent(2873,96.9697);
   MPass->SetBinContent(2874,94.44444);
   MPass->SetBinContent(2875,67.74194);
   MPass->SetBinContent(2876,81.81818);
   MPass->SetBinContent(2877,70.83333);
   MPass->SetBinContent(2878,62.06897);
   MPass->SetBinContent(2879,65.625);
   MPass->SetBinContent(2880,79.16667);
   MPass->SetBinContent(2881,72.72727);
   MPass->SetBinContent(2882,61.53846);
   MPass->SetBinContent(2883,81.25);
   MPass->SetBinContent(2884,88.88889);
   MPass->SetBinContent(2885,59.25926);
   MPass->SetBinContent(2886,62.5);
   MPass->SetBinContent(2887,77.14286);
   MPass->SetBinContent(2888,80);
   MPass->SetBinContent(2889,67.85714);
   MPass->SetBinContent(2890,55.55556);
   MPass->SetBinContent(2891,72.97297);
   MPass->SetBinContent(2892,85.29412);
   MPass->SetBinContent(2893,70);
   MPass->SetBinContent(2894,61.53846);
   MPass->SetBinContent(2895,60);
   MPass->SetBinContent(2896,80.76923);
   MPass->SetBinContent(2897,69.69697);
   MPass->SetBinContent(2898,72.22222);
   MPass->SetBinContent(2901,72.72727);
   MPass->SetBinContent(2902,92.5);
   MPass->SetBinContent(2903,82.92683);
   MPass->SetBinContent(2904,96);
   MPass->SetBinContent(2905,100);
   MPass->SetBinContent(2906,96.875);
   MPass->SetBinContent(2907,93.33333);
   MPass->SetBinContent(2908,94.44444);
   MPass->SetBinContent(2909,93.93939);
   MPass->SetBinContent(2910,86.11111);
   MPass->SetBinContent(2911,92.30769);
   MPass->SetBinContent(2912,96.66667);
   MPass->SetBinContent(2913,92.59259);
   MPass->SetBinContent(2914,94.11765);
   MPass->SetBinContent(2915,100);
   MPass->SetBinContent(2916,91.89189);
   MPass->SetBinContent(2917,92.68293);
   MPass->SetBinContent(2918,100);
   MPass->SetBinContent(2919,87.09677);
   MPass->SetBinContent(2920,100);
   MPass->SetBinContent(2921,100);
   MPass->SetBinContent(2922,100);
   MPass->SetBinContent(2923,93.33333);
   MPass->SetBinContent(2924,89.47368);
   MPass->SetBinContent(2925,68.42105);
   MPass->SetBinContent(2926,78.78788);
   MPass->SetBinContent(2927,75);
   MPass->SetBinContent(2928,58.33333);
   MPass->SetBinContent(2929,66.66667);
   MPass->SetBinContent(2930,59.45946);
   MPass->SetBinContent(2931,70.96774);
   MPass->SetBinContent(2932,75);
   MPass->SetBinContent(2933,65.85366);
   MPass->SetBinContent(2934,56.52174);
   MPass->SetBinContent(2935,65);
   MPass->SetBinContent(2936,50);
   MPass->SetBinContent(2937,52.27273);
   MPass->SetBinContent(2938,66.66667);
   MPass->SetBinContent(2939,57.5);
   MPass->SetBinContent(2940,82.85714);
   MPass->SetBinContent(2941,76.59574);
   MPass->SetBinContent(2942,67.74194);
   MPass->SetBinContent(2943,78.37838);
   MPass->SetBinContent(2944,82.35294);
   MPass->SetBinContent(2945,62.5);
   MPass->SetBinContent(2946,74.28571);
   MPass->SetBinContent(2947,69.69697);
   MPass->SetBinContent(2948,50);
   MPass->SetBinContent(2951,60);
   MPass->SetBinContent(2952,100);
   MPass->SetBinContent(2953,96.42857);
   MPass->SetBinContent(2954,89.65517);
   MPass->SetBinContent(2955,86.11111);
   MPass->SetBinContent(2956,97.2973);
   MPass->SetBinContent(2957,95);
   MPass->SetBinContent(2958,93.75);
   MPass->SetBinContent(2959,97.2973);
   MPass->SetBinContent(2960,100);
   MPass->SetBinContent(2961,93.33333);
   MPass->SetBinContent(2962,89.28571);
   MPass->SetBinContent(2963,95.65217);
   MPass->SetBinContent(2964,90.32258);
   MPass->SetBinContent(2965,92.30769);
   MPass->SetBinContent(2966,93.75);
   MPass->SetBinContent(2967,97.36842);
   MPass->SetBinContent(2968,90);
   MPass->SetBinContent(2969,93.75);
   MPass->SetBinContent(2970,100);
   MPass->SetBinContent(2971,92);
   MPass->SetBinContent(2972,97.4359);
   MPass->SetBinContent(2973,86.95652);
   MPass->SetBinContent(2974,95.55556);
   MPass->SetBinContent(2975,85.29412);
   MPass->SetBinContent(2976,70.37037);
   MPass->SetBinContent(2977,62.5);
   MPass->SetBinContent(2978,66.66667);
   MPass->SetBinContent(2979,80);
   MPass->SetBinContent(2980,72.72727);
   MPass->SetBinContent(2981,71.79487);
   MPass->SetBinContent(2982,76.66667);
   MPass->SetBinContent(2983,75);
   MPass->SetBinContent(2984,61.11111);
   MPass->SetBinContent(2985,88.46154);
   MPass->SetBinContent(2986,70.37037);
   MPass->SetBinContent(2987,70);
   MPass->SetBinContent(2988,56.52174);
   MPass->SetBinContent(2989,76.92308);
   MPass->SetBinContent(2990,93.10345);
   MPass->SetBinContent(2991,77.41935);
   MPass->SetBinContent(2992,78.125);
   MPass->SetBinContent(2993,76.19048);
   MPass->SetBinContent(2994,78.57143);
   MPass->SetBinContent(2995,71.42857);
   MPass->SetBinContent(2996,73.33333);
   MPass->SetBinContent(2997,79.48718);
   MPass->SetBinContent(2998,41.93548);
   MPass->SetBinContent(3001,88.88889);
   MPass->SetBinContent(3002,92.59259);
   MPass->SetBinContent(3003,92.59259);
   MPass->SetBinContent(3004,100);
   MPass->SetBinContent(3005,100);
   MPass->SetBinContent(3006,93.54839);
   MPass->SetBinContent(3007,93.75);
   MPass->SetBinContent(3008,95.2381);
   MPass->SetBinContent(3009,93.33333);
   MPass->SetBinContent(3010,80.95238);
   MPass->SetBinContent(3011,88);
   MPass->SetBinContent(3012,86.2069);
   MPass->SetBinContent(3013,95.45455);
   MPass->SetBinContent(3014,95.45455);
   MPass->SetBinContent(3015,95.45455);
   MPass->SetBinContent(3016,94.28571);
   MPass->SetBinContent(3017,87.5);
   MPass->SetBinContent(3018,96.66667);
   MPass->SetBinContent(3019,94.73684);
   MPass->SetBinContent(3020,96.2963);
   MPass->SetBinContent(3021,100);
   MPass->SetBinContent(3022,91.66667);
   MPass->SetBinContent(3023,100);
   MPass->SetBinContent(3024,86.36364);
   MPass->SetBinContent(3025,70.83333);
   MPass->SetBinContent(3026,68.75);
   MPass->SetBinContent(3027,62.96296);
   MPass->SetBinContent(3028,75.67568);
   MPass->SetBinContent(3029,69.69697);
   MPass->SetBinContent(3030,87.5);
   MPass->SetBinContent(3031,65.21739);
   MPass->SetBinContent(3032,82.14286);
   MPass->SetBinContent(3033,70);
   MPass->SetBinContent(3034,78.78788);
   MPass->SetBinContent(3035,87.87879);
   MPass->SetBinContent(3036,64.70588);
   MPass->SetBinContent(3037,51.6129);
   MPass->SetBinContent(3038,57.69231);
   MPass->SetBinContent(3039,85.18519);
   MPass->SetBinContent(3040,83.33333);
   MPass->SetBinContent(3041,71.875);
   MPass->SetBinContent(3042,88.46154);
   MPass->SetBinContent(3043,80.76923);
   MPass->SetBinContent(3044,73.91304);
   MPass->SetBinContent(3045,80);
   MPass->SetBinContent(3046,77.27273);
   MPass->SetBinContent(3047,70.27027);
   MPass->SetBinContent(3048,67.74194);
   MPass->SetBinContent(3051,75.67568);
   MPass->SetBinContent(3052,93.10345);
   MPass->SetBinContent(3053,93.18182);
   MPass->SetBinContent(3054,100);
   MPass->SetBinContent(3055,100);
   MPass->SetBinContent(3056,96.2963);
   MPass->SetBinContent(3057,100);
   MPass->SetBinContent(3058,92.30769);
   MPass->SetBinContent(3059,88.88889);
   MPass->SetBinContent(3060,96.875);
   MPass->SetBinContent(3061,96.66667);
   MPass->SetBinContent(3062,84.84848);
   MPass->SetBinContent(3063,94.28571);
   MPass->SetBinContent(3064,100);
   MPass->SetBinContent(3065,100);
   MPass->SetBinContent(3066,91.17647);
   MPass->SetBinContent(3067,97.61905);
   MPass->SetBinContent(3068,86.48649);
   MPass->SetBinContent(3069,92.85714);
   MPass->SetBinContent(3070,91.66667);
   MPass->SetBinContent(3071,96.55172);
   MPass->SetBinContent(3072,87.5);
   MPass->SetBinContent(3073,96);
   MPass->SetBinContent(3074,88.57143);
   MPass->SetBinContent(3075,64);
   MPass->SetBinContent(3076,72.97297);
   MPass->SetBinContent(3077,80.55556);
   MPass->SetBinContent(3078,76.74419);
   MPass->SetBinContent(3079,71.875);
   MPass->SetBinContent(3080,76.92308);
   MPass->SetBinContent(3081,58.62069);
   MPass->SetBinContent(3082,63.63636);
   MPass->SetBinContent(3083,61.11111);
   MPass->SetBinContent(3084,65.38462);
   MPass->SetBinContent(3085,69.44444);
   MPass->SetBinContent(3086,79.41176);
   MPass->SetBinContent(3087,72.97297);
   MPass->SetBinContent(3088,68.96552);
   MPass->SetBinContent(3089,66.66667);
   MPass->SetBinContent(3090,80);
   MPass->SetBinContent(3091,85.18519);
   MPass->SetBinContent(3092,90.625);
   MPass->SetBinContent(3093,82.35294);
   MPass->SetBinContent(3094,74.35897);
   MPass->SetBinContent(3095,84.61538);
   MPass->SetBinContent(3096,75);
   MPass->SetBinContent(3097,54.7619);
   MPass->SetBinContent(3098,46.34146);
   MPass->SetBinContent(3101,70.96774);
   MPass->SetBinContent(3102,92.59259);
   MPass->SetBinContent(3103,100);
   MPass->SetBinContent(3104,100);
   MPass->SetBinContent(3105,100);
   MPass->SetBinContent(3106,100);
   MPass->SetBinContent(3107,100);
   MPass->SetBinContent(3108,90.32258);
   MPass->SetBinContent(3109,97.22222);
   MPass->SetBinContent(3110,96.66667);
   MPass->SetBinContent(3111,86.95652);
   MPass->SetBinContent(3112,96.77419);
   MPass->SetBinContent(3113,86.36364);
   MPass->SetBinContent(3114,92);
   MPass->SetBinContent(3115,97.14286);
   MPass->SetBinContent(3116,96.66667);
   MPass->SetBinContent(3117,92.59259);
   MPass->SetBinContent(3118,95.2381);
   MPass->SetBinContent(3119,95.2381);
   MPass->SetBinContent(3120,93.75);
   MPass->SetBinContent(3121,100);
   MPass->SetBinContent(3122,90.32258);
   MPass->SetBinContent(3123,91.66667);
   MPass->SetBinContent(3124,89.47368);
   MPass->SetBinContent(3125,86.2069);
   MPass->SetBinContent(3126,88.46154);
   MPass->SetBinContent(3127,81.48148);
   MPass->SetBinContent(3128,66.66667);
   MPass->SetBinContent(3129,85.71429);
   MPass->SetBinContent(3130,80.95238);
   MPass->SetBinContent(3131,70);
   MPass->SetBinContent(3132,70.73171);
   MPass->SetBinContent(3133,70.58824);
   MPass->SetBinContent(3134,95.83333);
   MPass->SetBinContent(3135,83.33333);
   MPass->SetBinContent(3136,80.55556);
   MPass->SetBinContent(3137,90.625);
   MPass->SetBinContent(3138,72.72727);
   MPass->SetBinContent(3139,85.18519);
   MPass->SetBinContent(3140,83.33333);
   MPass->SetBinContent(3141,88.23529);
   MPass->SetBinContent(3142,75.75758);
   MPass->SetBinContent(3143,95.2381);
   MPass->SetBinContent(3144,75);
   MPass->SetBinContent(3145,71.875);
   MPass->SetBinContent(3146,81.81818);
   MPass->SetBinContent(3147,78.78788);
   MPass->SetBinContent(3148,46.875);
   MPass->SetBinContent(3151,58.82353);
   MPass->SetBinContent(3152,88);
   MPass->SetBinContent(3153,93.33333);
   MPass->SetBinContent(3154,95.83333);
   MPass->SetBinContent(3155,100);
   MPass->SetBinContent(3156,90.47619);
   MPass->SetBinContent(3157,89.28571);
   MPass->SetBinContent(3158,96.2963);
   MPass->SetBinContent(3159,79.31034);
   MPass->SetBinContent(3160,92.59259);
   MPass->SetBinContent(3161,90.90909);
   MPass->SetBinContent(3162,85);
   MPass->SetBinContent(3163,100);
   MPass->SetBinContent(3164,96.2963);
   MPass->SetBinContent(3165,91.66667);
   MPass->SetBinContent(3166,85.71429);
   MPass->SetBinContent(3167,96.15385);
   MPass->SetBinContent(3168,90.47619);
   MPass->SetBinContent(3169,88.23529);
   MPass->SetBinContent(3170,92.85714);
   MPass->SetBinContent(3171,92.59259);
   MPass->SetBinContent(3172,88.09524);
   MPass->SetBinContent(3173,92.85714);
   MPass->SetBinContent(3174,92.59259);
   MPass->SetBinContent(3175,88.09524);
   MPass->SetBinContent(3176,65.38462);
   MPass->SetBinContent(3177,84);
   MPass->SetBinContent(3178,77.27273);
   MPass->SetBinContent(3179,79.31034);
   MPass->SetBinContent(3180,61.53846);
   MPass->SetBinContent(3181,75.67568);
   MPass->SetBinContent(3182,76.92308);
   MPass->SetBinContent(3183,65.21739);
   MPass->SetBinContent(3184,72.41379);
   MPass->SetBinContent(3185,68.75);
   MPass->SetBinContent(3186,80.64516);
   MPass->SetBinContent(3187,70.83333);
   MPass->SetBinContent(3188,86.2069);
   MPass->SetBinContent(3189,82.75862);
   MPass->SetBinContent(3190,84);
   MPass->SetBinContent(3191,80);
   MPass->SetBinContent(3192,82.14286);
   MPass->SetBinContent(3193,85.71429);
   MPass->SetBinContent(3194,77.14286);
   MPass->SetBinContent(3195,63.33333);
   MPass->SetBinContent(3196,85.18519);
   MPass->SetBinContent(3197,100);
   MPass->SetBinContent(3198,46.42857);
   MPass->SetBinContent(3201,75);
   MPass->SetBinContent(3202,95.65217);
   MPass->SetBinContent(3203,96.15385);
   MPass->SetBinContent(3204,95.65217);
   MPass->SetBinContent(3205,97.36842);
   MPass->SetBinContent(3206,88.57143);
   MPass->SetBinContent(3207,93.10345);
   MPass->SetBinContent(3208,96.66667);
   MPass->SetBinContent(3209,93.10345);
   MPass->SetBinContent(3210,92.85714);
   MPass->SetBinContent(3211,87.87879);
   MPass->SetBinContent(3212,82.75862);
   MPass->SetBinContent(3213,90.2439);
   MPass->SetBinContent(3214,90);
   MPass->SetBinContent(3215,79.31034);
   MPass->SetBinContent(3216,91.66667);
   MPass->SetBinContent(3217,97.61905);
   MPass->SetBinContent(3218,96.42857);
   MPass->SetBinContent(3219,87.5);
   MPass->SetBinContent(3220,81.48148);
   MPass->SetBinContent(3221,91.11111);
   MPass->SetBinContent(3222,92.30769);
   MPass->SetBinContent(3223,85.71429);
   MPass->SetBinContent(3224,82.35294);
   MPass->SetBinContent(3225,86.66667);
   MPass->SetBinContent(3226,73.07692);
   MPass->SetBinContent(3227,69.44444);
   MPass->SetBinContent(3228,72.22222);
   MPass->SetBinContent(3229,79.16667);
   MPass->SetBinContent(3230,65);
   MPass->SetBinContent(3231,60);
   MPass->SetBinContent(3232,71.42857);
   MPass->SetBinContent(3233,62.96296);
   MPass->SetBinContent(3234,78.78788);
   MPass->SetBinContent(3235,67.64706);
   MPass->SetBinContent(3236,68);
   MPass->SetBinContent(3237,68.57143);
   MPass->SetBinContent(3238,70.73171);
   MPass->SetBinContent(3239,80);
   MPass->SetBinContent(3240,84);
   MPass->SetBinContent(3241,69.44444);
   MPass->SetBinContent(3242,84.61538);
   MPass->SetBinContent(3243,85.71429);
   MPass->SetBinContent(3244,75);
   MPass->SetBinContent(3245,83.33333);
   MPass->SetBinContent(3246,83.87097);
   MPass->SetBinContent(3247,66.66667);
   MPass->SetBinContent(3248,47.61905);
   MPass->SetBinContent(3251,70.83333);
   MPass->SetBinContent(3252,90.47619);
   MPass->SetBinContent(3253,90.32258);
   MPass->SetBinContent(3254,100);
   MPass->SetBinContent(3255,100);
   MPass->SetBinContent(3256,95.83333);
   MPass->SetBinContent(3257,100);
   MPass->SetBinContent(3258,100);
   MPass->SetBinContent(3259,84);
   MPass->SetBinContent(3260,93.93939);
   MPass->SetBinContent(3261,95);
   MPass->SetBinContent(3262,88.88889);
   MPass->SetBinContent(3263,75);
   MPass->SetBinContent(3264,93.54839);
   MPass->SetBinContent(3265,96.66667);
   MPass->SetBinContent(3266,88.88889);
   MPass->SetBinContent(3267,100);
   MPass->SetBinContent(3268,92.59259);
   MPass->SetBinContent(3269,88.37209);
   MPass->SetBinContent(3270,96.42857);
   MPass->SetBinContent(3271,84.44444);
   MPass->SetBinContent(3272,86.2069);
   MPass->SetBinContent(3273,89.28571);
   MPass->SetBinContent(3274,71.875);
   MPass->SetBinContent(3275,86.2069);
   MPass->SetBinContent(3276,77.14286);
   MPass->SetBinContent(3277,78.26087);
   MPass->SetBinContent(3278,88);
   MPass->SetBinContent(3279,74.28571);
   MPass->SetBinContent(3280,79.31034);
   MPass->SetBinContent(3281,74.19355);
   MPass->SetBinContent(3282,66.66667);
   MPass->SetBinContent(3283,65.78947);
   MPass->SetBinContent(3284,79.41176);
   MPass->SetBinContent(3285,78.57143);
   MPass->SetBinContent(3286,63.33333);
   MPass->SetBinContent(3287,76.92308);
   MPass->SetBinContent(3288,90);
   MPass->SetBinContent(3289,84.84848);
   MPass->SetBinContent(3290,88.46154);
   MPass->SetBinContent(3291,93.33333);
   MPass->SetBinContent(3292,80.76923);
   MPass->SetBinContent(3293,86.95652);
   MPass->SetBinContent(3294,62.5);
   MPass->SetBinContent(3295,67.64706);
   MPass->SetBinContent(3296,82.14286);
   MPass->SetBinContent(3297,72.97297);
   MPass->SetBinContent(3298,71.875);
   MPass->SetBinContent(3301,73.91304);
   MPass->SetBinContent(3302,92);
   MPass->SetBinContent(3303,93.33333);
   MPass->SetBinContent(3304,92.85714);
   MPass->SetBinContent(3305,93.93939);
   MPass->SetBinContent(3306,93.54839);
   MPass->SetBinContent(3307,96.15385);
   MPass->SetBinContent(3308,97.22222);
   MPass->SetBinContent(3309,94.73684);
   MPass->SetBinContent(3310,88.88889);
   MPass->SetBinContent(3311,95.45455);
   MPass->SetBinContent(3312,94.73684);
   MPass->SetBinContent(3313,90.2439);
   MPass->SetBinContent(3314,96);
   MPass->SetBinContent(3315,90.90909);
   MPass->SetBinContent(3316,85);
   MPass->SetBinContent(3317,96.15385);
   MPass->SetBinContent(3318,92.85714);
   MPass->SetBinContent(3319,92.59259);
   MPass->SetBinContent(3320,88.88889);
   MPass->SetBinContent(3321,100);
   MPass->SetBinContent(3322,100);
   MPass->SetBinContent(3323,88);
   MPass->SetBinContent(3324,88.46154);
   MPass->SetBinContent(3325,60.86957);
   MPass->SetBinContent(3326,74.28571);
   MPass->SetBinContent(3327,69.23077);
   MPass->SetBinContent(3328,76);
   MPass->SetBinContent(3329,80.76923);
   MPass->SetBinContent(3330,82.05128);
   MPass->SetBinContent(3331,75.75758);
   MPass->SetBinContent(3332,65.21739);
   MPass->SetBinContent(3333,77.08333);
   MPass->SetBinContent(3334,66.66667);
   MPass->SetBinContent(3335,77.5);
   MPass->SetBinContent(3336,88.23529);
   MPass->SetBinContent(3337,81.48148);
   MPass->SetBinContent(3338,82.75862);
   MPass->SetBinContent(3339,65.51724);
   MPass->SetBinContent(3340,76);
   MPass->SetBinContent(3341,90.90909);
   MPass->SetBinContent(3342,73.80952);
   MPass->SetBinContent(3343,84.375);
   MPass->SetBinContent(3344,76.92308);
   MPass->SetBinContent(3345,81.81818);
   MPass->SetBinContent(3346,83.87097);
   MPass->SetBinContent(3347,93.10345);
   MPass->SetBinContent(3348,51.72414);
   MPass->SetBinContent(3351,88.46154);
   MPass->SetBinContent(3352,100);
   MPass->SetBinContent(3353,100);
   MPass->SetBinContent(3354,96.2963);
   MPass->SetBinContent(3355,92.59259);
   MPass->SetBinContent(3356,84.61538);
   MPass->SetBinContent(3357,92.85714);
   MPass->SetBinContent(3358,89.28571);
   MPass->SetBinContent(3359,86.2069);
   MPass->SetBinContent(3360,90.47619);
   MPass->SetBinContent(3361,100);
   MPass->SetBinContent(3362,96.42857);
   MPass->SetBinContent(3363,83.33333);
   MPass->SetBinContent(3364,100);
   MPass->SetBinContent(3365,92.85714);
   MPass->SetBinContent(3366,92.59259);
   MPass->SetBinContent(3367,100);
   MPass->SetBinContent(3368,93.33333);
   MPass->SetBinContent(3369,91.89189);
   MPass->SetBinContent(3370,97.22222);
   MPass->SetBinContent(3371,93.75);
   MPass->SetBinContent(3372,96.66667);
   MPass->SetBinContent(3373,92.30769);
   MPass->SetBinContent(3374,81.81818);
   MPass->SetBinContent(3375,83.78378);
   MPass->SetBinContent(3376,77.41935);
   MPass->SetBinContent(3377,78.94737);
   MPass->SetBinContent(3378,65.78947);
   MPass->SetBinContent(3379,82.5);
   MPass->SetBinContent(3380,52.77778);
   MPass->SetBinContent(3381,75);
   MPass->SetBinContent(3382,68.29268);
   MPass->SetBinContent(3383,77.77778);
   MPass->SetBinContent(3384,64.70588);
   MPass->SetBinContent(3385,76.31579);
   MPass->SetBinContent(3386,83.33333);
   MPass->SetBinContent(3387,75.86207);
   MPass->SetBinContent(3388,73.68421);
   MPass->SetBinContent(3389,80.55556);
   MPass->SetBinContent(3390,82.85714);
   MPass->SetBinContent(3391,83.33333);
   MPass->SetBinContent(3392,78.125);
   MPass->SetBinContent(3393,70.58824);
   MPass->SetBinContent(3394,82.35294);
   MPass->SetBinContent(3395,84.84848);
   MPass->SetBinContent(3396,61.53846);
   MPass->SetBinContent(3397,69.69697);
   MPass->SetBinContent(3398,55.55556);
   MPass->SetBinContent(3401,77.41935);
   MPass->SetBinContent(3402,86.66667);
   MPass->SetBinContent(3403,100);
   MPass->SetBinContent(3404,100);
   MPass->SetBinContent(3405,84.61538);
   MPass->SetBinContent(3406,100);
   MPass->SetBinContent(3407,93.10345);
   MPass->SetBinContent(3408,92.30769);
   MPass->SetBinContent(3409,93.33333);
   MPass->SetBinContent(3410,96.2963);
   MPass->SetBinContent(3411,100);
   MPass->SetBinContent(3412,90.32258);
   MPass->SetBinContent(3413,85.71429);
   MPass->SetBinContent(3414,97.14286);
   MPass->SetBinContent(3415,100);
   MPass->SetBinContent(3416,93.33333);
   MPass->SetBinContent(3417,100);
   MPass->SetBinContent(3418,100);
   MPass->SetBinContent(3419,100);
   MPass->SetBinContent(3420,90.47619);
   MPass->SetBinContent(3421,96.2963);
   MPass->SetBinContent(3422,87.5);
   MPass->SetBinContent(3423,94.11765);
   MPass->SetBinContent(3424,80.76923);
   MPass->SetBinContent(3425,80);
   MPass->SetBinContent(3426,81.81818);
   MPass->SetBinContent(3427,81.48148);
   MPass->SetBinContent(3428,64.70588);
   MPass->SetBinContent(3429,65.625);
   MPass->SetBinContent(3430,76.31579);
   MPass->SetBinContent(3431,85);
   MPass->SetBinContent(3432,73.52941);
   MPass->SetBinContent(3433,64.28571);
   MPass->SetBinContent(3434,70);
   MPass->SetBinContent(3435,93.33333);
   MPass->SetBinContent(3436,82.6087);
   MPass->SetBinContent(3437,73.91304);
   MPass->SetBinContent(3438,93.33333);
   MPass->SetBinContent(3439,88.57143);
   MPass->SetBinContent(3440,81.25);
   MPass->SetBinContent(3441,92.30769);
   MPass->SetBinContent(3442,73.33333);
   MPass->SetBinContent(3443,81.81818);
   MPass->SetBinContent(3444,75.67568);
   MPass->SetBinContent(3445,70);
   MPass->SetBinContent(3446,78.57143);
   MPass->SetBinContent(3447,84.375);
   MPass->SetBinContent(3448,48.3871);
   MPass->SetBinContent(3451,59.09091);
   MPass->SetBinContent(3452,100);
   MPass->SetBinContent(3453,92.59259);
   MPass->SetBinContent(3454,100);
   MPass->SetBinContent(3455,96.15385);
   MPass->SetBinContent(3456,100);
   MPass->SetBinContent(3457,96.875);
   MPass->SetBinContent(3458,86.95652);
   MPass->SetBinContent(3459,81.25);
   MPass->SetBinContent(3460,91.30435);
   MPass->SetBinContent(3461,91.66667);
   MPass->SetBinContent(3462,91.66667);
   MPass->SetBinContent(3463,96.15385);
   MPass->SetBinContent(3464,100);
   MPass->SetBinContent(3465,90.47619);
   MPass->SetBinContent(3466,92.85714);
   MPass->SetBinContent(3467,92.59259);
   MPass->SetBinContent(3468,90.32258);
   MPass->SetBinContent(3469,90.47619);
   MPass->SetBinContent(3470,96.66667);
   MPass->SetBinContent(3471,96.875);
   MPass->SetBinContent(3472,91.30435);
   MPass->SetBinContent(3473,96.2963);
   MPass->SetBinContent(3474,86.95652);
   MPass->SetBinContent(3475,88.46154);
   MPass->SetBinContent(3476,71.42857);
   MPass->SetBinContent(3477,79.41176);
   MPass->SetBinContent(3478,61.53846);
   MPass->SetBinContent(3479,74.28571);
   MPass->SetBinContent(3480,68.18182);
   MPass->SetBinContent(3481,70.96774);
   MPass->SetBinContent(3482,70.96774);
   MPass->SetBinContent(3483,68.57143);
   MPass->SetBinContent(3484,78.57143);
   MPass->SetBinContent(3485,86.84211);
   MPass->SetBinContent(3486,81.25);
   MPass->SetBinContent(3487,80.76923);
   MPass->SetBinContent(3488,78.37838);
   MPass->SetBinContent(3489,77.41935);
   MPass->SetBinContent(3490,67.85714);
   MPass->SetBinContent(3491,100);
   MPass->SetBinContent(3492,77.5);
   MPass->SetBinContent(3493,83.33333);
   MPass->SetBinContent(3494,91.66667);
   MPass->SetBinContent(3495,65.38462);
   MPass->SetBinContent(3496,82.35294);
   MPass->SetBinContent(3497,77.41935);
   MPass->SetBinContent(3498,51.16279);
   MPass->SetBinContent(3501,64.70588);
   MPass->SetBinContent(3502,96.66667);
   MPass->SetBinContent(3503,95.65217);
   MPass->SetBinContent(3504,84.21053);
   MPass->SetBinContent(3505,100);
   MPass->SetBinContent(3506,97.14286);
   MPass->SetBinContent(3507,93.33333);
   MPass->SetBinContent(3508,97.14286);
   MPass->SetBinContent(3509,87.5);
   MPass->SetBinContent(3510,97.36842);
   MPass->SetBinContent(3511,95.55556);
   MPass->SetBinContent(3512,93.54839);
   MPass->SetBinContent(3513,95.83333);
   MPass->SetBinContent(3514,100);
   MPass->SetBinContent(3515,100);
   MPass->SetBinContent(3516,100);
   MPass->SetBinContent(3517,90.625);
   MPass->SetBinContent(3518,92.59259);
   MPass->SetBinContent(3519,93.10345);
   MPass->SetBinContent(3520,78.78788);
   MPass->SetBinContent(3521,92.5);
   MPass->SetBinContent(3522,100);
   MPass->SetBinContent(3523,96.77419);
   MPass->SetBinContent(3524,83.87097);
   MPass->SetBinContent(3525,80.55556);
   MPass->SetBinContent(3526,75);
   MPass->SetBinContent(3527,55.55556);
   MPass->SetBinContent(3528,67.64706);
   MPass->SetBinContent(3529,81.39535);
   MPass->SetBinContent(3530,65.85366);
   MPass->SetBinContent(3531,64.70588);
   MPass->SetBinContent(3532,65.71429);
   MPass->SetBinContent(3533,65.90909);
   MPass->SetBinContent(3534,85.18519);
   MPass->SetBinContent(3535,80.64516);
   MPass->SetBinContent(3536,79.48718);
   MPass->SetBinContent(3537,76.92308);
   MPass->SetBinContent(3538,92.10526);
   MPass->SetBinContent(3539,75);
   MPass->SetBinContent(3540,70.37037);
   MPass->SetBinContent(3541,63.33333);
   MPass->SetBinContent(3542,58.33333);
   MPass->SetBinContent(3543,81.48148);
   MPass->SetBinContent(3544,82.5);
   MPass->SetBinContent(3545,58.06452);
   MPass->SetBinContent(3546,70.58824);
   MPass->SetBinContent(3547,85.36585);
   MPass->SetBinContent(3548,52.27273);
   MPass->SetBinContent(3551,85.29412);
   MPass->SetBinContent(3552,100);
   MPass->SetBinContent(3553,100);
   MPass->SetBinContent(3554,92);
   MPass->SetBinContent(3555,100);
   MPass->SetBinContent(3556,100);
   MPass->SetBinContent(3557,100);
   MPass->SetBinContent(3558,100);
   MPass->SetBinContent(3559,91.66667);
   MPass->SetBinContent(3560,96.875);
   MPass->SetBinContent(3561,92.59259);
   MPass->SetBinContent(3562,92.85714);
   MPass->SetBinContent(3563,94.73684);
   MPass->SetBinContent(3564,96.55172);
   MPass->SetBinContent(3565,100);
   MPass->SetBinContent(3566,91.66667);
   MPass->SetBinContent(3567,90.32258);
   MPass->SetBinContent(3568,95.65217);
   MPass->SetBinContent(3569,89.28571);
   MPass->SetBinContent(3570,96.15385);
   MPass->SetBinContent(3571,93.10345);
   MPass->SetBinContent(3572,100);
   MPass->SetBinContent(3573,100);
   MPass->SetBinContent(3574,89.18919);
   MPass->SetBinContent(3575,80);
   MPass->SetBinContent(3576,81.48148);
   MPass->SetBinContent(3577,82.14286);
   MPass->SetBinContent(3578,73.33333);
   MPass->SetBinContent(3579,74.28571);
   MPass->SetBinContent(3580,64.70588);
   MPass->SetBinContent(3581,75);
   MPass->SetBinContent(3582,85.71429);
   MPass->SetBinContent(3583,89.65517);
   MPass->SetBinContent(3584,85.71429);
   MPass->SetBinContent(3585,83.33333);
   MPass->SetBinContent(3586,81.48148);
   MPass->SetBinContent(3587,89.74359);
   MPass->SetBinContent(3588,100);
   MPass->SetBinContent(3589,75.67568);
   MPass->SetBinContent(3590,87.80488);
   MPass->SetBinContent(3591,79.16667);
   MPass->SetBinContent(3592,77.41935);
   MPass->SetBinContent(3593,77.77778);
   MPass->SetBinContent(3594,85.71429);
   MPass->SetBinContent(3595,92);
   MPass->SetBinContent(3596,83.87097);
   MPass->SetBinContent(3597,71.79487);
   MPass->SetBinContent(3598,34.48276);
   MPass->SetBinContent(3601,62.96296);
   MPass->SetBinContent(3602,90);
   MPass->SetBinContent(3603,100);
   MPass->SetBinContent(3604,96.42857);
   MPass->SetBinContent(3605,96);
   MPass->SetBinContent(3606,95.45455);
   MPass->SetBinContent(3607,92.30769);
   MPass->SetBinContent(3608,97.14286);
   MPass->SetBinContent(3609,95);
   MPass->SetBinContent(3610,94.73684);
   MPass->SetBinContent(3611,95.65217);
   MPass->SetBinContent(3612,93.75);
   MPass->SetBinContent(3613,83.33333);
   MPass->SetBinContent(3614,100);
   MPass->SetBinContent(3615,96.42857);
   MPass->SetBinContent(3616,100);
   MPass->SetBinContent(3617,93.54839);
   MPass->SetBinContent(3618,95.45455);
   MPass->SetBinContent(3619,97.05882);
   MPass->SetBinContent(3620,94.11765);
   MPass->SetBinContent(3621,94.87179);
   MPass->SetBinContent(3622,85.10638);
   MPass->SetBinContent(3623,94.44444);
   MPass->SetBinContent(3624,96.55172);
   MPass->SetBinContent(3625,84.375);
   MPass->SetBinContent(3626,61.29032);
   MPass->SetBinContent(3627,65);
   MPass->SetBinContent(3628,77.27273);
   MPass->SetBinContent(3629,57.14286);
   MPass->SetBinContent(3630,64.51613);
   MPass->SetBinContent(3631,66.66667);
   MPass->SetBinContent(3632,83.72093);
   MPass->SetBinContent(3633,79.31034);
   MPass->SetBinContent(3634,71.05263);
   MPass->SetBinContent(3635,90);
   MPass->SetBinContent(3636,78.125);
   MPass->SetBinContent(3637,90);
   MPass->SetBinContent(3638,80.4878);
   MPass->SetBinContent(3639,86.66667);
   MPass->SetBinContent(3640,64.70588);
   MPass->SetBinContent(3641,80);
   MPass->SetBinContent(3642,66.66667);
   MPass->SetBinContent(3643,78.57143);
   MPass->SetBinContent(3644,87.87879);
   MPass->SetBinContent(3645,84.375);
   MPass->SetBinContent(3646,85.29412);
   MPass->SetBinContent(3647,74.19355);
   MPass->SetBinContent(3648,62.5);
   MPass->SetBinContent(3651,90);
   MPass->SetBinContent(3652,91.17647);
   MPass->SetBinContent(3653,97.14286);
   MPass->SetBinContent(3654,91.66667);
   MPass->SetBinContent(3655,94.73684);
   MPass->SetBinContent(3656,90);
   MPass->SetBinContent(3657,90.90909);
   MPass->SetBinContent(3658,90.90909);
   MPass->SetBinContent(3659,96.2963);
   MPass->SetBinContent(3660,90.625);
   MPass->SetBinContent(3661,100);
   MPass->SetBinContent(3662,100);
   MPass->SetBinContent(3663,96.66667);
   MPass->SetBinContent(3664,97.2973);
   MPass->SetBinContent(3665,94.11765);
   MPass->SetBinContent(3666,94.11765);
   MPass->SetBinContent(3667,92.85714);
   MPass->SetBinContent(3668,100);
   MPass->SetBinContent(3669,93.75);
   MPass->SetBinContent(3670,81.57895);
   MPass->SetBinContent(3671,90.69767);
   MPass->SetBinContent(3672,90.625);
   MPass->SetBinContent(3673,95.45455);
   MPass->SetBinContent(3674,93.33333);
   MPass->SetBinContent(3675,78.78788);
   MPass->SetBinContent(3676,71.11111);
   MPass->SetBinContent(3677,72.41379);
   MPass->SetBinContent(3678,77.14286);
   MPass->SetBinContent(3679,80);
   MPass->SetBinContent(3680,77.77778);
   MPass->SetBinContent(3681,70.58824);
   MPass->SetBinContent(3682,64.28571);
   MPass->SetBinContent(3683,78.94737);
   MPass->SetBinContent(3684,80.95238);
   MPass->SetBinContent(3685,84.21053);
   MPass->SetBinContent(3686,88.57143);
   MPass->SetBinContent(3687,84.61538);
   MPass->SetBinContent(3688,97.22222);
   MPass->SetBinContent(3689,81.57895);
   MPass->SetBinContent(3690,67.56757);
   MPass->SetBinContent(3691,67.56757);
   MPass->SetBinContent(3692,72.22222);
   MPass->SetBinContent(3693,65.51724);
   MPass->SetBinContent(3694,84.61538);
   MPass->SetBinContent(3695,88.88889);
   MPass->SetBinContent(3696,83.78378);
   MPass->SetBinContent(3697,62.5);
   MPass->SetBinContent(3698,62.85714);
   MPass->SetBinContent(3701,60.60606);
   MPass->SetBinContent(3702,94.11765);
   MPass->SetBinContent(3703,93.93939);
   MPass->SetBinContent(3704,100);
   MPass->SetBinContent(3705,100);
   MPass->SetBinContent(3706,96.15385);
   MPass->SetBinContent(3707,90.90909);
   MPass->SetBinContent(3708,100);
   MPass->SetBinContent(3709,90);
   MPass->SetBinContent(3710,100);
   MPass->SetBinContent(3711,96.15385);
   MPass->SetBinContent(3712,97.14286);
   MPass->SetBinContent(3713,96.55172);
   MPass->SetBinContent(3714,97.05882);
   MPass->SetBinContent(3715,96.55172);
   MPass->SetBinContent(3716,96.55172);
   MPass->SetBinContent(3717,95.45455);
   MPass->SetBinContent(3718,88.46154);
   MPass->SetBinContent(3719,94.73684);
   MPass->SetBinContent(3720,100);
   MPass->SetBinContent(3721,95.65217);
   MPass->SetBinContent(3722,89.65517);
   MPass->SetBinContent(3723,97.14286);
   MPass->SetBinContent(3724,90.90909);
   MPass->SetBinContent(3725,84.84848);
   MPass->SetBinContent(3726,70.58824);
   MPass->SetBinContent(3727,79.31034);
   MPass->SetBinContent(3728,83.78378);
   MPass->SetBinContent(3729,75.75758);
   MPass->SetBinContent(3730,76.31579);
   MPass->SetBinContent(3731,70);
   MPass->SetBinContent(3732,76.92308);
   MPass->SetBinContent(3733,66.66667);
   MPass->SetBinContent(3734,80);
   MPass->SetBinContent(3735,86.66667);
   MPass->SetBinContent(3736,69.44444);
   MPass->SetBinContent(3737,95.65217);
   MPass->SetBinContent(3738,90.625);
   MPass->SetBinContent(3739,72.72727);
   MPass->SetBinContent(3740,78.84615);
   MPass->SetBinContent(3741,78.37838);
   MPass->SetBinContent(3742,85.18519);
   MPass->SetBinContent(3743,87.87879);
   MPass->SetBinContent(3744,86.48649);
   MPass->SetBinContent(3745,86.2069);
   MPass->SetBinContent(3746,92.85714);
   MPass->SetBinContent(3747,88.57143);
   MPass->SetBinContent(3748,56.66667);
   MPass->SetBinContent(3751,52.63158);
   MPass->SetBinContent(3752,88.57143);
   MPass->SetBinContent(3753,92.85714);
   MPass->SetBinContent(3754,97.2973);
   MPass->SetBinContent(3755,96.42857);
   MPass->SetBinContent(3756,96.55172);
   MPass->SetBinContent(3757,100);
   MPass->SetBinContent(3758,100);
   MPass->SetBinContent(3759,95);
   MPass->SetBinContent(3760,86.36364);
   MPass->SetBinContent(3761,100);
   MPass->SetBinContent(3762,100);
   MPass->SetBinContent(3763,90.625);
   MPass->SetBinContent(3764,100);
   MPass->SetBinContent(3765,97.05882);
   MPass->SetBinContent(3766,96.15385);
   MPass->SetBinContent(3767,97.4359);
   MPass->SetBinContent(3768,96.42857);
   MPass->SetBinContent(3769,100);
   MPass->SetBinContent(3770,96.15385);
   MPass->SetBinContent(3771,82.05128);
   MPass->SetBinContent(3772,96.15385);
   MPass->SetBinContent(3773,95.65217);
   MPass->SetBinContent(3774,89.65517);
   MPass->SetBinContent(3775,80);
   MPass->SetBinContent(3776,87.87879);
   MPass->SetBinContent(3777,71.42857);
   MPass->SetBinContent(3778,78.78788);
   MPass->SetBinContent(3779,82.05128);
   MPass->SetBinContent(3780,74.35897);
   MPass->SetBinContent(3781,58.62069);
   MPass->SetBinContent(3782,61.53846);
   MPass->SetBinContent(3783,81.81818);
   MPass->SetBinContent(3784,84.84848);
   MPass->SetBinContent(3785,86.66667);
   MPass->SetBinContent(3786,72.72727);
   MPass->SetBinContent(3787,88.23529);
   MPass->SetBinContent(3788,78.57143);
   MPass->SetBinContent(3789,87.80488);
   MPass->SetBinContent(3790,69.69697);
   MPass->SetBinContent(3791,75.55556);
   MPass->SetBinContent(3792,73.68421);
   MPass->SetBinContent(3793,78.78788);
   MPass->SetBinContent(3794,83.33333);
   MPass->SetBinContent(3795,76.47059);
   MPass->SetBinContent(3796,85.71429);
   MPass->SetBinContent(3797,90.90909);
   MPass->SetBinContent(3798,56.75676);
   MPass->SetBinContent(3801,60);
   MPass->SetBinContent(3802,86.95652);
   MPass->SetBinContent(3803,96.15385);
   MPass->SetBinContent(3804,93.54839);
   MPass->SetBinContent(3805,100);
   MPass->SetBinContent(3806,100);
   MPass->SetBinContent(3807,100);
   MPass->SetBinContent(3808,91.66667);
   MPass->SetBinContent(3809,96.55172);
   MPass->SetBinContent(3810,97.22222);
   MPass->SetBinContent(3811,95.65217);
   MPass->SetBinContent(3812,94.59459);
   MPass->SetBinContent(3813,93.75);
   MPass->SetBinContent(3814,94.11765);
   MPass->SetBinContent(3815,92.30769);
   MPass->SetBinContent(3816,94.59459);
   MPass->SetBinContent(3817,97.14286);
   MPass->SetBinContent(3818,96.66667);
   MPass->SetBinContent(3819,90.625);
   MPass->SetBinContent(3820,93.54839);
   MPass->SetBinContent(3821,85.71429);
   MPass->SetBinContent(3822,96.9697);
   MPass->SetBinContent(3823,88.09524);
   MPass->SetBinContent(3824,81.81818);
   MPass->SetBinContent(3825,78.125);
   MPass->SetBinContent(3826,79.31034);
   MPass->SetBinContent(3827,82.6087);
   MPass->SetBinContent(3828,65.21739);
   MPass->SetBinContent(3829,75.55556);
   MPass->SetBinContent(3830,75);
   MPass->SetBinContent(3831,73.91304);
   MPass->SetBinContent(3832,81.81818);
   MPass->SetBinContent(3833,65.71429);
   MPass->SetBinContent(3834,76.92308);
   MPass->SetBinContent(3835,83.33333);
   MPass->SetBinContent(3836,79.59184);
   MPass->SetBinContent(3837,85.18519);
   MPass->SetBinContent(3838,81.39535);
   MPass->SetBinContent(3839,85.71429);
   MPass->SetBinContent(3840,68);
   MPass->SetBinContent(3841,60.71429);
   MPass->SetBinContent(3842,68.88889);
   MPass->SetBinContent(3843,85.36585);
   MPass->SetBinContent(3844,84.44444);
   MPass->SetBinContent(3845,71.42857);
   MPass->SetBinContent(3846,75.67568);
   MPass->SetBinContent(3847,84.44444);
   MPass->SetBinContent(3848,43.18182);
   MPass->SetBinContent(3851,63.33333);
   MPass->SetBinContent(3852,76.92308);
   MPass->SetBinContent(3853,93.54839);
   MPass->SetBinContent(3854,96.875);
   MPass->SetBinContent(3855,100);
   MPass->SetBinContent(3856,97.14286);
   MPass->SetBinContent(3857,96.15385);
   MPass->SetBinContent(3858,92.30769);
   MPass->SetBinContent(3859,96.875);
   MPass->SetBinContent(3860,93.54839);
   MPass->SetBinContent(3861,100);
   MPass->SetBinContent(3862,100);
   MPass->SetBinContent(3863,88.88889);
   MPass->SetBinContent(3864,96.66667);
   MPass->SetBinContent(3865,93.10345);
   MPass->SetBinContent(3866,100);
   MPass->SetBinContent(3867,93.54839);
   MPass->SetBinContent(3868,94.44444);
   MPass->SetBinContent(3869,97.05882);
   MPass->SetBinContent(3870,95.45455);
   MPass->SetBinContent(3871,84.84848);
   MPass->SetBinContent(3872,90);
   MPass->SetBinContent(3873,93.33333);
   MPass->SetBinContent(3874,92.30769);
   MPass->SetBinContent(3875,89.65517);
   MPass->SetBinContent(3876,71.875);
   MPass->SetBinContent(3877,72.72727);
   MPass->SetBinContent(3878,81.25);
   MPass->SetBinContent(3879,70.90909);
   MPass->SetBinContent(3880,78.125);
   MPass->SetBinContent(3881,69.56522);
   MPass->SetBinContent(3882,92);
   MPass->SetBinContent(3883,72.22222);
   MPass->SetBinContent(3884,73.91304);
   MPass->SetBinContent(3885,83.33333);
   MPass->SetBinContent(3886,84.84848);
   MPass->SetBinContent(3887,74.07407);
   MPass->SetBinContent(3888,85);
   MPass->SetBinContent(3889,75);
   MPass->SetBinContent(3890,76);
   MPass->SetBinContent(3891,69.69697);
   MPass->SetBinContent(3892,75);
   MPass->SetBinContent(3893,71.42857);
   MPass->SetBinContent(3894,65);
   MPass->SetBinContent(3895,78.78788);
   MPass->SetBinContent(3896,76);
   MPass->SetBinContent(3897,71.42857);
   MPass->SetBinContent(3898,47.22222);
   MPass->SetBinContent(3901,68.57143);
   MPass->SetBinContent(3902,81.81818);
   MPass->SetBinContent(3903,72.72727);
   MPass->SetBinContent(3904,88.88889);
   MPass->SetBinContent(3905,92.30769);
   MPass->SetBinContent(3906,96.77419);
   MPass->SetBinContent(3907,96);
   MPass->SetBinContent(3908,100);
   MPass->SetBinContent(3909,92.85714);
   MPass->SetBinContent(3910,96.77419);
   MPass->SetBinContent(3911,93.33333);
   MPass->SetBinContent(3912,86.2069);
   MPass->SetBinContent(3913,100);
   MPass->SetBinContent(3914,100);
   MPass->SetBinContent(3915,92.30769);
   MPass->SetBinContent(3916,95.83333);
   MPass->SetBinContent(3917,96.55172);
   MPass->SetBinContent(3918,90);
   MPass->SetBinContent(3919,89.65517);
   MPass->SetBinContent(3920,100);
   MPass->SetBinContent(3921,96.77419);
   MPass->SetBinContent(3922,97.91667);
   MPass->SetBinContent(3923,100);
   MPass->SetBinContent(3924,86.2069);
   MPass->SetBinContent(3925,84.61538);
   MPass->SetBinContent(3926,80.64516);
   MPass->SetBinContent(3927,84.61538);
   MPass->SetBinContent(3928,73.33333);
   MPass->SetBinContent(3929,81.48148);
   MPass->SetBinContent(3930,80.76923);
   MPass->SetBinContent(3931,85.71429);
   MPass->SetBinContent(3932,60);
   MPass->SetBinContent(3933,68.96552);
   MPass->SetBinContent(3934,60);
   MPass->SetBinContent(3935,76);
   MPass->SetBinContent(3936,79.16667);
   MPass->SetBinContent(3937,87.09677);
   MPass->SetBinContent(3938,86.04651);
   MPass->SetBinContent(3939,82.22222);
   MPass->SetBinContent(3940,84.61538);
   MPass->SetBinContent(3941,86.95652);
   MPass->SetBinContent(3942,77.41935);
   MPass->SetBinContent(3943,78.78788);
   MPass->SetBinContent(3944,76);
   MPass->SetBinContent(3945,68.42105);
   MPass->SetBinContent(3946,87.5);
   MPass->SetBinContent(3947,78.7234);
   MPass->SetBinContent(3948,39.02439);
   MPass->SetBinContent(3951,68.57143);
   MPass->SetBinContent(3952,76.47059);
   MPass->SetBinContent(3953,100);
   MPass->SetBinContent(3954,100);
   MPass->SetBinContent(3955,96.55172);
   MPass->SetBinContent(3956,92.30769);
   MPass->SetBinContent(3957,88.57143);
   MPass->SetBinContent(3958,97.61905);
   MPass->SetBinContent(3959,89.65517);
   MPass->SetBinContent(3960,85.71429);
   MPass->SetBinContent(3961,100);
   MPass->SetBinContent(3962,90.32258);
   MPass->SetBinContent(3963,87.5);
   MPass->SetBinContent(3964,94.59459);
   MPass->SetBinContent(3965,94.11765);
   MPass->SetBinContent(3966,97.5);
   MPass->SetBinContent(3967,97.05882);
   MPass->SetBinContent(3968,100);
   MPass->SetBinContent(3969,96.15385);
   MPass->SetBinContent(3970,90.90909);
   MPass->SetBinContent(3971,89.65517);
   MPass->SetBinContent(3972,94.44444);
   MPass->SetBinContent(3973,96.2963);
   MPass->SetBinContent(3974,87.09677);
   MPass->SetBinContent(3975,83.33333);
   MPass->SetBinContent(3976,93.75);
   MPass->SetBinContent(3977,78.57143);
   MPass->SetBinContent(3978,80);
   MPass->SetBinContent(3979,67.85714);
   MPass->SetBinContent(3980,71.42857);
   MPass->SetBinContent(3981,53.33333);
   MPass->SetBinContent(3982,88.57143);
   MPass->SetBinContent(3983,78.78788);
   MPass->SetBinContent(3984,81.08108);
   MPass->SetBinContent(3985,70.73171);
   MPass->SetBinContent(3986,67.64706);
   MPass->SetBinContent(3987,79.48718);
   MPass->SetBinContent(3988,70.27027);
   MPass->SetBinContent(3989,86.36364);
   MPass->SetBinContent(3990,85.71429);
   MPass->SetBinContent(3991,86.48649);
   MPass->SetBinContent(3992,82.85714);
   MPass->SetBinContent(3993,91.66667);
   MPass->SetBinContent(3994,72.5);
   MPass->SetBinContent(3995,81.25);
   MPass->SetBinContent(3996,71.875);
   MPass->SetBinContent(3997,82.5);
   MPass->SetBinContent(3998,54.28571);
   MPass->SetBinContent(4001,66.66667);
   MPass->SetBinContent(4002,92.85714);
   MPass->SetBinContent(4003,87.09677);
   MPass->SetBinContent(4004,85.29412);
   MPass->SetBinContent(4005,86.36364);
   MPass->SetBinContent(4006,90.2439);
   MPass->SetBinContent(4007,92.59259);
   MPass->SetBinContent(4008,97.36842);
   MPass->SetBinContent(4009,94.87179);
   MPass->SetBinContent(4010,100);
   MPass->SetBinContent(4011,93.93939);
   MPass->SetBinContent(4012,92.30769);
   MPass->SetBinContent(4013,95.83333);
   MPass->SetBinContent(4014,100);
   MPass->SetBinContent(4015,96.15385);
   MPass->SetBinContent(4016,100);
   MPass->SetBinContent(4017,96.875);
   MPass->SetBinContent(4018,100);
   MPass->SetBinContent(4019,93.54839);
   MPass->SetBinContent(4020,94.73684);
   MPass->SetBinContent(4021,94.73684);
   MPass->SetBinContent(4022,84);
   MPass->SetBinContent(4023,87.5);
   MPass->SetBinContent(4024,91.17647);
   MPass->SetBinContent(4025,95.65217);
   MPass->SetBinContent(4026,93.10345);
   MPass->SetBinContent(4027,87.5);
   MPass->SetBinContent(4028,86.95652);
   MPass->SetBinContent(4029,79.31034);
   MPass->SetBinContent(4030,83.87097);
   MPass->SetBinContent(4031,87.5);
   MPass->SetBinContent(4032,75.86207);
   MPass->SetBinContent(4033,78.78788);
   MPass->SetBinContent(4034,75);
   MPass->SetBinContent(4035,83.33333);
   MPass->SetBinContent(4036,67.64706);
   MPass->SetBinContent(4037,77.41935);
   MPass->SetBinContent(4038,76.47059);
   MPass->SetBinContent(4039,87.5);
   MPass->SetBinContent(4040,80.64516);
   MPass->SetBinContent(4041,84.375);
   MPass->SetBinContent(4042,93.93939);
   MPass->SetBinContent(4043,87.5);
   MPass->SetBinContent(4044,81.25);
   MPass->SetBinContent(4045,88.88889);
   MPass->SetBinContent(4046,85.71429);
   MPass->SetBinContent(4047,80);
   MPass->SetBinContent(4048,70);
   MPass->SetBinContent(4051,73.68421);
   MPass->SetBinContent(4052,85.71429);
   MPass->SetBinContent(4053,93.10345);
   MPass->SetBinContent(4054,87.17949);
   MPass->SetBinContent(4055,93.33333);
   MPass->SetBinContent(4056,88.88889);
   MPass->SetBinContent(4057,90.625);
   MPass->SetBinContent(4058,100);
   MPass->SetBinContent(4059,100);
   MPass->SetBinContent(4060,88.57143);
   MPass->SetBinContent(4061,100);
   MPass->SetBinContent(4062,93.33333);
   MPass->SetBinContent(4063,96.55172);
   MPass->SetBinContent(4064,96.9697);
   MPass->SetBinContent(4065,97.5);
   MPass->SetBinContent(4066,100);
   MPass->SetBinContent(4067,95.45455);
   MPass->SetBinContent(4068,93.33333);
   MPass->SetBinContent(4069,93.75);
   MPass->SetBinContent(4070,75.67568);
   MPass->SetBinContent(4071,84.84848);
   MPass->SetBinContent(4072,83.33333);
   MPass->SetBinContent(4073,81.25);
   MPass->SetBinContent(4074,85.71429);
   MPass->SetBinContent(4075,93.75);
   MPass->SetBinContent(4076,88.57143);
   MPass->SetBinContent(4077,84);
   MPass->SetBinContent(4078,61.29032);
   MPass->SetBinContent(4079,84.84848);
   MPass->SetBinContent(4080,84.375);
   MPass->SetBinContent(4081,77.77778);
   MPass->SetBinContent(4082,86.95652);
   MPass->SetBinContent(4083,76.92308);
   MPass->SetBinContent(4084,81.25);
   MPass->SetBinContent(4085,69.69697);
   MPass->SetBinContent(4086,56);
   MPass->SetBinContent(4087,65.625);
   MPass->SetBinContent(4088,75);
   MPass->SetBinContent(4089,73.33333);
   MPass->SetBinContent(4090,83.33333);
   MPass->SetBinContent(4091,89.28571);
   MPass->SetBinContent(4092,73.91304);
   MPass->SetBinContent(4093,91.66667);
   MPass->SetBinContent(4094,84.61538);
   MPass->SetBinContent(4095,75.75758);
   MPass->SetBinContent(4096,86.66667);
   MPass->SetBinContent(4097,68.42105);
   MPass->SetBinContent(4098,50);
   MPass->SetBinContent(4101,58.06452);
   MPass->SetBinContent(4102,88.23529);
   MPass->SetBinContent(4103,85.71429);
   MPass->SetBinContent(4104,83.87097);
   MPass->SetBinContent(4105,86.95652);
   MPass->SetBinContent(4106,92.10526);
   MPass->SetBinContent(4107,96.55172);
   MPass->SetBinContent(4108,94.44444);
   MPass->SetBinContent(4109,96.77419);
   MPass->SetBinContent(4110,92);
   MPass->SetBinContent(4111,97.2973);
   MPass->SetBinContent(4112,96.875);
   MPass->SetBinContent(4113,90);
   MPass->SetBinContent(4114,97.2973);
   MPass->SetBinContent(4115,97.61905);
   MPass->SetBinContent(4116,97.2973);
   MPass->SetBinContent(4117,96.77419);
   MPass->SetBinContent(4118,92.59259);
   MPass->SetBinContent(4119,93.33333);
   MPass->SetBinContent(4120,97.14286);
   MPass->SetBinContent(4121,92.68293);
   MPass->SetBinContent(4122,92.30769);
   MPass->SetBinContent(4123,92.30769);
   MPass->SetBinContent(4124,97.05882);
   MPass->SetBinContent(4125,76.66667);
   MPass->SetBinContent(4126,85.36585);
   MPass->SetBinContent(4127,78.26087);
   MPass->SetBinContent(4128,74.07407);
   MPass->SetBinContent(4129,77.14286);
   MPass->SetBinContent(4130,87.5);
   MPass->SetBinContent(4131,68.96552);
   MPass->SetBinContent(4132,78.37838);
   MPass->SetBinContent(4133,88.57143);
   MPass->SetBinContent(4134,63.63636);
   MPass->SetBinContent(4135,69.44444);
   MPass->SetBinContent(4136,53.33333);
   MPass->SetBinContent(4137,80);
   MPass->SetBinContent(4138,74.19355);
   MPass->SetBinContent(4139,70.27027);
   MPass->SetBinContent(4140,80.4878);
   MPass->SetBinContent(4141,87.17949);
   MPass->SetBinContent(4142,77.77778);
   MPass->SetBinContent(4143,75);
   MPass->SetBinContent(4144,78.37838);
   MPass->SetBinContent(4145,64.86486);
   MPass->SetBinContent(4146,66.66667);
   MPass->SetBinContent(4147,64.10256);
   MPass->SetBinContent(4148,39.39394);
   MPass->SetBinContent(4151,60.97561);
   MPass->SetBinContent(4152,87.87879);
   MPass->SetBinContent(4153,94.73684);
   MPass->SetBinContent(4154,86.2069);
   MPass->SetBinContent(4155,91.66667);
   MPass->SetBinContent(4156,91.89189);
   MPass->SetBinContent(4157,92);
   MPass->SetBinContent(4158,88);
   MPass->SetBinContent(4159,90.90909);
   MPass->SetBinContent(4160,80.55556);
   MPass->SetBinContent(4161,93.75);
   MPass->SetBinContent(4162,95.83333);
   MPass->SetBinContent(4163,97.4359);
   MPass->SetBinContent(4164,96.77419);
   MPass->SetBinContent(4165,93.75);
   MPass->SetBinContent(4166,92.59259);
   MPass->SetBinContent(4167,100);
   MPass->SetBinContent(4168,84.61538);
   MPass->SetBinContent(4169,87.87879);
   MPass->SetBinContent(4170,90.625);
   MPass->SetBinContent(4171,93.93939);
   MPass->SetBinContent(4172,87.5);
   MPass->SetBinContent(4173,88.46154);
   MPass->SetBinContent(4174,82.85714);
   MPass->SetBinContent(4175,76.47059);
   MPass->SetBinContent(4176,100);
   MPass->SetBinContent(4177,76.19048);
   MPass->SetBinContent(4178,81.81818);
   MPass->SetBinContent(4179,88.88889);
   MPass->SetBinContent(4180,66.66667);
   MPass->SetBinContent(4181,77.14286);
   MPass->SetBinContent(4182,92.85714);
   MPass->SetBinContent(4183,77.77778);
   MPass->SetBinContent(4184,81.81818);
   MPass->SetBinContent(4185,69.23077);
   MPass->SetBinContent(4186,78.125);
   MPass->SetBinContent(4187,75);
   MPass->SetBinContent(4188,75);
   MPass->SetBinContent(4189,82.35294);
   MPass->SetBinContent(4190,80.55556);
   MPass->SetBinContent(4191,82.75862);
   MPass->SetBinContent(4192,90.47619);
   MPass->SetBinContent(4193,76.92308);
   MPass->SetBinContent(4194,60);
   MPass->SetBinContent(4195,71.875);
   MPass->SetBinContent(4196,70.58824);
   MPass->SetBinContent(4197,70.27027);
   MPass->SetBinContent(4198,36);
   MPass->SetBinContent(4201,89.65517);
   MPass->SetBinContent(4202,100);
   MPass->SetBinContent(4203,96.55172);
   MPass->SetBinContent(4204,92);
   MPass->SetBinContent(4205,92.59259);
   MPass->SetBinContent(4206,80.76923);
   MPass->SetBinContent(4207,90);
   MPass->SetBinContent(4208,83.33333);
   MPass->SetBinContent(4209,80.95238);
   MPass->SetBinContent(4210,84);
   MPass->SetBinContent(4211,95.45455);
   MPass->SetBinContent(4212,90.90909);
   MPass->SetBinContent(4213,95.2381);
   MPass->SetBinContent(4214,100);
   MPass->SetBinContent(4215,93.18182);
   MPass->SetBinContent(4216,95.65217);
   MPass->SetBinContent(4217,96);
   MPass->SetBinContent(4218,88.88889);
   MPass->SetBinContent(4219,86.66667);
   MPass->SetBinContent(4220,86.2069);
   MPass->SetBinContent(4221,83.33333);
   MPass->SetBinContent(4222,96.2963);
   MPass->SetBinContent(4223,96.875);
   MPass->SetBinContent(4224,86.2069);
   MPass->SetBinContent(4225,77.77778);
   MPass->SetBinContent(4226,62.5);
   MPass->SetBinContent(4227,79.31034);
   MPass->SetBinContent(4228,77.41935);
   MPass->SetBinContent(4229,79.16667);
   MPass->SetBinContent(4230,69.23077);
   MPass->SetBinContent(4231,62.06897);
   MPass->SetBinContent(4232,75.60976);
   MPass->SetBinContent(4233,87.09677);
   MPass->SetBinContent(4234,71.42857);
   MPass->SetBinContent(4235,77.27273);
   MPass->SetBinContent(4236,81.25);
   MPass->SetBinContent(4237,80);
   MPass->SetBinContent(4238,69.69697);
   MPass->SetBinContent(4239,70.73171);
   MPass->SetBinContent(4240,75.75758);
   MPass->SetBinContent(4241,85.36585);
   MPass->SetBinContent(4242,79.06977);
   MPass->SetBinContent(4243,84.84848);
   MPass->SetBinContent(4244,79.48718);
   MPass->SetBinContent(4245,85.29412);
   MPass->SetBinContent(4246,72.22222);
   MPass->SetBinContent(4247,75.67568);
   MPass->SetBinContent(4248,45.71429);
   MPass->SetBinContent(4251,61.29032);
   MPass->SetBinContent(4252,96.66667);
   MPass->SetBinContent(4253,92.30769);
   MPass->SetBinContent(4254,89.65517);
   MPass->SetBinContent(4255,93.54839);
   MPass->SetBinContent(4256,76.66667);
   MPass->SetBinContent(4257,90.32258);
   MPass->SetBinContent(4258,100);
   MPass->SetBinContent(4259,87.5);
   MPass->SetBinContent(4260,87.5);
   MPass->SetBinContent(4261,97.05882);
   MPass->SetBinContent(4262,87.5);
   MPass->SetBinContent(4263,94.73684);
   MPass->SetBinContent(4264,97.5);
   MPass->SetBinContent(4265,92.30769);
   MPass->SetBinContent(4266,88.46154);
   MPass->SetBinContent(4267,91.89189);
   MPass->SetBinContent(4268,88.88889);
   MPass->SetBinContent(4269,100);
   MPass->SetBinContent(4270,93.93939);
   MPass->SetBinContent(4271,85.36585);
   MPass->SetBinContent(4272,88.88889);
   MPass->SetBinContent(4273,97.05882);
   MPass->SetBinContent(4274,94.87179);
   MPass->SetBinContent(4275,72.5);
   MPass->SetBinContent(4276,69.23077);
   MPass->SetBinContent(4277,66.66667);
   MPass->SetBinContent(4278,77.41935);
   MPass->SetBinContent(4279,83.78378);
   MPass->SetBinContent(4280,58.06452);
   MPass->SetBinContent(4281,81.25);
   MPass->SetBinContent(4282,82.35294);
   MPass->SetBinContent(4283,82.92683);
   MPass->SetBinContent(4284,79.41176);
   MPass->SetBinContent(4285,77.77778);
   MPass->SetBinContent(4286,73.17073);
   MPass->SetBinContent(4287,78.37838);
   MPass->SetBinContent(4288,76.74419);
   MPass->SetBinContent(4289,69.23077);
   MPass->SetBinContent(4290,69.04762);
   MPass->SetBinContent(4291,80.85106);
   MPass->SetBinContent(4292,88.88889);
   MPass->SetBinContent(4293,75.67568);
   MPass->SetBinContent(4294,78.125);
   MPass->SetBinContent(4295,85.18519);
   MPass->SetBinContent(4296,74.35897);
   MPass->SetBinContent(4297,60.46512);
   MPass->SetBinContent(4298,41.46341);
   MPass->SetBinContent(4301,67.74194);
   MPass->SetBinContent(4302,100);
   MPass->SetBinContent(4303,81.25);
   MPass->SetBinContent(4304,88);
   MPass->SetBinContent(4305,94.28571);
   MPass->SetBinContent(4306,96.42857);
   MPass->SetBinContent(4307,82.6087);
   MPass->SetBinContent(4308,96.42857);
   MPass->SetBinContent(4309,100);
   MPass->SetBinContent(4310,96);
   MPass->SetBinContent(4311,90.47619);
   MPass->SetBinContent(4312,91.17647);
   MPass->SetBinContent(4313,96.15385);
   MPass->SetBinContent(4314,93.93939);
   MPass->SetBinContent(4315,100);
   MPass->SetBinContent(4316,100);
   MPass->SetBinContent(4317,93.75);
   MPass->SetBinContent(4318,100);
   MPass->SetBinContent(4319,100);
   MPass->SetBinContent(4320,93.75);
   MPass->SetBinContent(4321,86.66667);
   MPass->SetBinContent(4322,97.14286);
   MPass->SetBinContent(4323,97.4359);
   MPass->SetBinContent(4324,88.88889);
   MPass->SetBinContent(4325,81.81818);
   MPass->SetBinContent(4326,73.07692);
   MPass->SetBinContent(4327,57.89474);
   MPass->SetBinContent(4328,73.80952);
   MPass->SetBinContent(4329,78.125);
   MPass->SetBinContent(4330,78.57143);
   MPass->SetBinContent(4331,75);
   MPass->SetBinContent(4332,72.72727);
   MPass->SetBinContent(4333,80.64516);
   MPass->SetBinContent(4334,63.88889);
   MPass->SetBinContent(4335,61.90476);
   MPass->SetBinContent(4336,72.72727);
   MPass->SetBinContent(4337,77.41935);
   MPass->SetBinContent(4338,87.5);
   MPass->SetBinContent(4339,75.86207);
   MPass->SetBinContent(4340,73.91304);
   MPass->SetBinContent(4341,78.78788);
   MPass->SetBinContent(4342,82.6087);
   MPass->SetBinContent(4343,87.5);
   MPass->SetBinContent(4344,88.57143);
   MPass->SetBinContent(4345,84);
   MPass->SetBinContent(4346,72.72727);
   MPass->SetBinContent(4347,79.16667);
   MPass->SetBinContent(4348,42.85714);
   MPass->SetBinContent(4351,56.25);
   MPass->SetBinContent(4352,86.2069);
   MPass->SetBinContent(4353,81.81818);
   MPass->SetBinContent(4354,90.32258);
   MPass->SetBinContent(4355,94.59459);
   MPass->SetBinContent(4356,90.625);
   MPass->SetBinContent(4357,90.625);
   MPass->SetBinContent(4358,90);
   MPass->SetBinContent(4359,87.5);
   MPass->SetBinContent(4360,95.12195);
   MPass->SetBinContent(4361,95);
   MPass->SetBinContent(4362,90.32258);
   MPass->SetBinContent(4363,94.28571);
   MPass->SetBinContent(4364,93.33333);
   MPass->SetBinContent(4365,96.66667);
   MPass->SetBinContent(4366,93.33333);
   MPass->SetBinContent(4367,100);
   MPass->SetBinContent(4368,100);
   MPass->SetBinContent(4369,100);
   MPass->SetBinContent(4370,95.65217);
   MPass->SetBinContent(4371,85.29412);
   MPass->SetBinContent(4372,100);
   MPass->SetBinContent(4373,97.14286);
   MPass->SetBinContent(4374,88.23529);
   MPass->SetBinContent(4375,78.37838);
   MPass->SetBinContent(4376,86.66667);
   MPass->SetBinContent(4377,47.36842);
   MPass->SetBinContent(4378,62.5);
   MPass->SetBinContent(4379,76);
   MPass->SetBinContent(4380,75.86207);
   MPass->SetBinContent(4381,88.23529);
   MPass->SetBinContent(4382,81.48148);
   MPass->SetBinContent(4383,62.5);
   MPass->SetBinContent(4384,63.33333);
   MPass->SetBinContent(4385,81.25);
   MPass->SetBinContent(4386,89.65517);
   MPass->SetBinContent(4387,65.51724);
   MPass->SetBinContent(4388,71.42857);
   MPass->SetBinContent(4389,73.68421);
   MPass->SetBinContent(4390,95.45455);
   MPass->SetBinContent(4391,88.88889);
   MPass->SetBinContent(4392,91.30435);
   MPass->SetBinContent(4393,75);
   MPass->SetBinContent(4394,81.57895);
   MPass->SetBinContent(4395,67.85714);
   MPass->SetBinContent(4396,80);
   MPass->SetBinContent(4397,68.42105);
   MPass->SetBinContent(4398,40);
   MPass->SetBinContent(4401,63.33333);
   MPass->SetBinContent(4402,85.71429);
   MPass->SetBinContent(4403,96);
   MPass->SetBinContent(4404,93.75);
   MPass->SetBinContent(4405,94.73684);
   MPass->SetBinContent(4406,92.10526);
   MPass->SetBinContent(4407,88.88889);
   MPass->SetBinContent(4408,92.30769);
   MPass->SetBinContent(4409,100);
   MPass->SetBinContent(4410,95.65217);
   MPass->SetBinContent(4411,91.89189);
   MPass->SetBinContent(4412,96.2963);
   MPass->SetBinContent(4413,93.75);
   MPass->SetBinContent(4414,96.66667);
   MPass->SetBinContent(4415,96.55172);
   MPass->SetBinContent(4416,96.42857);
   MPass->SetBinContent(4417,91.17647);
   MPass->SetBinContent(4418,95.12195);
   MPass->SetBinContent(4419,92.30769);
   MPass->SetBinContent(4420,100);
   MPass->SetBinContent(4421,100);
   MPass->SetBinContent(4422,97.5);
   MPass->SetBinContent(4423,96.9697);
   MPass->SetBinContent(4424,97.22222);
   MPass->SetBinContent(4425,70.83333);
   MPass->SetBinContent(4426,82.75862);
   MPass->SetBinContent(4427,64.44444);
   MPass->SetBinContent(4428,80);
   MPass->SetBinContent(4429,64.28571);
   MPass->SetBinContent(4430,72.41379);
   MPass->SetBinContent(4431,75);
   MPass->SetBinContent(4432,86.36364);
   MPass->SetBinContent(4433,78.78788);
   MPass->SetBinContent(4434,78.37838);
   MPass->SetBinContent(4435,75);
   MPass->SetBinContent(4436,67.56757);
   MPass->SetBinContent(4437,67.85714);
   MPass->SetBinContent(4438,71.42857);
   MPass->SetBinContent(4439,81.81818);
   MPass->SetBinContent(4440,78.37838);
   MPass->SetBinContent(4441,87.09677);
   MPass->SetBinContent(4442,87.87879);
   MPass->SetBinContent(4443,96.42857);
   MPass->SetBinContent(4444,100);
   MPass->SetBinContent(4445,94.44444);
   MPass->SetBinContent(4446,86.2069);
   MPass->SetBinContent(4447,76.74419);
   MPass->SetBinContent(4448,44.44444);
   MPass->SetBinContent(4451,73.91304);
   MPass->SetBinContent(4452,100);
   MPass->SetBinContent(4453,86.48649);
   MPass->SetBinContent(4454,92.30769);
   MPass->SetBinContent(4455,91.89189);
   MPass->SetBinContent(4456,95.12195);
   MPass->SetBinContent(4457,100);
   MPass->SetBinContent(4458,87.09677);
   MPass->SetBinContent(4459,92.30769);
   MPass->SetBinContent(4460,100);
   MPass->SetBinContent(4461,94.11765);
   MPass->SetBinContent(4462,93.54839);
   MPass->SetBinContent(4463,100);
   MPass->SetBinContent(4464,96.15385);
   MPass->SetBinContent(4465,97.05882);
   MPass->SetBinContent(4466,100);
   MPass->SetBinContent(4467,89.74359);
   MPass->SetBinContent(4468,100);
   MPass->SetBinContent(4469,96.42857);
   MPass->SetBinContent(4470,100);
   MPass->SetBinContent(4471,93.93939);
   MPass->SetBinContent(4472,93.33333);
   MPass->SetBinContent(4473,92);
   MPass->SetBinContent(4474,96.875);
   MPass->SetBinContent(4475,80);
   MPass->SetBinContent(4476,78.57143);
   MPass->SetBinContent(4477,89.28571);
   MPass->SetBinContent(4478,79.41176);
   MPass->SetBinContent(4479,75);
   MPass->SetBinContent(4480,76.08696);
   MPass->SetBinContent(4481,80);
   MPass->SetBinContent(4482,88);
   MPass->SetBinContent(4483,81.81818);
   MPass->SetBinContent(4484,75);
   MPass->SetBinContent(4485,75);
   MPass->SetBinContent(4486,84.61538);
   MPass->SetBinContent(4487,53.33333);
   MPass->SetBinContent(4488,72.22222);
   MPass->SetBinContent(4489,85.71429);
   MPass->SetBinContent(4490,83.33333);
   MPass->SetBinContent(4491,93.10345);
   MPass->SetBinContent(4492,95.65217);
   MPass->SetBinContent(4493,96.2963);
   MPass->SetBinContent(4494,81.48148);
   MPass->SetBinContent(4495,82.14286);
   MPass->SetBinContent(4496,75);
   MPass->SetBinContent(4497,84.21053);
   MPass->SetBinContent(4498,65.51724);
   MPass->SetBinContent(4501,73.91304);
   MPass->SetBinContent(4502,100);
   MPass->SetBinContent(4503,96);
   MPass->SetBinContent(4504,88);
   MPass->SetBinContent(4505,90);
   MPass->SetBinContent(4506,94.28571);
   MPass->SetBinContent(4507,96.42857);
   MPass->SetBinContent(4508,93.75);
   MPass->SetBinContent(4509,91.66667);
   MPass->SetBinContent(4510,90.32258);
   MPass->SetBinContent(4511,93.33333);
   MPass->SetBinContent(4512,92.85714);
   MPass->SetBinContent(4513,93.33333);
   MPass->SetBinContent(4514,100);
   MPass->SetBinContent(4515,96.66667);
   MPass->SetBinContent(4516,90);
   MPass->SetBinContent(4517,97.22222);
   MPass->SetBinContent(4518,87.5);
   MPass->SetBinContent(4519,93.93939);
   MPass->SetBinContent(4520,93.10345);
   MPass->SetBinContent(4521,97.05882);
   MPass->SetBinContent(4522,96);
   MPass->SetBinContent(4523,88.46154);
   MPass->SetBinContent(4524,89.74359);
   MPass->SetBinContent(4525,88.23529);
   MPass->SetBinContent(4526,79.41176);
   MPass->SetBinContent(4527,86.48649);
   MPass->SetBinContent(4528,86.84211);
   MPass->SetBinContent(4529,92.59259);
   MPass->SetBinContent(4530,76.19048);
   MPass->SetBinContent(4531,76.66667);
   MPass->SetBinContent(4532,91.17647);
   MPass->SetBinContent(4533,67.5);
   MPass->SetBinContent(4534,66.66667);
   MPass->SetBinContent(4535,91.89189);
   MPass->SetBinContent(4536,69.04762);
   MPass->SetBinContent(4537,54.16667);
   MPass->SetBinContent(4538,74.28571);
   MPass->SetBinContent(4539,58.97436);
   MPass->SetBinContent(4540,73.68421);
   MPass->SetBinContent(4541,88.37209);
   MPass->SetBinContent(4542,88.57143);
   MPass->SetBinContent(4543,87.87879);
   MPass->SetBinContent(4544,85.29412);
   MPass->SetBinContent(4545,61.90476);
   MPass->SetBinContent(4546,67.85714);
   MPass->SetBinContent(4547,90);
   MPass->SetBinContent(4548,32);
   MPass->SetBinContent(4551,70);
   MPass->SetBinContent(4552,89.28571);
   MPass->SetBinContent(4553,76.47059);
   MPass->SetBinContent(4554,95.45455);
   MPass->SetBinContent(4555,100);
   MPass->SetBinContent(4556,94.44444);
   MPass->SetBinContent(4557,89.47368);
   MPass->SetBinContent(4558,91.17647);
   MPass->SetBinContent(4559,96.77419);
   MPass->SetBinContent(4560,87.5);
   MPass->SetBinContent(4561,93.33333);
   MPass->SetBinContent(4562,100);
   MPass->SetBinContent(4563,100);
   MPass->SetBinContent(4564,96.42857);
   MPass->SetBinContent(4565,100);
   MPass->SetBinContent(4566,100);
   MPass->SetBinContent(4567,96.77419);
   MPass->SetBinContent(4568,82.6087);
   MPass->SetBinContent(4569,95.45455);
   MPass->SetBinContent(4570,86.66667);
   MPass->SetBinContent(4571,85);
   MPass->SetBinContent(4572,97.05882);
   MPass->SetBinContent(4573,92.68293);
   MPass->SetBinContent(4574,86.04651);
   MPass->SetBinContent(4575,84.375);
   MPass->SetBinContent(4576,87.17949);
   MPass->SetBinContent(4577,75);
   MPass->SetBinContent(4578,90);
   MPass->SetBinContent(4579,67.74194);
   MPass->SetBinContent(4580,78.37838);
   MPass->SetBinContent(4581,80);
   MPass->SetBinContent(4582,67.85714);
   MPass->SetBinContent(4583,78.04878);
   MPass->SetBinContent(4584,65.625);
   MPass->SetBinContent(4585,65);
   MPass->SetBinContent(4586,77.77778);
   MPass->SetBinContent(4587,67.74194);
   MPass->SetBinContent(4588,62.5);
   MPass->SetBinContent(4589,82.6087);
   MPass->SetBinContent(4590,71.79487);
   MPass->SetBinContent(4591,75);
   MPass->SetBinContent(4592,88.37209);
   MPass->SetBinContent(4593,75);
   MPass->SetBinContent(4594,72.41379);
   MPass->SetBinContent(4595,86.2069);
   MPass->SetBinContent(4596,83.33333);
   MPass->SetBinContent(4597,72.41379);
   MPass->SetBinContent(4598,56.75676);
   MPass->SetBinContent(4601,76);
   MPass->SetBinContent(4602,100);
   MPass->SetBinContent(4603,91.30435);
   MPass->SetBinContent(4604,86.95652);
   MPass->SetBinContent(4605,78.26087);
   MPass->SetBinContent(4606,83.33333);
   MPass->SetBinContent(4607,83.33333);
   MPass->SetBinContent(4608,93.75);
   MPass->SetBinContent(4609,94.11765);
   MPass->SetBinContent(4610,95.45455);
   MPass->SetBinContent(4611,96.55172);
   MPass->SetBinContent(4612,92.85714);
   MPass->SetBinContent(4613,100);
   MPass->SetBinContent(4614,96.55172);
   MPass->SetBinContent(4615,90.625);
   MPass->SetBinContent(4616,100);
   MPass->SetBinContent(4617,96.55172);
   MPass->SetBinContent(4618,78.26087);
   MPass->SetBinContent(4619,84);
   MPass->SetBinContent(4620,100);
   MPass->SetBinContent(4621,87.09677);
   MPass->SetBinContent(4622,96.15385);
   MPass->SetBinContent(4623,86.2069);
   MPass->SetBinContent(4624,93.54839);
   MPass->SetBinContent(4625,83.87097);
   MPass->SetBinContent(4626,78.57143);
   MPass->SetBinContent(4627,81.25);
   MPass->SetBinContent(4628,83.87097);
   MPass->SetBinContent(4629,90.90909);
   MPass->SetBinContent(4630,76);
   MPass->SetBinContent(4631,77.77778);
   MPass->SetBinContent(4632,80);
   MPass->SetBinContent(4633,83.33333);
   MPass->SetBinContent(4634,59.45946);
   MPass->SetBinContent(4635,75);
   MPass->SetBinContent(4636,68);
   MPass->SetBinContent(4637,65.625);
   MPass->SetBinContent(4638,74.07407);
   MPass->SetBinContent(4639,80);
   MPass->SetBinContent(4640,75);
   MPass->SetBinContent(4641,76.47059);
   MPass->SetBinContent(4642,80.55556);
   MPass->SetBinContent(4643,95.65217);
   MPass->SetBinContent(4644,84.61538);
   MPass->SetBinContent(4645,81.25);
   MPass->SetBinContent(4646,94.73684);
   MPass->SetBinContent(4647,92.59259);
   MPass->SetBinContent(4648,47.5);
   MPass->SetBinContent(4651,68.18182);
   MPass->SetBinContent(4652,93.10345);
   MPass->SetBinContent(4653,96.15385);
   MPass->SetBinContent(4654,94.44444);
   MPass->SetBinContent(4655,96.42857);
   MPass->SetBinContent(4656,96.77419);
   MPass->SetBinContent(4657,88.46154);
   MPass->SetBinContent(4658,96.15385);
   MPass->SetBinContent(4659,97.22222);
   MPass->SetBinContent(4660,89.47368);
   MPass->SetBinContent(4661,92.30769);
   MPass->SetBinContent(4662,100);
   MPass->SetBinContent(4663,96.55172);
   MPass->SetBinContent(4664,100);
   MPass->SetBinContent(4665,100);
   MPass->SetBinContent(4666,95.2381);
   MPass->SetBinContent(4667,94.87179);
   MPass->SetBinContent(4668,92.85714);
   MPass->SetBinContent(4669,86.2069);
   MPass->SetBinContent(4670,97.2973);
   MPass->SetBinContent(4671,91.66667);
   MPass->SetBinContent(4672,93.75);
   MPass->SetBinContent(4673,90.625);
   MPass->SetBinContent(4674,88.57143);
   MPass->SetBinContent(4675,82.35294);
   MPass->SetBinContent(4676,81.81818);
   MPass->SetBinContent(4677,71.79487);
   MPass->SetBinContent(4678,84.61538);
   MPass->SetBinContent(4679,74.07407);
   MPass->SetBinContent(4680,75.67568);
   MPass->SetBinContent(4681,81.25);
   MPass->SetBinContent(4682,74.19355);
   MPass->SetBinContent(4683,68.57143);
   MPass->SetBinContent(4684,65.38462);
   MPass->SetBinContent(4685,73.68421);
   MPass->SetBinContent(4686,59.375);
   MPass->SetBinContent(4687,68.75);
   MPass->SetBinContent(4688,68.75);
   MPass->SetBinContent(4689,73.52941);
   MPass->SetBinContent(4690,65.78947);
   MPass->SetBinContent(4691,78.37838);
   MPass->SetBinContent(4692,76.47059);
   MPass->SetBinContent(4693,75);
   MPass->SetBinContent(4694,82.14286);
   MPass->SetBinContent(4695,71.42857);
   MPass->SetBinContent(4696,67.74194);
   MPass->SetBinContent(4697,71.79487);
   MPass->SetBinContent(4698,64.70588);
   MPass->SetBinContent(4701,60);
   MPass->SetBinContent(4702,88.57143);
   MPass->SetBinContent(4703,89.18919);
   MPass->SetBinContent(4704,95.45455);
   MPass->SetBinContent(4705,90.32258);
   MPass->SetBinContent(4706,96.875);
   MPass->SetBinContent(4707,91.30435);
   MPass->SetBinContent(4708,100);
   MPass->SetBinContent(4709,87.87879);
   MPass->SetBinContent(4710,86.2069);
   MPass->SetBinContent(4711,96.77419);
   MPass->SetBinContent(4712,93.75);
   MPass->SetBinContent(4713,84.61538);
   MPass->SetBinContent(4714,90);
   MPass->SetBinContent(4715,96.875);
   MPass->SetBinContent(4716,86.66667);
   MPass->SetBinContent(4717,92);
   MPass->SetBinContent(4718,85.71429);
   MPass->SetBinContent(4719,89.18919);
   MPass->SetBinContent(4720,90.90909);
   MPass->SetBinContent(4721,88.88889);
   MPass->SetBinContent(4722,88.88889);
   MPass->SetBinContent(4723,87.80488);
   MPass->SetBinContent(4724,82.35294);
   MPass->SetBinContent(4725,73.52941);
   MPass->SetBinContent(4726,72.72727);
   MPass->SetBinContent(4727,71.875);
   MPass->SetBinContent(4728,58.82353);
   MPass->SetBinContent(4729,83.87097);
   MPass->SetBinContent(4730,82.75862);
   MPass->SetBinContent(4731,77.77778);
   MPass->SetBinContent(4732,81.25);
   MPass->SetBinContent(4733,66.66667);
   MPass->SetBinContent(4734,75);
   MPass->SetBinContent(4735,84.21053);
   MPass->SetBinContent(4736,72.97297);
   MPass->SetBinContent(4737,73.91304);
   MPass->SetBinContent(4738,76.47059);
   MPass->SetBinContent(4739,62.5);
   MPass->SetBinContent(4740,77.41935);
   MPass->SetBinContent(4741,64.28571);
   MPass->SetBinContent(4742,83.01887);
   MPass->SetBinContent(4743,76.31579);
   MPass->SetBinContent(4744,81.81818);
   MPass->SetBinContent(4745,69.44444);
   MPass->SetBinContent(4746,61.76471);
   MPass->SetBinContent(4747,80.4878);
   MPass->SetBinContent(4748,55.55556);
   MPass->SetBinContent(4751,72);
   MPass->SetBinContent(4752,82.35294);
   MPass->SetBinContent(4753,83.33333);
   MPass->SetBinContent(4754,94.73684);
   MPass->SetBinContent(4755,100);
   MPass->SetBinContent(4756,92.59259);
   MPass->SetBinContent(4757,100);
   MPass->SetBinContent(4758,94.28571);
   MPass->SetBinContent(4759,86.36364);
   MPass->SetBinContent(4760,83.33333);
   MPass->SetBinContent(4761,86.48649);
   MPass->SetBinContent(4762,97.05882);
   MPass->SetBinContent(4763,93.54839);
   MPass->SetBinContent(4764,95);
   MPass->SetBinContent(4765,92.30769);
   MPass->SetBinContent(4766,100);
   MPass->SetBinContent(4767,83.33333);
   MPass->SetBinContent(4768,96.2963);
   MPass->SetBinContent(4769,92.30769);
   MPass->SetBinContent(4770,82.75862);
   MPass->SetBinContent(4771,87.87879);
   MPass->SetBinContent(4772,87.5);
   MPass->SetBinContent(4773,82.85714);
   MPass->SetBinContent(4774,82.14286);
   MPass->SetBinContent(4775,70.37037);
   MPass->SetBinContent(4776,78.57143);
   MPass->SetBinContent(4777,67.56757);
   MPass->SetBinContent(4778,68.75);
   MPass->SetBinContent(4779,77.77778);
   MPass->SetBinContent(4780,80);
   MPass->SetBinContent(4781,84.44444);
   MPass->SetBinContent(4782,91.30435);
   MPass->SetBinContent(4783,75);
   MPass->SetBinContent(4784,95);
   MPass->SetBinContent(4785,69.23077);
   MPass->SetBinContent(4786,56.52174);
   MPass->SetBinContent(4787,64.86486);
   MPass->SetBinContent(4788,68.75);
   MPass->SetBinContent(4789,57.89474);
   MPass->SetBinContent(4790,65.51724);
   MPass->SetBinContent(4791,68.75);
   MPass->SetBinContent(4792,70.27027);
   MPass->SetBinContent(4793,69.76744);
   MPass->SetBinContent(4794,83.33333);
   MPass->SetBinContent(4795,57.69231);
   MPass->SetBinContent(4796,66.66667);
   MPass->SetBinContent(4797,53.125);
   MPass->SetBinContent(4798,38.70968);
   MPass->SetBinContent(4801,40);
   MPass->SetBinContent(4802,55.17241);
   MPass->SetBinContent(4803,62.85714);
   MPass->SetBinContent(4804,80.76923);
   MPass->SetBinContent(4805,32);
   MPass->SetBinContent(4806,70.37037);
   MPass->SetBinContent(4807,77.27273);
   MPass->SetBinContent(4808,66.66667);
   MPass->SetBinContent(4809,60.86957);
   MPass->SetBinContent(4810,56);
   MPass->SetBinContent(4811,68.96552);
   MPass->SetBinContent(4812,66.66667);
   MPass->SetBinContent(4813,76.66667);
   MPass->SetBinContent(4814,68.96552);
   MPass->SetBinContent(4815,83.33333);
   MPass->SetBinContent(4816,69.44444);
   MPass->SetBinContent(4817,77.41935);
   MPass->SetBinContent(4818,65.625);
   MPass->SetBinContent(4819,85.29412);
   MPass->SetBinContent(4820,63.33333);
   MPass->SetBinContent(4821,70.96774);
   MPass->SetBinContent(4822,63.88889);
   MPass->SetBinContent(4823,60);
   MPass->SetBinContent(4824,64.28571);
   MPass->SetBinContent(4825,57.14286);
   MPass->SetBinContent(4826,55.17241);
   MPass->SetBinContent(4827,42.42424);
   MPass->SetBinContent(4828,46.15385);
   MPass->SetBinContent(4829,71.875);
   MPass->SetBinContent(4830,59.57447);
   MPass->SetBinContent(4831,60);
   MPass->SetBinContent(4832,63.15789);
   MPass->SetBinContent(4833,61.76471);
   MPass->SetBinContent(4834,60);
   MPass->SetBinContent(4835,51.28205);
   MPass->SetBinContent(4836,70.58824);
   MPass->SetBinContent(4837,65.51724);
   MPass->SetBinContent(4838,53.33333);
   MPass->SetBinContent(4839,51.6129);
   MPass->SetBinContent(4840,35.29412);
   MPass->SetBinContent(4841,51.42857);
   MPass->SetBinContent(4842,44.73684);
   MPass->SetBinContent(4843,48.48485);
   MPass->SetBinContent(4844,43.33333);
   MPass->SetBinContent(4845,55.10204);
   MPass->SetBinContent(4846,52.38095);
   MPass->SetBinContent(4847,59.375);
   MPass->SetBinContent(4848,46.34146);
   MPass->SetBinContent(7251,45.94595);
   MPass->SetBinContent(7252,57.57576);
   MPass->SetBinContent(7253,67.5);
   MPass->SetBinContent(7254,61.53846);
   MPass->SetBinContent(7255,64.70588);
   MPass->SetBinContent(7256,66.66667);
   MPass->SetBinContent(7257,50);
   MPass->SetBinContent(7258,64.28571);
   MPass->SetBinContent(7259,72.34043);
   MPass->SetBinContent(7260,54.28571);
   MPass->SetBinContent(7261,70.58824);
   MPass->SetBinContent(7262,59.45946);
   MPass->SetBinContent(7263,74.19355);
   MPass->SetBinContent(7264,80.76923);
   MPass->SetBinContent(7265,85.71429);
   MPass->SetBinContent(7266,55.88235);
   MPass->SetBinContent(7267,70.58824);
   MPass->SetBinContent(7268,40.54054);
   MPass->SetBinContent(7269,70.58824);
   MPass->SetBinContent(7270,72.22222);
   MPass->SetBinContent(7271,78.26087);
   MPass->SetBinContent(7272,77.14286);
   MPass->SetBinContent(7273,57.89474);
   MPass->SetBinContent(7274,41.93548);
   MPass->SetBinContent(7275,43.33333);
   MPass->SetBinContent(7276,48.14815);
   MPass->SetBinContent(7277,48.57143);
   MPass->SetBinContent(7278,44.44444);
   MPass->SetBinContent(7279,53.33333);
   MPass->SetBinContent(7280,23.33333);
   MPass->SetBinContent(7281,40.74074);
   MPass->SetBinContent(7282,57.89474);
   MPass->SetBinContent(7283,48.64865);
   MPass->SetBinContent(7284,55.88235);
   MPass->SetBinContent(7285,44.73684);
   MPass->SetBinContent(7286,56.52174);
   MPass->SetBinContent(7287,61.29032);
   MPass->SetBinContent(7288,54.54545);
   MPass->SetBinContent(7289,48.27586);
   MPass->SetBinContent(7290,69.44444);
   MPass->SetBinContent(7291,60);
   MPass->SetBinContent(7292,52.77778);
   MPass->SetBinContent(7293,44.44444);
   MPass->SetBinContent(7294,54.54545);
   MPass->SetBinContent(7295,42);
   MPass->SetBinContent(7296,40.90909);
   MPass->SetBinContent(7297,43.75);
   MPass->SetBinContent(7298,35.29412);
   MPass->SetBinContent(7301,58.62069);
   MPass->SetBinContent(7302,82.85714);
   MPass->SetBinContent(7303,90.32258);
   MPass->SetBinContent(7304,80.76923);
   MPass->SetBinContent(7305,86.95652);
   MPass->SetBinContent(7306,89.28571);
   MPass->SetBinContent(7307,91.42857);
   MPass->SetBinContent(7308,93.33333);
   MPass->SetBinContent(7309,81.81818);
   MPass->SetBinContent(7310,90.2439);
   MPass->SetBinContent(7311,78.04878);
   MPass->SetBinContent(7312,83.33333);
   MPass->SetBinContent(7313,96);
   MPass->SetBinContent(7314,92.30769);
   MPass->SetBinContent(7315,97.14286);
   MPass->SetBinContent(7316,83.87097);
   MPass->SetBinContent(7317,86.36364);
   MPass->SetBinContent(7318,92.30769);
   MPass->SetBinContent(7319,94.11765);
   MPass->SetBinContent(7320,92.85714);
   MPass->SetBinContent(7321,96.42857);
   MPass->SetBinContent(7322,92.5);
   MPass->SetBinContent(7323,82.14286);
   MPass->SetBinContent(7324,85.71429);
   MPass->SetBinContent(7325,65.38462);
   MPass->SetBinContent(7326,61.11111);
   MPass->SetBinContent(7327,76.31579);
   MPass->SetBinContent(7328,63.15789);
   MPass->SetBinContent(7329,68.57143);
   MPass->SetBinContent(7330,55.55556);
   MPass->SetBinContent(7331,68.75);
   MPass->SetBinContent(7332,60.71429);
   MPass->SetBinContent(7333,73.52941);
   MPass->SetBinContent(7334,75);
   MPass->SetBinContent(7335,85);
   MPass->SetBinContent(7336,80.64516);
   MPass->SetBinContent(7337,78.125);
   MPass->SetBinContent(7338,73.80952);
   MPass->SetBinContent(7339,71.42857);
   MPass->SetBinContent(7340,81.81818);
   MPass->SetBinContent(7341,77.14286);
   MPass->SetBinContent(7342,76.74419);
   MPass->SetBinContent(7343,66.66667);
   MPass->SetBinContent(7344,71.875);
   MPass->SetBinContent(7345,78.125);
   MPass->SetBinContent(7346,73.52941);
   MPass->SetBinContent(7347,75.67568);
   MPass->SetBinContent(7348,38.88889);
   MPass->SetBinContent(7351,51.6129);
   MPass->SetBinContent(7352,96.66667);
   MPass->SetBinContent(7353,88.46154);
   MPass->SetBinContent(7354,84.61538);
   MPass->SetBinContent(7355,86.04651);
   MPass->SetBinContent(7356,74.07407);
   MPass->SetBinContent(7357,88.88889);
   MPass->SetBinContent(7358,89.28571);
   MPass->SetBinContent(7359,82.85714);
   MPass->SetBinContent(7360,92.68293);
   MPass->SetBinContent(7361,86.84211);
   MPass->SetBinContent(7362,88.46154);
   MPass->SetBinContent(7363,88.88889);
   MPass->SetBinContent(7364,100);
   MPass->SetBinContent(7365,100);
   MPass->SetBinContent(7366,82.75862);
   MPass->SetBinContent(7367,89.47368);
   MPass->SetBinContent(7368,96.77419);
   MPass->SetBinContent(7369,92.30769);
   MPass->SetBinContent(7370,90);
   MPass->SetBinContent(7371,93.33333);
   MPass->SetBinContent(7372,94.59459);
   MPass->SetBinContent(7373,86.84211);
   MPass->SetBinContent(7374,81.81818);
   MPass->SetBinContent(7375,82.35294);
   MPass->SetBinContent(7376,51.42857);
   MPass->SetBinContent(7377,55.31915);
   MPass->SetBinContent(7378,69.56522);
   MPass->SetBinContent(7379,69.23077);
   MPass->SetBinContent(7380,60);
   MPass->SetBinContent(7381,69.81132);
   MPass->SetBinContent(7382,74.35897);
   MPass->SetBinContent(7383,79.06977);
   MPass->SetBinContent(7384,79.54545);
   MPass->SetBinContent(7385,86.66667);
   MPass->SetBinContent(7386,75);
   MPass->SetBinContent(7387,75);
   MPass->SetBinContent(7388,69.56522);
   MPass->SetBinContent(7389,60);
   MPass->SetBinContent(7390,72.5);
   MPass->SetBinContent(7391,85.29412);
   MPass->SetBinContent(7392,73.52941);
   MPass->SetBinContent(7393,64.28571);
   MPass->SetBinContent(7394,71.05263);
   MPass->SetBinContent(7395,61.53846);
   MPass->SetBinContent(7396,82.05128);
   MPass->SetBinContent(7397,65.71429);
   MPass->SetBinContent(7398,51.51515);
   MPass->SetBinContent(7401,56.25);
   MPass->SetBinContent(7402,70.96774);
   MPass->SetBinContent(7403,79.31034);
   MPass->SetBinContent(7404,87.17949);
   MPass->SetBinContent(7405,86.2069);
   MPass->SetBinContent(7406,88);
   MPass->SetBinContent(7407,75.75758);
   MPass->SetBinContent(7408,89.28571);
   MPass->SetBinContent(7409,84.375);
   MPass->SetBinContent(7410,86.11111);
   MPass->SetBinContent(7411,94.28571);
   MPass->SetBinContent(7412,100);
   MPass->SetBinContent(7413,91.89189);
   MPass->SetBinContent(7414,95.65217);
   MPass->SetBinContent(7415,82.6087);
   MPass->SetBinContent(7416,85.29412);
   MPass->SetBinContent(7417,90.90909);
   MPass->SetBinContent(7418,93.75);
   MPass->SetBinContent(7419,90.32258);
   MPass->SetBinContent(7420,88.09524);
   MPass->SetBinContent(7421,90);
   MPass->SetBinContent(7422,94.11765);
   MPass->SetBinContent(7423,100);
   MPass->SetBinContent(7424,75);
   MPass->SetBinContent(7425,73.17073);
   MPass->SetBinContent(7426,65.38462);
   MPass->SetBinContent(7427,67.56757);
   MPass->SetBinContent(7428,64.28571);
   MPass->SetBinContent(7429,71.875);
   MPass->SetBinContent(7430,62.5);
   MPass->SetBinContent(7431,57.89474);
   MPass->SetBinContent(7432,72);
   MPass->SetBinContent(7433,76.59574);
   MPass->SetBinContent(7434,82.92683);
   MPass->SetBinContent(7435,84.84848);
   MPass->SetBinContent(7436,76.31579);
   MPass->SetBinContent(7437,71.875);
   MPass->SetBinContent(7438,60);
   MPass->SetBinContent(7439,71.42857);
   MPass->SetBinContent(7440,55.55556);
   MPass->SetBinContent(7441,82.14286);
   MPass->SetBinContent(7442,62.16216);
   MPass->SetBinContent(7443,72.22222);
   MPass->SetBinContent(7444,75);
   MPass->SetBinContent(7445,75);
   MPass->SetBinContent(7446,80.55556);
   MPass->SetBinContent(7447,78.57143);
   MPass->SetBinContent(7448,48.71795);
   MPass->SetBinContent(7451,65.625);
   MPass->SetBinContent(7452,81.81818);
   MPass->SetBinContent(7453,71.42857);
   MPass->SetBinContent(7454,93.10345);
   MPass->SetBinContent(7455,93.33333);
   MPass->SetBinContent(7456,95);
   MPass->SetBinContent(7457,96.77419);
   MPass->SetBinContent(7458,96.15385);
   MPass->SetBinContent(7459,97.4359);
   MPass->SetBinContent(7460,90.90909);
   MPass->SetBinContent(7461,94.59459);
   MPass->SetBinContent(7462,93.75);
   MPass->SetBinContent(7463,96);
   MPass->SetBinContent(7464,89.65517);
   MPass->SetBinContent(7465,94.44444);
   MPass->SetBinContent(7466,78.57143);
   MPass->SetBinContent(7467,91.66667);
   MPass->SetBinContent(7468,81.48148);
   MPass->SetBinContent(7469,92.30769);
   MPass->SetBinContent(7470,90.90909);
   MPass->SetBinContent(7471,96.77419);
   MPass->SetBinContent(7472,96.15385);
   MPass->SetBinContent(7473,100);
   MPass->SetBinContent(7474,90.625);
   MPass->SetBinContent(7475,89.28571);
   MPass->SetBinContent(7476,81.81818);
   MPass->SetBinContent(7477,59.09091);
   MPass->SetBinContent(7478,88.23529);
   MPass->SetBinContent(7479,76.19048);
   MPass->SetBinContent(7480,77.77778);
   MPass->SetBinContent(7481,73.68421);
   MPass->SetBinContent(7482,64.28571);
   MPass->SetBinContent(7483,70);
   MPass->SetBinContent(7484,86.66667);
   MPass->SetBinContent(7485,65.38462);
   MPass->SetBinContent(7486,85.10638);
   MPass->SetBinContent(7487,76.92308);
   MPass->SetBinContent(7488,68.75);
   MPass->SetBinContent(7489,70.37037);
   MPass->SetBinContent(7490,77.14286);
   MPass->SetBinContent(7491,73.33333);
   MPass->SetBinContent(7492,62.85714);
   MPass->SetBinContent(7493,67.85714);
   MPass->SetBinContent(7494,73.33333);
   MPass->SetBinContent(7495,63.63636);
   MPass->SetBinContent(7496,77.27273);
   MPass->SetBinContent(7497,84.84848);
   MPass->SetBinContent(7498,45.94595);
   MPass->SetBinContent(7501,72.72727);
   MPass->SetBinContent(7502,70.96774);
   MPass->SetBinContent(7503,100);
   MPass->SetBinContent(7507,100);
   MPass->SetBinContent(7508,86.2069);
   MPass->SetBinContent(7509,96.55172);
   MPass->SetBinContent(7510,85.29412);
   MPass->SetBinContent(7511,90);
   MPass->SetBinContent(7512,91.89189);
   MPass->SetBinContent(7513,81.57895);
   MPass->SetBinContent(7514,75.67568);
   MPass->SetBinContent(7515,100);
   MPass->SetBinContent(7519,83.33333);
   MPass->SetBinContent(7520,80.64516);
   MPass->SetBinContent(7521,84.61538);
   MPass->SetBinContent(7522,94.73684);
   MPass->SetBinContent(7523,100);
   MPass->SetBinContent(7524,66.66667);
   MPass->SetBinContent(7534,91.66667);
   MPass->SetBinContent(7535,66.66667);
   MPass->SetBinContent(7536,76.31579);
   MPass->SetBinContent(7537,78.94737);
   MPass->SetBinContent(7538,78.37838);
   MPass->SetBinContent(7539,57.14286);
   MPass->SetBinContent(7540,62.5);
   MPass->SetBinContent(7541,66.66667);
   MPass->SetBinContent(7542,77.5);
   MPass->SetBinContent(7543,69.04762);
   MPass->SetBinContent(7544,57.89474);
   MPass->SetBinContent(7545,60.52632);
   MPass->SetBinContent(7546,70);
   MPass->SetBinContent(7547,78.125);
   MPass->SetBinContent(7548,47.36842);
   MPass->SetBinContent(7551,55.55556);
   MPass->SetBinContent(7552,86.66667);
   MPass->SetBinContent(7558,85.18519);
   MPass->SetBinContent(7559,86.11111);
   MPass->SetBinContent(7560,93.93939);
   MPass->SetBinContent(7561,89.65517);
   MPass->SetBinContent(7562,78);
   MPass->SetBinContent(7563,85.71429);
   MPass->SetBinContent(7564,83.87097);
   MPass->SetBinContent(7570,92.30769);
   MPass->SetBinContent(7571,93.33333);
   MPass->SetBinContent(7572,94.44444);
   MPass->SetBinContent(7573,100);
   MPass->SetBinContent(7585,70);
   MPass->SetBinContent(7586,88.23529);
   MPass->SetBinContent(7587,78.37838);
   MPass->SetBinContent(7588,72.5);
   MPass->SetBinContent(7589,65.625);
   MPass->SetBinContent(7590,48.14815);
   MPass->SetBinContent(7591,75.67568);
   MPass->SetBinContent(7592,71.11111);
   MPass->SetBinContent(7593,82.35294);
   MPass->SetBinContent(7594,81.81818);
   MPass->SetBinContent(7595,68.08511);
   MPass->SetBinContent(7596,64.86486);
   MPass->SetBinContent(7597,65.625);
   MPass->SetBinContent(7598,36.84211);
   MPass->SetBinContent(7601,83.33333);
   MPass->SetBinContent(7602,73.33333);
   MPass->SetBinContent(7608,80);
   MPass->SetBinContent(7609,80.95238);
   MPass->SetBinContent(7610,93.75);
   MPass->SetBinContent(7611,84.375);
   MPass->SetBinContent(7612,80);
   MPass->SetBinContent(7613,88.46154);
   MPass->SetBinContent(7614,80);
   MPass->SetBinContent(7620,100);
   MPass->SetBinContent(7621,92.59259);
   MPass->SetBinContent(7622,93.33333);
   MPass->SetBinContent(7623,100);
   MPass->SetBinContent(7635,72.22222);
   MPass->SetBinContent(7636,67.64706);
   MPass->SetBinContent(7637,76.47059);
   MPass->SetBinContent(7638,62.06897);
   MPass->SetBinContent(7639,60);
   MPass->SetBinContent(7640,70.58824);
   MPass->SetBinContent(7641,65.625);
   MPass->SetBinContent(7642,64.10256);
   MPass->SetBinContent(7643,80.64516);
   MPass->SetBinContent(7644,72.41379);
   MPass->SetBinContent(7645,82.22222);
   MPass->SetBinContent(7646,57.89474);
   MPass->SetBinContent(7647,50);
   MPass->SetBinContent(7648,53.57143);
   MPass->SetBinContent(7651,69.76744);
   MPass->SetBinContent(7652,95.2381);
   MPass->SetBinContent(7658,92.85714);
   MPass->SetBinContent(7659,78.94737);
   MPass->SetBinContent(7660,86.66667);
   MPass->SetBinContent(7661,97.36842);
   MPass->SetBinContent(7662,92.5);
   MPass->SetBinContent(7663,86.66667);
   MPass->SetBinContent(7664,86.95652);
   MPass->SetBinContent(7670,96);
   MPass->SetBinContent(7671,86.66667);
   MPass->SetBinContent(7672,100);
   MPass->SetBinContent(7673,100);
   MPass->SetBinContent(7685,75.60976);
   MPass->SetBinContent(7686,54.05405);
   MPass->SetBinContent(7687,80.55556);
   MPass->SetBinContent(7688,66.66667);
   MPass->SetBinContent(7689,70.58824);
   MPass->SetBinContent(7690,58.33333);
   MPass->SetBinContent(7691,76.19048);
   MPass->SetBinContent(7692,61.29032);
   MPass->SetBinContent(7693,77.14286);
   MPass->SetBinContent(7694,66.66667);
   MPass->SetBinContent(7695,57.89474);
   MPass->SetBinContent(7701,75.67568);
   MPass->SetBinContent(7702,89.47368);
   MPass->SetBinContent(7708,84.375);
   MPass->SetBinContent(7709,84.61538);
   MPass->SetBinContent(7710,86.11111);
   MPass->SetBinContent(7711,93.93939);
   MPass->SetBinContent(7712,65.38462);
   MPass->SetBinContent(7713,87.09677);
   MPass->SetBinContent(7714,88);
   MPass->SetBinContent(7715,66.66667);
   MPass->SetBinContent(7719,88.88889);
   MPass->SetBinContent(7720,100);
   MPass->SetBinContent(7721,91.66667);
   MPass->SetBinContent(7722,86.95652);
   MPass->SetBinContent(7723,86.36364);
   MPass->SetBinContent(7735,87.09677);
   MPass->SetBinContent(7736,60.46512);
   MPass->SetBinContent(7737,82.05128);
   MPass->SetBinContent(7738,65.71429);
   MPass->SetBinContent(7739,56.52174);
   MPass->SetBinContent(7740,57.89474);
   MPass->SetBinContent(7741,45.71429);
   MPass->SetBinContent(7742,61.76471);
   MPass->SetBinContent(7743,56.66667);
   MPass->SetBinContent(7744,64);
   MPass->SetBinContent(7751,76);
   MPass->SetBinContent(7752,88.23529);
   MPass->SetBinContent(7758,83.33333);
   MPass->SetBinContent(7759,91.89189);
   MPass->SetBinContent(7760,96.15385);
   MPass->SetBinContent(7761,92.5);
   MPass->SetBinContent(7762,100);
   MPass->SetBinContent(7763,85.71429);
   MPass->SetBinContent(7764,96.875);
   MPass->SetBinContent(7765,96.9697);
   MPass->SetBinContent(7766,76.19048);
   MPass->SetBinContent(7767,100);
   MPass->SetBinContent(7768,91.30435);
   MPass->SetBinContent(7769,100);
   MPass->SetBinContent(7770,97.22222);
   MPass->SetBinContent(7771,95.65217);
   MPass->SetBinContent(7772,93.10345);
   MPass->SetBinContent(7773,100);
   MPass->SetBinContent(7785,75);
   MPass->SetBinContent(7786,79.06977);
   MPass->SetBinContent(7787,86.95652);
   MPass->SetBinContent(7788,78.57143);
   MPass->SetBinContent(7789,62.5);
   MPass->SetBinContent(7790,55.17241);
   MPass->SetBinContent(7791,75.55556);
   MPass->SetBinContent(7792,70);
   MPass->SetBinContent(7793,70.96774);
   MPass->SetBinContent(7794,53.84615);
   MPass->SetBinContent(7801,70.27027);
   MPass->SetBinContent(7802,85.71429);
   MPass->SetBinContent(7808,95.2381);
   MPass->SetBinContent(7809,85.18519);
   MPass->SetBinContent(7810,97.4359);
   MPass->SetBinContent(7811,96.66667);
   MPass->SetBinContent(7812,86.36364);
   MPass->SetBinContent(7813,100);
   MPass->SetBinContent(7814,88.57143);
   MPass->SetBinContent(7815,93.18182);
   MPass->SetBinContent(7816,94.28571);
   MPass->SetBinContent(7817,94.87179);
   MPass->SetBinContent(7818,93.54839);
   MPass->SetBinContent(7819,93.75);
   MPass->SetBinContent(7820,91.66667);
   MPass->SetBinContent(7821,95.34884);
   MPass->SetBinContent(7822,89.74359);
   MPass->SetBinContent(7823,90.625);
   MPass->SetBinContent(7835,60);
   MPass->SetBinContent(7836,68);
   MPass->SetBinContent(7837,76.47059);
   MPass->SetBinContent(7838,79.41176);
   MPass->SetBinContent(7839,76.59574);
   MPass->SetBinContent(7840,75.86207);
   MPass->SetBinContent(7841,76.66667);
   MPass->SetBinContent(7842,60.60606);
   MPass->SetBinContent(7843,55.55556);
   MPass->SetBinContent(7844,74.28571);
   MPass->SetBinContent(7851,84.61538);
   MPass->SetBinContent(7852,95.65217);
   MPass->SetBinContent(7853,72.22222);
   MPass->SetBinContent(7857,100);
   MPass->SetBinContent(7858,100);
   MPass->SetBinContent(7859,96.42857);
   MPass->SetBinContent(7860,96.875);
   MPass->SetBinContent(7861,91.42857);
   MPass->SetBinContent(7862,95.83333);
   MPass->SetBinContent(7863,86.95652);
   MPass->SetBinContent(7864,97.22222);
   MPass->SetBinContent(7865,88.46154);
   MPass->SetBinContent(7866,96.875);
   MPass->SetBinContent(7867,100);
   MPass->SetBinContent(7868,91.89189);
   MPass->SetBinContent(7869,93.33333);
   MPass->SetBinContent(7870,93.54839);
   MPass->SetBinContent(7871,92.68293);
   MPass->SetBinContent(7872,86.48649);
   MPass->SetBinContent(7873,88.88889);
   MPass->SetBinContent(7874,58.33333);
   MPass->SetBinContent(7884,66.66667);
   MPass->SetBinContent(7885,68.96552);
   MPass->SetBinContent(7886,79.31034);
   MPass->SetBinContent(7887,96.2963);
   MPass->SetBinContent(7888,78.37838);
   MPass->SetBinContent(7889,73.33333);
   MPass->SetBinContent(7890,45.71429);
   MPass->SetBinContent(7891,70.96774);
   MPass->SetBinContent(7892,68.96552);
   MPass->SetBinContent(7893,75);
   MPass->SetBinContent(7894,72.22222);
   MPass->SetBinContent(7895,70);
   MPass->SetBinContent(7901,78.57143);
   MPass->SetBinContent(7902,88);
   MPass->SetBinContent(7903,95.45455);
   MPass->SetBinContent(7904,83.33333);
   MPass->SetBinContent(7905,93.75);
   MPass->SetBinContent(7906,100);
   MPass->SetBinContent(7907,100);
   MPass->SetBinContent(7908,96.15385);
   MPass->SetBinContent(7909,96.2963);
   MPass->SetBinContent(7910,94.11765);
   MPass->SetBinContent(7911,92);
   MPass->SetBinContent(7912,92.85714);
   MPass->SetBinContent(7913,88.57143);
   MPass->SetBinContent(7914,94.28571);
   MPass->SetBinContent(7915,96.77419);
   MPass->SetBinContent(7916,90);
   MPass->SetBinContent(7917,97.22222);
   MPass->SetBinContent(7918,100);
   MPass->SetBinContent(7919,96.77419);
   MPass->SetBinContent(7920,100);
   MPass->SetBinContent(7921,80);
   MPass->SetBinContent(7922,97.72727);
   MPass->SetBinContent(7923,71.875);
   MPass->SetBinContent(7924,89.28571);
   MPass->SetBinContent(7925,76.92308);
   MPass->SetBinContent(7926,62.5);
   MPass->SetBinContent(7927,80);
   MPass->SetBinContent(7928,93.75);
   MPass->SetBinContent(7929,100);
   MPass->SetBinContent(7930,73.07692);
   MPass->SetBinContent(7931,78.26087);
   MPass->SetBinContent(7932,88.88889);
   MPass->SetBinContent(7933,78.94737);
   MPass->SetBinContent(7934,80.95238);
   MPass->SetBinContent(7935,79.48718);
   MPass->SetBinContent(7936,66.66667);
   MPass->SetBinContent(7937,86.48649);
   MPass->SetBinContent(7938,82.85714);
   MPass->SetBinContent(7939,82.85714);
   MPass->SetBinContent(7940,67.85714);
   MPass->SetBinContent(7941,70.37037);
   MPass->SetBinContent(7942,79.06977);
   MPass->SetBinContent(7943,76);
   MPass->SetBinContent(7944,86.2069);
   MPass->SetBinContent(7945,73.07692);
   MPass->SetBinContent(7946,70);
   MPass->SetBinContent(7947,77.77778);
   MPass->SetBinContent(7948,54.16667);
   MPass->SetBinContent(7951,75.86207);
   MPass->SetBinContent(7952,77.77778);
   MPass->SetBinContent(7953,96.77419);
   MPass->SetBinContent(7954,90.47619);
   MPass->SetBinContent(7955,100);
   MPass->SetBinContent(7956,87.87879);
   MPass->SetBinContent(7957,100);
   MPass->SetBinContent(7958,96);
   MPass->SetBinContent(7959,96.55172);
   MPass->SetBinContent(7960,93.10345);
   MPass->SetBinContent(7961,96.77419);
   MPass->SetBinContent(7962,100);
   MPass->SetBinContent(7963,93.54839);
   MPass->SetBinContent(7964,97.05882);
   MPass->SetBinContent(7965,88.23529);
   MPass->SetBinContent(7966,90.32258);
   MPass->SetBinContent(7967,97.67442);
   MPass->SetBinContent(7968,88.37209);
   MPass->SetBinContent(7969,91.42857);
   MPass->SetBinContent(7970,93.54839);
   MPass->SetBinContent(7971,90.90909);
   MPass->SetBinContent(7972,87.87879);
   MPass->SetBinContent(7973,93.93939);
   MPass->SetBinContent(7974,75.60976);
   MPass->SetBinContent(7975,72.72727);
   MPass->SetBinContent(7976,70);
   MPass->SetBinContent(7977,77.77778);
   MPass->SetBinContent(7978,44.44444);
   MPass->SetBinContent(7979,81.81818);
   MPass->SetBinContent(7980,72.72727);
   MPass->SetBinContent(7981,78.78788);
   MPass->SetBinContent(7982,81.08108);
   MPass->SetBinContent(7983,65.625);
   MPass->SetBinContent(7984,64);
   MPass->SetBinContent(7985,93.93939);
   MPass->SetBinContent(7986,77.5);
   MPass->SetBinContent(7987,75.75758);
   MPass->SetBinContent(7988,91.42857);
   MPass->SetBinContent(7989,78.26087);
   MPass->SetBinContent(7990,65.85366);
   MPass->SetBinContent(7991,66.66667);
   MPass->SetBinContent(7992,74.19355);
   MPass->SetBinContent(7993,74.19355);
   MPass->SetBinContent(7994,66.66667);
   MPass->SetBinContent(7995,63.88889);
   MPass->SetBinContent(7996,61.76471);
   MPass->SetBinContent(7997,53.65854);
   MPass->SetBinContent(7998,44.44444);
   MPass->SetBinContent(8001,85.71429);
   MPass->SetBinContent(8002,93.33333);
   MPass->SetBinContent(8003,89.28571);
   MPass->SetBinContent(8004,97.14286);
   MPass->SetBinContent(8005,88.57143);
   MPass->SetBinContent(8006,81.25);
   MPass->SetBinContent(8007,90);
   MPass->SetBinContent(8008,89.28571);
   MPass->SetBinContent(8009,82.35294);
   MPass->SetBinContent(8010,100);
   MPass->SetBinContent(8011,93.75);
   MPass->SetBinContent(8012,96.42857);
   MPass->SetBinContent(8013,94.87179);
   MPass->SetBinContent(8014,92.85714);
   MPass->SetBinContent(8015,95.83333);
   MPass->SetBinContent(8016,94.44444);
   MPass->SetBinContent(8017,89.65517);
   MPass->SetBinContent(8018,91.17647);
   MPass->SetBinContent(8019,88.46154);
   MPass->SetBinContent(8020,82.75862);
   MPass->SetBinContent(8021,88.88889);
   MPass->SetBinContent(8022,91.42857);
   MPass->SetBinContent(8023,74.07407);
   MPass->SetBinContent(8024,82.5);
   MPass->SetBinContent(8025,80.64516);
   MPass->SetBinContent(8026,60.60606);
   MPass->SetBinContent(8027,45.45455);
   MPass->SetBinContent(8028,57.14286);
   MPass->SetBinContent(8029,79.16667);
   MPass->SetBinContent(8030,65.38462);
   MPass->SetBinContent(8031,65.71429);
   MPass->SetBinContent(8032,72.72727);
   MPass->SetBinContent(8033,76.31579);
   MPass->SetBinContent(8034,66.66667);
   MPass->SetBinContent(8035,84.61538);
   MPass->SetBinContent(8036,85.71429);
   MPass->SetBinContent(8037,84.375);
   MPass->SetBinContent(8038,78.04878);
   MPass->SetBinContent(8039,79.31034);
   MPass->SetBinContent(8040,71.42857);
   MPass->SetBinContent(8041,77.77778);
   MPass->SetBinContent(8042,82.14286);
   MPass->SetBinContent(8043,92.85714);
   MPass->SetBinContent(8044,73.33333);
   MPass->SetBinContent(8045,83.78378);
   MPass->SetBinContent(8046,64.51613);
   MPass->SetBinContent(8047,65.85366);
   MPass->SetBinContent(8048,53.125);
   MPass->SetBinContent(8051,75);
   MPass->SetBinContent(8052,82.14286);
   MPass->SetBinContent(8053,92.30769);
   MPass->SetBinContent(8054,86.95652);
   MPass->SetBinContent(8055,90.625);
   MPass->SetBinContent(8056,96.2963);
   MPass->SetBinContent(8057,87.5);
   MPass->SetBinContent(8058,92.85714);
   MPass->SetBinContent(8059,87.87879);
   MPass->SetBinContent(8060,92.85714);
   MPass->SetBinContent(8061,97.22222);
   MPass->SetBinContent(8062,96.9697);
   MPass->SetBinContent(8063,96.875);
   MPass->SetBinContent(8064,97.05882);
   MPass->SetBinContent(8065,93.33333);
   MPass->SetBinContent(8066,93.33333);
   MPass->SetBinContent(8067,90.32258);
   MPass->SetBinContent(8068,93.33333);
   MPass->SetBinContent(8069,93.33333);
   MPass->SetBinContent(8070,85.29412);
   MPass->SetBinContent(8071,96.66667);
   MPass->SetBinContent(8072,93.10345);
   MPass->SetBinContent(8073,89.28571);
   MPass->SetBinContent(8074,93.33333);
   MPass->SetBinContent(8075,85.18519);
   MPass->SetBinContent(8076,55.55556);
   MPass->SetBinContent(8077,46.42857);
   MPass->SetBinContent(8078,65.85366);
   MPass->SetBinContent(8079,63.15789);
   MPass->SetBinContent(8080,59.375);
   MPass->SetBinContent(8081,64.51613);
   MPass->SetBinContent(8082,72.41379);
   MPass->SetBinContent(8083,64.28571);
   MPass->SetBinContent(8084,69.56522);
   MPass->SetBinContent(8085,79.31034);
   MPass->SetBinContent(8086,87.5);
   MPass->SetBinContent(8087,71.42857);
   MPass->SetBinContent(8088,72.41379);
   MPass->SetBinContent(8089,78.94737);
   MPass->SetBinContent(8090,80.64516);
   MPass->SetBinContent(8091,66.66667);
   MPass->SetBinContent(8092,67.56757);
   MPass->SetBinContent(8093,81.81818);
   MPass->SetBinContent(8094,61.53846);
   MPass->SetBinContent(8095,85.71429);
   MPass->SetBinContent(8096,88);
   MPass->SetBinContent(8097,48.3871);
   MPass->SetBinContent(8098,50);
   MPass->SetBinContent(8101,82.75862);
   MPass->SetBinContent(8102,81.81818);
   MPass->SetBinContent(8103,90.47619);
   MPass->SetBinContent(8104,95.45455);
   MPass->SetBinContent(8105,85.18519);
   MPass->SetBinContent(8106,83.33333);
   MPass->SetBinContent(8107,85.18519);
   MPass->SetBinContent(8108,91.17647);
   MPass->SetBinContent(8109,96.42857);
   MPass->SetBinContent(8110,95.12195);
   MPass->SetBinContent(8111,91.66667);
   MPass->SetBinContent(8112,100);
   MPass->SetBinContent(8113,100);
   MPass->SetBinContent(8114,100);
   MPass->SetBinContent(8115,86.11111);
   MPass->SetBinContent(8116,91.42857);
   MPass->SetBinContent(8117,91.89189);
   MPass->SetBinContent(8118,94.28571);
   MPass->SetBinContent(8119,97.67442);
   MPass->SetBinContent(8120,93.54839);
   MPass->SetBinContent(8121,91.42857);
   MPass->SetBinContent(8122,88.88889);
   MPass->SetBinContent(8123,94.73684);
   MPass->SetBinContent(8124,80.4878);
   MPass->SetBinContent(8125,82.75862);
   MPass->SetBinContent(8126,71.05263);
   MPass->SetBinContent(8127,52.94118);
   MPass->SetBinContent(8128,63.63636);
   MPass->SetBinContent(8129,74.19355);
   MPass->SetBinContent(8130,68.57143);
   MPass->SetBinContent(8131,73.17073);
   MPass->SetBinContent(8132,73.68421);
   MPass->SetBinContent(8133,68.75);
   MPass->SetBinContent(8134,75.67568);
   MPass->SetBinContent(8135,86.66667);
   MPass->SetBinContent(8136,78.57143);
   MPass->SetBinContent(8137,86.11111);
   MPass->SetBinContent(8138,72.5);
   MPass->SetBinContent(8139,71.79487);
   MPass->SetBinContent(8140,70.73171);
   MPass->SetBinContent(8141,69.44444);
   MPass->SetBinContent(8142,79.31034);
   MPass->SetBinContent(8143,72.97297);
   MPass->SetBinContent(8144,60);
   MPass->SetBinContent(8145,58.97436);
   MPass->SetBinContent(8146,74.4186);
   MPass->SetBinContent(8147,50);
   MPass->SetBinContent(8148,30.55556);
   MPass->SetBinContent(8151,64.70588);
   MPass->SetBinContent(8152,86.11111);
   MPass->SetBinContent(8153,89.65517);
   MPass->SetBinContent(8154,83.33333);
   MPass->SetBinContent(8155,80);
   MPass->SetBinContent(8156,92.85714);
   MPass->SetBinContent(8157,85.18519);
   MPass->SetBinContent(8158,93.75);
   MPass->SetBinContent(8159,80);
   MPass->SetBinContent(8160,97.22222);
   MPass->SetBinContent(8161,94.11765);
   MPass->SetBinContent(8162,96.9697);
   MPass->SetBinContent(8163,100);
   MPass->SetBinContent(8164,93.93939);
   MPass->SetBinContent(8165,85.71429);
   MPass->SetBinContent(8166,88.09524);
   MPass->SetBinContent(8167,80);
   MPass->SetBinContent(8168,93.10345);
   MPass->SetBinContent(8169,93.33333);
   MPass->SetBinContent(8170,97.22222);
   MPass->SetBinContent(8171,88.46154);
   MPass->SetBinContent(8172,96.77419);
   MPass->SetBinContent(8173,97.36842);
   MPass->SetBinContent(8174,70.73171);
   MPass->SetBinContent(8175,87.09677);
   MPass->SetBinContent(8176,52.77778);
   MPass->SetBinContent(8177,69.44444);
   MPass->SetBinContent(8178,70.73171);
   MPass->SetBinContent(8179,79.48718);
   MPass->SetBinContent(8180,70);
   MPass->SetBinContent(8181,68.57143);
   MPass->SetBinContent(8182,70.37037);
   MPass->SetBinContent(8183,75);
   MPass->SetBinContent(8184,80.64516);
   MPass->SetBinContent(8185,74.19355);
   MPass->SetBinContent(8186,72.41379);
   MPass->SetBinContent(8187,89.18919);
   MPass->SetBinContent(8188,90.625);
   MPass->SetBinContent(8189,85.71429);
   MPass->SetBinContent(8190,71.79487);
   MPass->SetBinContent(8191,73.91304);
   MPass->SetBinContent(8192,62.5);
   MPass->SetBinContent(8193,54.83871);
   MPass->SetBinContent(8194,68.57143);
   MPass->SetBinContent(8195,72);
   MPass->SetBinContent(8196,60);
   MPass->SetBinContent(8197,64.86486);
   MPass->SetBinContent(8198,37.03704);
   MPass->SetBinContent(8201,77.41935);
   MPass->SetBinContent(8202,100);
   MPass->SetBinContent(8203,91.42857);
   MPass->SetBinContent(8204,95.45455);
   MPass->SetBinContent(8205,95.65217);
   MPass->SetBinContent(8206,94.87179);
   MPass->SetBinContent(8207,95);
   MPass->SetBinContent(8208,94.87179);
   MPass->SetBinContent(8209,96.66667);
   MPass->SetBinContent(8210,97.56098);
   MPass->SetBinContent(8211,92);
   MPass->SetBinContent(8212,100);
   MPass->SetBinContent(8213,86.48649);
   MPass->SetBinContent(8214,96.66667);
   MPass->SetBinContent(8215,89.65517);
   MPass->SetBinContent(8216,83.33333);
   MPass->SetBinContent(8217,87.09677);
   MPass->SetBinContent(8218,100);
   MPass->SetBinContent(8219,86.48649);
   MPass->SetBinContent(8220,92);
   MPass->SetBinContent(8221,89.47368);
   MPass->SetBinContent(8222,94.28571);
   MPass->SetBinContent(8223,92.85714);
   MPass->SetBinContent(8224,81.48148);
   MPass->SetBinContent(8225,63.15789);
   MPass->SetBinContent(8226,76);
   MPass->SetBinContent(8227,69.69697);
   MPass->SetBinContent(8228,86.2069);
   MPass->SetBinContent(8229,84.61538);
   MPass->SetBinContent(8230,78.26087);
   MPass->SetBinContent(8231,80);
   MPass->SetBinContent(8232,81.25);
   MPass->SetBinContent(8233,70.83333);
   MPass->SetBinContent(8234,73.07692);
   MPass->SetBinContent(8235,63.63636);
   MPass->SetBinContent(8236,82.75862);
   MPass->SetBinContent(8237,75);
   MPass->SetBinContent(8238,93.75);
   MPass->SetBinContent(8239,77.77778);
   MPass->SetBinContent(8240,80);
   MPass->SetBinContent(8241,66.66667);
   MPass->SetBinContent(8242,64.51613);
   MPass->SetBinContent(8243,78.37838);
   MPass->SetBinContent(8244,87.80488);
   MPass->SetBinContent(8245,80);
   MPass->SetBinContent(8246,68.18182);
   MPass->SetBinContent(8247,77.5);
   MPass->SetBinContent(8248,68.42105);
   MPass->SetBinContent(8251,72.22222);
   MPass->SetBinContent(8252,87.09677);
   MPass->SetBinContent(8253,93.33333);
   MPass->SetBinContent(8254,88.46154);
   MPass->SetBinContent(8255,74.07407);
   MPass->SetBinContent(8256,93.93939);
   MPass->SetBinContent(8257,100);
   MPass->SetBinContent(8258,100);
   MPass->SetBinContent(8259,90.90909);
   MPass->SetBinContent(8260,94.11765);
   MPass->SetBinContent(8261,91.89189);
   MPass->SetBinContent(8262,87.5);
   MPass->SetBinContent(8263,96.42857);
   MPass->SetBinContent(8264,96.9697);
   MPass->SetBinContent(8265,84.84848);
   MPass->SetBinContent(8266,94.11765);
   MPass->SetBinContent(8267,100);
   MPass->SetBinContent(8268,96.875);
   MPass->SetBinContent(8269,89.74359);
   MPass->SetBinContent(8270,91.66667);
   MPass->SetBinContent(8271,97.5);
   MPass->SetBinContent(8272,93.33333);
   MPass->SetBinContent(8273,90.625);
   MPass->SetBinContent(8274,81.81818);
   MPass->SetBinContent(8275,73.52941);
   MPass->SetBinContent(8276,57.57576);
   MPass->SetBinContent(8277,74.19355);
   MPass->SetBinContent(8278,72.34043);
   MPass->SetBinContent(8279,78.78788);
   MPass->SetBinContent(8280,81.57895);
   MPass->SetBinContent(8281,72.97297);
   MPass->SetBinContent(8282,74.19355);
   MPass->SetBinContent(8283,51.35135);
   MPass->SetBinContent(8284,71.42857);
   MPass->SetBinContent(8285,75.60976);
   MPass->SetBinContent(8286,78.125);
   MPass->SetBinContent(8287,71.42857);
   MPass->SetBinContent(8288,75);
   MPass->SetBinContent(8289,86.11111);
   MPass->SetBinContent(8290,73.17073);
   MPass->SetBinContent(8291,78.125);
   MPass->SetBinContent(8292,81.63265);
   MPass->SetBinContent(8293,74);
   MPass->SetBinContent(8294,69.69697);
   MPass->SetBinContent(8295,62.96296);
   MPass->SetBinContent(8296,70.27027);
   MPass->SetBinContent(8297,55.26316);
   MPass->SetBinContent(8298,30.95238);
   MPass->SetBinContent(8301,71.05263);
   MPass->SetBinContent(8302,100);
   MPass->SetBinContent(8303,90.32258);
   MPass->SetBinContent(8304,92.85714);
   MPass->SetBinContent(8305,96.77419);
   MPass->SetBinContent(8306,96.9697);
   MPass->SetBinContent(8307,92.85714);
   MPass->SetBinContent(8308,96.875);
   MPass->SetBinContent(8309,86.66667);
   MPass->SetBinContent(8310,100);
   MPass->SetBinContent(8311,93.33333);
   MPass->SetBinContent(8312,96.875);
   MPass->SetBinContent(8313,92.85714);
   MPass->SetBinContent(8314,93.33333);
   MPass->SetBinContent(8315,94.28571);
   MPass->SetBinContent(8316,81.57895);
   MPass->SetBinContent(8317,89.47368);
   MPass->SetBinContent(8318,93.75);
   MPass->SetBinContent(8319,96.42857);
   MPass->SetBinContent(8320,90.625);
   MPass->SetBinContent(8321,86.84211);
   MPass->SetBinContent(8322,86.95652);
   MPass->SetBinContent(8323,88.57143);
   MPass->SetBinContent(8324,75);
   MPass->SetBinContent(8325,71.79487);
   MPass->SetBinContent(8326,70.96774);
   MPass->SetBinContent(8327,38.88889);
   MPass->SetBinContent(8328,62.06897);
   MPass->SetBinContent(8329,67.74194);
   MPass->SetBinContent(8330,58.33333);
   MPass->SetBinContent(8331,75);
   MPass->SetBinContent(8332,68.29268);
   MPass->SetBinContent(8333,79.31034);
   MPass->SetBinContent(8334,60.71429);
   MPass->SetBinContent(8335,59.45946);
   MPass->SetBinContent(8336,76.47059);
   MPass->SetBinContent(8337,74.4186);
   MPass->SetBinContent(8338,88.57143);
   MPass->SetBinContent(8339,70.37037);
   MPass->SetBinContent(8340,79.41176);
   MPass->SetBinContent(8341,60);
   MPass->SetBinContent(8342,67.56757);
   MPass->SetBinContent(8343,69.56522);
   MPass->SetBinContent(8344,65.71429);
   MPass->SetBinContent(8345,41.37931);
   MPass->SetBinContent(8346,58.62069);
   MPass->SetBinContent(8347,57.5);
   MPass->SetBinContent(8348,52);
   MPass->SetBinContent(8351,67.64706);
   MPass->SetBinContent(8352,100);
   MPass->SetBinContent(8353,90.625);
   MPass->SetBinContent(8354,92.59259);
   MPass->SetBinContent(8355,97.61905);
   MPass->SetBinContent(8356,88.88889);
   MPass->SetBinContent(8357,100);
   MPass->SetBinContent(8358,92.10526);
   MPass->SetBinContent(8359,100);
   MPass->SetBinContent(8360,92.59259);
   MPass->SetBinContent(8361,100);
   MPass->SetBinContent(8362,93.93939);
   MPass->SetBinContent(8363,90.625);
   MPass->SetBinContent(8364,96.77419);
   MPass->SetBinContent(8365,81.57895);
   MPass->SetBinContent(8366,85.18519);
   MPass->SetBinContent(8367,100);
   MPass->SetBinContent(8368,89.65517);
   MPass->SetBinContent(8369,93.33333);
   MPass->SetBinContent(8370,93.93939);
   MPass->SetBinContent(8371,88.23529);
   MPass->SetBinContent(8372,97.14286);
   MPass->SetBinContent(8373,100);
   MPass->SetBinContent(8374,89.47368);
   MPass->SetBinContent(8375,62.85714);
   MPass->SetBinContent(8376,59.375);
   MPass->SetBinContent(8377,73.07692);
   MPass->SetBinContent(8378,68.57143);
   MPass->SetBinContent(8379,80.64516);
   MPass->SetBinContent(8380,51.6129);
   MPass->SetBinContent(8381,74.28571);
   MPass->SetBinContent(8382,74.07407);
   MPass->SetBinContent(8383,47.36842);
   MPass->SetBinContent(8384,81.08108);
   MPass->SetBinContent(8385,80.95238);
   MPass->SetBinContent(8386,82.35294);
   MPass->SetBinContent(8387,79.31034);
   MPass->SetBinContent(8388,92);
   MPass->SetBinContent(8389,86.2069);
   MPass->SetBinContent(8390,77.14286);
   MPass->SetBinContent(8391,82.5);
   MPass->SetBinContent(8392,78.94737);
   MPass->SetBinContent(8393,57.5);
   MPass->SetBinContent(8394,67.85714);
   MPass->SetBinContent(8395,75);
   MPass->SetBinContent(8396,52.17391);
   MPass->SetBinContent(8397,65.38462);
   MPass->SetBinContent(8398,33.33333);
   MPass->SetBinContent(8401,69.23077);
   MPass->SetBinContent(8402,90.32258);
   MPass->SetBinContent(8403,84.61538);
   MPass->SetBinContent(8404,86.95652);
   MPass->SetBinContent(8405,94.59459);
   MPass->SetBinContent(8406,96.9697);
   MPass->SetBinContent(8407,90.90909);
   MPass->SetBinContent(8408,84.61538);
   MPass->SetBinContent(8409,84.84848);
   MPass->SetBinContent(8410,92.5);
   MPass->SetBinContent(8411,84.375);
   MPass->SetBinContent(8412,93.54839);
   MPass->SetBinContent(8413,90.625);
   MPass->SetBinContent(8414,90.32258);
   MPass->SetBinContent(8415,92.10526);
   MPass->SetBinContent(8416,82.14286);
   MPass->SetBinContent(8417,96.66667);
   MPass->SetBinContent(8418,93.75);
   MPass->SetBinContent(8419,96.55172);
   MPass->SetBinContent(8420,96.55172);
   MPass->SetBinContent(8421,100);
   MPass->SetBinContent(8422,85.36585);
   MPass->SetBinContent(8423,91.11111);
   MPass->SetBinContent(8424,81.08108);
   MPass->SetBinContent(8425,72.5);
   MPass->SetBinContent(8426,59.09091);
   MPass->SetBinContent(8427,70.27027);
   MPass->SetBinContent(8428,68.08511);
   MPass->SetBinContent(8429,77.14286);
   MPass->SetBinContent(8430,68.42105);
   MPass->SetBinContent(8431,60.71429);
   MPass->SetBinContent(8432,70.27027);
   MPass->SetBinContent(8433,69.69697);
   MPass->SetBinContent(8434,52.5);
   MPass->SetBinContent(8435,74.46809);
   MPass->SetBinContent(8436,80.95238);
   MPass->SetBinContent(8437,71.42857);
   MPass->SetBinContent(8438,70);
   MPass->SetBinContent(8439,68.42105);
   MPass->SetBinContent(8440,71.73913);
   MPass->SetBinContent(8441,77.14286);
   MPass->SetBinContent(8442,82.75862);
   MPass->SetBinContent(8443,64.44444);
   MPass->SetBinContent(8444,73.68421);
   MPass->SetBinContent(8445,75);
   MPass->SetBinContent(8451,71.05263);
   MPass->SetBinContent(8452,90.2439);
   MPass->SetBinContent(8453,88.88889);
   MPass->SetBinContent(8454,94.44444);
   MPass->SetBinContent(8455,92.59259);
   MPass->SetBinContent(8456,96.9697);
   MPass->SetBinContent(8457,90.47619);
   MPass->SetBinContent(8458,96.9697);
   MPass->SetBinContent(8459,93.33333);
   MPass->SetBinContent(8460,96.42857);
   MPass->SetBinContent(8461,89.28571);
   MPass->SetBinContent(8462,89.18919);
   MPass->SetBinContent(8463,80.95238);
   MPass->SetBinContent(8464,90);
   MPass->SetBinContent(8465,100);
   MPass->SetBinContent(8466,84.375);
   MPass->SetBinContent(8467,90);
   MPass->SetBinContent(8468,83.78378);
   MPass->SetBinContent(8469,85.71429);
   MPass->SetBinContent(8470,100);
   MPass->SetBinContent(8471,90.625);
   MPass->SetBinContent(8472,97.5);
   MPass->SetBinContent(8473,93.93939);
   MPass->SetBinContent(8474,84.21053);
   MPass->SetBinContent(8475,60);
   MPass->SetBinContent(8476,71.42857);
   MPass->SetBinContent(8477,71.05263);
   MPass->SetBinContent(8478,67.56757);
   MPass->SetBinContent(8479,62.16216);
   MPass->SetBinContent(8480,70.96774);
   MPass->SetBinContent(8481,66.66667);
   MPass->SetBinContent(8482,61.11111);
   MPass->SetBinContent(8483,47.36842);
   MPass->SetBinContent(8484,69.44444);
   MPass->SetBinContent(8485,76.19048);
   MPass->SetBinContent(8486,55.55556);
   MPass->SetBinContent(8487,69.23077);
   MPass->SetBinContent(8488,64.28571);
   MPass->SetBinContent(8489,71.875);
   MPass->SetBinContent(8490,75.75758);
   MPass->SetBinContent(8491,75.67568);
   MPass->SetBinContent(8492,83.33333);
   MPass->SetBinContent(8493,63.63636);
   MPass->SetBinContent(8494,53.84615);
   MPass->SetBinContent(8501,84);
   MPass->SetBinContent(8502,83.87097);
   MPass->SetBinContent(8503,85.18519);
   MPass->SetBinContent(8504,88.57143);
   MPass->SetBinContent(8505,100);
   MPass->SetBinContent(8506,96.875);
   MPass->SetBinContent(8507,96.66667);
   MPass->SetBinContent(8508,93.10345);
   MPass->SetBinContent(8509,100);
   MPass->SetBinContent(8510,96.55172);
   MPass->SetBinContent(8511,96.55172);
   MPass->SetBinContent(8512,92.30769);
   MPass->SetBinContent(8513,96);
   MPass->SetBinContent(8514,92.59259);
   MPass->SetBinContent(8515,86.36364);
   MPass->SetBinContent(8516,90.90909);
   MPass->SetBinContent(8517,93.33333);
   MPass->SetBinContent(8518,94.44444);
   MPass->SetBinContent(8519,100);
   MPass->SetBinContent(8520,95.45455);
   MPass->SetBinContent(8521,100);
   MPass->SetBinContent(8522,92.30769);
   MPass->SetBinContent(8523,95.12195);
   MPass->SetBinContent(8524,90);
   MPass->SetBinContent(8525,81.25);
   MPass->SetBinContent(8526,83.78378);
   MPass->SetBinContent(8527,72);
   MPass->SetBinContent(8528,70);
   MPass->SetBinContent(8529,60.71429);
   MPass->SetBinContent(8530,58.06452);
   MPass->SetBinContent(8531,85.71429);
   MPass->SetBinContent(8532,81.48148);
   MPass->SetBinContent(8533,77.41935);
   MPass->SetBinContent(8534,58.13953);
   MPass->SetBinContent(8535,75);
   MPass->SetBinContent(8536,66.66667);
   MPass->SetBinContent(8537,60.71429);
   MPass->SetBinContent(8538,64.70588);
   MPass->SetBinContent(8539,74.19355);
   MPass->SetBinContent(8540,84.84848);
   MPass->SetBinContent(8541,78.37838);
   MPass->SetBinContent(8542,66.66667);
   MPass->SetBinContent(8543,73.68421);
   MPass->SetBinContent(8544,73.68421);
   MPass->SetBinContent(8551,64.10256);
   MPass->SetBinContent(8552,87.87879);
   MPass->SetBinContent(8553,100);
   MPass->SetBinContent(8554,97.2973);
   MPass->SetBinContent(8555,91.30435);
   MPass->SetBinContent(8556,90);
   MPass->SetBinContent(8557,96.9697);
   MPass->SetBinContent(8558,92.30769);
   MPass->SetBinContent(8559,92.85714);
   MPass->SetBinContent(8560,89.18919);
   MPass->SetBinContent(8561,97.05882);
   MPass->SetBinContent(8562,82.22222);
   MPass->SetBinContent(8563,92.68293);
   MPass->SetBinContent(8564,89.65517);
   MPass->SetBinContent(8565,93.33333);
   MPass->SetBinContent(8566,83.33333);
   MPass->SetBinContent(8567,88.46154);
   MPass->SetBinContent(8568,87.5);
   MPass->SetBinContent(8569,100);
   MPass->SetBinContent(8570,90.32258);
   MPass->SetBinContent(8571,86.04651);
   MPass->SetBinContent(8572,83.87097);
   MPass->SetBinContent(8573,92.59259);
   MPass->SetBinContent(8574,92.10526);
   MPass->SetBinContent(8575,81.13208);
   MPass->SetBinContent(8576,69.69697);
   MPass->SetBinContent(8577,52.77778);
   MPass->SetBinContent(8578,72.97297);
   MPass->SetBinContent(8579,59.09091);
   MPass->SetBinContent(8580,65.71429);
   MPass->SetBinContent(8581,81.57895);
   MPass->SetBinContent(8582,72.5);
   MPass->SetBinContent(8583,58.33333);
   MPass->SetBinContent(8584,70.27027);
   MPass->SetBinContent(8585,73.80952);
   MPass->SetBinContent(8586,80.4878);
   MPass->SetBinContent(8587,72);
   MPass->SetBinContent(8588,80);
   MPass->SetBinContent(8589,65.71429);
   MPass->SetBinContent(8590,75.60976);
   MPass->SetBinContent(8591,67.44186);
   MPass->SetBinContent(8592,81.81818);
   MPass->SetBinContent(8593,78.04878);
   MPass->SetBinContent(8594,73.33333);
   MPass->SetBinContent(8601,70);
   MPass->SetBinContent(8602,86.11111);
   MPass->SetBinContent(8603,82.75862);
   MPass->SetBinContent(8604,100);
   MPass->SetBinContent(8605,97.22222);
   MPass->SetBinContent(8606,94.28571);
   MPass->SetBinContent(8607,88.46154);
   MPass->SetBinContent(8608,97.61905);
   MPass->SetBinContent(8609,90);
   MPass->SetBinContent(8610,86.84211);
   MPass->SetBinContent(8611,90.32258);
   MPass->SetBinContent(8612,96.55172);
   MPass->SetBinContent(8613,86.66667);
   MPass->SetBinContent(8614,100);
   MPass->SetBinContent(8615,94.59459);
   MPass->SetBinContent(8616,90.47619);
   MPass->SetBinContent(8617,89.28571);
   MPass->SetBinContent(8618,93.93939);
   MPass->SetBinContent(8619,96.77419);
   MPass->SetBinContent(8620,93.75);
   MPass->SetBinContent(8621,89.65517);
   MPass->SetBinContent(8622,90.90909);
   MPass->SetBinContent(8623,86.11111);
   MPass->SetBinContent(8624,79.41176);
   MPass->SetBinContent(8625,77.41935);
   MPass->SetBinContent(8626,80);
   MPass->SetBinContent(8627,61.22449);
   MPass->SetBinContent(8628,59.25926);
   MPass->SetBinContent(8629,72.72727);
   MPass->SetBinContent(8630,71.73913);
   MPass->SetBinContent(8631,84.61538);
   MPass->SetBinContent(8632,82.14286);
   MPass->SetBinContent(8633,71.875);
   MPass->SetBinContent(8634,87.87879);
   MPass->SetBinContent(8635,65.51724);
   MPass->SetBinContent(8636,66.66667);
   MPass->SetBinContent(8637,71.05263);
   MPass->SetBinContent(8638,63.63636);
   MPass->SetBinContent(8639,78.57143);
   MPass->SetBinContent(8640,56.52174);
   MPass->SetBinContent(8641,68.57143);
   MPass->SetBinContent(8642,65.85366);
   MPass->SetBinContent(8643,80);
   MPass->SetBinContent(8644,65.38462);
   MPass->SetBinContent(8645,60);
   MPass->SetBinContent(8651,62.85714);
   MPass->SetBinContent(8652,87.5);
   MPass->SetBinContent(8653,93.54839);
   MPass->SetBinContent(8654,96.15385);
   MPass->SetBinContent(8655,100);
   MPass->SetBinContent(8656,92.68293);
   MPass->SetBinContent(8657,87.09677);
   MPass->SetBinContent(8658,97.22222);
   MPass->SetBinContent(8659,88.46154);
   MPass->SetBinContent(8660,86.11111);
   MPass->SetBinContent(8661,89.47368);
   MPass->SetBinContent(8662,92.59259);
   MPass->SetBinContent(8663,90);
   MPass->SetBinContent(8664,91.89189);
   MPass->SetBinContent(8665,89.18919);
   MPass->SetBinContent(8666,88.57143);
   MPass->SetBinContent(8667,93.93939);
   MPass->SetBinContent(8668,90.32258);
   MPass->SetBinContent(8669,89.18919);
   MPass->SetBinContent(8670,92.30769);
   MPass->SetBinContent(8671,89.18919);
   MPass->SetBinContent(8672,92.30769);
   MPass->SetBinContent(8673,88.46154);
   MPass->SetBinContent(8674,82.6087);
   MPass->SetBinContent(8675,80);
   MPass->SetBinContent(8676,68.75);
   MPass->SetBinContent(8677,70);
   MPass->SetBinContent(8678,70);
   MPass->SetBinContent(8679,69.69697);
   MPass->SetBinContent(8680,79.31034);
   MPass->SetBinContent(8681,81.57895);
   MPass->SetBinContent(8682,76);
   MPass->SetBinContent(8683,80);
   MPass->SetBinContent(8684,68.18182);
   MPass->SetBinContent(8685,82.75862);
   MPass->SetBinContent(8686,80.64516);
   MPass->SetBinContent(8687,77.77778);
   MPass->SetBinContent(8688,62.06897);
   MPass->SetBinContent(8689,72.97297);
   MPass->SetBinContent(8690,64.51613);
   MPass->SetBinContent(8691,61.76471);
   MPass->SetBinContent(8692,46.875);
   MPass->SetBinContent(8693,52.77778);
   MPass->SetBinContent(8694,61.53846);
   MPass->SetBinContent(8695,77.41935);
   MPass->SetBinContent(8696,68.42105);
   MPass->SetBinContent(8697,72.22222);
   MPass->SetBinContent(8698,45);
   MPass->SetBinContent(8701,67.5);
   MPass->SetBinContent(8702,87.17949);
   MPass->SetBinContent(8703,94.59459);
   MPass->SetBinContent(8704,88.46154);
   MPass->SetBinContent(8705,87.5);
   MPass->SetBinContent(8706,92.68293);
   MPass->SetBinContent(8707,75.75758);
   MPass->SetBinContent(8708,92.10526);
   MPass->SetBinContent(8709,77.41935);
   MPass->SetBinContent(8710,90.32258);
   MPass->SetBinContent(8711,92.30769);
   MPass->SetBinContent(8712,91.89189);
   MPass->SetBinContent(8713,93.75);
   MPass->SetBinContent(8714,100);
   MPass->SetBinContent(8715,80);
   MPass->SetBinContent(8716,89.28571);
   MPass->SetBinContent(8717,86.66667);
   MPass->SetBinContent(8718,91.17647);
   MPass->SetBinContent(8719,89.47368);
   MPass->SetBinContent(8720,87.5);
   MPass->SetBinContent(8721,97.2973);
   MPass->SetBinContent(8722,94.73684);
   MPass->SetBinContent(8723,91.66667);
   MPass->SetBinContent(8724,75);
   MPass->SetBinContent(8725,91.17647);
   MPass->SetBinContent(8726,73.80952);
   MPass->SetBinContent(8727,76.31579);
   MPass->SetBinContent(8728,74.35897);
   MPass->SetBinContent(8729,86.95652);
   MPass->SetBinContent(8730,81.39535);
   MPass->SetBinContent(8731,84);
   MPass->SetBinContent(8732,77.77778);
   MPass->SetBinContent(8733,81.08108);
   MPass->SetBinContent(8734,68.96552);
   MPass->SetBinContent(8735,84.61538);
   MPass->SetBinContent(8736,79.41176);
   MPass->SetBinContent(8737,66.66667);
   MPass->SetBinContent(8738,75);
   MPass->SetBinContent(8739,77.5);
   MPass->SetBinContent(8740,73.68421);
   MPass->SetBinContent(8741,73.07692);
   MPass->SetBinContent(8742,76.31579);
   MPass->SetBinContent(8743,56.09756);
   MPass->SetBinContent(8744,72.72727);
   MPass->SetBinContent(8745,46.34146);
   MPass->SetBinContent(8746,78.04878);
   MPass->SetBinContent(8747,78.37838);
   MPass->SetBinContent(8748,38.70968);
   MPass->SetBinContent(8751,68.96552);
   MPass->SetBinContent(8752,78.78788);
   MPass->SetBinContent(8753,83.87097);
   MPass->SetBinContent(8754,90.69767);
   MPass->SetBinContent(8755,97.05882);
   MPass->SetBinContent(8756,94.28571);
   MPass->SetBinContent(8757,93.54839);
   MPass->SetBinContent(8758,96.15385);
   MPass->SetBinContent(8759,82.35294);
   MPass->SetBinContent(8760,96.77419);
   MPass->SetBinContent(8761,100);
   MPass->SetBinContent(8762,96.77419);
   MPass->SetBinContent(8763,89.18919);
   MPass->SetBinContent(8764,91.17647);
   MPass->SetBinContent(8765,90.32258);
   MPass->SetBinContent(8766,100);
   MPass->SetBinContent(8767,93.33333);
   MPass->SetBinContent(8768,97.14286);
   MPass->SetBinContent(8769,87.87879);
   MPass->SetBinContent(8770,97.14286);
   MPass->SetBinContent(8771,94.11765);
   MPass->SetBinContent(8772,96.2963);
   MPass->SetBinContent(8773,87.09677);
   MPass->SetBinContent(8774,94.44444);
   MPass->SetBinContent(8775,72);
   MPass->SetBinContent(8776,68.29268);
   MPass->SetBinContent(8777,81.81818);
   MPass->SetBinContent(8778,75);
   MPass->SetBinContent(8779,79.31034);
   MPass->SetBinContent(8780,76.31579);
   MPass->SetBinContent(8781,67.3913);
   MPass->SetBinContent(8782,86.2069);
   MPass->SetBinContent(8783,93.75);
   MPass->SetBinContent(8784,70);
   MPass->SetBinContent(8785,79.16667);
   MPass->SetBinContent(8786,61.53846);
   MPass->SetBinContent(8787,64.28571);
   MPass->SetBinContent(8788,61.11111);
   MPass->SetBinContent(8789,57.14286);
   MPass->SetBinContent(8790,81.25);
   MPass->SetBinContent(8791,78.26087);
   MPass->SetBinContent(8792,79.31034);
   MPass->SetBinContent(8793,58.33333);
   MPass->SetBinContent(8794,52.63158);
   MPass->SetBinContent(8795,76.47059);
   MPass->SetBinContent(8796,70.83333);
   MPass->SetBinContent(8797,60);
   MPass->SetBinContent(8798,40.54054);
   MPass->SetBinContent(8801,66.66667);
   MPass->SetBinContent(8802,88.23529);
   MPass->SetBinContent(8803,87.5);
   MPass->SetBinContent(8804,88.88889);
   MPass->SetBinContent(8805,89.28571);
   MPass->SetBinContent(8806,84.61538);
   MPass->SetBinContent(8807,89.65517);
   MPass->SetBinContent(8808,92.59259);
   MPass->SetBinContent(8809,68.18182);
   MPass->SetBinContent(8810,90);
   MPass->SetBinContent(8811,87.5);
   MPass->SetBinContent(8812,97.14286);
   MPass->SetBinContent(8813,91.89189);
   MPass->SetBinContent(8814,91.17647);
   MPass->SetBinContent(8815,100);
   MPass->SetBinContent(8816,97.36842);
   MPass->SetBinContent(8817,100);
   MPass->SetBinContent(8818,97.36842);
   MPass->SetBinContent(8819,90.69767);
   MPass->SetBinContent(8820,93.33333);
   MPass->SetBinContent(8821,100);
   MPass->SetBinContent(8822,93.54839);
   MPass->SetBinContent(8823,100);
   MPass->SetBinContent(8824,96.2963);
   MPass->SetBinContent(8825,91.42857);
   MPass->SetBinContent(8826,96.77419);
   MPass->SetBinContent(8827,73.91304);
   MPass->SetBinContent(8828,71.79487);
   MPass->SetBinContent(8829,78.78788);
   MPass->SetBinContent(8830,90);
   MPass->SetBinContent(8831,86.2069);
   MPass->SetBinContent(8832,73.91304);
   MPass->SetBinContent(8833,81.25);
   MPass->SetBinContent(8834,86.95652);
   MPass->SetBinContent(8835,69.56522);
   MPass->SetBinContent(8836,53.33333);
   MPass->SetBinContent(8837,58.82353);
   MPass->SetBinContent(8838,61.29032);
   MPass->SetBinContent(8839,85.29412);
   MPass->SetBinContent(8840,71.42857);
   MPass->SetBinContent(8841,66.66667);
   MPass->SetBinContent(8842,83.78378);
   MPass->SetBinContent(8843,75.60976);
   MPass->SetBinContent(8844,75);
   MPass->SetBinContent(8845,60.60606);
   MPass->SetBinContent(8846,67.85714);
   MPass->SetBinContent(8847,66.66667);
   MPass->SetBinContent(8848,50);
   MPass->SetBinContent(8851,71.42857);
   MPass->SetBinContent(8852,88.88889);
   MPass->SetBinContent(8853,94.28571);
   MPass->SetBinContent(8854,86.84211);
   MPass->SetBinContent(8855,93.54839);
   MPass->SetBinContent(8856,96);
   MPass->SetBinContent(8857,100);
   MPass->SetBinContent(8858,86.66667);
   MPass->SetBinContent(8859,100);
   MPass->SetBinContent(8860,91.66667);
   MPass->SetBinContent(8861,93.54839);
   MPass->SetBinContent(8862,100);
   MPass->SetBinContent(8863,100);
   MPass->SetBinContent(8864,96.42857);
   MPass->SetBinContent(8865,100);
   MPass->SetBinContent(8866,87.5);
   MPass->SetBinContent(8867,97.05882);
   MPass->SetBinContent(8868,90);
   MPass->SetBinContent(8869,96.9697);
   MPass->SetBinContent(8870,97.05882);
   MPass->SetBinContent(8871,91.17647);
   MPass->SetBinContent(8872,90.90909);
   MPass->SetBinContent(8873,93.02326);
   MPass->SetBinContent(8874,88.23529);
   MPass->SetBinContent(8875,73.33333);
   MPass->SetBinContent(8876,75.67568);
   MPass->SetBinContent(8877,62.96296);
   MPass->SetBinContent(8878,76.47059);
   MPass->SetBinContent(8879,61.11111);
   MPass->SetBinContent(8880,79.41176);
   MPass->SetBinContent(8881,81.81818);
   MPass->SetBinContent(8882,76.74419);
   MPass->SetBinContent(8883,68.88889);
   MPass->SetBinContent(8884,67.56757);
   MPass->SetBinContent(8885,75);
   MPass->SetBinContent(8886,76.66667);
   MPass->SetBinContent(8887,76.66667);
   MPass->SetBinContent(8888,85);
   MPass->SetBinContent(8889,79.48718);
   MPass->SetBinContent(8890,75);
   MPass->SetBinContent(8891,65.90909);
   MPass->SetBinContent(8892,80);
   MPass->SetBinContent(8893,72.34043);
   MPass->SetBinContent(8894,81.57895);
   MPass->SetBinContent(8895,51.28205);
   MPass->SetBinContent(8896,60.52632);
   MPass->SetBinContent(8897,67.74194);
   MPass->SetBinContent(8898,51.35135);
   MPass->SetBinContent(8901,58.33333);
   MPass->SetBinContent(8902,93.75);
   MPass->SetBinContent(8903,92.10526);
   MPass->SetBinContent(8904,89.28571);
   MPass->SetBinContent(8905,81.81818);
   MPass->SetBinContent(8906,85.18519);
   MPass->SetBinContent(8907,77.77778);
   MPass->SetBinContent(8908,88.23529);
   MPass->SetBinContent(8909,86.48649);
   MPass->SetBinContent(8910,81.39535);
   MPass->SetBinContent(8911,96.9697);
   MPass->SetBinContent(8912,91.89189);
   MPass->SetBinContent(8913,84.61538);
   MPass->SetBinContent(8914,86.36364);
   MPass->SetBinContent(8915,97.67442);
   MPass->SetBinContent(8916,97.14286);
   MPass->SetBinContent(8917,93.10345);
   MPass->SetBinContent(8918,92.85714);
   MPass->SetBinContent(8919,87.87879);
   MPass->SetBinContent(8920,91.17647);
   MPass->SetBinContent(8921,92.59259);
   MPass->SetBinContent(8922,93.54839);
   MPass->SetBinContent(8923,96.42857);
   MPass->SetBinContent(8924,77.27273);
   MPass->SetBinContent(8925,62.5);
   MPass->SetBinContent(8926,83.33333);
   MPass->SetBinContent(8927,54.54545);
   MPass->SetBinContent(8928,61.76471);
   MPass->SetBinContent(8929,71.42857);
   MPass->SetBinContent(8930,76);
   MPass->SetBinContent(8931,65.51724);
   MPass->SetBinContent(8932,86.66667);
   MPass->SetBinContent(8933,83.33333);
   MPass->SetBinContent(8934,72.72727);
   MPass->SetBinContent(8935,71.42857);
   MPass->SetBinContent(8936,59.25926);
   MPass->SetBinContent(8937,69.76744);
   MPass->SetBinContent(8938,68.88889);
   MPass->SetBinContent(8939,75);
   MPass->SetBinContent(8940,62.7907);
   MPass->SetBinContent(8941,59.25926);
   MPass->SetBinContent(8942,65.71429);
   MPass->SetBinContent(8943,62.16216);
   MPass->SetBinContent(8944,80);
   MPass->SetBinContent(8945,77.41935);
   MPass->SetBinContent(8946,67.64706);
   MPass->SetBinContent(8947,75);
   MPass->SetBinContent(8948,33.33333);
   MPass->SetBinContent(8951,83.33333);
   MPass->SetBinContent(8952,84.84848);
   MPass->SetBinContent(8953,95.2381);
   MPass->SetBinContent(8954,86.36364);
   MPass->SetBinContent(8955,95.83333);
   MPass->SetBinContent(8956,89.65517);
   MPass->SetBinContent(8957,89.65517);
   MPass->SetBinContent(8958,88.88889);
   MPass->SetBinContent(8959,90.625);
   MPass->SetBinContent(8960,88.57143);
   MPass->SetBinContent(8961,93.33333);
   MPass->SetBinContent(8962,90.47619);
   MPass->SetBinContent(8963,100);
   MPass->SetBinContent(8964,93.54839);
   MPass->SetBinContent(8965,88.46154);
   MPass->SetBinContent(8966,100);
   MPass->SetBinContent(8967,92);
   MPass->SetBinContent(8968,100);
   MPass->SetBinContent(8969,94.11765);
   MPass->SetBinContent(8970,93.33333);
   MPass->SetBinContent(8971,95);
   MPass->SetBinContent(8972,100);
   MPass->SetBinContent(8973,86.66667);
   MPass->SetBinContent(8974,85.71429);
   MPass->SetBinContent(8975,53.33333);
   MPass->SetBinContent(8976,69.23077);
   MPass->SetBinContent(8977,68.57143);
   MPass->SetBinContent(8978,38.46154);
   MPass->SetBinContent(8979,75);
   MPass->SetBinContent(8980,87.87879);
   MPass->SetBinContent(8981,82.75862);
   MPass->SetBinContent(8982,77.41935);
   MPass->SetBinContent(8983,70.58824);
   MPass->SetBinContent(8984,78.94737);
   MPass->SetBinContent(8985,71.42857);
   MPass->SetBinContent(8986,63.15789);
   MPass->SetBinContent(8987,69.23077);
   MPass->SetBinContent(8988,80.76923);
   MPass->SetBinContent(8989,68.75);
   MPass->SetBinContent(8990,76);
   MPass->SetBinContent(8991,70);
   MPass->SetBinContent(8992,75);
   MPass->SetBinContent(8993,70.58824);
   MPass->SetBinContent(8994,66.66667);
   MPass->SetBinContent(8995,57.57576);
   MPass->SetBinContent(8996,72);
   MPass->SetBinContent(8997,75.60976);
   MPass->SetBinContent(8998,62.85714);
   MPass->SetBinContent(9001,56.41026);
   MPass->SetBinContent(9002,85.71429);
   MPass->SetBinContent(9003,90.47619);
   MPass->SetBinContent(9004,97.14286);
   MPass->SetBinContent(9005,91.42857);
   MPass->SetBinContent(9006,93.93939);
   MPass->SetBinContent(9007,84.375);
   MPass->SetBinContent(9008,96.77419);
   MPass->SetBinContent(9009,94.11765);
   MPass->SetBinContent(9010,90.69767);
   MPass->SetBinContent(9011,94.73684);
   MPass->SetBinContent(9012,94.44444);
   MPass->SetBinContent(9013,94.59459);
   MPass->SetBinContent(9014,100);
   MPass->SetBinContent(9015,91.30435);
   MPass->SetBinContent(9016,96.77419);
   MPass->SetBinContent(9017,100);
   MPass->SetBinContent(9018,96.42857);
   MPass->SetBinContent(9019,100);
   MPass->SetBinContent(9020,94.11765);
   MPass->SetBinContent(9021,94.28571);
   MPass->SetBinContent(9022,87.5);
   MPass->SetBinContent(9023,92.30769);
   MPass->SetBinContent(9024,78.94737);
   MPass->SetBinContent(9025,79.31034);
   MPass->SetBinContent(9026,57.14286);
   MPass->SetBinContent(9027,71.42857);
   MPass->SetBinContent(9028,66.66667);
   MPass->SetBinContent(9029,79.31034);
   MPass->SetBinContent(9030,84.84848);
   MPass->SetBinContent(9031,85);
   MPass->SetBinContent(9032,83.72093);
   MPass->SetBinContent(9033,75.67568);
   MPass->SetBinContent(9034,67.64706);
   MPass->SetBinContent(9035,75.67568);
   MPass->SetBinContent(9036,87.7551);
   MPass->SetBinContent(9037,75);
   MPass->SetBinContent(9038,80.95238);
   MPass->SetBinContent(9039,63.33333);
   MPass->SetBinContent(9040,74.07407);
   MPass->SetBinContent(9041,62.16216);
   MPass->SetBinContent(9042,71.05263);
   MPass->SetBinContent(9043,75);
   MPass->SetBinContent(9044,75.67568);
   MPass->SetBinContent(9045,75);
   MPass->SetBinContent(9046,83.33333);
   MPass->SetBinContent(9047,79.31034);
   MPass->SetBinContent(9048,52.08333);
   MPass->SetBinContent(9051,63.63636);
   MPass->SetBinContent(9052,95.12195);
   MPass->SetBinContent(9053,92.59259);
   MPass->SetBinContent(9054,83.87097);
   MPass->SetBinContent(9055,90.625);
   MPass->SetBinContent(9056,93.54839);
   MPass->SetBinContent(9057,84.61538);
   MPass->SetBinContent(9058,93.93939);
   MPass->SetBinContent(9059,91.89189);
   MPass->SetBinContent(9060,82.35294);
   MPass->SetBinContent(9061,92.59259);
   MPass->SetBinContent(9062,83.87097);
   MPass->SetBinContent(9063,96.77419);
   MPass->SetBinContent(9064,93.10345);
   MPass->SetBinContent(9065,97.61905);
   MPass->SetBinContent(9066,96.42857);
   MPass->SetBinContent(9067,88.46154);
   MPass->SetBinContent(9068,100);
   MPass->SetBinContent(9069,100);
   MPass->SetBinContent(9070,86.66667);
   MPass->SetBinContent(9071,100);
   MPass->SetBinContent(9072,89.47368);
   MPass->SetBinContent(9073,83.33333);
   MPass->SetBinContent(9074,80);
   MPass->SetBinContent(9075,78.78788);
   MPass->SetBinContent(9076,66.66667);
   MPass->SetBinContent(9077,75);
   MPass->SetBinContent(9078,70.58824);
   MPass->SetBinContent(9079,83.78378);
   MPass->SetBinContent(9080,73.33333);
   MPass->SetBinContent(9081,84.375);
   MPass->SetBinContent(9082,95.2381);
   MPass->SetBinContent(9083,87.5);
   MPass->SetBinContent(9084,73.33333);
   MPass->SetBinContent(9085,79.48718);
   MPass->SetBinContent(9086,61.11111);
   MPass->SetBinContent(9087,72.97297);
   MPass->SetBinContent(9088,70.37037);
   MPass->SetBinContent(9089,75.60976);
   MPass->SetBinContent(9090,70.58824);
   MPass->SetBinContent(9091,80.76923);
   MPass->SetBinContent(9092,78.26087);
   MPass->SetBinContent(9093,66.66667);
   MPass->SetBinContent(9094,76.66667);
   MPass->SetBinContent(9095,84.84848);
   MPass->SetBinContent(9096,70.37037);
   MPass->SetBinContent(9097,65.625);
   MPass->SetBinContent(9098,47.05882);
   MPass->SetBinContent(9101,75.86207);
   MPass->SetBinContent(9102,93.54839);
   MPass->SetBinContent(9103,85.71429);
   MPass->SetBinContent(9104,91.42857);
   MPass->SetBinContent(9105,92);
   MPass->SetBinContent(9106,90.47619);
   MPass->SetBinContent(9107,100);
   MPass->SetBinContent(9108,98.03922);
   MPass->SetBinContent(9109,86.36364);
   MPass->SetBinContent(9110,96.9697);
   MPass->SetBinContent(9111,96.15385);
   MPass->SetBinContent(9112,89.28571);
   MPass->SetBinContent(9113,100);
   MPass->SetBinContent(9114,94.11765);
   MPass->SetBinContent(9115,93.10345);
   MPass->SetBinContent(9116,90);
   MPass->SetBinContent(9117,93.33333);
   MPass->SetBinContent(9118,97.2973);
   MPass->SetBinContent(9119,96.2963);
   MPass->SetBinContent(9120,96);
   MPass->SetBinContent(9121,100);
   MPass->SetBinContent(9122,95.83333);
   MPass->SetBinContent(9123,100);
   MPass->SetBinContent(9124,88.46154);
   MPass->SetBinContent(9125,90);
   MPass->SetBinContent(9126,89.3617);
   MPass->SetBinContent(9127,78.78788);
   MPass->SetBinContent(9128,75.75758);
   MPass->SetBinContent(9129,70.37037);
   MPass->SetBinContent(9130,82.75862);
   MPass->SetBinContent(9131,75);
   MPass->SetBinContent(9132,82.35294);
   MPass->SetBinContent(9133,84.84848);
   MPass->SetBinContent(9134,80);
   MPass->SetBinContent(9135,80.55556);
   MPass->SetBinContent(9136,80);
   MPass->SetBinContent(9137,80.64516);
   MPass->SetBinContent(9138,83.33333);
   MPass->SetBinContent(9139,74.07407);
   MPass->SetBinContent(9140,80);
   MPass->SetBinContent(9141,81.25);
   MPass->SetBinContent(9142,75);
   MPass->SetBinContent(9143,73.33333);
   MPass->SetBinContent(9144,87.17949);
   MPass->SetBinContent(9145,81.39535);
   MPass->SetBinContent(9146,78.94737);
   MPass->SetBinContent(9147,72);
   MPass->SetBinContent(9148,58.33333);
   MPass->SetBinContent(9151,75.67568);
   MPass->SetBinContent(9152,71.42857);
   MPass->SetBinContent(9153,89.65517);
   MPass->SetBinContent(9154,78.26087);
   MPass->SetBinContent(9155,100);
   MPass->SetBinContent(9156,93.33333);
   MPass->SetBinContent(9157,92.59259);
   MPass->SetBinContent(9158,100);
   MPass->SetBinContent(9159,100);
   MPass->SetBinContent(9160,96.66667);
   MPass->SetBinContent(9161,83.33333);
   MPass->SetBinContent(9162,96.9697);
   MPass->SetBinContent(9163,94.44444);
   MPass->SetBinContent(9164,93.02326);
   MPass->SetBinContent(9165,78.57143);
   MPass->SetBinContent(9166,90.32258);
   MPass->SetBinContent(9167,100);
   MPass->SetBinContent(9168,88.37209);
   MPass->SetBinContent(9169,89.65517);
   MPass->SetBinContent(9170,89.74359);
   MPass->SetBinContent(9171,92);
   MPass->SetBinContent(9172,100);
   MPass->SetBinContent(9173,89.74359);
   MPass->SetBinContent(9174,96.55172);
   MPass->SetBinContent(9175,81.57895);
   MPass->SetBinContent(9176,70);
   MPass->SetBinContent(9177,76.19048);
   MPass->SetBinContent(9178,74.35897);
   MPass->SetBinContent(9179,96.875);
   MPass->SetBinContent(9180,75);
   MPass->SetBinContent(9181,82.35294);
   MPass->SetBinContent(9182,77.5);
   MPass->SetBinContent(9183,75);
   MPass->SetBinContent(9184,77.14286);
   MPass->SetBinContent(9185,76.19048);
   MPass->SetBinContent(9186,83.33333);
   MPass->SetBinContent(9187,75);
   MPass->SetBinContent(9188,91.66667);
   MPass->SetBinContent(9189,80);
   MPass->SetBinContent(9190,56.09756);
   MPass->SetBinContent(9191,82.75862);
   MPass->SetBinContent(9192,77.5);
   MPass->SetBinContent(9193,81.81818);
   MPass->SetBinContent(9194,71.42857);
   MPass->SetBinContent(9195,71.875);
   MPass->SetBinContent(9196,77.27273);
   MPass->SetBinContent(9197,61.53846);
   MPass->SetBinContent(9198,57.5);
   MPass->SetBinContent(9201,58.33333);
   MPass->SetBinContent(9202,76.92308);
   MPass->SetBinContent(9203,100);
   MPass->SetBinContent(9204,96.2963);
   MPass->SetBinContent(9205,86.2069);
   MPass->SetBinContent(9206,92.59259);
   MPass->SetBinContent(9207,88.88889);
   MPass->SetBinContent(9208,94.44444);
   MPass->SetBinContent(9209,92.68293);
   MPass->SetBinContent(9210,87.5);
   MPass->SetBinContent(9211,96.42857);
   MPass->SetBinContent(9212,89.74359);
   MPass->SetBinContent(9213,88.23529);
   MPass->SetBinContent(9214,100);
   MPass->SetBinContent(9215,82.85714);
   MPass->SetBinContent(9216,89.28571);
   MPass->SetBinContent(9217,100);
   MPass->SetBinContent(9218,86.66667);
   MPass->SetBinContent(9219,94.73684);
   MPass->SetBinContent(9220,89.79592);
   MPass->SetBinContent(9221,92);
   MPass->SetBinContent(9222,96.66667);
   MPass->SetBinContent(9223,94.11765);
   MPass->SetBinContent(9224,90);
   MPass->SetBinContent(9225,75.67568);
   MPass->SetBinContent(9226,76.66667);
   MPass->SetBinContent(9227,72.72727);
   MPass->SetBinContent(9228,84.61538);
   MPass->SetBinContent(9229,91.89189);
   MPass->SetBinContent(9230,84.84848);
   MPass->SetBinContent(9231,77.41935);
   MPass->SetBinContent(9232,66.66667);
   MPass->SetBinContent(9233,80.95238);
   MPass->SetBinContent(9234,77.77778);
   MPass->SetBinContent(9235,77.5);
   MPass->SetBinContent(9236,76.92308);
   MPass->SetBinContent(9237,77.41935);
   MPass->SetBinContent(9238,82.35294);
   MPass->SetBinContent(9239,75.86207);
   MPass->SetBinContent(9240,67.85714);
   MPass->SetBinContent(9241,82.5);
   MPass->SetBinContent(9242,78.57143);
   MPass->SetBinContent(9243,73.33333);
   MPass->SetBinContent(9244,87.5);
   MPass->SetBinContent(9245,80.95238);
   MPass->SetBinContent(9246,61.11111);
   MPass->SetBinContent(9247,66.66667);
   MPass->SetBinContent(9248,51.42857);
   MPass->SetBinContent(9251,60);
   MPass->SetBinContent(9252,87.5);
   MPass->SetBinContent(9253,90.90909);
   MPass->SetBinContent(9254,91.30435);
   MPass->SetBinContent(9255,96.55172);
   MPass->SetBinContent(9256,94.59459);
   MPass->SetBinContent(9257,87.87879);
   MPass->SetBinContent(9258,90.47619);
   MPass->SetBinContent(9259,91.66667);
   MPass->SetBinContent(9260,87.5);
   MPass->SetBinContent(9261,93.33333);
   MPass->SetBinContent(9262,93.33333);
   MPass->SetBinContent(9263,92.85714);
   MPass->SetBinContent(9264,94.44444);
   MPass->SetBinContent(9265,87.5);
   MPass->SetBinContent(9266,93.02326);
   MPass->SetBinContent(9267,96.15385);
   MPass->SetBinContent(9268,90);
   MPass->SetBinContent(9269,100);
   MPass->SetBinContent(9270,91.42857);
   MPass->SetBinContent(9271,83.87097);
   MPass->SetBinContent(9272,94.28571);
   MPass->SetBinContent(9273,86.95652);
   MPass->SetBinContent(9274,92.30769);
   MPass->SetBinContent(9275,80.55556);
   MPass->SetBinContent(9276,81.57895);
   MPass->SetBinContent(9277,68.96552);
   MPass->SetBinContent(9278,85);
   MPass->SetBinContent(9279,88.09524);
   MPass->SetBinContent(9280,80);
   MPass->SetBinContent(9281,84.84848);
   MPass->SetBinContent(9282,80);
   MPass->SetBinContent(9283,77.14286);
   MPass->SetBinContent(9284,70.58824);
   MPass->SetBinContent(9285,77.77778);
   MPass->SetBinContent(9286,81.57895);
   MPass->SetBinContent(9287,85.71429);
   MPass->SetBinContent(9288,81.08108);
   MPass->SetBinContent(9289,76.66667);
   MPass->SetBinContent(9290,89.18919);
   MPass->SetBinContent(9291,75.67568);
   MPass->SetBinContent(9292,82.92683);
   MPass->SetBinContent(9293,82.6087);
   MPass->SetBinContent(9294,77.77778);
   MPass->SetBinContent(9295,71.05263);
   MPass->SetBinContent(9296,81.08108);
   MPass->SetBinContent(9297,66.66667);
   MPass->SetBinContent(9298,38.88889);
   MPass->SetBinContent(9301,66.66667);
   MPass->SetBinContent(9302,85.18519);
   MPass->SetBinContent(9303,86.2069);
   MPass->SetBinContent(9304,91.89189);
   MPass->SetBinContent(9305,94.59459);
   MPass->SetBinContent(9306,97.61905);
   MPass->SetBinContent(9307,88.88889);
   MPass->SetBinContent(9308,96);
   MPass->SetBinContent(9309,96.15385);
   MPass->SetBinContent(9310,96.77419);
   MPass->SetBinContent(9311,92.85714);
   MPass->SetBinContent(9312,91.42857);
   MPass->SetBinContent(9313,91.30435);
   MPass->SetBinContent(9314,94.28571);
   MPass->SetBinContent(9315,89.65517);
   MPass->SetBinContent(9316,92.85714);
   MPass->SetBinContent(9317,89.47368);
   MPass->SetBinContent(9318,85);
   MPass->SetBinContent(9319,90);
   MPass->SetBinContent(9320,97.2973);
   MPass->SetBinContent(9321,93.10345);
   MPass->SetBinContent(9322,96.875);
   MPass->SetBinContent(9323,96.875);
   MPass->SetBinContent(9324,83.33333);
   MPass->SetBinContent(9325,77.77778);
   MPass->SetBinContent(9326,75.75758);
   MPass->SetBinContent(9327,66.66667);
   MPass->SetBinContent(9328,67.74194);
   MPass->SetBinContent(9329,75);
   MPass->SetBinContent(9330,81.81818);
   MPass->SetBinContent(9331,81.39535);
   MPass->SetBinContent(9332,59.45946);
   MPass->SetBinContent(9333,79.54545);
   MPass->SetBinContent(9334,66.66667);
   MPass->SetBinContent(9335,81.81818);
   MPass->SetBinContent(9336,76.47059);
   MPass->SetBinContent(9337,77.41935);
   MPass->SetBinContent(9338,68.42105);
   MPass->SetBinContent(9339,87.5);
   MPass->SetBinContent(9340,74.4186);
   MPass->SetBinContent(9341,80.4878);
   MPass->SetBinContent(9342,75);
   MPass->SetBinContent(9343,69.04762);
   MPass->SetBinContent(9344,80.64516);
   MPass->SetBinContent(9345,69.44444);
   MPass->SetBinContent(9346,71.79487);
   MPass->SetBinContent(9347,60);
   MPass->SetBinContent(9348,27.77778);
   MPass->SetBinContent(9351,57.14286);
   MPass->SetBinContent(9352,72.97297);
   MPass->SetBinContent(9353,82.85714);
   MPass->SetBinContent(9354,91.17647);
   MPass->SetBinContent(9355,95.45455);
   MPass->SetBinContent(9356,92);
   MPass->SetBinContent(9357,93.54839);
   MPass->SetBinContent(9358,92.30769);
   MPass->SetBinContent(9359,96.66667);
   MPass->SetBinContent(9360,93.54839);
   MPass->SetBinContent(9361,93.33333);
   MPass->SetBinContent(9362,95.2381);
   MPass->SetBinContent(9363,95.55556);
   MPass->SetBinContent(9364,90);
   MPass->SetBinContent(9365,86.66667);
   MPass->SetBinContent(9366,75.75758);
   MPass->SetBinContent(9367,97.14286);
   MPass->SetBinContent(9368,93.54839);
   MPass->SetBinContent(9369,100);
   MPass->SetBinContent(9370,90.32258);
   MPass->SetBinContent(9371,91.66667);
   MPass->SetBinContent(9372,93.18182);
   MPass->SetBinContent(9373,87.09677);
   MPass->SetBinContent(9374,88.46154);
   MPass->SetBinContent(9375,80.55556);
   MPass->SetBinContent(9376,67.56757);
   MPass->SetBinContent(9377,77.41935);
   MPass->SetBinContent(9378,71.73913);
   MPass->SetBinContent(9379,72.72727);
   MPass->SetBinContent(9380,75.86207);
   MPass->SetBinContent(9381,71.875);
   MPass->SetBinContent(9382,77.77778);
   MPass->SetBinContent(9383,64.28571);
   MPass->SetBinContent(9384,72.41379);
   MPass->SetBinContent(9385,82.14286);
   MPass->SetBinContent(9386,72.97297);
   MPass->SetBinContent(9387,86.48649);
   MPass->SetBinContent(9388,61.29032);
   MPass->SetBinContent(9389,77.27273);
   MPass->SetBinContent(9390,78.94737);
   MPass->SetBinContent(9391,72.97297);
   MPass->SetBinContent(9392,71.875);
   MPass->SetBinContent(9393,75);
   MPass->SetBinContent(9394,76.66667);
   MPass->SetBinContent(9395,54.16667);
   MPass->SetBinContent(9396,58.13953);
   MPass->SetBinContent(9397,75);
   MPass->SetBinContent(9398,35.71429);
   MPass->SetBinContent(9401,56.81818);
   MPass->SetBinContent(9402,87.5);
   MPass->SetBinContent(9403,66.66667);
   MPass->SetBinContent(9404,91.66667);
   MPass->SetBinContent(9405,90.47619);
   MPass->SetBinContent(9406,74.35897);
   MPass->SetBinContent(9407,91.66667);
   MPass->SetBinContent(9408,88.57143);
   MPass->SetBinContent(9409,88.23529);
   MPass->SetBinContent(9410,96.9697);
   MPass->SetBinContent(9411,96.2963);
   MPass->SetBinContent(9412,97.05882);
   MPass->SetBinContent(9413,82.35294);
   MPass->SetBinContent(9414,95.34884);
   MPass->SetBinContent(9415,90);
   MPass->SetBinContent(9416,97.36842);
   MPass->SetBinContent(9417,91.42857);
   MPass->SetBinContent(9418,100);
   MPass->SetBinContent(9419,96.66667);
   MPass->SetBinContent(9420,89.28571);
   MPass->SetBinContent(9421,97.14286);
   MPass->SetBinContent(9422,91.42857);
   MPass->SetBinContent(9423,93.54839);
   MPass->SetBinContent(9424,82.85714);
   MPass->SetBinContent(9425,72.22222);
   MPass->SetBinContent(9426,71.05263);
   MPass->SetBinContent(9427,73.33333);
   MPass->SetBinContent(9428,79.41176);
   MPass->SetBinContent(9429,72.72727);
   MPass->SetBinContent(9430,71.875);
   MPass->SetBinContent(9431,54.54545);
   MPass->SetBinContent(9432,67.64706);
   MPass->SetBinContent(9433,66.66667);
   MPass->SetBinContent(9434,62.5);
   MPass->SetBinContent(9435,77.77778);
   MPass->SetBinContent(9436,75.67568);
   MPass->SetBinContent(9437,74.19355);
   MPass->SetBinContent(9438,80);
   MPass->SetBinContent(9439,78.125);
   MPass->SetBinContent(9440,77.77778);
   MPass->SetBinContent(9441,88.88889);
   MPass->SetBinContent(9442,62.06897);
   MPass->SetBinContent(9443,75.75758);
   MPass->SetBinContent(9444,62.22222);
   MPass->SetBinContent(9445,70);
   MPass->SetBinContent(9446,62.96296);
   MPass->SetBinContent(9447,70);
   MPass->SetBinContent(9448,45);
   MPass->SetBinContent(9451,73.17073);
   MPass->SetBinContent(9452,83.33333);
   MPass->SetBinContent(9453,83.33333);
   MPass->SetBinContent(9454,100);
   MPass->SetBinContent(9455,88.57143);
   MPass->SetBinContent(9456,82.85714);
   MPass->SetBinContent(9457,92.10526);
   MPass->SetBinContent(9458,91.42857);
   MPass->SetBinContent(9459,93.54839);
   MPass->SetBinContent(9460,88.23529);
   MPass->SetBinContent(9461,100);
   MPass->SetBinContent(9462,97.05882);
   MPass->SetBinContent(9463,95.2381);
   MPass->SetBinContent(9464,97.72727);
   MPass->SetBinContent(9465,92.30769);
   MPass->SetBinContent(9466,94.87179);
   MPass->SetBinContent(9467,96.55172);
   MPass->SetBinContent(9468,100);
   MPass->SetBinContent(9469,88.88889);
   MPass->SetBinContent(9470,85.71429);
   MPass->SetBinContent(9471,94.44444);
   MPass->SetBinContent(9472,86.48649);
   MPass->SetBinContent(9473,84);
   MPass->SetBinContent(9474,82.85714);
   MPass->SetBinContent(9475,75.86207);
   MPass->SetBinContent(9476,68.42105);
   MPass->SetBinContent(9477,72.72727);
   MPass->SetBinContent(9478,78.57143);
   MPass->SetBinContent(9479,75);
   MPass->SetBinContent(9480,71.875);
   MPass->SetBinContent(9481,65.51724);
   MPass->SetBinContent(9482,53.84615);
   MPass->SetBinContent(9483,70.27027);
   MPass->SetBinContent(9484,63.88889);
   MPass->SetBinContent(9485,52.5);
   MPass->SetBinContent(9486,75);
   MPass->SetBinContent(9487,79.06977);
   MPass->SetBinContent(9488,77.41935);
   MPass->SetBinContent(9489,63.63636);
   MPass->SetBinContent(9490,87.80488);
   MPass->SetBinContent(9491,85.18519);
   MPass->SetBinContent(9492,71.875);
   MPass->SetBinContent(9493,64.81481);
   MPass->SetBinContent(9494,77.77778);
   MPass->SetBinContent(9495,63.63636);
   MPass->SetBinContent(9496,55.17241);
   MPass->SetBinContent(9497,51.6129);
   MPass->SetBinContent(9498,63.33333);
   MPass->SetBinContent(9501,62.06897);
   MPass->SetBinContent(9502,83.33333);
   MPass->SetBinContent(9503,90.625);
   MPass->SetBinContent(9504,85.71429);
   MPass->SetBinContent(9505,90.625);
   MPass->SetBinContent(9506,96.55172);
   MPass->SetBinContent(9507,77.77778);
   MPass->SetBinContent(9508,96.42857);
   MPass->SetBinContent(9509,96.2963);
   MPass->SetBinContent(9510,92.85714);
   MPass->SetBinContent(9511,86.2069);
   MPass->SetBinContent(9512,100);
   MPass->SetBinContent(9513,97.5);
   MPass->SetBinContent(9514,87.5);
   MPass->SetBinContent(9515,88.57143);
   MPass->SetBinContent(9516,87.09677);
   MPass->SetBinContent(9517,93.75);
   MPass->SetBinContent(9518,84.375);
   MPass->SetBinContent(9519,93.54839);
   MPass->SetBinContent(9520,92.30769);
   MPass->SetBinContent(9521,86.84211);
   MPass->SetBinContent(9522,95.45455);
   MPass->SetBinContent(9523,90.90909);
   MPass->SetBinContent(9524,81.81818);
   MPass->SetBinContent(9525,68);
   MPass->SetBinContent(9526,65.78947);
   MPass->SetBinContent(9527,78.57143);
   MPass->SetBinContent(9528,78.57143);
   MPass->SetBinContent(9529,74.07407);
   MPass->SetBinContent(9530,66.66667);
   MPass->SetBinContent(9531,59.375);
   MPass->SetBinContent(9532,66.66667);
   MPass->SetBinContent(9533,58.33333);
   MPass->SetBinContent(9534,60);
   MPass->SetBinContent(9535,74.19355);
   MPass->SetBinContent(9536,67.64706);
   MPass->SetBinContent(9537,65.21739);
   MPass->SetBinContent(9538,92);
   MPass->SetBinContent(9539,69.44444);
   MPass->SetBinContent(9540,61.53846);
   MPass->SetBinContent(9541,67.64706);
   MPass->SetBinContent(9542,61.29032);
   MPass->SetBinContent(9543,83.33333);
   MPass->SetBinContent(9544,74.28571);
   MPass->SetBinContent(9545,60);
   MPass->SetBinContent(9546,46.42857);
   MPass->SetBinContent(9547,65.625);
   MPass->SetBinContent(9548,46.15385);
   MPass->SetBinContent(9551,75.75758);
   MPass->SetBinContent(9552,80);
   MPass->SetBinContent(9553,93.33333);
   MPass->SetBinContent(9554,75.86207);
   MPass->SetBinContent(9555,93.93939);
   MPass->SetBinContent(9556,79.31034);
   MPass->SetBinContent(9557,70);
   MPass->SetBinContent(9558,89.47368);
   MPass->SetBinContent(9559,86.2069);
   MPass->SetBinContent(9560,90.90909);
   MPass->SetBinContent(9561,78.57143);
   MPass->SetBinContent(9562,85.71429);
   MPass->SetBinContent(9563,83.33333);
   MPass->SetBinContent(9564,90.47619);
   MPass->SetBinContent(9565,96.42857);
   MPass->SetBinContent(9566,83.33333);
   MPass->SetBinContent(9567,88.23529);
   MPass->SetBinContent(9568,91.30435);
   MPass->SetBinContent(9569,95.83333);
   MPass->SetBinContent(9570,90);
   MPass->SetBinContent(9571,89.28571);
   MPass->SetBinContent(9572,85.71429);
   MPass->SetBinContent(9573,86.84211);
   MPass->SetBinContent(9574,76.31579);
   MPass->SetBinContent(9575,77.5);
   MPass->SetBinContent(9576,58.82353);
   MPass->SetBinContent(9577,76);
   MPass->SetBinContent(9578,77.41935);
   MPass->SetBinContent(9579,65.71429);
   MPass->SetBinContent(9580,65.78947);
   MPass->SetBinContent(9581,66.66667);
   MPass->SetBinContent(9582,62.5);
   MPass->SetBinContent(9583,65.38462);
   MPass->SetBinContent(9584,64.44444);
   MPass->SetBinContent(9585,70);
   MPass->SetBinContent(9586,68.75);
   MPass->SetBinContent(9587,77.5);
   MPass->SetBinContent(9588,84.31373);
   MPass->SetBinContent(9589,70);
   MPass->SetBinContent(9590,67.56757);
   MPass->SetBinContent(9591,68);
   MPass->SetBinContent(9592,75);
   MPass->SetBinContent(9593,68.75);
   MPass->SetBinContent(9594,80.95238);
   MPass->SetBinContent(9595,72.72727);
   MPass->SetBinContent(9596,70.37037);
   MPass->SetBinContent(9597,70);
   MPass->SetBinContent(9598,35.89744);
   MPass->SetBinContent(9601,51.6129);
   MPass->SetBinContent(9602,75.86207);
   MPass->SetBinContent(9603,77.41935);
   MPass->SetBinContent(9604,58.97436);
   MPass->SetBinContent(9605,58.33333);
   MPass->SetBinContent(9606,50);
   MPass->SetBinContent(9607,72);
   MPass->SetBinContent(9608,62.5);
   MPass->SetBinContent(9609,56.25);
   MPass->SetBinContent(9610,65.51724);
   MPass->SetBinContent(9611,58.33333);
   MPass->SetBinContent(9612,64.70588);
   MPass->SetBinContent(9613,78.37838);
   MPass->SetBinContent(9614,68.18182);
   MPass->SetBinContent(9615,59.45946);
   MPass->SetBinContent(9616,58.62069);
   MPass->SetBinContent(9617,70);
   MPass->SetBinContent(9618,69.44444);
   MPass->SetBinContent(9619,73.91304);
   MPass->SetBinContent(9620,77.14286);
   MPass->SetBinContent(9621,70.27027);
   MPass->SetBinContent(9622,65);
   MPass->SetBinContent(9623,65.38462);
   MPass->SetBinContent(9624,65.71429);
   MPass->SetBinContent(9625,39.28571);
   MPass->SetBinContent(9626,37.2093);
   MPass->SetBinContent(9627,59.09091);
   MPass->SetBinContent(9628,68.57143);
   MPass->SetBinContent(9629,69.76744);
   MPass->SetBinContent(9630,51.42857);
   MPass->SetBinContent(9631,57.14286);
   MPass->SetBinContent(9632,66.03774);
   MPass->SetBinContent(9633,44.44444);
   MPass->SetBinContent(9634,47.61905);
   MPass->SetBinContent(9635,51.28205);
   MPass->SetBinContent(9636,67.56757);
   MPass->SetBinContent(9637,62.5);
   MPass->SetBinContent(9638,66.66667);
   MPass->SetBinContent(9639,53.65854);
   MPass->SetBinContent(9640,48.88889);
   MPass->SetBinContent(9641,55.17241);
   MPass->SetBinContent(9642,53.84615);
   MPass->SetBinContent(9643,48.78049);
   MPass->SetBinContent(9644,39.58333);
   MPass->SetBinContent(9645,57.14286);
   MPass->SetBinContent(9646,33.33333);
   MPass->SetBinContent(9647,25);
   MPass->SetBinContent(9648,16.27907);
   MPass->SetBinError(51,13.99428);
   MPass->SetBinError(52,19.61729);
   MPass->SetBinError(53,18.69331);
   MPass->SetBinError(54,22.83034);
   MPass->SetBinError(55,15.94401);
   MPass->SetBinError(56,17.84983);
   MPass->SetBinError(57,19.78366);
   MPass->SetBinError(58,15.81139);
   MPass->SetBinError(59,17.33568);
   MPass->SetBinError(60,18.69599);
   MPass->SetBinError(61,14.04879);
   MPass->SetBinError(62,23.38536);
   MPass->SetBinError(63,19.3375);
   MPass->SetBinError(64,20.64582);
   MPass->SetBinError(65,23.28848);
   MPass->SetBinError(66,14.96233);
   MPass->SetBinError(67,13.55361);
   MPass->SetBinError(68,21.75611);
   MPass->SetBinError(69,17.89059);
   MPass->SetBinError(70,17.89059);
   MPass->SetBinError(71,16.45034);
   MPass->SetBinError(72,13.85656);
   MPass->SetBinError(73,14.66796);
   MPass->SetBinError(74,12.45313);
   MPass->SetBinError(75,12.5482);
   MPass->SetBinError(76,10.86359);
   MPass->SetBinError(77,14.04879);
   MPass->SetBinError(78,13.71056);
   MPass->SetBinError(79,12.83001);
   MPass->SetBinError(80,17.53251);
   MPass->SetBinError(81,17.67767);
   MPass->SetBinError(82,15.94401);
   MPass->SetBinError(83,15.21886);
   MPass->SetBinError(84,12.92428);
   MPass->SetBinError(85,14.43376);
   MPass->SetBinError(86,16.0065);
   MPass->SetBinError(87,13.15694);
   MPass->SetBinError(88,14.91668);
   MPass->SetBinError(89,14.01903);
   MPass->SetBinError(90,13.36143);
   MPass->SetBinError(91,11.73139);
   MPass->SetBinError(92,12.30472);
   MPass->SetBinError(93,12.45313);
   MPass->SetBinError(94,16.7597);
   MPass->SetBinError(95,15.4937);
   MPass->SetBinError(96,14.96663);
   MPass->SetBinError(97,11.14133);
   MPass->SetBinError(98,13.96424);
   MPass->SetBinError(101,20.28602);
   MPass->SetBinError(102,21.44862);
   MPass->SetBinError(103,26.28717);
   MPass->SetBinError(104,27.43429);
   MPass->SetBinError(105,24.17148);
   MPass->SetBinError(106,20.08691);
   MPass->SetBinError(107,26.93364);
   MPass->SetBinError(108,26.14563);
   MPass->SetBinError(109,21.45239);
   MPass->SetBinError(110,24.89883);
   MPass->SetBinError(111,20.2837);
   MPass->SetBinError(112,27.26809);
   MPass->SetBinError(113,21.59612);
   MPass->SetBinError(114,21.07221);
   MPass->SetBinError(115,24);
   MPass->SetBinError(116,24.8452);
   MPass->SetBinError(117,21.04963);
   MPass->SetBinError(118,21.84493);
   MPass->SetBinError(119,22.05581);
   MPass->SetBinError(120,22.14464);
   MPass->SetBinError(121,25.28319);
   MPass->SetBinError(122,19.14559);
   MPass->SetBinError(123,24);
   MPass->SetBinError(124,28.04015);
   MPass->SetBinError(125,21.91141);
   MPass->SetBinError(126,36.77454);
   MPass->SetBinError(127,22.25668);
   MPass->SetBinError(128,23.3492);
   MPass->SetBinError(129,26.92764);
   MPass->SetBinError(130,16.45034);
   MPass->SetBinError(131,19.9225);
   MPass->SetBinError(132,21.75611);
   MPass->SetBinError(133,20.67848);
   MPass->SetBinError(134,17.5798);
   MPass->SetBinError(135,20.04546);
   MPass->SetBinError(136,18.3494);
   MPass->SetBinError(137,19.59592);
   MPass->SetBinError(138,19.14559);
   MPass->SetBinError(139,17.14244);
   MPass->SetBinError(140,21.24809);
   MPass->SetBinError(141,18.70439);
   MPass->SetBinError(142,21.07221);
   MPass->SetBinError(143,23.13093);
   MPass->SetBinError(144,20.60055);
   MPass->SetBinError(145,17.88854);
   MPass->SetBinError(146,23.64083);
   MPass->SetBinError(147,23.00219);
   MPass->SetBinError(148,14.54786);
   MPass->SetBinError(151,18.6533);
   MPass->SetBinError(152,24.86443);
   MPass->SetBinError(153,28.57351);
   MPass->SetBinError(154,21.12177);
   MPass->SetBinError(155,23.11596);
   MPass->SetBinError(156,21.09873);
   MPass->SetBinError(157,32.02172);
   MPass->SetBinError(158,26.5812);
   MPass->SetBinError(159,24.62841);
   MPass->SetBinError(160,22.64647);
   MPass->SetBinError(161,28.04015);
   MPass->SetBinError(162,36.51484);
   MPass->SetBinError(163,27.05661);
   MPass->SetBinError(164,23.11596);
   MPass->SetBinError(165,26.58627);
   MPass->SetBinError(166,26.00353);
   MPass->SetBinError(167,20.2837);
   MPass->SetBinError(168,24.17148);
   MPass->SetBinError(169,31.16066);
   MPass->SetBinError(170,27.55778);
   MPass->SetBinError(171,24.93705);
   MPass->SetBinError(172,23.69728);
   MPass->SetBinError(173,24.93705);
   MPass->SetBinError(174,39.19632);
   MPass->SetBinError(181,43.03315);
   MPass->SetBinError(182,21.51657);
   MPass->SetBinError(183,25.19456);
   MPass->SetBinError(184,21.75611);
   MPass->SetBinError(185,24.39262);
   MPass->SetBinError(186,18.56919);
   MPass->SetBinError(187,22.4543);
   MPass->SetBinError(188,21.9089);
   MPass->SetBinError(189,19.3375);
   MPass->SetBinError(190,17.88854);
   MPass->SetBinError(191,20.39382);
   MPass->SetBinError(192,17.18182);
   MPass->SetBinError(193,23.64083);
   MPass->SetBinError(194,27.04797);
   MPass->SetBinError(195,39.19632);
   MPass->SetBinError(201,17.67767);
   MPass->SetBinError(202,24.31052);
   MPass->SetBinError(203,24.51162);
   MPass->SetBinError(204,24.52512);
   MPass->SetBinError(205,21.9089);
   MPass->SetBinError(206,36.95265);
   MPass->SetBinError(207,22.87883);
   MPass->SetBinError(208,28.08702);
   MPass->SetBinError(209,27.96379);
   MPass->SetBinError(210,30.33826);
   MPass->SetBinError(211,24);
   MPass->SetBinError(212,25.28319);
   MPass->SetBinError(213,21.32629);
   MPass->SetBinError(214,21.67811);
   MPass->SetBinError(215,23.87467);
   MPass->SetBinError(216,20.2837);
   MPass->SetBinError(217,21.07221);
   MPass->SetBinError(218,25.23042);
   MPass->SetBinError(219,25.7247);
   MPass->SetBinError(220,24.62841);
   MPass->SetBinError(221,23.89559);
   MPass->SetBinError(222,21.45239);
   MPass->SetBinError(223,23.89559);
   MPass->SetBinError(232,25.03813);
   MPass->SetBinError(233,18.70439);
   MPass->SetBinError(234,21.22768);
   MPass->SetBinError(235,16.44378);
   MPass->SetBinError(236,22.63);
   MPass->SetBinError(237,15.50468);
   MPass->SetBinError(238,16.59661);
   MPass->SetBinError(239,22.25668);
   MPass->SetBinError(240,21.22768);
   MPass->SetBinError(241,18.42988);
   MPass->SetBinError(242,20.41824);
   MPass->SetBinError(243,18.68049);
   MPass->SetBinError(244,22.05581);
   MPass->SetBinError(251,16.57653);
   MPass->SetBinError(252,25.61001);
   MPass->SetBinError(253,20.40012);
   MPass->SetBinError(254,25.69958);
   MPass->SetBinError(255,23.52718);
   MPass->SetBinError(256,33.33333);
   MPass->SetBinError(257,25.32223);
   MPass->SetBinError(258,23.11596);
   MPass->SetBinError(259,21.80083);
   MPass->SetBinError(260,36.51484);
   MPass->SetBinError(261,26.58627);
   MPass->SetBinError(262,24.31052);
   MPass->SetBinError(263,26.5812);
   MPass->SetBinError(264,28.86751);
   MPass->SetBinError(265,24.93705);
   MPass->SetBinError(266,19.23311);
   MPass->SetBinError(267,22.64278);
   MPass->SetBinError(268,26.14563);
   MPass->SetBinError(269,23.52718);
   MPass->SetBinError(270,28.08702);
   MPass->SetBinError(271,27.05661);
   MPass->SetBinError(272,22.09163);
   MPass->SetBinError(273,41.35215);
   MPass->SetBinError(282,27.74303);
   MPass->SetBinError(283,20.39382);
   MPass->SetBinError(284,19.04072);
   MPass->SetBinError(285,26.12947);
   MPass->SetBinError(286,28.08702);
   MPass->SetBinError(287,19.5535);
   MPass->SetBinError(288,21.9089);
   MPass->SetBinError(289,17.07695);
   MPass->SetBinError(290,20.08691);
   MPass->SetBinError(291,17.56821);
   MPass->SetBinError(292,21.23179);
   MPass->SetBinError(293,16.55017);
   MPass->SetBinError(294,34.66466);
   MPass->SetBinError(301,17.76379);
   MPass->SetBinError(302,34.29972);
   MPass->SetBinError(303,27.04797);
   MPass->SetBinError(304,28.08702);
   MPass->SetBinError(305,29.12124);
   MPass->SetBinError(306,28.57351);
   MPass->SetBinError(307,32.78261);
   MPass->SetBinError(308,24.93705);
   MPass->SetBinError(309,23.13093);
   MPass->SetBinError(310,21.23179);
   MPass->SetBinError(311,24);
   MPass->SetBinError(312,34.68376);
   MPass->SetBinError(313,27.26809);
   MPass->SetBinError(314,25.61738);
   MPass->SetBinError(315,23.69728);
   MPass->SetBinError(316,19.42129);
   MPass->SetBinError(317,26.5812);
   MPass->SetBinError(318,27.43429);
   MPass->SetBinError(319,23.49632);
   MPass->SetBinError(320,22.64223);
   MPass->SetBinError(321,26.93364);
   MPass->SetBinError(322,19.74377);
   MPass->SetBinError(323,28.17468);
   MPass->SetBinError(332,26.28717);
   MPass->SetBinError(333,19.91649);
   MPass->SetBinError(334,21.04963);
   MPass->SetBinError(335,21.51657);
   MPass->SetBinError(336,30.02048);
   MPass->SetBinError(337,20.58406);
   MPass->SetBinError(338,21.32629);
   MPass->SetBinError(339,19.5535);
   MPass->SetBinError(340,18.3494);
   MPass->SetBinError(341,20.41824);
   MPass->SetBinError(342,20.67149);
   MPass->SetBinError(343,22.05581);
   MPass->SetBinError(344,31.257);
   MPass->SetBinError(351,19.14559);
   MPass->SetBinError(352,28.64691);
   MPass->SetBinError(353,24.93705);
   MPass->SetBinError(354,29.13358);
   MPass->SetBinError(355,25.32223);
   MPass->SetBinError(356,23.11596);
   MPass->SetBinError(357,22.93295);
   MPass->SetBinError(358,22.14464);
   MPass->SetBinError(359,22.92732);
   MPass->SetBinError(360,24);
   MPass->SetBinError(361,25);
   MPass->SetBinError(362,24.953);
   MPass->SetBinError(363,23.40258);
   MPass->SetBinError(364,27.55778);
   MPass->SetBinError(365,26.14563);
   MPass->SetBinError(366,24.86443);
   MPass->SetBinError(367,24.93705);
   MPass->SetBinError(368,22.63);
   MPass->SetBinError(369,24.05807);
   MPass->SetBinError(370,29.12124);
   MPass->SetBinError(371,25.7247);
   MPass->SetBinError(372,20.2837);
   MPass->SetBinError(373,23.40258);
   MPass->SetBinError(374,40.50463);
   MPass->SetBinError(381,41.82429);
   MPass->SetBinError(382,21.07221);
   MPass->SetBinError(383,16.57282);
   MPass->SetBinError(384,19.59592);
   MPass->SetBinError(385,21.32629);
   MPass->SetBinError(386,24.31052);
   MPass->SetBinError(387,23.38536);
   MPass->SetBinError(388,22.25668);
   MPass->SetBinError(389,20.2837);
   MPass->SetBinError(390,23.38536);
   MPass->SetBinError(391,16.14349);
   MPass->SetBinError(392,21.45239);
   MPass->SetBinError(393,16.98611);
   MPass->SetBinError(394,22.38511);
   MPass->SetBinError(395,37.94733);
   MPass->SetBinError(401,14.53964);
   MPass->SetBinError(402,20.66054);
   MPass->SetBinError(403,27.05661);
   MPass->SetBinError(404,25.7247);
   MPass->SetBinError(405,22.64223);
   MPass->SetBinError(406,24.17148);
   MPass->SetBinError(407,24.93705);
   MPass->SetBinError(408,21.52034);
   MPass->SetBinError(409,25.61001);
   MPass->SetBinError(410,22.56677);
   MPass->SetBinError(411,23.71789);
   MPass->SetBinError(412,21.80083);
   MPass->SetBinError(413,25.61001);
   MPass->SetBinError(414,26.14563);
   MPass->SetBinError(415,25.23042);
   MPass->SetBinError(416,21.56011);
   MPass->SetBinError(417,20.87839);
   MPass->SetBinError(418,27.96379);
   MPass->SetBinError(419,35.35534);
   MPass->SetBinError(420,29.48839);
   MPass->SetBinError(421,27.05661);
   MPass->SetBinError(422,20.85367);
   MPass->SetBinError(423,24.41328);
   MPass->SetBinError(424,23.38765);
   MPass->SetBinError(425,24.39262);
   MPass->SetBinError(426,29.13358);
   MPass->SetBinError(427,25.28319);
   MPass->SetBinError(428,25.19456);
   MPass->SetBinError(429,23.28848);
   MPass->SetBinError(430,20.74902);
   MPass->SetBinError(431,16.01748);
   MPass->SetBinError(432,20.57127);
   MPass->SetBinError(433,20.28602);
   MPass->SetBinError(434,26.00353);
   MPass->SetBinError(435,21.9089);
   MPass->SetBinError(436,19.24501);
   MPass->SetBinError(437,28.6411);
   MPass->SetBinError(438,23.69728);
   MPass->SetBinError(439,23.38536);
   MPass->SetBinError(440,21.07221);
   MPass->SetBinError(441,22.87883);
   MPass->SetBinError(442,28.17468);
   MPass->SetBinError(443,22.87883);
   MPass->SetBinError(444,23.52718);
   MPass->SetBinError(445,21.9089);
   MPass->SetBinError(446,22.14464);
   MPass->SetBinError(447,30.98387);
   MPass->SetBinError(448,21.91141);
   MPass->SetBinError(451,29.11026);
   MPass->SetBinError(452,26.93364);
   MPass->SetBinError(453,30.33826);
   MPass->SetBinError(454,29.13358);
   MPass->SetBinError(455,29.24038);
   MPass->SetBinError(456,29.87069);
   MPass->SetBinError(457,23.87467);
   MPass->SetBinError(458,31.257);
   MPass->SetBinError(459,23.69728);
   MPass->SetBinError(460,26.12947);
   MPass->SetBinError(461,28.64691);
   MPass->SetBinError(462,26.58627);
   MPass->SetBinError(463,25.61001);
   MPass->SetBinError(464,27.55778);
   MPass->SetBinError(465,28.52501);
   MPass->SetBinError(466,23.64083);
   MPass->SetBinError(467,22.05581);
   MPass->SetBinError(468,32.02172);
   MPass->SetBinError(469,24.56806);
   MPass->SetBinError(470,26.12947);
   MPass->SetBinError(471,26.00915);
   MPass->SetBinError(472,24.51162);
   MPass->SetBinError(473,26.12947);
   MPass->SetBinError(474,20.74902);
   MPass->SetBinError(475,22.14464);
   MPass->SetBinError(476,24.31052);
   MPass->SetBinError(477,19.5535);
   MPass->SetBinError(478,17.63908);
   MPass->SetBinError(479,18.66782);
   MPass->SetBinError(480,19.3375);
   MPass->SetBinError(481,15.8879);
   MPass->SetBinError(482,21.22768);
   MPass->SetBinError(483,18.50366);
   MPass->SetBinError(484,25.23042);
   MPass->SetBinError(485,22.25668);
   MPass->SetBinError(486,20.85367);
   MPass->SetBinError(487,23.00219);
   MPass->SetBinError(488,22.83034);
   MPass->SetBinError(489,19.78366);
   MPass->SetBinError(490,19.61242);
   MPass->SetBinError(491,23.84351);
   MPass->SetBinError(492,21.85336);
   MPass->SetBinError(493,24.62841);
   MPass->SetBinError(494,28.57351);
   MPass->SetBinError(495,19.9225);
   MPass->SetBinError(496,14.6143);
   MPass->SetBinError(497,17.2025);
   MPass->SetBinError(498,14.91668);
   MPass->SetBinError(501,17.18182);
   MPass->SetBinError(502,21.59612);
   MPass->SetBinError(503,25.61738);
   MPass->SetBinError(504,22.63);
   MPass->SetBinError(505,21.85336);
   MPass->SetBinError(506,22.38511);
   MPass->SetBinError(507,26.00915);
   MPass->SetBinError(508,23.84351);
   MPass->SetBinError(509,29.75624);
   MPass->SetBinError(510,26.00353);
   MPass->SetBinError(511,22.93295);
   MPass->SetBinError(512,29.87069);
   MPass->SetBinError(513,22.92732);
   MPass->SetBinError(514,22.30394);
   MPass->SetBinError(515,25.23042);
   MPass->SetBinError(516,20.57127);
   MPass->SetBinError(517,24.62841);
   MPass->SetBinError(518,22.83034);
   MPass->SetBinError(519,20.85367);
   MPass->SetBinError(520,21.56011);
   MPass->SetBinError(521,17.56821);
   MPass->SetBinError(522,23.89559);
   MPass->SetBinError(523,18.68049);
   MPass->SetBinError(524,19.74377);
   MPass->SetBinError(525,18.81746);
   MPass->SetBinError(526,27.05661);
   MPass->SetBinError(527,18.42988);
   MPass->SetBinError(528,15.50676);
   MPass->SetBinError(529,24.51162);
   MPass->SetBinError(530,16.10729);
   MPass->SetBinError(531,15.60421);
   MPass->SetBinError(532,24.56806);
   MPass->SetBinError(533,16.94201);
   MPass->SetBinError(534,23.38536);
   MPass->SetBinError(535,18.48775);
   MPass->SetBinError(536,15.99018);
   MPass->SetBinError(537,19.43875);
   MPass->SetBinError(538,19.92028);
   MPass->SetBinError(539,15.93444);
   MPass->SetBinError(540,14.10406);
   MPass->SetBinError(541,20.91214);
   MPass->SetBinError(542,17.14244);
   MPass->SetBinError(543,21.45239);
   MPass->SetBinError(544,17.47706);
   MPass->SetBinError(545,18.56919);
   MPass->SetBinError(546,16.0065);
   MPass->SetBinError(547,18.69599);
   MPass->SetBinError(548,15.04109);
   MPass->SetBinError(551,23.69728);
   MPass->SetBinError(552,24.62841);
   MPass->SetBinError(553,22.87883);
   MPass->SetBinError(554,20.85367);
   MPass->SetBinError(555,23.40258);
   MPass->SetBinError(556,24.62841);
   MPass->SetBinError(557,23.52718);
   MPass->SetBinError(558,26.00915);
   MPass->SetBinError(559,25.58111);
   MPass->SetBinError(560,18.75704);
   MPass->SetBinError(561,30.15113);
   MPass->SetBinError(562,25.69958);
   MPass->SetBinError(563,27.53212);
   MPass->SetBinError(564,23.49632);
   MPass->SetBinError(565,25.28319);
   MPass->SetBinError(566,22.56677);
   MPass->SetBinError(567,25.28986);
   MPass->SetBinError(568,25.61001);
   MPass->SetBinError(569,26.00353);
   MPass->SetBinError(570,26.12947);
   MPass->SetBinError(571,21.33462);
   MPass->SetBinError(572,22.92732);
   MPass->SetBinError(573,26.12947);
   MPass->SetBinError(574,24.62841);
   MPass->SetBinError(575,18.95541);
   MPass->SetBinError(576,19.46815);
   MPass->SetBinError(577,22.4543);
   MPass->SetBinError(578,22.87883);
   MPass->SetBinError(579,19.92028);
   MPass->SetBinError(580,20.41824);
   MPass->SetBinError(581,24.62841);
   MPass->SetBinError(582,28.64691);
   MPass->SetBinError(583,22.92732);
   MPass->SetBinError(584,22.25668);
   MPass->SetBinError(585,19.8628);
   MPass->SetBinError(586,18.42988);
   MPass->SetBinError(587,19.37214);
   MPass->SetBinError(588,23.38536);
   MPass->SetBinError(589,26.58627);
   MPass->SetBinError(590,21.22768);
   MPass->SetBinError(591,20.80592);
   MPass->SetBinError(592,21.44862);
   MPass->SetBinError(593,18.35167);
   MPass->SetBinError(594,20.39382);
   MPass->SetBinError(595,21.51657);
   MPass->SetBinError(596,16.87899);
   MPass->SetBinError(597,24.39262);
   MPass->SetBinError(598,25.28319);
   MPass->SetBinError(601,17.84983);
   MPass->SetBinError(602,25.32223);
   MPass->SetBinError(603,22.38511);
   MPass->SetBinError(604,21.65064);
   MPass->SetBinError(605,24.86443);
   MPass->SetBinError(606,34.66466);
   MPass->SetBinError(607,26.41115);
   MPass->SetBinError(608,23.82492);
   MPass->SetBinError(609,23.52718);
   MPass->SetBinError(610,24.86443);
   MPass->SetBinError(611,24.89883);
   MPass->SetBinError(612,29.24038);
   MPass->SetBinError(613,24);
   MPass->SetBinError(614,23.00219);
   MPass->SetBinError(615,21.65064);
   MPass->SetBinError(616,26.28717);
   MPass->SetBinError(617,28.04015);
   MPass->SetBinError(618,22.63);
   MPass->SetBinError(619,28.04015);
   MPass->SetBinError(620,26.58627);
   MPass->SetBinError(621,23.69728);
   MPass->SetBinError(622,20.25231);
   MPass->SetBinError(623,26.14563);
   MPass->SetBinError(624,22.14464);
   MPass->SetBinError(625,20.85367);
   MPass->SetBinError(626,27.04797);
   MPass->SetBinError(627,16.01745);
   MPass->SetBinError(628,21.22768);
   MPass->SetBinError(629,19.04072);
   MPass->SetBinError(630,21.51657);
   MPass->SetBinError(631,20.64582);
   MPass->SetBinError(632,22.0487);
   MPass->SetBinError(633,18.3494);
   MPass->SetBinError(634,21.64441);
   MPass->SetBinError(635,25.23042);
   MPass->SetBinError(636,20.1692);
   MPass->SetBinError(637,16.53757);
   MPass->SetBinError(638,16.50581);
   MPass->SetBinError(639,21.24809);
   MPass->SetBinError(640,18.70439);
   MPass->SetBinError(641,17.17442);
   MPass->SetBinError(642,15.21886);
   MPass->SetBinError(643,19.91649);
   MPass->SetBinError(644,21.67811);
   MPass->SetBinError(645,19.91649);
   MPass->SetBinError(646,19.42129);
   MPass->SetBinError(647,19.43875);
   MPass->SetBinError(648,19.49419);
   MPass->SetBinError(651,17.84983);
   MPass->SetBinError(652,24.41328);
   MPass->SetBinError(653,28.04015);
   MPass->SetBinError(654,23.52718);
   MPass->SetBinError(655,23.11596);
   MPass->SetBinError(656,29.87069);
   MPass->SetBinError(657,26.45934);
   MPass->SetBinError(658,21.84493);
   MPass->SetBinError(659,24.89883);
   MPass->SetBinError(660,25.69958);
   MPass->SetBinError(661,20.85367);
   MPass->SetBinError(662,24.93705);
   MPass->SetBinError(663,22.36198);
   MPass->SetBinError(664,28.52501);
   MPass->SetBinError(665,23.22196);
   MPass->SetBinError(666,22.63);
   MPass->SetBinError(667,31.257);
   MPass->SetBinError(668,24);
   MPass->SetBinError(669,25.23042);
   MPass->SetBinError(670,26.12947);
   MPass->SetBinError(671,22.14464);
   MPass->SetBinError(672,25.61738);
   MPass->SetBinError(673,20.45521);
   MPass->SetBinError(674,28.52501);
   MPass->SetBinError(675,21.22768);
   MPass->SetBinError(676,26.58627);
   MPass->SetBinError(677,17.2025);
   MPass->SetBinError(678,17.81524);
   MPass->SetBinError(679,20.04546);
   MPass->SetBinError(680,19.78366);
   MPass->SetBinError(681,19.91649);
   MPass->SetBinError(682,17.76379);
   MPass->SetBinError(683,17.05439);
   MPass->SetBinError(684,20.41824);
   MPass->SetBinError(685,18.8192);
   MPass->SetBinError(686,18.56919);
   MPass->SetBinError(687,21.24809);
   MPass->SetBinError(688,17.14244);
   MPass->SetBinError(689,17.2025);
   MPass->SetBinError(690,16.01347);
   MPass->SetBinError(691,19.59816);
   MPass->SetBinError(692,17.88854);
   MPass->SetBinError(693,16.94201);
   MPass->SetBinError(694,16.0065);
   MPass->SetBinError(695,14.359);
   MPass->SetBinError(696,20.2837);
   MPass->SetBinError(697,17.33233);
   MPass->SetBinError(698,18.93159);
   MPass->SetBinError(701,20.39382);
   MPass->SetBinError(702,24.16752);
   MPass->SetBinError(703,21.65064);
   MPass->SetBinError(704,32.78261);
   MPass->SetBinError(705,29.13358);
   MPass->SetBinError(706,22.92732);
   MPass->SetBinError(707,25.69958);
   MPass->SetBinError(708,20.87034);
   MPass->SetBinError(709,24.41328);
   MPass->SetBinError(710,23.2348);
   MPass->SetBinError(711,24.41328);
   MPass->SetBinError(712,27.96379);
   MPass->SetBinError(713,28.86751);
   MPass->SetBinError(714,28.52501);
   MPass->SetBinError(715,24.93705);
   MPass->SetBinError(716,26.28717);
   MPass->SetBinError(717,22.36783);
   MPass->SetBinError(718,24.52512);
   MPass->SetBinError(719,26.58627);
   MPass->SetBinError(720,22.30394);
   MPass->SetBinError(721,23.84351);
   MPass->SetBinError(722,22.87754);
   MPass->SetBinError(723,22.58576);
   MPass->SetBinError(724,22.38511);
   MPass->SetBinError(725,26.00353);
   MPass->SetBinError(726,24.14726);
   MPass->SetBinError(727,26.61437);
   MPass->SetBinError(728,20.04546);
   MPass->SetBinError(729,16.44378);
   MPass->SetBinError(730,21.51657);
   MPass->SetBinError(731,19.59592);
   MPass->SetBinError(732,29.72155);
   MPass->SetBinError(733,26.58627);
   MPass->SetBinError(734,20.58406);
   MPass->SetBinError(735,21.09913);
   MPass->SetBinError(736,26.00353);
   MPass->SetBinError(737,24.31052);
   MPass->SetBinError(738,17.68209);
   MPass->SetBinError(739,22.83034);
   MPass->SetBinError(740,15.0468);
   MPass->SetBinError(741,20.66383);
   MPass->SetBinError(742,18.35167);
   MPass->SetBinError(743,18.17312);
   MPass->SetBinError(744,19.59816);
   MPass->SetBinError(745,18.42988);
   MPass->SetBinError(746,17.41411);
   MPass->SetBinError(747,27.05661);
   MPass->SetBinError(748,13.38737);
   MPass->SetBinError(751,20.1692);
   MPass->SetBinError(752,24.89883);
   MPass->SetBinError(753,37.94733);
   MPass->SetBinError(757,50.46084);
   MPass->SetBinError(758,28.04015);
   MPass->SetBinError(759,24.14726);
   MPass->SetBinError(760,28.52501);
   MPass->SetBinError(761,21.77262);
   MPass->SetBinError(762,26.72612);
   MPass->SetBinError(763,24.86443);
   MPass->SetBinError(764,28.08702);
   MPass->SetBinError(765,22.63);
   MPass->SetBinError(766,33.71982);
   MPass->SetBinError(767,27.05661);
   MPass->SetBinError(768,28.52501);
   MPass->SetBinError(769,24.56806);
   MPass->SetBinError(770,27.43429);
   MPass->SetBinError(771,31.257);
   MPass->SetBinError(772,24.21425);
   MPass->SetBinError(773,23.54846);
   MPass->SetBinError(774,44.72136);
   MPass->SetBinError(778,35.63048);
   MPass->SetBinError(779,17.2025);
   MPass->SetBinError(780,50.46084);
   MPass->SetBinError(784,27.68287);
   MPass->SetBinError(785,22.92732);
   MPass->SetBinError(786,22.64278);
   MPass->SetBinError(787,27.65283);
   MPass->SetBinError(788,18.69331);
   MPass->SetBinError(789,17.89059);
   MPass->SetBinError(790,15.58212);
   MPass->SetBinError(791,18.42988);
   MPass->SetBinError(792,23.15707);
   MPass->SetBinError(793,19.36492);
   MPass->SetBinError(794,16.00791);
   MPass->SetBinError(795,21.24809);
   MPass->SetBinError(796,22.30394);
   MPass->SetBinError(797,15.03604);
   MPass->SetBinError(798,14.96233);
   MPass->SetBinError(801,19.61729);
   MPass->SetBinError(802,24.56806);
   MPass->SetBinError(808,27.53212);
   MPass->SetBinError(809,22.30394);
   MPass->SetBinError(810,22.36783);
   MPass->SetBinError(811,22.83739);
   MPass->SetBinError(812,25.32223);
   MPass->SetBinError(813,22.93295);
   MPass->SetBinError(814,21.67811);
   MPass->SetBinError(815,28.28427);
   MPass->SetBinError(816,22.92732);
   MPass->SetBinError(817,21.80083);
   MPass->SetBinError(818,21.23179);
   MPass->SetBinError(819,21.01631);
   MPass->SetBinError(820,23.54846);
   MPass->SetBinError(821,21.84493);
   MPass->SetBinError(822,31.16066);
   MPass->SetBinError(823,24.93705);
   MPass->SetBinError(829,30.33826);
   MPass->SetBinError(835,26.83282);
   MPass->SetBinError(836,17.56821);
   MPass->SetBinError(837,19.75949);
   MPass->SetBinError(838,17.33233);
   MPass->SetBinError(839,12.45313);
   MPass->SetBinError(840,18.62465);
   MPass->SetBinError(841,21.45239);
   MPass->SetBinError(842,24.14726);
   MPass->SetBinError(843,21.22768);
   MPass->SetBinError(844,19.09407);
   MPass->SetBinError(845,16.51038);
   MPass->SetBinError(846,16.55017);
   MPass->SetBinError(847,16.01347);
   MPass->SetBinError(848,13.69306);
   MPass->SetBinError(851,23.64083);
   MPass->SetBinError(852,26.83282);
   MPass->SetBinError(858,29.57424);
   MPass->SetBinError(859,21.57844);
   MPass->SetBinError(860,22.36783);
   MPass->SetBinError(861,21.32629);
   MPass->SetBinError(862,21.52034);
   MPass->SetBinError(863,22.64223);
   MPass->SetBinError(864,25.17347);
   MPass->SetBinError(865,25.32223);
   MPass->SetBinError(866,26.00353);
   MPass->SetBinError(867,30.54152);
   MPass->SetBinError(868,26.26129);
   MPass->SetBinError(869,25.61001);
   MPass->SetBinError(870,24.89883);
   MPass->SetBinError(871,22.63);
   MPass->SetBinError(872,23.11596);
   MPass->SetBinError(873,33.69353);
   MPass->SetBinError(879,63.24555);
   MPass->SetBinError(885,33.71982);
   MPass->SetBinError(886,21.65064);
   MPass->SetBinError(887,19.42129);
   MPass->SetBinError(888,19.37214);
   MPass->SetBinError(889,24.31052);
   MPass->SetBinError(890,17.5798);
   MPass->SetBinError(891,22.4543);
   MPass->SetBinError(892,22.63);
   MPass->SetBinError(893,20.85367);
   MPass->SetBinError(894,22.56677);
   MPass->SetBinError(895,20.49);
   MPass->SetBinError(896,19.04072);
   MPass->SetBinError(897,20.08691);
   MPass->SetBinError(898,18.69331);
   MPass->SetBinError(901,17.20647);
   MPass->SetBinError(902,33.71982);
   MPass->SetBinError(908,27.43429);
   MPass->SetBinError(909,23.64083);
   MPass->SetBinError(910,26.45934);
   MPass->SetBinError(911,25.61001);
   MPass->SetBinError(912,27.21655);
   MPass->SetBinError(913,27.04797);
   MPass->SetBinError(914,29.87069);
   MPass->SetBinError(915,26.5812);
   MPass->SetBinError(916,24.52512);
   MPass->SetBinError(917,25.7247);
   MPass->SetBinError(918,36.95265);
   MPass->SetBinError(919,25.61001);
   MPass->SetBinError(920,29.24038);
   MPass->SetBinError(921,28.57351);
   MPass->SetBinError(922,17.76379);
   MPass->SetBinError(923,26.58627);
   MPass->SetBinError(929,25.24347);
   MPass->SetBinError(935,24.31052);
   MPass->SetBinError(936,23.38536);
   MPass->SetBinError(937,20.41241);
   MPass->SetBinError(938,21.44862);
   MPass->SetBinError(939,22.25668);
   MPass->SetBinError(940,18.3494);
   MPass->SetBinError(941,17.07469);
   MPass->SetBinError(942,19.64809);
   MPass->SetBinError(943,20.08691);
   MPass->SetBinError(944,20.39382);
   MPass->SetBinError(945,21.51657);
   MPass->SetBinError(946,18.07928);
   MPass->SetBinError(947,18.58783);
   MPass->SetBinError(948,17.18182);
   MPass->SetBinError(951,20.39382);
   MPass->SetBinError(952,30.33826);
   MPass->SetBinError(953,37.94733);
   MPass->SetBinError(957,29.11026);
   MPass->SetBinError(958,25.69958);
   MPass->SetBinError(959,24.31052);
   MPass->SetBinError(960,22.93295);
   MPass->SetBinError(961,25.17347);
   MPass->SetBinError(962,26.00353);
   MPass->SetBinError(963,24.21425);
   MPass->SetBinError(964,26.14563);
   MPass->SetBinError(965,29.13358);
   MPass->SetBinError(966,24.41328);
   MPass->SetBinError(967,29.24038);
   MPass->SetBinError(968,23.69728);
   MPass->SetBinError(969,23.54846);
   MPass->SetBinError(970,25.23042);
   MPass->SetBinError(971,22.38511);
   MPass->SetBinError(972,18.11422);
   MPass->SetBinError(973,29.87069);
   MPass->SetBinError(974,39.19632);
   MPass->SetBinError(978,27.46585);
   MPass->SetBinError(979,17.56821);
   MPass->SetBinError(980,25.61738);
   MPass->SetBinError(984,22.17878);
   MPass->SetBinError(985,19.92028);
   MPass->SetBinError(986,24.21425);
   MPass->SetBinError(987,23.38536);
   MPass->SetBinError(988,21.04963);
   MPass->SetBinError(989,19.64809);
   MPass->SetBinError(990,21.22768);
   MPass->SetBinError(991,18.26346);
   MPass->SetBinError(992,23.00219);
   MPass->SetBinError(993,16.2055);
   MPass->SetBinError(994,23.15707);
   MPass->SetBinError(995,19.04072);
   MPass->SetBinError(996,16.07936);
   MPass->SetBinError(997,16.20732);
   MPass->SetBinError(998,14.96233);
   MPass->SetBinError(1001,20.67149);
   MPass->SetBinError(1002,21.09913);
   MPass->SetBinError(1003,23.52718);
   MPass->SetBinError(1004,27.21655);
   MPass->SetBinError(1005,32.78261);
   MPass->SetBinError(1006,30.54152);
   MPass->SetBinError(1007,22.64278);
   MPass->SetBinError(1008,25.58111);
   MPass->SetBinError(1009,25.58111);
   MPass->SetBinError(1010,20.66383);
   MPass->SetBinError(1011,24.05807);
   MPass->SetBinError(1012,23.18081);
   MPass->SetBinError(1013,23.40258);
   MPass->SetBinError(1014,24);
   MPass->SetBinError(1015,25.69958);
   MPass->SetBinError(1016,28.52501);
   MPass->SetBinError(1017,24.6183);
   MPass->SetBinError(1018,28.64691);
   MPass->SetBinError(1019,22.83739);
   MPass->SetBinError(1020,27.71598);
   MPass->SetBinError(1021,21.65064);
   MPass->SetBinError(1022,22.30394);
   MPass->SetBinError(1023,21.32629);
   MPass->SetBinError(1024,19.64809);
   MPass->SetBinError(1025,24.953);
   MPass->SetBinError(1026,23.38765);
   MPass->SetBinError(1027,25.03813);
   MPass->SetBinError(1028,20.1692);
   MPass->SetBinError(1029,19.12639);
   MPass->SetBinError(1030,23.13093);
   MPass->SetBinError(1031,25.03813);
   MPass->SetBinError(1032,26.92764);
   MPass->SetBinError(1033,23.38765);
   MPass->SetBinError(1034,22.25668);
   MPass->SetBinError(1035,21.65064);
   MPass->SetBinError(1036,21.32629);
   MPass->SetBinError(1037,25.7247);
   MPass->SetBinError(1038,21.85336);
   MPass->SetBinError(1039,19.09407);
   MPass->SetBinError(1040,20.49);
   MPass->SetBinError(1041,21.9089);
   MPass->SetBinError(1042,27.26809);
   MPass->SetBinError(1043,20.74902);
   MPass->SetBinError(1044,18.50366);
   MPass->SetBinError(1045,17.90632);
   MPass->SetBinError(1046,20.25231);
   MPass->SetBinError(1047,16.94201);
   MPass->SetBinError(1048,17.17442);
   MPass->SetBinError(1051,20.67149);
   MPass->SetBinError(1052,29.24038);
   MPass->SetBinError(1053,34.66466);
   MPass->SetBinError(1054,26.00353);
   MPass->SetBinError(1055,27.53212);
   MPass->SetBinError(1056,23.38536);
   MPass->SetBinError(1057,27.53212);
   MPass->SetBinError(1058,27.43429);
   MPass->SetBinError(1059,25.61001);
   MPass->SetBinError(1060,25.23042);
   MPass->SetBinError(1061,32.78261);
   MPass->SetBinError(1062,31.257);
   MPass->SetBinError(1063,30.43436);
   MPass->SetBinError(1064,27.55778);
   MPass->SetBinError(1065,27.26809);
   MPass->SetBinError(1066,24.17148);
   MPass->SetBinError(1067,26.93364);
   MPass->SetBinError(1068,23.84351);
   MPass->SetBinError(1069,22.93295);
   MPass->SetBinError(1070,29.24038);
   MPass->SetBinError(1071,23.22196);
   MPass->SetBinError(1072,21.22768);
   MPass->SetBinError(1073,19.5535);
   MPass->SetBinError(1074,26.00353);
   MPass->SetBinError(1075,25.23042);
   MPass->SetBinError(1076,19.64809);
   MPass->SetBinError(1077,18.93159);
   MPass->SetBinError(1078,19.64809);
   MPass->SetBinError(1079,28.17468);
   MPass->SetBinError(1080,18.46372);
   MPass->SetBinError(1081,22.0487);
   MPass->SetBinError(1082,19.9225);
   MPass->SetBinError(1083,24.953);
   MPass->SetBinError(1084,19.14559);
   MPass->SetBinError(1085,26.00353);
   MPass->SetBinError(1086,20.63351);
   MPass->SetBinError(1087,21.45239);
   MPass->SetBinError(1088,23.84351);
   MPass->SetBinError(1089,25.03813);
   MPass->SetBinError(1090,19.9225);
   MPass->SetBinError(1091,19.9225);
   MPass->SetBinError(1092,24.62841);
   MPass->SetBinError(1093,18.56919);
   MPass->SetBinError(1094,16.01745);
   MPass->SetBinError(1095,21.64441);
   MPass->SetBinError(1096,15.04109);
   MPass->SetBinError(1097,15.8879);
   MPass->SetBinError(1098,16.36634);
   MPass->SetBinError(1101,19.16769);
   MPass->SetBinError(1102,24.51162);
   MPass->SetBinError(1103,25.28319);
   MPass->SetBinError(1104,25.61001);
   MPass->SetBinError(1105,29.87069);
   MPass->SetBinError(1106,24.21425);
   MPass->SetBinError(1107,22.0487);
   MPass->SetBinError(1108,24.52512);
   MPass->SetBinError(1109,25.32223);
   MPass->SetBinError(1110,24.62841);
   MPass->SetBinError(1111,22.92732);
   MPass->SetBinError(1112,21.45239);
   MPass->SetBinError(1113,24.17148);
   MPass->SetBinError(1114,22.36783);
   MPass->SetBinError(1115,26.00353);
   MPass->SetBinError(1116,30.86067);
   MPass->SetBinError(1117,26.58627);
   MPass->SetBinError(1118,26.93364);
   MPass->SetBinError(1119,24);
   MPass->SetBinError(1120,21.12177);
   MPass->SetBinError(1121,23.84351);
   MPass->SetBinError(1122,28.52501);
   MPass->SetBinError(1123,21.51657);
   MPass->SetBinError(1124,24.93705);
   MPass->SetBinError(1125,24.953);
   MPass->SetBinError(1126,21.9089);
   MPass->SetBinError(1127,18.42988);
   MPass->SetBinError(1128,16.57282);
   MPass->SetBinError(1129,17.37412);
   MPass->SetBinError(1130,20.85367);
   MPass->SetBinError(1131,20.87839);
   MPass->SetBinError(1132,19.9225);
   MPass->SetBinError(1133,19.78366);
   MPass->SetBinError(1134,17.14244);
   MPass->SetBinError(1135,20.74902);
   MPass->SetBinError(1136,17.88854);
   MPass->SetBinError(1137,19.14559);
   MPass->SetBinError(1138,17.56821);
   MPass->SetBinError(1139,23.89559);
   MPass->SetBinError(1140,16.07936);
   MPass->SetBinError(1141,20.04546);
   MPass->SetBinError(1142,21.04963);
   MPass->SetBinError(1143,15.03604);
   MPass->SetBinError(1144,17.16217);
   MPass->SetBinError(1145,17.98268);
   MPass->SetBinError(1146,18.23293);
   MPass->SetBinError(1147,17.56821);
   MPass->SetBinError(1148,13.52077);
   MPass->SetBinError(1151,25.23042);
   MPass->SetBinError(1152,21.9089);
   MPass->SetBinError(1153,25.32223);
   MPass->SetBinError(1154,26.93364);
   MPass->SetBinError(1155,24.51162);
   MPass->SetBinError(1156,22.64278);
   MPass->SetBinError(1157,24.52512);
   MPass->SetBinError(1158,23.49632);
   MPass->SetBinError(1159,28.64691);
   MPass->SetBinError(1160,22.64223);
   MPass->SetBinError(1161,27.43429);
   MPass->SetBinError(1162,23.89559);
   MPass->SetBinError(1163,21.23179);
   MPass->SetBinError(1164,24.16752);
   MPass->SetBinError(1165,19.3375);
   MPass->SetBinError(1166,31.62278);
   MPass->SetBinError(1167,23.22196);
   MPass->SetBinError(1168,31.16066);
   MPass->SetBinError(1169,35.35534);
   MPass->SetBinError(1170,29.13358);
   MPass->SetBinError(1171,27.05661);
   MPass->SetBinError(1172,29.24038);
   MPass->SetBinError(1173,23.2348);
   MPass->SetBinError(1174,23.52718);
   MPass->SetBinError(1175,23.40258);
   MPass->SetBinError(1176,24.51162);
   MPass->SetBinError(1177,21.65064);
   MPass->SetBinError(1178,20.1692);
   MPass->SetBinError(1179,22.05581);
   MPass->SetBinError(1180,20.74902);
   MPass->SetBinError(1181,19.91649);
   MPass->SetBinError(1182,22.87883);
   MPass->SetBinError(1183,18.97367);
   MPass->SetBinError(1184,21.64441);
   MPass->SetBinError(1185,17.90809);
   MPass->SetBinError(1186,21.9089);
   MPass->SetBinError(1187,25.69958);
   MPass->SetBinError(1188,20.85367);
   MPass->SetBinError(1189,23.22196);
   MPass->SetBinError(1190,23.52718);
   MPass->SetBinError(1191,23.22196);
   MPass->SetBinError(1192,28.04015);
   MPass->SetBinError(1193,27.04797);
   MPass->SetBinError(1194,19.75949);
   MPass->SetBinError(1195,18.95541);
   MPass->SetBinError(1196,18.42988);
   MPass->SetBinError(1197,21.09913);
   MPass->SetBinError(1198,15.98271);
   MPass->SetBinError(1201,20.67149);
   MPass->SetBinError(1202,21.22768);
   MPass->SetBinError(1203,18.42988);
   MPass->SetBinError(1204,32.84081);
   MPass->SetBinError(1205,24);
   MPass->SetBinError(1206,25.58111);
   MPass->SetBinError(1207,30.43436);
   MPass->SetBinError(1208,28.04015);
   MPass->SetBinError(1209,21.64441);
   MPass->SetBinError(1210,20.04546);
   MPass->SetBinError(1211,19.75949);
   MPass->SetBinError(1212,21.45239);
   MPass->SetBinError(1213,26.83282);
   MPass->SetBinError(1214,28.64691);
   MPass->SetBinError(1215,25.28986);
   MPass->SetBinError(1216,22.64278);
   MPass->SetBinError(1217,29.24038);
   MPass->SetBinError(1218,33.33333);
   MPass->SetBinError(1219,23.87467);
   MPass->SetBinError(1220,29.24038);
   MPass->SetBinError(1221,20.66383);
   MPass->SetBinError(1222,22.05581);
   MPass->SetBinError(1223,21.22768);
   MPass->SetBinError(1224,27.53212);
   MPass->SetBinError(1225,22.64647);
   MPass->SetBinError(1226,17.41411);
   MPass->SetBinError(1227,20.28602);
   MPass->SetBinError(1228,20.25231);
   MPass->SetBinError(1229,26.83282);
   MPass->SetBinError(1230,21.24809);
   MPass->SetBinError(1231,22.25668);
   MPass->SetBinError(1232,21.65064);
   MPass->SetBinError(1233,18.69331);
   MPass->SetBinError(1234,18.62465);
   MPass->SetBinError(1235,23.84351);
   MPass->SetBinError(1236,19.42129);
   MPass->SetBinError(1237,17.20647);
   MPass->SetBinError(1238,20.04546);
   MPass->SetBinError(1239,16.98416);
   MPass->SetBinError(1240,19.64809);
   MPass->SetBinError(1241,15.21452);
   MPass->SetBinError(1242,22.83739);
   MPass->SetBinError(1243,17.05439);
   MPass->SetBinError(1244,18.66782);
   MPass->SetBinError(1245,18.69599);
   MPass->SetBinError(1246,17.81524);
   MPass->SetBinError(1247,18.26346);
   MPass->SetBinError(1248,13.67494);
   MPass->SetBinError(1251,14.10406);
   MPass->SetBinError(1252,24.21425);
   MPass->SetBinError(1253,24.17148);
   MPass->SetBinError(1254,22.92732);
   MPass->SetBinError(1255,21.01631);
   MPass->SetBinError(1256,23.40258);
   MPass->SetBinError(1257,26.5812);
   MPass->SetBinError(1258,21.59612);
   MPass->SetBinError(1259,21.65064);
   MPass->SetBinError(1260,33.69353);
   MPass->SetBinError(1261,18.97461);
   MPass->SetBinError(1262,21.37662);
   MPass->SetBinError(1263,24.21425);
   MPass->SetBinError(1264,23.82492);
   MPass->SetBinError(1265,22.77771);
   MPass->SetBinError(1266,24.56806);
   MPass->SetBinError(1267,20.80592);
   MPass->SetBinError(1268,19.09407);
   MPass->SetBinError(1269,31.257);
   MPass->SetBinError(1270,21.24809);
   MPass->SetBinError(1271,26.83282);
   MPass->SetBinError(1272,23.40258);
   MPass->SetBinError(1273,19.92028);
   MPass->SetBinError(1274,19.57074);
   MPass->SetBinError(1275,20.91214);
   MPass->SetBinError(1276,21.04963);
   MPass->SetBinError(1277,15.81268);
   MPass->SetBinError(1278,20.74902);
   MPass->SetBinError(1279,20.58406);
   MPass->SetBinError(1280,17.81524);
   MPass->SetBinError(1281,16.0065);
   MPass->SetBinError(1282,17.14244);
   MPass->SetBinError(1283,17.05439);
   MPass->SetBinError(1284,16.94201);
   MPass->SetBinError(1285,16.45034);
   MPass->SetBinError(1286,17.70464);
   MPass->SetBinError(1287,15.4937);
   MPass->SetBinError(1288,19.42129);
   MPass->SetBinError(1289,16.53757);
   MPass->SetBinError(1290,20.41824);
   MPass->SetBinError(1291,17.16857);
   MPass->SetBinError(1292,17.17442);
   MPass->SetBinError(1293,24.62727);
   MPass->SetBinError(1294,16.56157);
   MPass->SetBinError(1295,17.68209);
   MPass->SetBinError(1296,16.67072);
   MPass->SetBinError(1297,15.02658);
   MPass->SetBinError(1298,14.57432);
   MPass->SetBinError(1301,17.33568);
   MPass->SetBinError(1302,31.257);
   MPass->SetBinError(1303,28.64691);
   MPass->SetBinError(1304,22.25668);
   MPass->SetBinError(1305,25);
   MPass->SetBinError(1306,23.54846);
   MPass->SetBinError(1307,24.86443);
   MPass->SetBinError(1308,27.55778);
   MPass->SetBinError(1309,20.05492);
   MPass->SetBinError(1310,24);
   MPass->SetBinError(1311,23.87467);
   MPass->SetBinError(1312,21.12177);
   MPass->SetBinError(1313,20.43461);
   MPass->SetBinError(1314,24.93705);
   MPass->SetBinError(1315,25.32223);
   MPass->SetBinError(1316,20.60055);
   MPass->SetBinError(1317,25.17347);
   MPass->SetBinError(1318,26.45934);
   MPass->SetBinError(1319,22.38511);
   MPass->SetBinError(1320,22.36783);
   MPass->SetBinError(1321,20.41824);
   MPass->SetBinError(1322,25.28986);
   MPass->SetBinError(1323,23.87467);
   MPass->SetBinError(1324,24.86443);
   MPass->SetBinError(1325,24.62841);
   MPass->SetBinError(1326,19.92028);
   MPass->SetBinError(1327,18.17312);
   MPass->SetBinError(1328,19.91649);
   MPass->SetBinError(1329,21.04963);
   MPass->SetBinError(1330,25.23042);
   MPass->SetBinError(1331,20.74902);
   MPass->SetBinError(1332,21.45239);
   MPass->SetBinError(1333,19.28145);
   MPass->SetBinError(1334,23.40258);
   MPass->SetBinError(1335,15.0448);
   MPass->SetBinError(1336,24.14726);
   MPass->SetBinError(1337,23.40258);
   MPass->SetBinError(1338,16.58088);
   MPass->SetBinError(1339,21.45239);
   MPass->SetBinError(1340,18.29582);
   MPass->SetBinError(1341,27.26809);
   MPass->SetBinError(1342,17.07695);
   MPass->SetBinError(1343,16.87899);
   MPass->SetBinError(1344,20.66054);
   MPass->SetBinError(1345,22.87883);
   MPass->SetBinError(1346,18.07928);
   MPass->SetBinError(1347,20.08691);
   MPass->SetBinError(1348,13.67494);
   MPass->SetBinError(1351,17.2025);
   MPass->SetBinError(1352,27.26809);
   MPass->SetBinError(1353,25.23042);
   MPass->SetBinError(1354,27.53212);
   MPass->SetBinError(1355,24.93705);
   MPass->SetBinError(1356,23.87467);
   MPass->SetBinError(1357,29.24038);
   MPass->SetBinError(1358,29.75624);
   MPass->SetBinError(1359,23.38765);
   MPass->SetBinError(1360,24.14726);
   MPass->SetBinError(1361,24.51162);
   MPass->SetBinError(1362,27.04797);
   MPass->SetBinError(1363,25.23042);
   MPass->SetBinError(1364,23.54846);
   MPass->SetBinError(1365,25.23042);
   MPass->SetBinError(1366,27.04797);
   MPass->SetBinError(1367,32.78261);
   MPass->SetBinError(1368,34.66466);
   MPass->SetBinError(1369,21.9089);
   MPass->SetBinError(1370,24);
   MPass->SetBinError(1371,20.91214);
   MPass->SetBinError(1372,25.61738);
   MPass->SetBinError(1373,22.87883);
   MPass->SetBinError(1374,26.00915);
   MPass->SetBinError(1375,20.04546);
   MPass->SetBinError(1376,23.38536);
   MPass->SetBinError(1377,18.56919);
   MPass->SetBinError(1378,23.13093);
   MPass->SetBinError(1379,19.43875);
   MPass->SetBinError(1380,24.56806);
   MPass->SetBinError(1381,21.9089);
   MPass->SetBinError(1382,17.98268);
   MPass->SetBinError(1383,22.87883);
   MPass->SetBinError(1384,20.1692);
   MPass->SetBinError(1385,24.51162);
   MPass->SetBinError(1386,22.93295);
   MPass->SetBinError(1387,16.56157);
   MPass->SetBinError(1388,24.31052);
   MPass->SetBinError(1389,20.04546);
   MPass->SetBinError(1390,21.65064);
   MPass->SetBinError(1391,17.85744);
   MPass->SetBinError(1392,25.61738);
   MPass->SetBinError(1393,18.42988);
   MPass->SetBinError(1394,20.25231);
   MPass->SetBinError(1395,16.58088);
   MPass->SetBinError(1396,16.01748);
   MPass->SetBinError(1397,18.95541);
   MPass->SetBinError(1398,18.56919);
   MPass->SetBinError(1401,21.93444);
   MPass->SetBinError(1402,23.84351);
   MPass->SetBinError(1403,22.10203);
   MPass->SetBinError(1404,22.83739);
   MPass->SetBinError(1405,24.93705);
   MPass->SetBinError(1406,20.45521);
   MPass->SetBinError(1407,22.87754);
   MPass->SetBinError(1408,22.83739);
   MPass->SetBinError(1409,19.75949);
   MPass->SetBinError(1410,29.13358);
   MPass->SetBinError(1411,25.7247);
   MPass->SetBinError(1412,22.64647);
   MPass->SetBinError(1413,24.31052);
   MPass->SetBinError(1414,20.85367);
   MPass->SetBinError(1415,22.36783);
   MPass->SetBinError(1416,19.49419);
   MPass->SetBinError(1417,21.57844);
   MPass->SetBinError(1418,22.92732);
   MPass->SetBinError(1419,21.67811);
   MPass->SetBinError(1420,19.78366);
   MPass->SetBinError(1421,25.7247);
   MPass->SetBinError(1422,23.22196);
   MPass->SetBinError(1423,31.16066);
   MPass->SetBinError(1424,19.9225);
   MPass->SetBinError(1425,22.87883);
   MPass->SetBinError(1426,17.18182);
   MPass->SetBinError(1427,20.10027);
   MPass->SetBinError(1428,19.78366);
   MPass->SetBinError(1429,20.57127);
   MPass->SetBinError(1430,19.78366);
   MPass->SetBinError(1431,31.16066);
   MPass->SetBinError(1432,17.33233);
   MPass->SetBinError(1433,16.37452);
   MPass->SetBinError(1434,18.4701);
   MPass->SetBinError(1435,20.1692);
   MPass->SetBinError(1436,20.4705);
   MPass->SetBinError(1437,20.49);
   MPass->SetBinError(1438,16.4234);
   MPass->SetBinError(1439,19.5535);
   MPass->SetBinError(1440,17.18182);
   MPass->SetBinError(1441,18.54471);
   MPass->SetBinError(1442,15.0468);
   MPass->SetBinError(1443,16.46744);
   MPass->SetBinError(1444,16.0065);
   MPass->SetBinError(1445,17.63908);
   MPass->SetBinError(1446,13.81762);
   MPass->SetBinError(1447,17.49296);
   MPass->SetBinError(1448,12.40923);
   MPass->SetBinError(1451,17.00074);
   MPass->SetBinError(1452,24.62841);
   MPass->SetBinError(1453,22.30394);
   MPass->SetBinError(1454,21.01631);
   MPass->SetBinError(1455,21.32629);
   MPass->SetBinError(1456,24);
   MPass->SetBinError(1457,26.5812);
   MPass->SetBinError(1458,24.52512);
   MPass->SetBinError(1459,27.05661);
   MPass->SetBinError(1460,25.23042);
   MPass->SetBinError(1461,22.93295);
   MPass->SetBinError(1462,27.43429);
   MPass->SetBinError(1463,26.14563);
   MPass->SetBinError(1464,28.86751);
   MPass->SetBinError(1465,27.05661);
   MPass->SetBinError(1466,32.02172);
   MPass->SetBinError(1467,25.32223);
   MPass->SetBinError(1468,25.7247);
   MPass->SetBinError(1469,21.59612);
   MPass->SetBinError(1470,27.55778);
   MPass->SetBinError(1471,28.86751);
   MPass->SetBinError(1472,22.63);
   MPass->SetBinError(1473,25.7247);
   MPass->SetBinError(1474,24.89883);
   MPass->SetBinError(1475,26.58627);
   MPass->SetBinError(1476,20.60055);
   MPass->SetBinError(1477,22.14464);
   MPass->SetBinError(1478,26.00353);
   MPass->SetBinError(1479,23.22196);
   MPass->SetBinError(1480,16.94201);
   MPass->SetBinError(1481,23.38765);
   MPass->SetBinError(1482,21.22768);
   MPass->SetBinError(1483,24.39262);
   MPass->SetBinError(1484,24.93705);
   MPass->SetBinError(1485,21.65064);
   MPass->SetBinError(1486,21.22768);
   MPass->SetBinError(1487,21.37662);
   MPass->SetBinError(1488,17.70464);
   MPass->SetBinError(1489,19.37214);
   MPass->SetBinError(1490,19.64809);
   MPass->SetBinError(1491,17.84983);
   MPass->SetBinError(1492,27.53212);
   MPass->SetBinError(1493,20.1692);
   MPass->SetBinError(1494,20.41824);
   MPass->SetBinError(1495,20.41824);
   MPass->SetBinError(1496,20.85367);
   MPass->SetBinError(1497,20.74902);
   MPass->SetBinError(1498,16.85705);
   MPass->SetBinError(1501,19.04072);
   MPass->SetBinError(1502,26.00353);
   MPass->SetBinError(1503,20.67149);
   MPass->SetBinError(1504,24.31052);
   MPass->SetBinError(1505,25.61738);
   MPass->SetBinError(1506,24.86443);
   MPass->SetBinError(1507,24.89883);
   MPass->SetBinError(1508,20.45521);
   MPass->SetBinError(1509,22.56677);
   MPass->SetBinError(1510,23.84351);
   MPass->SetBinError(1511,25.69958);
   MPass->SetBinError(1512,25.69958);
   MPass->SetBinError(1513,26.14563);
   MPass->SetBinError(1514,26.12947);
   MPass->SetBinError(1515,20.85367);
   MPass->SetBinError(1516,24.86443);
   MPass->SetBinError(1517,21.56011);
   MPass->SetBinError(1518,26.00353);
   MPass->SetBinError(1519,20.85367);
   MPass->SetBinError(1520,23.18081);
   MPass->SetBinError(1521,21.51657);
   MPass->SetBinError(1522,27.26809);
   MPass->SetBinError(1523,28.28427);
   MPass->SetBinError(1524,28.08702);
   MPass->SetBinError(1525,24.56806);
   MPass->SetBinError(1526,14.91668);
   MPass->SetBinError(1527,20.04546);
   MPass->SetBinError(1528,28.17468);
   MPass->SetBinError(1529,22.87883);
   MPass->SetBinError(1530,26.00353);
   MPass->SetBinError(1531,21.22768);
   MPass->SetBinError(1532,18.8192);
   MPass->SetBinError(1533,18.6533);
   MPass->SetBinError(1534,17.88854);
   MPass->SetBinError(1535,20.57127);
   MPass->SetBinError(1536,19.59592);
   MPass->SetBinError(1537,19.91649);
   MPass->SetBinError(1538,21.04963);
   MPass->SetBinError(1539,15.43191);
   MPass->SetBinError(1540,19.91649);
   MPass->SetBinError(1541,19.04072);
   MPass->SetBinError(1542,23.89559);
   MPass->SetBinError(1543,18.69599);
   MPass->SetBinError(1544,20.25231);
   MPass->SetBinError(1545,17.63908);
   MPass->SetBinError(1546,16.28678);
   MPass->SetBinError(1547,17.17442);
   MPass->SetBinError(1548,17.18182);
   MPass->SetBinError(1551,21.75611);
   MPass->SetBinError(1552,26.41115);
   MPass->SetBinError(1553,19.9225);
   MPass->SetBinError(1554,20.85367);
   MPass->SetBinError(1555,22.87883);
   MPass->SetBinError(1556,27.53212);
   MPass->SetBinError(1557,22.09163);
   MPass->SetBinError(1558,20.25231);
   MPass->SetBinError(1559,21.04963);
   MPass->SetBinError(1560,29.12124);
   MPass->SetBinError(1561,26.12947);
   MPass->SetBinError(1562,26.83282);
   MPass->SetBinError(1563,24.52512);
   MPass->SetBinError(1564,18.95541);
   MPass->SetBinError(1565,24.17148);
   MPass->SetBinError(1566,22.10203);
   MPass->SetBinError(1567,25.69958);
   MPass->SetBinError(1568,22.92732);
   MPass->SetBinError(1569,21.45239);
   MPass->SetBinError(1570,20.80592);
   MPass->SetBinError(1571,23.69728);
   MPass->SetBinError(1572,20.60055);
   MPass->SetBinError(1573,22.64223);
   MPass->SetBinError(1574,25.7247);
   MPass->SetBinError(1575,19.91649);
   MPass->SetBinError(1576,18.8192);
   MPass->SetBinError(1577,20.85367);
   MPass->SetBinError(1578,16.4234);
   MPass->SetBinError(1579,19.61729);
   MPass->SetBinError(1580,21.04963);
   MPass->SetBinError(1581,17.67767);
   MPass->SetBinError(1582,16.87899);
   MPass->SetBinError(1583,17.07695);
   MPass->SetBinError(1584,20.58406);
   MPass->SetBinError(1585,18.50366);
   MPass->SetBinError(1586,16.4234);
   MPass->SetBinError(1587,18.70439);
   MPass->SetBinError(1588,17.87792);
   MPass->SetBinError(1589,19.5535);
   MPass->SetBinError(1590,18.3494);
   MPass->SetBinError(1591,23.28848);
   MPass->SetBinError(1592,18.46372);
   MPass->SetBinError(1593,16.56157);
   MPass->SetBinError(1594,17.81524);
   MPass->SetBinError(1595,16.71659);
   MPass->SetBinError(1596,19.24501);
   MPass->SetBinError(1597,19.43875);
   MPass->SetBinError(1598,12.5482);
   MPass->SetBinError(1601,20.49);
   MPass->SetBinError(1602,26.41115);
   MPass->SetBinError(1603,22.38511);
   MPass->SetBinError(1604,26.00353);
   MPass->SetBinError(1605,37.79645);
   MPass->SetBinError(1606,28.57351);
   MPass->SetBinError(1607,22.64223);
   MPass->SetBinError(1608,22.25668);
   MPass->SetBinError(1609,25.69958);
   MPass->SetBinError(1610,26.83282);
   MPass->SetBinError(1611,19.86052);
   MPass->SetBinError(1612,21.64441);
   MPass->SetBinError(1613,24.52512);
   MPass->SetBinError(1614,20.4705);
   MPass->SetBinError(1615,23.22196);
   MPass->SetBinError(1616,22.38511);
   MPass->SetBinError(1617,23.52718);
   MPass->SetBinError(1618,25.61001);
   MPass->SetBinError(1619,29.24038);
   MPass->SetBinError(1620,21.09913);
   MPass->SetBinError(1621,20.58406);
   MPass->SetBinError(1622,25.32223);
   MPass->SetBinError(1623,24.21425);
   MPass->SetBinError(1624,23.22196);
   MPass->SetBinError(1625,18.95541);
   MPass->SetBinError(1626,21.35519);
   MPass->SetBinError(1627,23.11596);
   MPass->SetBinError(1628,24.31052);
   MPass->SetBinError(1629,24.39262);
   MPass->SetBinError(1630,21.93444);
   MPass->SetBinError(1631,22.38511);
   MPass->SetBinError(1632,24.62727);
   MPass->SetBinError(1633,23.1455);
   MPass->SetBinError(1634,19.43875);
   MPass->SetBinError(1635,19.64809);
   MPass->SetBinError(1636,18.66782);
   MPass->SetBinError(1637,25.23042);
   MPass->SetBinError(1638,21.83062);
   MPass->SetBinError(1639,20.41824);
   MPass->SetBinError(1640,19.51067);
   MPass->SetBinError(1641,23.40258);
   MPass->SetBinError(1642,16.94201);
   MPass->SetBinError(1643,19.75949);
   MPass->SetBinError(1644,22.87883);
   MPass->SetBinError(1645,21.07221);
   MPass->SetBinError(1646,16.36567);
   MPass->SetBinError(1647,18.62465);
   MPass->SetBinError(1648,12.33283);
   MPass->SetBinError(1651,23.3492);
   MPass->SetBinError(1652,22.0487);
   MPass->SetBinError(1653,37.94733);
   MPass->SetBinError(1657,37.94733);
   MPass->SetBinError(1658,27.55778);
   MPass->SetBinError(1659,20.85367);
   MPass->SetBinError(1660,28.04015);
   MPass->SetBinError(1661,22.09163);
   MPass->SetBinError(1662,26.12947);
   MPass->SetBinError(1663,27.96379);
   MPass->SetBinError(1664,23.87467);
   MPass->SetBinError(1665,27.55778);
   MPass->SetBinError(1666,25.61001);
   MPass->SetBinError(1667,33.71982);
   MPass->SetBinError(1668,21.67811);
   MPass->SetBinError(1669,23.22196);
   MPass->SetBinError(1670,21.59612);
   MPass->SetBinError(1671,27.71598);
   MPass->SetBinError(1672,34.68376);
   MPass->SetBinError(1673,22.10203);
   MPass->SetBinError(1674,19.42129);
   MPass->SetBinError(1675,19.9225);
   MPass->SetBinError(1676,22.83034);
   MPass->SetBinError(1677,29.57424);
   MPass->SetBinError(1684,25.24347);
   MPass->SetBinError(1685,19.42129);
   MPass->SetBinError(1686,26.58627);
   MPass->SetBinError(1687,20.28602);
   MPass->SetBinError(1688,17.70464);
   MPass->SetBinError(1689,16.87899);
   MPass->SetBinError(1690,22.4543);
   MPass->SetBinError(1691,19.04072);
   MPass->SetBinError(1692,20.41824);
   MPass->SetBinError(1693,22.14464);
   MPass->SetBinError(1694,20.91214);
   MPass->SetBinError(1695,18.6533);
   MPass->SetBinError(1696,15.30931);
   MPass->SetBinError(1697,23.38536);
   MPass->SetBinError(1698,10.75478);
   MPass->SetBinError(1701,21.64441);
   MPass->SetBinError(1702,33.71982);
   MPass->SetBinError(1708,25.61001);
   MPass->SetBinError(1709,22.93295);
   MPass->SetBinError(1710,23.40258);
   MPass->SetBinError(1711,21.59612);
   MPass->SetBinError(1712,24.16752);
   MPass->SetBinError(1713,20.41824);
   MPass->SetBinError(1714,21.35519);
   MPass->SetBinError(1715,18.69599);
   MPass->SetBinError(1716,19.09407);
   MPass->SetBinError(1717,18.93159);
   MPass->SetBinError(1718,22.64278);
   MPass->SetBinError(1719,27.71598);
   MPass->SetBinError(1720,21.01631);
   MPass->SetBinError(1721,19.0724);
   MPass->SetBinError(1722,22.83739);
   MPass->SetBinError(1723,21.32629);
   MPass->SetBinError(1724,25.7247);
   MPass->SetBinError(1725,19.64809);
   MPass->SetBinError(1726,22.25668);
   MPass->SetBinError(1735,17.85744);
   MPass->SetBinError(1736,16.01745);
   MPass->SetBinError(1737,14.49333);
   MPass->SetBinError(1738,19.92028);
   MPass->SetBinError(1739,18.4701);
   MPass->SetBinError(1740,20.49);
   MPass->SetBinError(1741,23.69728);
   MPass->SetBinError(1742,18.56919);
   MPass->SetBinError(1743,14.61695);
   MPass->SetBinError(1744,16.94201);
   MPass->SetBinError(1745,19.43875);
   MPass->SetBinError(1746,18.93159);
   MPass->SetBinError(1747,20.57127);
   MPass->SetBinError(1748,13.67494);
   MPass->SetBinError(1751,17.17442);
   MPass->SetBinError(1752,29.72155);
   MPass->SetBinError(1758,29.72155);
   MPass->SetBinError(1759,26.5812);
   MPass->SetBinError(1760,25.28319);
   MPass->SetBinError(1761,26.5812);
   MPass->SetBinError(1762,20.85367);
   MPass->SetBinError(1763,24.78466);
   MPass->SetBinError(1764,21.12177);
   MPass->SetBinError(1765,19.09407);
   MPass->SetBinError(1766,24.8452);
   MPass->SetBinError(1767,24.86443);
   MPass->SetBinError(1768,20.89551);
   MPass->SetBinError(1769,26.12947);
   MPass->SetBinError(1770,22.64223);
   MPass->SetBinError(1771,25.28986);
   MPass->SetBinError(1772,27.55778);
   MPass->SetBinError(1773,19.51067);
   MPass->SetBinError(1774,24.52512);
   MPass->SetBinError(1775,26.41115);
   MPass->SetBinError(1776,47.14045);
   MPass->SetBinError(1785,23.38536);
   MPass->SetBinError(1786,23.40258);
   MPass->SetBinError(1787,18.95541);
   MPass->SetBinError(1788,18.66782);
   MPass->SetBinError(1789,19.3375);
   MPass->SetBinError(1790,20.1692);
   MPass->SetBinError(1791,19.59816);
   MPass->SetBinError(1792,19.12639);
   MPass->SetBinError(1793,19.49419);
   MPass->SetBinError(1794,19.37214);
   MPass->SetBinError(1795,20.74902);
   MPass->SetBinError(1796,18.56919);
   MPass->SetBinError(1797,30.98387);
   MPass->SetBinError(1798,13.60828);
   MPass->SetBinError(1801,18.70585);
   MPass->SetBinError(1802,35.6812);
   MPass->SetBinError(1808,32.02172);
   MPass->SetBinError(1809,23.64083);
   MPass->SetBinError(1810,25.23042);
   MPass->SetBinError(1811,21.9089);
   MPass->SetBinError(1812,26.00353);
   MPass->SetBinError(1813,27.53212);
   MPass->SetBinError(1814,22.36783);
   MPass->SetBinError(1815,20.28602);
   MPass->SetBinError(1816,30.43436);
   MPass->SetBinError(1817,27.04797);
   MPass->SetBinError(1818,26.58627);
   MPass->SetBinError(1819,25.17347);
   MPass->SetBinError(1820,24);
   MPass->SetBinError(1821,24.93705);
   MPass->SetBinError(1822,22.30394);
   MPass->SetBinError(1823,27.43429);
   MPass->SetBinError(1824,39.19632);
   MPass->SetBinError(1835,29.57424);
   MPass->SetBinError(1836,20.39382);
   MPass->SetBinError(1837,19.59592);
   MPass->SetBinError(1838,25.23042);
   MPass->SetBinError(1839,18.06239);
   MPass->SetBinError(1840,23.00219);
   MPass->SetBinError(1841,18.41029);
   MPass->SetBinError(1842,21.45239);
   MPass->SetBinError(1843,23.38536);
   MPass->SetBinError(1844,19.64809);
   MPass->SetBinError(1845,26.70779);
   MPass->SetBinError(1851,19.57474);
   MPass->SetBinError(1852,29.24038);
   MPass->SetBinError(1858,23.40258);
   MPass->SetBinError(1859,23.87467);
   MPass->SetBinError(1860,20.58406);
   MPass->SetBinError(1861,24.56806);
   MPass->SetBinError(1862,25.7247);
   MPass->SetBinError(1863,19.3375);
   MPass->SetBinError(1864,26.5812);
   MPass->SetBinError(1865,22.0487);
   MPass->SetBinError(1866,23.87467);
   MPass->SetBinError(1867,20.66383);
   MPass->SetBinError(1868,24.21425);
   MPass->SetBinError(1869,28.52501);
   MPass->SetBinError(1870,25.23042);
   MPass->SetBinError(1871,24.89883);
   MPass->SetBinError(1872,24.56806);
   MPass->SetBinError(1873,24.31052);
   MPass->SetBinError(1885,29.57424);
   MPass->SetBinError(1886,17.20647);
   MPass->SetBinError(1887,22.4543);
   MPass->SetBinError(1888,17.90809);
   MPass->SetBinError(1889,16.36634);
   MPass->SetBinError(1890,18.82336);
   MPass->SetBinError(1891,20.45521);
   MPass->SetBinError(1892,23.11596);
   MPass->SetBinError(1893,17.00074);
   MPass->SetBinError(1894,24.51162);
   MPass->SetBinError(1901,20.28602);
   MPass->SetBinError(1902,43.19224);
   MPass->SetBinError(1908,31.94109);
   MPass->SetBinError(1909,21.27656);
   MPass->SetBinError(1910,29.11026);
   MPass->SetBinError(1911,22.64223);
   MPass->SetBinError(1912,22.36783);
   MPass->SetBinError(1913,24);
   MPass->SetBinError(1914,26.45934);
   MPass->SetBinError(1915,22.14464);
   MPass->SetBinError(1916,21.85336);
   MPass->SetBinError(1917,24.953);
   MPass->SetBinError(1918,23.87467);
   MPass->SetBinError(1919,21.84493);
   MPass->SetBinError(1920,26.12947);
   MPass->SetBinError(1921,22.83739);
   MPass->SetBinError(1922,25.28986);
   MPass->SetBinError(1923,35.76527);
   MPass->SetBinError(1929,60.85806);
   MPass->SetBinError(1935,36.95265);
   MPass->SetBinError(1936,20.58406);
   MPass->SetBinError(1937,21.23179);
   MPass->SetBinError(1938,25.28319);
   MPass->SetBinError(1939,25.95318);
   MPass->SetBinError(1940,18.95541);
   MPass->SetBinError(1941,32.78261);
   MPass->SetBinError(1942,20.41824);
   MPass->SetBinError(1943,27.55778);
   MPass->SetBinError(1944,34.66466);
   MPass->SetBinError(1951,21.22768);
   MPass->SetBinError(1952,25.19456);
   MPass->SetBinError(1958,33.33333);
   MPass->SetBinError(1959,26.00915);
   MPass->SetBinError(1960,24.86443);
   MPass->SetBinError(1961,28.08702);
   MPass->SetBinError(1962,28.17468);
   MPass->SetBinError(1963,24);
   MPass->SetBinError(1964,23.52718);
   MPass->SetBinError(1965,24.56806);
   MPass->SetBinError(1966,24.62841);
   MPass->SetBinError(1967,20.85367);
   MPass->SetBinError(1968,26.14563);
   MPass->SetBinError(1969,24.05807);
   MPass->SetBinError(1970,26.00915);
   MPass->SetBinError(1971,23.64083);
   MPass->SetBinError(1972,23.52718);
   MPass->SetBinError(1973,25.28319);
   MPass->SetBinError(1979,30.33826);
   MPass->SetBinError(1985,28.6411);
   MPass->SetBinError(1986,21.37662);
   MPass->SetBinError(1987,25.23042);
   MPass->SetBinError(1988,20.91214);
   MPass->SetBinError(1989,20.67149);
   MPass->SetBinError(1990,21.04963);
   MPass->SetBinError(1991,19.64559);
   MPass->SetBinError(1992,21.80083);
   MPass->SetBinError(1993,19.14559);
   MPass->SetBinError(1994,20.74902);
   MPass->SetBinError(2001,21.51657);
   MPass->SetBinError(2002,29.24038);
   MPass->SetBinError(2003,53.45225);
   MPass->SetBinError(2007,39.19632);
   MPass->SetBinError(2008,22.93295);
   MPass->SetBinError(2009,22.92732);
   MPass->SetBinError(2010,20.01365);
   MPass->SetBinError(2011,19.91649);
   MPass->SetBinError(2012,20.20452);
   MPass->SetBinError(2013,21.32629);
   MPass->SetBinError(2014,31.16066);
   MPass->SetBinError(2015,23.38536);
   MPass->SetBinError(2016,22.30394);
   MPass->SetBinError(2017,24.93705);
   MPass->SetBinError(2018,24.56806);
   MPass->SetBinError(2019,23.87467);
   MPass->SetBinError(2020,27.43429);
   MPass->SetBinError(2021,22.0487);
   MPass->SetBinError(2022,25.69958);
   MPass->SetBinError(2023,24.17148);
   MPass->SetBinError(2024,45.28555);
   MPass->SetBinError(2028,24.8452);
   MPass->SetBinError(2029,19.23311);
   MPass->SetBinError(2030,25.24347);
   MPass->SetBinError(2034,36.77454);
   MPass->SetBinError(2035,20.1692);
   MPass->SetBinError(2036,15.98271);
   MPass->SetBinError(2037,17.19638);
   MPass->SetBinError(2038,15.06357);
   MPass->SetBinError(2039,18.6755);
   MPass->SetBinError(2040,19.75949);
   MPass->SetBinError(2041,19.64809);
   MPass->SetBinError(2042,16.14349);
   MPass->SetBinError(2043,18.54471);
   MPass->SetBinError(2044,20.41824);
   MPass->SetBinError(2045,81.64966);
   MPass->SetBinError(2051,16.00791);
   MPass->SetBinError(2052,26.12947);
   MPass->SetBinError(2053,21.59612);
   MPass->SetBinError(2054,24.17148);
   MPass->SetBinError(2055,35.76527);
   MPass->SetBinError(2056,32.02172);
   MPass->SetBinError(2057,29.87069);
   MPass->SetBinError(2058,30.54152);
   MPass->SetBinError(2059,22.64223);
   MPass->SetBinError(2060,26.5812);
   MPass->SetBinError(2061,19.67576);
   MPass->SetBinError(2062,30.54152);
   MPass->SetBinError(2063,23.87467);
   MPass->SetBinError(2064,25.17347);
   MPass->SetBinError(2065,24.51162);
   MPass->SetBinError(2066,24.89883);
   MPass->SetBinError(2067,22.36783);
   MPass->SetBinError(2068,22.36783);
   MPass->SetBinError(2069,24.62841);
   MPass->SetBinError(2070,25.61001);
   MPass->SetBinError(2071,25.17347);
   MPass->SetBinError(2072,28.52501);
   MPass->SetBinError(2073,28.64691);
   MPass->SetBinError(2074,22.30394);
   MPass->SetBinError(2075,26.83282);
   MPass->SetBinError(2076,30.98387);
   MPass->SetBinError(2077,24.8452);
   MPass->SetBinError(2078,22.30394);
   MPass->SetBinError(2079,19.37214);
   MPass->SetBinError(2080,21.45239);
   MPass->SetBinError(2081,26.83282);
   MPass->SetBinError(2082,38.26383);
   MPass->SetBinError(2083,26.28717);
   MPass->SetBinError(2084,17.63908);
   MPass->SetBinError(2085,18.62465);
   MPass->SetBinError(2086,30.33826);
   MPass->SetBinError(2087,20.1692);
   MPass->SetBinError(2088,19.51067);
   MPass->SetBinError(2089,17.19638);
   MPass->SetBinError(2090,21.80083);
   MPass->SetBinError(2091,24.86443);
   MPass->SetBinError(2092,21.09913);
   MPass->SetBinError(2093,25.61001);
   MPass->SetBinError(2094,18.54471);
   MPass->SetBinError(2095,22.64647);
   MPass->SetBinError(2096,23.89559);
   MPass->SetBinError(2097,22.64647);
   MPass->SetBinError(2098,23.3492);
   MPass->SetBinError(2101,18.70585);
   MPass->SetBinError(2102,26.58627);
   MPass->SetBinError(2103,26.00915);
   MPass->SetBinError(2104,24.93705);
   MPass->SetBinError(2105,21.44862);
   MPass->SetBinError(2106,20.1692);
   MPass->SetBinError(2107,31.16066);
   MPass->SetBinError(2108,27.96379);
   MPass->SetBinError(2109,24.93705);
   MPass->SetBinError(2110,24);
   MPass->SetBinError(2111,24.56806);
   MPass->SetBinError(2112,22.83739);
   MPass->SetBinError(2113,32.35556);
   MPass->SetBinError(2114,21.22768);
   MPass->SetBinError(2115,29.13358);
   MPass->SetBinError(2116,29.75624);
   MPass->SetBinError(2117,25.7247);
   MPass->SetBinError(2118,24);
   MPass->SetBinError(2119,27.71598);
   MPass->SetBinError(2120,25.7247);
   MPass->SetBinError(2121,27.55778);
   MPass->SetBinError(2122,22.05581);
   MPass->SetBinError(2123,24.16752);
   MPass->SetBinError(2124,28.08702);
   MPass->SetBinError(2125,23.22196);
   MPass->SetBinError(2126,21.44862);
   MPass->SetBinError(2127,18.3494);
   MPass->SetBinError(2128,20.74902);
   MPass->SetBinError(2129,28.17468);
   MPass->SetBinError(2130,19.61242);
   MPass->SetBinError(2131,22.56677);
   MPass->SetBinError(2132,19.92028);
   MPass->SetBinError(2133,17.14126);
   MPass->SetBinError(2134,21.65064);
   MPass->SetBinError(2135,16.56157);
   MPass->SetBinError(2136,15.10457);
   MPass->SetBinError(2137,19.51067);
   MPass->SetBinError(2138,21.37662);
   MPass->SetBinError(2139,17.85744);
   MPass->SetBinError(2140,20.91214);
   MPass->SetBinError(2141,22.38511);
   MPass->SetBinError(2142,20.41824);
   MPass->SetBinError(2143,21.65064);
   MPass->SetBinError(2144,19.78366);
   MPass->SetBinError(2145,22.38511);
   MPass->SetBinError(2146,21.24809);
   MPass->SetBinError(2147,24);
   MPass->SetBinError(2148,18.56919);
   MPass->SetBinError(2151,15.00202);
   MPass->SetBinError(2152,23.84351);
   MPass->SetBinError(2153,22.09163);
   MPass->SetBinError(2154,26.45934);
   MPass->SetBinError(2155,25.28986);
   MPass->SetBinError(2156,20.85367);
   MPass->SetBinError(2157,21.45239);
   MPass->SetBinError(2158,26.93364);
   MPass->SetBinError(2159,27.05661);
   MPass->SetBinError(2160,27.71598);
   MPass->SetBinError(2161,25.28986);
   MPass->SetBinError(2162,20.66054);
   MPass->SetBinError(2163,19.59816);
   MPass->SetBinError(2164,22.87754);
   MPass->SetBinError(2165,31.94109);
   MPass->SetBinError(2166,25.32223);
   MPass->SetBinError(2167,27.04797);
   MPass->SetBinError(2168,22.0487);
   MPass->SetBinError(2169,25.69958);
   MPass->SetBinError(2170,24.89883);
   MPass->SetBinError(2171,21.80083);
   MPass->SetBinError(2172,23.22196);
   MPass->SetBinError(2173,25.28986);
   MPass->SetBinError(2174,22.92732);
   MPass->SetBinError(2175,24.17148);
   MPass->SetBinError(2176,18.95541);
   MPass->SetBinError(2177,25.61001);
   MPass->SetBinError(2178,17.18182);
   MPass->SetBinError(2179,18.07928);
   MPass->SetBinError(2180,23.22196);
   MPass->SetBinError(2181,18.07928);
   MPass->SetBinError(2182,17.5798);
   MPass->SetBinError(2183,19.51067);
   MPass->SetBinError(2184,19.49419);
   MPass->SetBinError(2185,20.25231);
   MPass->SetBinError(2186,17.81524);
   MPass->SetBinError(2187,17.67767);
   MPass->SetBinError(2188,18.93159);
   MPass->SetBinError(2189,15.8879);
   MPass->SetBinError(2190,14.96595);
   MPass->SetBinError(2191,18.42988);
   MPass->SetBinError(2192,17.16217);
   MPass->SetBinError(2193,19.28145);
   MPass->SetBinError(2194,26.41115);
   MPass->SetBinError(2195,20.1692);
   MPass->SetBinError(2196,18.58783);
   MPass->SetBinError(2197,18.70439);
   MPass->SetBinError(2198,17.89059);
   MPass->SetBinError(2201,17.89059);
   MPass->SetBinError(2202,25.23042);
   MPass->SetBinError(2203,24.93705);
   MPass->SetBinError(2204,23.52718);
   MPass->SetBinError(2205,22.09163);
   MPass->SetBinError(2206,25.69958);
   MPass->SetBinError(2207,26.45934);
   MPass->SetBinError(2208,22.09163);
   MPass->SetBinError(2209,25.61001);
   MPass->SetBinError(2210,23.22196);
   MPass->SetBinError(2211,25.61738);
   MPass->SetBinError(2212,22.64223);
   MPass->SetBinError(2213,30.43436);
   MPass->SetBinError(2214,26.26129);
   MPass->SetBinError(2215,25.23042);
   MPass->SetBinError(2216,26.14563);
   MPass->SetBinError(2217,24.56806);
   MPass->SetBinError(2218,23.84351);
   MPass->SetBinError(2219,25.32223);
   MPass->SetBinError(2220,24.25356);
   MPass->SetBinError(2221,23.69728);
   MPass->SetBinError(2222,24.31052);
   MPass->SetBinError(2223,24.25356);
   MPass->SetBinError(2224,21.59612);
   MPass->SetBinError(2225,27.04797);
   MPass->SetBinError(2226,27.55778);
   MPass->SetBinError(2227,24.31052);
   MPass->SetBinError(2228,27.26809);
   MPass->SetBinError(2229,20.60055);
   MPass->SetBinError(2230,22.92732);
   MPass->SetBinError(2231,20.66383);
   MPass->SetBinError(2232,20.85367);
   MPass->SetBinError(2233,16.50581);
   MPass->SetBinError(2234,22.63);
   MPass->SetBinError(2235,18.3494);
   MPass->SetBinError(2236,21.04963);
   MPass->SetBinError(2237,20.58406);
   MPass->SetBinError(2238,20.85367);
   MPass->SetBinError(2239,19.64809);
   MPass->SetBinError(2240,19.64809);
   MPass->SetBinError(2241,21.85336);
   MPass->SetBinError(2242,18.17312);
   MPass->SetBinError(2243,17.20647);
   MPass->SetBinError(2244,23.40258);
   MPass->SetBinError(2245,21.9089);
   MPass->SetBinError(2246,22.25668);
   MPass->SetBinError(2247,18.26346);
   MPass->SetBinError(2248,14.96233);
   MPass->SetBinError(2251,18.70585);
   MPass->SetBinError(2252,25.23042);
   MPass->SetBinError(2253,22.14464);
   MPass->SetBinError(2254,21.04963);
   MPass->SetBinError(2255,24.86443);
   MPass->SetBinError(2256,23.22196);
   MPass->SetBinError(2257,22.36783);
   MPass->SetBinError(2258,23.52718);
   MPass->SetBinError(2259,22.56677);
   MPass->SetBinError(2260,29.72155);
   MPass->SetBinError(2261,28.08702);
   MPass->SetBinError(2262,27.26809);
   MPass->SetBinError(2263,27.05661);
   MPass->SetBinError(2264,22.0487);
   MPass->SetBinError(2265,26.00353);
   MPass->SetBinError(2266,29.75624);
   MPass->SetBinError(2267,23.84351);
   MPass->SetBinError(2268,21.44862);
   MPass->SetBinError(2269,31.257);
   MPass->SetBinError(2270,23.87467);
   MPass->SetBinError(2271,21.9089);
   MPass->SetBinError(2272,23.11596);
   MPass->SetBinError(2273,24.51162);
   MPass->SetBinError(2274,25.61001);
   MPass->SetBinError(2275,23.64083);
   MPass->SetBinError(2276,25.23042);
   MPass->SetBinError(2277,20.67848);
   MPass->SetBinError(2278,24.62841);
   MPass->SetBinError(2279,20.85367);
   MPass->SetBinError(2280,25.32223);
   MPass->SetBinError(2281,26.28717);
   MPass->SetBinError(2282,17.16217);
   MPass->SetBinError(2283,18.3494);
   MPass->SetBinError(2284,18.41029);
   MPass->SetBinError(2285,22.25668);
   MPass->SetBinError(2286,17.68209);
   MPass->SetBinError(2287,19.3375);
   MPass->SetBinError(2288,21.9089);
   MPass->SetBinError(2289,19.91649);
   MPass->SetBinError(2290,18.62465);
   MPass->SetBinError(2291,20.1692);
   MPass->SetBinError(2292,17.14244);
   MPass->SetBinError(2293,19.42129);
   MPass->SetBinError(2294,20.74902);
   MPass->SetBinError(2295,22.05581);
   MPass->SetBinError(2296,17.98268);
   MPass->SetBinError(2297,17.5798);
   MPass->SetBinError(2298,18.70585);
   MPass->SetBinError(2301,15.37937);
   MPass->SetBinError(2302,19.51067);
   MPass->SetBinError(2303,20.45521);
   MPass->SetBinError(2304,22.56677);
   MPass->SetBinError(2305,22.92732);
   MPass->SetBinError(2306,29.87069);
   MPass->SetBinError(2307,24);
   MPass->SetBinError(2308,19.9225);
   MPass->SetBinError(2309,21.85336);
   MPass->SetBinError(2310,22.83034);
   MPass->SetBinError(2311,20.10027);
   MPass->SetBinError(2312,23.69728);
   MPass->SetBinError(2313,22.93295);
   MPass->SetBinError(2314,21.56011);
   MPass->SetBinError(2315,23.71789);
   MPass->SetBinError(2316,18.53014);
   MPass->SetBinError(2317,24.21425);
   MPass->SetBinError(2318,32.78261);
   MPass->SetBinError(2319,21.9089);
   MPass->SetBinError(2320,23.87467);
   MPass->SetBinError(2321,22.56677);
   MPass->SetBinError(2322,23.69728);
   MPass->SetBinError(2323,27.26809);
   MPass->SetBinError(2324,21.24809);
   MPass->SetBinError(2325,20.58406);
   MPass->SetBinError(2326,19.04072);
   MPass->SetBinError(2327,25.95318);
   MPass->SetBinError(2328,17.90632);
   MPass->SetBinError(2329,23.11596);
   MPass->SetBinError(2330,22.92732);
   MPass->SetBinError(2331,18.4701);
   MPass->SetBinError(2332,16.01748);
   MPass->SetBinError(2333,18.56919);
   MPass->SetBinError(2334,17.07469);
   MPass->SetBinError(2335,18.68049);
   MPass->SetBinError(2336,18.82336);
   MPass->SetBinError(2337,17.87792);
   MPass->SetBinError(2338,16.20732);
   MPass->SetBinError(2339,23.52718);
   MPass->SetBinError(2340,17.41411);
   MPass->SetBinError(2341,17.63908);
   MPass->SetBinError(2342,25.61001);
   MPass->SetBinError(2343,25.23042);
   MPass->SetBinError(2344,16.53757);
   MPass->SetBinError(2345,17.85744);
   MPass->SetBinError(2346,16.55017);
   MPass->SetBinError(2347,16.89673);
   MPass->SetBinError(2348,17.63908);
   MPass->SetBinError(2351,20.91214);
   MPass->SetBinError(2352,26.12947);
   MPass->SetBinError(2353,28.57351);
   MPass->SetBinError(2354,29.24038);
   MPass->SetBinError(2355,21.32629);
   MPass->SetBinError(2356,19.8628);
   MPass->SetBinError(2357,23.22196);
   MPass->SetBinError(2358,22.56677);
   MPass->SetBinError(2359,22.30394);
   MPass->SetBinError(2360,27.05661);
   MPass->SetBinError(2361,23.54846);
   MPass->SetBinError(2362,22.93295);
   MPass->SetBinError(2363,25.28986);
   MPass->SetBinError(2364,22.92732);
   MPass->SetBinError(2365,22.30394);
   MPass->SetBinError(2366,27.96379);
   MPass->SetBinError(2367,26.12947);
   MPass->SetBinError(2368,24.953);
   MPass->SetBinError(2369,20.40012);
   MPass->SetBinError(2370,24.56806);
   MPass->SetBinError(2371,23.84351);
   MPass->SetBinError(2372,26.00353);
   MPass->SetBinError(2373,23.11596);
   MPass->SetBinError(2374,21.44862);
   MPass->SetBinError(2375,24.14726);
   MPass->SetBinError(2376,25.28319);
   MPass->SetBinError(2377,21.93444);
   MPass->SetBinError(2378,20.66054);
   MPass->SetBinError(2379,22.63);
   MPass->SetBinError(2380,19.9225);
   MPass->SetBinError(2381,22.4543);
   MPass->SetBinError(2382,21.84493);
   MPass->SetBinError(2383,23.15707);
   MPass->SetBinError(2384,19.75949);
   MPass->SetBinError(2385,20.60055);
   MPass->SetBinError(2386,23.84351);
   MPass->SetBinError(2387,20.25231);
   MPass->SetBinError(2388,21.23179);
   MPass->SetBinError(2389,27.04797);
   MPass->SetBinError(2390,18.3494);
   MPass->SetBinError(2391,19.28145);
   MPass->SetBinError(2392,22.63);
   MPass->SetBinError(2393,28.17468);
   MPass->SetBinError(2394,26.83282);
   MPass->SetBinError(2395,23.40258);
   MPass->SetBinError(2396,23.15707);
   MPass->SetBinError(2397,21.9089);
   MPass->SetBinError(2398,16.18706);
   MPass->SetBinError(2401,17.90632);
   MPass->SetBinError(2402,21.23179);
   MPass->SetBinError(2403,25.61001);
   MPass->SetBinError(2404,20.85367);
   MPass->SetBinError(2405,39.22323);
   MPass->SetBinError(2406,28.64691);
   MPass->SetBinError(2407,25.28986);
   MPass->SetBinError(2408,21.23179);
   MPass->SetBinError(2409,23.22196);
   MPass->SetBinError(2410,25.7247);
   MPass->SetBinError(2411,22.64647);
   MPass->SetBinError(2412,23.69728);
   MPass->SetBinError(2413,27.04797);
   MPass->SetBinError(2414,22.56677);
   MPass->SetBinError(2415,36.77454);
   MPass->SetBinError(2419,36.77454);
   MPass->SetBinError(2420,24.52512);
   MPass->SetBinError(2421,21.56011);
   MPass->SetBinError(2422,27.55778);
   MPass->SetBinError(2423,22.30394);
   MPass->SetBinError(2424,36.77454);
   MPass->SetBinError(2428,43.8178);
   MPass->SetBinError(2429,18.97367);
   MPass->SetBinError(2430,21.44862);
   MPass->SetBinError(2431,21.22768);
   MPass->SetBinError(2432,21.04963);
   MPass->SetBinError(2433,18.58783);
   MPass->SetBinError(2434,17.85744);
   MPass->SetBinError(2435,17.88394);
   MPass->SetBinError(2436,21.44862);
   MPass->SetBinError(2437,18.07928);
   MPass->SetBinError(2438,22.30394);
   MPass->SetBinError(2439,17.07469);
   MPass->SetBinError(2440,17.19638);
   MPass->SetBinError(2441,26.58627);
   MPass->SetBinError(2442,17.00074);
   MPass->SetBinError(2443,20.08691);
   MPass->SetBinError(2444,22.92732);
   MPass->SetBinError(2445,20.91214);
   MPass->SetBinError(2451,18.50366);
   MPass->SetBinError(2452,24.51162);
   MPass->SetBinError(2453,22.64278);
   MPass->SetBinError(2454,26.28717);
   MPass->SetBinError(2455,27.53212);
   MPass->SetBinError(2456,22.87754);
   MPass->SetBinError(2457,22.93295);
   MPass->SetBinError(2458,24.52512);
   MPass->SetBinError(2459,25.28986);
   MPass->SetBinError(2460,23.38536);
   MPass->SetBinError(2461,21.57844);
   MPass->SetBinError(2462,32.44428);
   MPass->SetBinError(2463,20.80592);
   MPass->SetBinError(2464,24.52512);
   MPass->SetBinError(2470,23.2348);
   MPass->SetBinError(2471,16.46753);
   MPass->SetBinError(2472,24.52512);
   MPass->SetBinError(2473,28.17468);
   MPass->SetBinError(2479,29.13358);
   MPass->SetBinError(2480,16.58088);
   MPass->SetBinError(2481,16.46744);
   MPass->SetBinError(2482,17.41411);
   MPass->SetBinError(2483,19.04072);
   MPass->SetBinError(2484,23.00219);
   MPass->SetBinError(2485,24.953);
   MPass->SetBinError(2486,20.41824);
   MPass->SetBinError(2487,20.91214);
   MPass->SetBinError(2488,17.99581);
   MPass->SetBinError(2489,15.89821);
   MPass->SetBinError(2490,19.42129);
   MPass->SetBinError(2491,22.0487);
   MPass->SetBinError(2492,19.3375);
   MPass->SetBinError(2493,19.09407);
   MPass->SetBinError(2494,25.19456);
   MPass->SetBinError(2501,22.64647);
   MPass->SetBinError(2502,27.05661);
   MPass->SetBinError(2503,26.58627);
   MPass->SetBinError(2504,23.54846);
   MPass->SetBinError(2505,27.55778);
   MPass->SetBinError(2506,22.0487);
   MPass->SetBinError(2507,22.36198);
   MPass->SetBinError(2508,25.40003);
   MPass->SetBinError(2509,21.77262);
   MPass->SetBinError(2510,27.55778);
   MPass->SetBinError(2511,22.0487);
   MPass->SetBinError(2512,23.87467);
   MPass->SetBinError(2513,25.28986);
   MPass->SetBinError(2514,27.96379);
   MPass->SetBinError(2520,31.257);
   MPass->SetBinError(2521,24.41328);
   MPass->SetBinError(2522,25.23042);
   MPass->SetBinError(2523,36.95265);
   MPass->SetBinError(2529,30.43436);
   MPass->SetBinError(2530,21.24809);
   MPass->SetBinError(2531,19.40119);
   MPass->SetBinError(2532,21.24809);
   MPass->SetBinError(2533,21.22768);
   MPass->SetBinError(2534,16.46744);
   MPass->SetBinError(2535,17.76246);
   MPass->SetBinError(2536,21.22768);
   MPass->SetBinError(2537,20.1692);
   MPass->SetBinError(2538,22.36783);
   MPass->SetBinError(2539,19.3375);
   MPass->SetBinError(2540,20.46314);
   MPass->SetBinError(2541,26.00915);
   MPass->SetBinError(2542,21.85336);
   MPass->SetBinError(2543,23.38536);
   MPass->SetBinError(2544,26.92764);
   MPass->SetBinError(2551,19.49586);
   MPass->SetBinError(2552,24.62841);
   MPass->SetBinError(2553,27.04797);
   MPass->SetBinError(2554,24.51162);
   MPass->SetBinError(2555,28.86751);
   MPass->SetBinError(2556,28.52501);
   MPass->SetBinError(2557,30.86067);
   MPass->SetBinError(2558,28.52501);
   MPass->SetBinError(2559,26.14563);
   MPass->SetBinError(2560,27.96379);
   MPass->SetBinError(2561,21.09913);
   MPass->SetBinError(2562,27.73501);
   MPass->SetBinError(2563,26.45934);
   MPass->SetBinError(2564,36.51484);
   MPass->SetBinError(2570,28.64691);
   MPass->SetBinError(2571,23.49632);
   MPass->SetBinError(2572,25.23042);
   MPass->SetBinError(2573,29.12124);
   MPass->SetBinError(2579,32.78261);
   MPass->SetBinError(2580,23.40258);
   MPass->SetBinError(2581,17.07469);
   MPass->SetBinError(2582,19.23509);
   MPass->SetBinError(2583,26.58627);
   MPass->SetBinError(2584,20.2837);
   MPass->SetBinError(2585,21.44862);
   MPass->SetBinError(2586,21.64441);
   MPass->SetBinError(2587,19.49419);
   MPass->SetBinError(2588,16.67072);
   MPass->SetBinError(2589,20.1692);
   MPass->SetBinError(2590,22.83739);
   MPass->SetBinError(2591,22.10203);
   MPass->SetBinError(2592,21.04963);
   MPass->SetBinError(2593,20.58406);
   MPass->SetBinError(2594,26.83282);
   MPass->SetBinError(2601,22.05581);
   MPass->SetBinError(2602,26.14563);
   MPass->SetBinError(2603,24);
   MPass->SetBinError(2604,25.23042);
   MPass->SetBinError(2605,29.12124);
   MPass->SetBinError(2606,24.41328);
   MPass->SetBinError(2607,24.93705);
   MPass->SetBinError(2608,24.16752);
   MPass->SetBinError(2609,22.36198);
   MPass->SetBinError(2610,31.94109);
   MPass->SetBinError(2611,26.58627);
   MPass->SetBinError(2612,20.46314);
   MPass->SetBinError(2613,25.28986);
   MPass->SetBinError(2614,27.05661);
   MPass->SetBinError(2615,33.69353);
   MPass->SetBinError(2619,35.6812);
   MPass->SetBinError(2620,24.89883);
   MPass->SetBinError(2621,22.03392);
   MPass->SetBinError(2622,21.84493);
   MPass->SetBinError(2623,20.37778);
   MPass->SetBinError(2624,35.6812);
   MPass->SetBinError(2628,47.68703);
   MPass->SetBinError(2629,16.86283);
   MPass->SetBinError(2630,20.66383);
   MPass->SetBinError(2631,20.63351);
   MPass->SetBinError(2632,20.2837);
   MPass->SetBinError(2633,22.63);
   MPass->SetBinError(2634,20.91214);
   MPass->SetBinError(2635,21.22768);
   MPass->SetBinError(2636,19.91649);
   MPass->SetBinError(2637,18.35167);
   MPass->SetBinError(2638,21.45239);
   MPass->SetBinError(2639,15.44782);
   MPass->SetBinError(2640,21.07221);
   MPass->SetBinError(2641,22.38511);
   MPass->SetBinError(2642,19.14559);
   MPass->SetBinError(2643,22.25668);
   MPass->SetBinError(2644,17.17442);
   MPass->SetBinError(2645,34.49638);
   MPass->SetBinError(2651,20.74902);
   MPass->SetBinError(2652,22.92732);
   MPass->SetBinError(2653,23.54846);
   MPass->SetBinError(2654,26.12947);
   MPass->SetBinError(2655,28.28427);
   MPass->SetBinError(2656,22.14464);
   MPass->SetBinError(2657,23.54846);
   MPass->SetBinError(2658,21.27656);
   MPass->SetBinError(2659,29.75624);
   MPass->SetBinError(2660,25.58111);
   MPass->SetBinError(2661,24.05807);
   MPass->SetBinError(2662,24.56806);
   MPass->SetBinError(2663,24.78466);
   MPass->SetBinError(2664,22.08631);
   MPass->SetBinError(2665,25.69958);
   MPass->SetBinError(2666,31.257);
   MPass->SetBinError(2667,39.72104);
   MPass->SetBinError(2668,31.94109);
   MPass->SetBinError(2669,24.89883);
   MPass->SetBinError(2670,24.41328);
   MPass->SetBinError(2671,24.05807);
   MPass->SetBinError(2672,23.82492);
   MPass->SetBinError(2673,22.08631);
   MPass->SetBinError(2674,23.22196);
   MPass->SetBinError(2675,31.257);
   MPass->SetBinError(2676,31.16066);
   MPass->SetBinError(2677,25.61738);
   MPass->SetBinError(2678,21.56011);
   MPass->SetBinError(2679,21.59612);
   MPass->SetBinError(2680,24.17148);
   MPass->SetBinError(2681,28.52501);
   MPass->SetBinError(2682,21.85336);
   MPass->SetBinError(2683,28.57351);
   MPass->SetBinError(2684,20.4705);
   MPass->SetBinError(2685,16.67072);
   MPass->SetBinError(2686,26.00353);
   MPass->SetBinError(2687,24.31052);
   MPass->SetBinError(2688,17.88394);
   MPass->SetBinError(2689,20.25231);
   MPass->SetBinError(2690,21.37662);
   MPass->SetBinError(2691,20.25231);
   MPass->SetBinError(2692,20.04546);
   MPass->SetBinError(2693,22.0487);
   MPass->SetBinError(2694,21.09913);
   MPass->SetBinError(2695,22.83034);
   MPass->SetBinError(2696,19.14559);
   MPass->SetBinError(2697,28.08702);
   MPass->SetBinError(2698,23.1455);
   MPass->SetBinError(2701,21.22768);
   MPass->SetBinError(2702,24.52512);
   MPass->SetBinError(2703,23.87467);
   MPass->SetBinError(2704,28.08702);
   MPass->SetBinError(2705,22.93295);
   MPass->SetBinError(2706,26.93364);
   MPass->SetBinError(2707,26.45934);
   MPass->SetBinError(2708,24.05807);
   MPass->SetBinError(2709,24.56806);
   MPass->SetBinError(2710,20.25231);
   MPass->SetBinError(2711,27.73501);
   MPass->SetBinError(2712,23.2348);
   MPass->SetBinError(2713,24.89883);
   MPass->SetBinError(2714,25.17347);
   MPass->SetBinError(2715,22.48827);
   MPass->SetBinError(2716,25.81989);
   MPass->SetBinError(2717,20.81272);
   MPass->SetBinError(2718,21.45239);
   MPass->SetBinError(2719,24.21425);
   MPass->SetBinError(2720,22.0487);
   MPass->SetBinError(2721,24.17148);
   MPass->SetBinError(2722,23.54846);
   MPass->SetBinError(2723,22.58576);
   MPass->SetBinError(2724,25.61001);
   MPass->SetBinError(2725,22.56677);
   MPass->SetBinError(2726,24);
   MPass->SetBinError(2727,22.64647);
   MPass->SetBinError(2728,19.64809);
   MPass->SetBinError(2729,21.65064);
   MPass->SetBinError(2730,23.64083);
   MPass->SetBinError(2731,27.26809);
   MPass->SetBinError(2732,22.14464);
   MPass->SetBinError(2733,28.6411);
   MPass->SetBinError(2734,19.14559);
   MPass->SetBinError(2735,23.69728);
   MPass->SetBinError(2736,21.64441);
   MPass->SetBinError(2737,19.78366);
   MPass->SetBinError(2738,20.74902);
   MPass->SetBinError(2739,19.51067);
   MPass->SetBinError(2740,22.64647);
   MPass->SetBinError(2741,26.00353);
   MPass->SetBinError(2742,19.91649);
   MPass->SetBinError(2743,22.63);
   MPass->SetBinError(2744,19.9225);
   MPass->SetBinError(2745,22.83739);
   MPass->SetBinError(2746,19.40119);
   MPass->SetBinError(2747,17.33233);
   MPass->SetBinError(2748,18.6533);
   MPass->SetBinError(2751,20.91214);
   MPass->SetBinError(2752,24.21425);
   MPass->SetBinError(2753,21.77262);
   MPass->SetBinError(2754,23.87467);
   MPass->SetBinError(2755,23.0786);
   MPass->SetBinError(2756,24.31052);
   MPass->SetBinError(2757,22.36783);
   MPass->SetBinError(2758,25.58111);
   MPass->SetBinError(2759,26.45934);
   MPass->SetBinError(2760,24.6183);
   MPass->SetBinError(2761,26.12947);
   MPass->SetBinError(2762,28.86751);
   MPass->SetBinError(2763,26.00915);
   MPass->SetBinError(2764,26.5812);
   MPass->SetBinError(2765,22.64223);
   MPass->SetBinError(2766,22.87754);
   MPass->SetBinError(2767,22.48827);
   MPass->SetBinError(2768,24.16752);
   MPass->SetBinError(2769,19.9225);
   MPass->SetBinError(2770,22.0487);
   MPass->SetBinError(2771,23.82492);
   MPass->SetBinError(2772,26.14563);
   MPass->SetBinError(2773,21.24809);
   MPass->SetBinError(2774,24.93705);
   MPass->SetBinError(2775,21.84493);
   MPass->SetBinError(2776,21.83062);
   MPass->SetBinError(2777,20.40012);
   MPass->SetBinError(2778,19.0724);
   MPass->SetBinError(2779,20.2837);
   MPass->SetBinError(2780,18.35167);
   MPass->SetBinError(2781,17.2025);
   MPass->SetBinError(2782,17.41411);
   MPass->SetBinError(2783,16.56157);
   MPass->SetBinError(2784,17.19638);
   MPass->SetBinError(2785,17.27123);
   MPass->SetBinError(2786,20.25231);
   MPass->SetBinError(2787,21.80083);
   MPass->SetBinError(2788,15.16596);
   MPass->SetBinError(2789,21.07221);
   MPass->SetBinError(2790,17.24819);
   MPass->SetBinError(2791,17.98268);
   MPass->SetBinError(2792,20.85367);
   MPass->SetBinError(2793,16.4234);
   MPass->SetBinError(2794,17.00074);
   MPass->SetBinError(2795,21.32629);
   MPass->SetBinError(2796,20.4705);
   MPass->SetBinError(2797,20.58406);
   MPass->SetBinError(2798,17.90632);
   MPass->SetBinError(2801,19.91649);
   MPass->SetBinError(2802,24.93705);
   MPass->SetBinError(2803,25.7247);
   MPass->SetBinError(2804,23.82492);
   MPass->SetBinError(2805,24.89883);
   MPass->SetBinError(2806,25.61001);
   MPass->SetBinError(2807,22.93295);
   MPass->SetBinError(2808,26.26129);
   MPass->SetBinError(2809,27.05661);
   MPass->SetBinError(2810,26.45934);
   MPass->SetBinError(2811,22.87754);
   MPass->SetBinError(2812,27.21655);
   MPass->SetBinError(2813,27.43429);
   MPass->SetBinError(2814,32.44428);
   MPass->SetBinError(2815,27.21655);
   MPass->SetBinError(2816,23.24953);
   MPass->SetBinError(2817,24.41328);
   MPass->SetBinError(2818,26.12947);
   MPass->SetBinError(2819,20.87034);
   MPass->SetBinError(2820,20.25231);
   MPass->SetBinError(2821,22.93295);
   MPass->SetBinError(2822,28.52501);
   MPass->SetBinError(2823,28.52501);
   MPass->SetBinError(2824,21.83062);
   MPass->SetBinError(2825,26.14563);
   MPass->SetBinError(2826,23.52718);
   MPass->SetBinError(2827,21.24809);
   MPass->SetBinError(2828,19.57074);
   MPass->SetBinError(2829,24);
   MPass->SetBinError(2830,15.58212);
   MPass->SetBinError(2831,22.92732);
   MPass->SetBinError(2832,18.70585);
   MPass->SetBinError(2833,15.89821);
   MPass->SetBinError(2834,26.14563);
   MPass->SetBinError(2835,26.00353);
   MPass->SetBinError(2836,17.20647);
   MPass->SetBinError(2837,21.07221);
   MPass->SetBinError(2838,23.84351);
   MPass->SetBinError(2839,20.41824);
   MPass->SetBinError(2840,26.58627);
   MPass->SetBinError(2841,21.01631);
   MPass->SetBinError(2842,20.49);
   MPass->SetBinError(2843,27.71598);
   MPass->SetBinError(2844,19.59592);
   MPass->SetBinError(2845,29.24038);
   MPass->SetBinError(2846,19.14559);
   MPass->SetBinError(2847,17.17442);
   MPass->SetBinError(2848,17.84983);
   MPass->SetBinError(2851,21.75611);
   MPass->SetBinError(2852,21.65064);
   MPass->SetBinError(2853,23.84351);
   MPass->SetBinError(2854,24.89883);
   MPass->SetBinError(2855,27.55778);
   MPass->SetBinError(2856,29.72155);
   MPass->SetBinError(2857,26.5812);
   MPass->SetBinError(2858,27.53212);
   MPass->SetBinError(2859,25.17347);
   MPass->SetBinError(2860,32.78261);
   MPass->SetBinError(2861,24.52512);
   MPass->SetBinError(2862,35.35534);
   MPass->SetBinError(2863,26.58627);
   MPass->SetBinError(2864,26.26129);
   MPass->SetBinError(2865,24.6183);
   MPass->SetBinError(2866,22.64223);
   MPass->SetBinError(2867,23.18081);
   MPass->SetBinError(2868,22.93295);
   MPass->SetBinError(2869,22.20958);
   MPass->SetBinError(2870,26.26129);
   MPass->SetBinError(2871,28.52501);
   MPass->SetBinError(2872,26.93364);
   MPass->SetBinError(2873,24.05807);
   MPass->SetBinError(2874,22.58576);
   MPass->SetBinError(2875,19.14559);
   MPass->SetBinError(2876,26.00353);
   MPass->SetBinError(2877,22.4543);
   MPass->SetBinError(2878,18.62465);
   MPass->SetBinError(2879,18.42988);
   MPass->SetBinError(2880,24.31052);
   MPass->SetBinError(2881,23.89559);
   MPass->SetBinError(2882,19.5535);
   MPass->SetBinError(2883,21.45239);
   MPass->SetBinError(2884,24.93705);
   MPass->SetBinError(2885,18.69599);
   MPass->SetBinError(2886,17.81524);
   MPass->SetBinError(2887,19.75949);
   MPass->SetBinError(2888,24);
   MPass->SetBinError(2889,20.1692);
   MPass->SetBinError(2890,17.89059);
   MPass->SetBinError(2891,18.4701);
   MPass->SetBinError(2892,21.56011);
   MPass->SetBinError(2893,24.39262);
   MPass->SetBinError(2894,19.5535);
   MPass->SetBinError(2895,16.56157);
   MPass->SetBinError(2896,23.69728);
   MPass->SetBinError(2897,18.93159);
   MPass->SetBinError(2898,26.28717);
   MPass->SetBinError(2901,23.89559);
   MPass->SetBinError(2902,21.09873);
   MPass->SetBinError(2903,19.23509);
   MPass->SetBinError(2904,27.43429);
   MPass->SetBinError(2905,28.86751);
   MPass->SetBinError(2906,24.41328);
   MPass->SetBinError(2907,24.52512);
   MPass->SetBinError(2908,22.58576);
   MPass->SetBinError(2909,23.49632);
   MPass->SetBinError(2910,21.09913);
   MPass->SetBinError(2911,26.12947);
   MPass->SetBinError(2912,25.17347);
   MPass->SetBinError(2913,25.69958);
   MPass->SetBinError(2914,23.18081);
   MPass->SetBinError(2915,22.64554);
   MPass->SetBinError(2916,21.83062);
   MPass->SetBinError(2917,20.87034);
   MPass->SetBinError(2918,25.40003);
   MPass->SetBinError(2919,22.92732);
   MPass->SetBinError(2920,22.36068);
   MPass->SetBinError(2921,22.94157);
   MPass->SetBinError(2922,23.90457);
   MPass->SetBinError(2923,24.52512);
   MPass->SetBinError(2924,21.12177);
   MPass->SetBinError(2925,17.41411);
   MPass->SetBinError(2926,20.66054);
   MPass->SetBinError(2927,19.09407);
   MPass->SetBinError(2928,19.61729);
   MPass->SetBinError(2929,20.28602);
   MPass->SetBinError(2930,16.00791);
   MPass->SetBinError(2931,19.78366);
   MPass->SetBinError(2932,20.25231);
   MPass->SetBinError(2933,16.32152);
   MPass->SetBinError(2934,19.61242);
   MPass->SetBinError(2935,16.37452);
   MPass->SetBinError(2936,15.30931);
   MPass->SetBinError(2937,13.45);
   MPass->SetBinError(2938,17.56821);
   MPass->SetBinError(2939,15.0468);
   MPass->SetBinError(2940,20.80592);
   MPass->SetBinError(2941,16.9646);
   MPass->SetBinError(2942,19.14559);
   MPass->SetBinError(2943,19.43875);
   MPass->SetBinError(2944,21.01631);
   MPass->SetBinError(2945,17.81524);
   MPass->SetBinError(2946,19.23311);
   MPass->SetBinError(2947,18.93159);
   MPass->SetBinError(2948,14.43376);
   MPass->SetBinError(2951,19.59592);
   MPass->SetBinError(2952,30.86067);
   MPass->SetBinError(2953,26.00915);
   MPass->SetBinError(2954,24.21425);
   MPass->SetBinError(2955,21.09913);
   MPass->SetBinError(2956,22.77771);
   MPass->SetBinError(2957,30.43436);
   MPass->SetBinError(2958,23.82492);
   MPass->SetBinError(2959,22.77771);
   MPass->SetBinError(2960,32.44428);
   MPass->SetBinError(2961,24.52512);
   MPass->SetBinError(2962,24.56806);
   MPass->SetBinError(2963,28.52501);
   MPass->SetBinError(2964,23.54846);
   MPass->SetBinError(2965,26.12947);
   MPass->SetBinError(2966,23.82492);
   MPass->SetBinError(2967,22.48827);
   MPass->SetBinError(2968,29.24038);
   MPass->SetBinError(2969,23.82492);
   MPass->SetBinError(2970,25);
   MPass->SetBinError(2971,26.5812);
   MPass->SetBinError(2972,22.20958);
   MPass->SetBinError(2973,26.58627);
   MPass->SetBinError(2974,20.37778);
   MPass->SetBinError(2975,21.56011);
   MPass->SetBinError(2976,21.07221);
   MPass->SetBinError(2977,20.57127);
   MPass->SetBinError(2978,19.24501);
   MPass->SetBinError(2979,21.9089);
   MPass->SetBinError(2980,23.89559);
   MPass->SetBinError(2981,17.78359);
   MPass->SetBinError(2982,21.24809);
   MPass->SetBinError(2983,21.65064);
   MPass->SetBinError(2984,16.53757);
   MPass->SetBinError(2985,25.32223);
   MPass->SetBinError(2986,21.07221);
   MPass->SetBinError(2987,19.91649);
   MPass->SetBinError(2988,19.61242);
   MPass->SetBinError(2989,22.87883);
   MPass->SetBinError(2990,24.89883);
   MPass->SetBinError(2991,21.04963);
   MPass->SetBinError(2992,20.85367);
   MPass->SetBinError(2993,25.28319);
   MPass->SetBinError(2994,22.38511);
   MPass->SetBinError(2995,18.70439);
   MPass->SetBinError(2996,20.58406);
   MPass->SetBinError(2997,19.12639);
   MPass->SetBinError(2998,13.85656);
   MPass->SetBinError(3001,30.54152);
   MPass->SetBinError(3002,25.69958);
   MPass->SetBinError(3003,25.69958);
   MPass->SetBinError(3004,27.73501);
   MPass->SetBinError(3005,28.28427);
   MPass->SetBinError(3006,24.16752);
   MPass->SetBinError(3007,33.69353);
   MPass->SetBinError(3008,29.75624);
   MPass->SetBinError(3009,24.52512);
   MPass->SetBinError(3010,26.41115);
   MPass->SetBinError(3011,25.7247);
   MPass->SetBinError(3012,23.52718);
   MPass->SetBinError(3013,29.12124);
   MPass->SetBinError(3014,29.12124);
   MPass->SetBinError(3015,29.12124);
   MPass->SetBinError(3016,22.87754);
   MPass->SetBinError(3017,22.64278);
   MPass->SetBinError(3018,25.17347);
   MPass->SetBinError(3019,31.16066);
   MPass->SetBinError(3020,26.45934);
   MPass->SetBinError(3021,24.6183);
   MPass->SetBinError(3022,27.05661);
   MPass->SetBinError(3023,27.73501);
   MPass->SetBinError(3024,27.04797);
   MPass->SetBinError(3025,22.4543);
   MPass->SetBinError(3026,19.04072);
   MPass->SetBinError(3027,19.49419);
   MPass->SetBinError(3028,18.95541);
   MPass->SetBinError(3029,18.93159);
   MPass->SetBinError(3030,26.14563);
   MPass->SetBinError(3031,21.64441);
   MPass->SetBinError(3032,23.11596);
   MPass->SetBinError(3033,19.91649);
   MPass->SetBinError(3034,20.66054);
   MPass->SetBinError(3035,22.36783);
   MPass->SetBinError(3036,17.70464);
   MPass->SetBinError(3037,15.8879);
   MPass->SetBinError(3038,18.70585);
   MPass->SetBinError(3039,24.17148);
   MPass->SetBinError(3040,25.23042);
   MPass->SetBinError(3041,19.64809);
   MPass->SetBinError(3042,25.32223);
   MPass->SetBinError(3043,23.69728);
   MPass->SetBinError(3044,16.71659);
   MPass->SetBinError(3045,26.83282);
   MPass->SetBinError(3046,24.953);
   MPass->SetBinError(3047,17.98268);
   MPass->SetBinError(3048,19.14559);
   MPass->SetBinError(3051,18.95541);
   MPass->SetBinError(3052,24.89883);
   MPass->SetBinError(3053,20.22658);
   MPass->SetBinError(3054,30.86067);
   MPass->SetBinError(3055,27.21655);
   MPass->SetBinError(3056,26.45934);
   MPass->SetBinError(3057,28.28427);
   MPass->SetBinError(3058,21.33462);
   MPass->SetBinError(3059,24.93705);
   MPass->SetBinError(3060,24.41328);
   MPass->SetBinError(3061,25.17347);
   MPass->SetBinError(3062,21.80083);
   MPass->SetBinError(3063,22.87754);
   MPass->SetBinError(3064,26.72612);
   MPass->SetBinError(3065,30.86067);
   MPass->SetBinError(3066,22.64223);
   MPass->SetBinError(3067,21.43172);
   MPass->SetBinError(3068,20.87839);
   MPass->SetBinError(3069,25.28986);
   MPass->SetBinError(3070,27.05661);
   MPass->SetBinError(3071,25.58111);
   MPass->SetBinError(3072,26.14563);
   MPass->SetBinError(3073,27.43429);
   MPass->SetBinError(3074,21.84493);
   MPass->SetBinError(3075,20.49);
   MPass->SetBinError(3076,18.4701);
   MPass->SetBinError(3077,20.10027);
   MPass->SetBinError(3078,17.76074);
   MPass->SetBinError(3079,19.64809);
   MPass->SetBinError(3080,22.87883);
   MPass->SetBinError(3081,17.90632);
   MPass->SetBinError(3082,15.38389);
   MPass->SetBinError(3083,16.53757);
   MPass->SetBinError(3084,20.39382);
   MPass->SetBinError(3085,18.07928);
   MPass->SetBinError(3086,20.4705);
   MPass->SetBinError(3087,18.4701);
   MPass->SetBinError(3088,20.04546);
   MPass->SetBinError(3089,15.71348);
   MPass->SetBinError(3090,20.2837);
   MPass->SetBinError(3091,17.09182);
   MPass->SetBinError(3092,23.2348);
   MPass->SetBinError(3093,21.01631);
   MPass->SetBinError(3094,18.23293);
   MPass->SetBinError(3095,24.51162);
   MPass->SetBinError(3096,19.09407);
   MPass->SetBinError(3097,14.20518);
   MPass->SetBinError(3098,12.86106);
   MPass->SetBinError(3101,19.78366);
   MPass->SetBinError(3102,25.69958);
   MPass->SetBinError(3103,27.21655);
   MPass->SetBinError(3104,30.15113);
   MPass->SetBinError(3105,27.73501);
   MPass->SetBinError(3106,29.48839);
   MPass->SetBinError(3107,30.15113);
   MPass->SetBinError(3108,23.54846);
   MPass->SetBinError(3109,23.0786);
   MPass->SetBinError(3110,25.17347);
   MPass->SetBinError(3111,26.58627);
   MPass->SetBinError(3112,24.78466);
   MPass->SetBinError(3113,19.1258);
   MPass->SetBinError(3114,26.5812);
   MPass->SetBinError(3115,23.39171);
   MPass->SetBinError(3116,25.17347);
   MPass->SetBinError(3117,25.69958);
   MPass->SetBinError(3118,29.75624);
   MPass->SetBinError(3119,29.75624);
   MPass->SetBinError(3120,23.82492);
   MPass->SetBinError(3121,25);
   MPass->SetBinError(3122,23.54846);
   MPass->SetBinError(3123,27.05661);
   MPass->SetBinError(3124,21.12177);
   MPass->SetBinError(3125,23.52718);
   MPass->SetBinError(3126,25.32223);
   MPass->SetBinError(3127,23.40258);
   MPass->SetBinError(3128,18.3494);
   MPass->SetBinError(3129,21.32629);
   MPass->SetBinError(3130,26.41115);
   MPass->SetBinError(3131,19.91649);
   MPass->SetBinError(3132,17.16217);
   MPass->SetBinError(3133,18.8192);
   MPass->SetBinError(3134,27.96379);
   MPass->SetBinError(3135,20.60055);
   MPass->SetBinError(3136,20.10027);
   MPass->SetBinError(3137,23.2348);
   MPass->SetBinError(3138,19.51067);
   MPass->SetBinError(3139,24.17148);
   MPass->SetBinError(3140,20.60055);
   MPass->SetBinError(3141,22.10203);
   MPass->SetBinError(3142,20.08691);
   MPass->SetBinError(3143,29.75624);
   MPass->SetBinError(3144,23.38536);
   MPass->SetBinError(3145,19.64809);
   MPass->SetBinError(3146,26.00353);
   MPass->SetBinError(3147,20.66054);
   MPass->SetBinError(3148,14.66796);
   MPass->SetBinError(3151,23.44275);
   MPass->SetBinError(3152,25.7247);
   MPass->SetBinError(3153,34.68376);
   MPass->SetBinError(3154,27.96379);
   MPass->SetBinError(3155,29.48839);
   MPass->SetBinError(3156,28.64691);
   MPass->SetBinError(3157,24.56806);
   MPass->SetBinError(3158,26.45934);
   MPass->SetBinError(3159,22.14464);
   MPass->SetBinError(3160,25.69958);
   MPass->SetBinError(3161,28.08702);
   MPass->SetBinError(3162,28.04015);
   MPass->SetBinError(3163,31.62278);
   MPass->SetBinError(3164,26.45934);
   MPass->SetBinError(3165,22.09163);
   MPass->SetBinError(3166,23.84351);
   MPass->SetBinError(3167,26.93364);
   MPass->SetBinError(3168,28.64691);
   MPass->SetBinError(3169,31.257);
   MPass->SetBinError(3170,25.28986);
   MPass->SetBinError(3171,25.69958);
   MPass->SetBinError(3172,19.8628);
   MPass->SetBinError(3173,25.28986);
   MPass->SetBinError(3174,25.69958);
   MPass->SetBinError(3175,19.8628);
   MPass->SetBinError(3176,20.39382);
   MPass->SetBinError(3177,24.86443);
   MPass->SetBinError(3178,24.953);
   MPass->SetBinError(3179,22.14464);
   MPass->SetBinError(3180,19.5535);
   MPass->SetBinError(3181,18.95541);
   MPass->SetBinError(3182,22.87883);
   MPass->SetBinError(3183,21.64441);
   MPass->SetBinError(3184,20.74902);
   MPass->SetBinError(3185,19.04072);
   MPass->SetBinError(3186,21.67811);
   MPass->SetBinError(3187,22.4543);
   MPass->SetBinError(3188,23.52718);
   MPass->SetBinError(3189,22.83739);
   MPass->SetBinError(3190,24.86443);
   MPass->SetBinError(3191,21.9089);
   MPass->SetBinError(3192,23.11596);
   MPass->SetBinError(3193,23.84351);
   MPass->SetBinError(3194,19.75949);
   MPass->SetBinError(3195,18.56919);
   MPass->SetBinError(3196,24.17148);
   MPass->SetBinError(3197,28.28427);
   MPass->SetBinError(3198,15.58212);
   MPass->SetBinError(3201,23.38536);
   MPass->SetBinError(3202,28.52501);
   MPass->SetBinError(3203,26.93364);
   MPass->SetBinError(3204,28.52501);
   MPass->SetBinError(3205,22.48827);
   MPass->SetBinError(3206,21.84493);
   MPass->SetBinError(3207,24.89883);
   MPass->SetBinError(3208,25.17347);
   MPass->SetBinError(3209,24.89883);
   MPass->SetBinError(3210,25.28986);
   MPass->SetBinError(3211,22.36783);
   MPass->SetBinError(3212,22.83739);
   MPass->SetBinError(3213,20.46314);
   MPass->SetBinError(3214,29.24038);
   MPass->SetBinError(3215,22.14464);
   MPass->SetBinError(3216,27.05661);
   MPass->SetBinError(3217,21.43172);
   MPass->SetBinError(3218,26.00915);
   MPass->SetBinError(3219,20.25231);
   MPass->SetBinError(3220,23.40258);
   MPass->SetBinError(3221,19.67082);
   MPass->SetBinError(3222,21.33462);
   MPass->SetBinError(3223,21.32629);
   MPass->SetBinError(3224,21.01631);
   MPass->SetBinError(3225,23.22196);
   MPass->SetBinError(3226,22.05581);
   MPass->SetBinError(3227,18.07928);
   MPass->SetBinError(3228,18.58783);
   MPass->SetBinError(3229,17.19013);
   MPass->SetBinError(3230,16.37452);
   MPass->SetBinError(3231,15.49193);
   MPass->SetBinError(3232,18.70439);
   MPass->SetBinError(3233,19.49419);
   MPass->SetBinError(3234,20.66054);
   MPass->SetBinError(3235,18.26346);
   MPass->SetBinError(3236,15.11555);
   MPass->SetBinError(3237,18.17312);
   MPass->SetBinError(3238,17.16217);
   MPass->SetBinError(3239,21.9089);
   MPass->SetBinError(3240,24.86443);
   MPass->SetBinError(3241,18.07928);
   MPass->SetBinError(3242,24.51162);
   MPass->SetBinError(3243,23.84351);
   MPass->SetBinError(3244,21.65064);
   MPass->SetBinError(3245,25.23042);
   MPass->SetBinError(3246,22.30394);
   MPass->SetBinError(3247,19.24501);
   MPass->SetBinError(3248,12.9371);
   MPass->SetBinError(3251,22.4543);
   MPass->SetBinError(3252,28.64691);
   MPass->SetBinError(3253,23.54846);
   MPass->SetBinError(3254,26.72612);
   MPass->SetBinError(3255,24.6183);
   MPass->SetBinError(3256,27.96379);
   MPass->SetBinError(3257,26.72612);
   MPass->SetBinError(3258,22.64554);
   MPass->SetBinError(3259,24.86443);
   MPass->SetBinError(3260,23.49632);
   MPass->SetBinError(3261,30.43436);
   MPass->SetBinError(3262,24.93705);
   MPass->SetBinError(3263,23.38536);
   MPass->SetBinError(3264,24.16752);
   MPass->SetBinError(3265,25.17347);
   MPass->SetBinError(3266,24.93705);
   MPass->SetBinError(3267,24.6183);
   MPass->SetBinError(3268,25.69958);
   MPass->SetBinError(3269,19.67576);
   MPass->SetBinError(3270,26.00915);
   MPass->SetBinError(3271,18.60425);
   MPass->SetBinError(3272,23.52718);
   MPass->SetBinError(3273,24.56806);
   MPass->SetBinError(3274,19.64809);
   MPass->SetBinError(3275,23.52718);
   MPass->SetBinError(3276,19.75949);
   MPass->SetBinError(3277,24.62841);
   MPass->SetBinError(3278,25.7247);
   MPass->SetBinError(3279,19.23311);
   MPass->SetBinError(3280,22.14464);
   MPass->SetBinError(3281,20.41824);
   MPass->SetBinError(3282,21.51657);
   MPass->SetBinError(3283,16.94201);
   MPass->SetBinError(3284,20.4705);
   MPass->SetBinError(3285,22.38511);
   MPass->SetBinError(3286,18.56919);
   MPass->SetBinError(3287,22.87883);
   MPass->SetBinError(3288,23.87467);
   MPass->SetBinError(3289,21.80083);
   MPass->SetBinError(3290,25.32223);
   MPass->SetBinError(3291,24.52512);
   MPass->SetBinError(3292,23.69728);
   MPass->SetBinError(3293,26.58627);
   MPass->SetBinError(3294,17.81524);
   MPass->SetBinError(3295,18.26346);
   MPass->SetBinError(3296,23.11596);
   MPass->SetBinError(3297,18.4701);
   MPass->SetBinError(3298,19.64809);
   MPass->SetBinError(3301,23.64083);
   MPass->SetBinError(3302,26.5812);
   MPass->SetBinError(3303,24.52512);
   MPass->SetBinError(3304,25.28986);
   MPass->SetBinError(3305,23.49632);
   MPass->SetBinError(3306,24.16752);
   MPass->SetBinError(3307,26.93364);
   MPass->SetBinError(3308,23.0786);
   MPass->SetBinError(3309,31.16066);
   MPass->SetBinError(3310,24.93705);
   MPass->SetBinError(3311,29.12124);
   MPass->SetBinError(3312,22.03392);
   MPass->SetBinError(3313,20.46314);
   MPass->SetBinError(3314,27.43429);
   MPass->SetBinError(3315,28.08702);
   MPass->SetBinError(3316,28.04015);
   MPass->SetBinError(3317,26.93364);
   MPass->SetBinError(3318,25.28986);
   MPass->SetBinError(3319,25.69958);
   MPass->SetBinError(3320,24.93705);
   MPass->SetBinError(3321,23.57023);
   MPass->SetBinError(3322,26.72612);
   MPass->SetBinError(3323,25.7247);
   MPass->SetBinError(3324,25.32223);
   MPass->SetBinError(3325,20.63351);
   MPass->SetBinError(3326,19.23311);
   MPass->SetBinError(3327,21.22768);
   MPass->SetBinError(3328,23.13093);
   MPass->SetBinError(3329,23.69728);
   MPass->SetBinError(3330,19.57074);
   MPass->SetBinError(3331,20.08691);
   MPass->SetBinError(3332,21.64441);
   MPass->SetBinError(3333,16.86353);
   MPass->SetBinError(3334,19.24501);
   MPass->SetBinError(3335,18.54471);
   MPass->SetBinError(3336,22.10203);
   MPass->SetBinError(3337,23.40258);
   MPass->SetBinError(3338,22.83739);
   MPass->SetBinError(3339,19.3375);
   MPass->SetBinError(3340,23.13093);
   MPass->SetBinError(3341,22.93295);
   MPass->SetBinError(3342,17.47706);
   MPass->SetBinError(3343,22.0487);
   MPass->SetBinError(3344,22.87883);
   MPass->SetBinError(3345,21.23179);
   MPass->SetBinError(3346,22.30394);
   MPass->SetBinError(3347,24.89883);
   MPass->SetBinError(3348,16.45034);
   MPass->SetBinError(3351,25.32223);
   MPass->SetBinError(3352,23.24953);
   MPass->SetBinError(3353,24.6183);
   MPass->SetBinError(3354,26.45934);
   MPass->SetBinError(3355,25.69958);
   MPass->SetBinError(3356,24.51162);
   MPass->SetBinError(3357,25.28986);
   MPass->SetBinError(3358,24.56806);
   MPass->SetBinError(3359,23.52718);
   MPass->SetBinError(3360,28.64691);
   MPass->SetBinError(3361,25.40003);
   MPass->SetBinError(3362,26.00915);
   MPass->SetBinError(3363,22.56677);
   MPass->SetBinError(3364,25.81989);
   MPass->SetBinError(3365,25.28986);
   MPass->SetBinError(3366,25.69958);
   MPass->SetBinError(3367,22.36068);
   MPass->SetBinError(3368,20.02468);
   MPass->SetBinError(3369,21.83062);
   MPass->SetBinError(3370,23.0786);
   MPass->SetBinError(3371,23.82492);
   MPass->SetBinError(3372,25.17347);
   MPass->SetBinError(3373,21.33462);
   MPass->SetBinError(3374,21.23179);
   MPass->SetBinError(3375,20.40012);
   MPass->SetBinError(3376,21.04963);
   MPass->SetBinError(3377,19.28145);
   MPass->SetBinError(3378,16.94201);
   MPass->SetBinError(3379,19.40119);
   MPass->SetBinError(3380,14.96595);
   MPass->SetBinError(3381,25.61738);
   MPass->SetBinError(3382,16.74279);
   MPass->SetBinError(3383,22.63);
   MPass->SetBinError(3384,17.70464);
   MPass->SetBinError(3385,18.81746);
   MPass->SetBinError(3386,20.60055);
   MPass->SetBinError(3387,21.44862);
   MPass->SetBinError(3388,18.35167);
   MPass->SetBinError(3389,20.10027);
   MPass->SetBinError(3390,20.80592);
   MPass->SetBinError(3391,19.0724);
   MPass->SetBinError(3392,20.85367);
   MPass->SetBinError(3393,18.8192);
   MPass->SetBinError(3394,21.01631);
   MPass->SetBinError(3395,21.80083);
   MPass->SetBinError(3396,15.96537);
   MPass->SetBinError(3397,18.93159);
   MPass->SetBinError(3398,17.89059);
   MPass->SetBinError(3401,21.04963);
   MPass->SetBinError(3402,23.22196);
   MPass->SetBinError(3403,25.40003);
   MPass->SetBinError(3404,30.86067);
   MPass->SetBinError(3405,24.51162);
   MPass->SetBinError(3406,25.40003);
   MPass->SetBinError(3407,24.89883);
   MPass->SetBinError(3408,26.12947);
   MPass->SetBinError(3409,24.52512);
   MPass->SetBinError(3410,26.45934);
   MPass->SetBinError(3411,25.81989);
   MPass->SetBinError(3412,23.54846);
   MPass->SetBinError(3413,23.84351);
   MPass->SetBinError(3414,23.39171);
   MPass->SetBinError(3415,30.15113);
   MPass->SetBinError(3416,24.52512);
   MPass->SetBinError(3417,27.21655);
   MPass->SetBinError(3418,26.72612);
   MPass->SetBinError(3419,27.21655);
   MPass->SetBinError(3420,28.64691);
   MPass->SetBinError(3421,26.45934);
   MPass->SetBinError(3422,26.14563);
   MPass->SetBinError(3423,32.78261);
   MPass->SetBinError(3424,23.69728);
   MPass->SetBinError(3425,21.9089);
   MPass->SetBinError(3426,21.23179);
   MPass->SetBinError(3427,23.40258);
   MPass->SetBinError(3428,17.70464);
   MPass->SetBinError(3429,18.42988);
   MPass->SetBinError(3430,18.81746);
   MPass->SetBinError(3431,28.04015);
   MPass->SetBinError(3432,19.37214);
   MPass->SetBinError(3433,19.42129);
   MPass->SetBinError(3434,19.91649);
   MPass->SetBinError(3435,24.52512);
   MPass->SetBinError(3436,25.61001);
   MPass->SetBinError(3437,23.64083);
   MPass->SetBinError(3438,24.52512);
   MPass->SetBinError(3439,21.84493);
   MPass->SetBinError(3440,30.33826);
   MPass->SetBinError(3441,26.12947);
   MPass->SetBinError(3442,20.58406);
   MPass->SetBinError(3443,21.23179);
   MPass->SetBinError(3444,18.95541);
   MPass->SetBinError(3445,19.91649);
   MPass->SetBinError(3446,22.38511);
   MPass->SetBinError(3447,22.0487);
   MPass->SetBinError(3448,15.21886);
   MPass->SetBinError(3451,20.67149);
   MPass->SetBinError(3452,26.72612);
   MPass->SetBinError(3453,25.69958);
   MPass->SetBinError(3454,29.48839);
   MPass->SetBinError(3455,26.93364);
   MPass->SetBinError(3456,27.73501);
   MPass->SetBinError(3457,24.41328);
   MPass->SetBinError(3458,26.58627);
   MPass->SetBinError(3459,30.33826);
   MPass->SetBinError(3460,27.55778);
   MPass->SetBinError(3461,22.09163);
   MPass->SetBinError(3462,27.05661);
   MPass->SetBinError(3463,26.93364);
   MPass->SetBinError(3464,28.86751);
   MPass->SetBinError(3465,28.64691);
   MPass->SetBinError(3466,25.28986);
   MPass->SetBinError(3467,25.69958);
   MPass->SetBinError(3468,23.54846);
   MPass->SetBinError(3469,28.64691);
   MPass->SetBinError(3470,25.17347);
   MPass->SetBinError(3471,24.41328);
   MPass->SetBinError(3472,27.55778);
   MPass->SetBinError(3473,26.45934);
   MPass->SetBinError(3474,26.58627);
   MPass->SetBinError(3475,25.32223);
   MPass->SetBinError(3476,20.91214);
   MPass->SetBinError(3477,20.4705);
   MPass->SetBinError(3478,19.5535);
   MPass->SetBinError(3479,19.23311);
   MPass->SetBinError(3480,22.83034);
   MPass->SetBinError(3481,19.78366);
   MPass->SetBinError(3482,19.78366);
   MPass->SetBinError(3483,18.17312);
   MPass->SetBinError(3484,22.38511);
   MPass->SetBinError(3485,20.66383);
   MPass->SetBinError(3486,21.45239);
   MPass->SetBinError(3487,23.69728);
   MPass->SetBinError(3488,19.43875);
   MPass->SetBinError(3489,21.04963);
   MPass->SetBinError(3490,20.1692);
   MPass->SetBinError(3491,30.86067);
   MPass->SetBinError(3492,18.54471);
   MPass->SetBinError(3493,22.56677);
   MPass->SetBinError(3494,27.05661);
   MPass->SetBinError(3495,20.39382);
   MPass->SetBinError(3496,21.01631);
   MPass->SetBinError(3497,21.04963);
   MPass->SetBinError(3498,13.41113);
   MPass->SetBinError(3501,17.70464);
   MPass->SetBinError(3502,25.17347);
   MPass->SetBinError(3503,28.52501);
   MPass->SetBinError(3504,28.57351);
   MPass->SetBinError(3505,24.6183);
   MPass->SetBinError(3506,23.39171);
   MPass->SetBinError(3507,24.52512);
   MPass->SetBinError(3508,23.39171);
   MPass->SetBinError(3509,22.64278);
   MPass->SetBinError(3510,22.48827);
   MPass->SetBinError(3511,20.37778);
   MPass->SetBinError(3512,24.16752);
   MPass->SetBinError(3513,27.96379);
   MPass->SetBinError(3514,25.40003);
   MPass->SetBinError(3515,24.6183);
   MPass->SetBinError(3516,22.94157);
   MPass->SetBinError(3517,23.2348);
   MPass->SetBinError(3518,25.69958);
   MPass->SetBinError(3519,24.89883);
   MPass->SetBinError(3520,20.66054);
   MPass->SetBinError(3521,21.09873);
   MPass->SetBinError(3522,25.81989);
   MPass->SetBinError(3523,24.78466);
   MPass->SetBinError(3524,22.30394);
   MPass->SetBinError(3525,20.10027);
   MPass->SetBinError(3526,19.09407);
   MPass->SetBinError(3527,13.85799);
   MPass->SetBinError(3528,18.26346);
   MPass->SetBinError(3529,18.53014);
   MPass->SetBinError(3530,16.32152);
   MPass->SetBinError(3531,17.70464);
   MPass->SetBinError(3532,17.63908);
   MPass->SetBinError(3533,15.76454);
   MPass->SetBinError(3534,24.17148);
   MPass->SetBinError(3535,21.67811);
   MPass->SetBinError(3536,19.12639);
   MPass->SetBinError(3537,18.68049);
   MPass->SetBinError(3538,21.57844);
   MPass->SetBinError(3539,19.09407);
   MPass->SetBinError(3540,21.07221);
   MPass->SetBinError(3541,18.56919);
   MPass->SetBinError(3542,16.01745);
   MPass->SetBinError(3543,23.40258);
   MPass->SetBinError(3544,19.40119);
   MPass->SetBinError(3545,17.20647);
   MPass->SetBinError(3546,18.8192);
   MPass->SetBinError(3547,19.64559);
   MPass->SetBinError(3548,13.45);
   MPass->SetBinError(3551,21.56011);
   MPass->SetBinError(3552,27.21655);
   MPass->SetBinError(3553,26.26129);
   MPass->SetBinError(3554,26.5812);
   MPass->SetBinError(3555,29.48839);
   MPass->SetBinError(3556,30.15113);
   MPass->SetBinError(3557,28.86751);
   MPass->SetBinError(3558,26.72612);
   MPass->SetBinError(3559,27.05661);
   MPass->SetBinError(3560,24.41328);
   MPass->SetBinError(3561,25.69958);
   MPass->SetBinError(3562,25.28986);
   MPass->SetBinError(3563,22.03392);
   MPass->SetBinError(3564,25.58111);
   MPass->SetBinError(3565,25.81989);
   MPass->SetBinError(3566,27.05661);
   MPass->SetBinError(3567,23.54846);
   MPass->SetBinError(3568,28.52501);
   MPass->SetBinError(3569,24.56806);
   MPass->SetBinError(3570,26.93364);
   MPass->SetBinError(3571,24.89883);
   MPass->SetBinError(3572,27.21655);
   MPass->SetBinError(3573,28.86751);
   MPass->SetBinError(3574,21.35519);
   MPass->SetBinError(3575,24);
   MPass->SetBinError(3576,23.40258);
   MPass->SetBinError(3577,23.11596);
   MPass->SetBinError(3578,20.58406);
   MPass->SetBinError(3579,19.23311);
   MPass->SetBinError(3580,17.70464);
   MPass->SetBinError(3581,21.65064);
   MPass->SetBinError(3582,23.84351);
   MPass->SetBinError(3583,24.21425);
   MPass->SetBinError(3584,23.84351);
   MPass->SetBinError(3585,25.23042);
   MPass->SetBinError(3586,23.40258);
   MPass->SetBinError(3587,20.89551);
   MPass->SetBinError(3588,25);
   MPass->SetBinError(3589,18.95541);
   MPass->SetBinError(3590,20.05492);
   MPass->SetBinError(3591,24.31052);
   MPass->SetBinError(3592,21.04963);
   MPass->SetBinError(3593,19.59816);
   MPass->SetBinError(3594,23.84351);
   MPass->SetBinError(3595,26.5812);
   MPass->SetBinError(3596,22.30394);
   MPass->SetBinError(3597,17.78359);
   MPass->SetBinError(3598,12.64548);
   MPass->SetBinError(3601,19.49419);
   MPass->SetBinError(3602,29.24038);
   MPass->SetBinError(3603,34.29972);
   MPass->SetBinError(3604,26.00915);
   MPass->SetBinError(3605,27.43429);
   MPass->SetBinError(3606,29.12124);
   MPass->SetBinError(3607,26.12947);
   MPass->SetBinError(3608,23.39171);
   MPass->SetBinError(3609,30.43436);
   MPass->SetBinError(3610,31.16066);
   MPass->SetBinError(3611,28.52501);
   MPass->SetBinError(3612,23.82492);
   MPass->SetBinError(3613,25.23042);
   MPass->SetBinError(3614,24.25356);
   MPass->SetBinError(3615,26.00915);
   MPass->SetBinError(3616,30.15113);
   MPass->SetBinError(3617,24.16752);
   MPass->SetBinError(3618,29.12124);
   MPass->SetBinError(3619,23.71789);
   MPass->SetBinError(3620,23.18081);
   MPass->SetBinError(3621,21.77262);
   MPass->SetBinError(3622,18.30808);
   MPass->SetBinError(3623,22.58576);
   MPass->SetBinError(3624,25.58111);
   MPass->SetBinError(3625,22.0487);
   MPass->SetBinError(3626,17.85744);
   MPass->SetBinError(3627,16.37452);
   MPass->SetBinError(3628,24.953);
   MPass->SetBinError(3629,20.67848);
   MPass->SetBinError(3630,18.50366);
   MPass->SetBinError(3631,18.3494);
   MPass->SetBinError(3632,18.91307);
   MPass->SetBinError(3633,22.14464);
   MPass->SetBinError(3634,17.88394);
   MPass->SetBinError(3635,23.87467);
   MPass->SetBinError(3636,20.85367);
   MPass->SetBinError(3637,23.87467);
   MPass->SetBinError(3638,18.82336);
   MPass->SetBinError(3639,23.22196);
   MPass->SetBinError(3640,17.70464);
   MPass->SetBinError(3641,17.88854);
   MPass->SetBinError(3642,21.51657);
   MPass->SetBinError(3643,22.38511);
   MPass->SetBinError(3644,22.36783);
   MPass->SetBinError(3645,22.0487);
   MPass->SetBinError(3646,21.56011);
   MPass->SetBinError(3647,20.41824);
   MPass->SetBinError(3648,15.93444);
   MPass->SetBinError(3651,29.24038);
   MPass->SetBinError(3652,22.64223);
   MPass->SetBinError(3653,23.39171);
   MPass->SetBinError(3654,22.09163);
   MPass->SetBinError(3655,22.03392);
   MPass->SetBinError(3656,23.87467);
   MPass->SetBinError(3657,22.93295);
   MPass->SetBinError(3658,28.08702);
   MPass->SetBinError(3659,26.45934);
   MPass->SetBinError(3660,23.2348);
   MPass->SetBinError(3661,28.86751);
   MPass->SetBinError(3662,25.40003);
   MPass->SetBinError(3663,25.17347);
   MPass->SetBinError(3664,22.77771);
   MPass->SetBinError(3665,23.18081);
   MPass->SetBinError(3666,23.18081);
   MPass->SetBinError(3667,25.28986);
   MPass->SetBinError(3668,27.73501);
   MPass->SetBinError(3669,23.82492);
   MPass->SetBinError(3670,19.74377);
   MPass->SetBinError(3671,20.05564);
   MPass->SetBinError(3672,23.2348);
   MPass->SetBinError(3673,29.12124);
   MPass->SetBinError(3674,24.52512);
   MPass->SetBinError(3675,20.66054);
   MPass->SetBinError(3676,16.44378);
   MPass->SetBinError(3677,20.74902);
   MPass->SetBinError(3678,19.75949);
   MPass->SetBinError(3679,18.97367);
   MPass->SetBinError(3680,19.59816);
   MPass->SetBinError(3681,18.8192);
   MPass->SetBinError(3682,19.42129);
   MPass->SetBinError(3683,19.28145);
   MPass->SetBinError(3684,18.6755);
   MPass->SetBinError(3685,20.20452);
   MPass->SetBinError(3686,21.84493);
   MPass->SetBinError(3687,24.51162);
   MPass->SetBinError(3688,23.0786);
   MPass->SetBinError(3689,19.74377);
   MPass->SetBinError(3690,17.49296);
   MPass->SetBinError(3691,17.49296);
   MPass->SetBinError(3692,18.58783);
   MPass->SetBinError(3693,19.3375);
   MPass->SetBinError(3694,20.01365);
   MPass->SetBinError(3695,24.93705);
   MPass->SetBinError(3696,20.40012);
   MPass->SetBinError(3697,17.81524);
   MPass->SetBinError(3698,17.10199);
   MPass->SetBinError(3701,17.17442);
   MPass->SetBinError(3702,23.18081);
   MPass->SetBinError(3703,23.49632);
   MPass->SetBinError(3704,30.15113);
   MPass->SetBinError(3705,22.94157);
   MPass->SetBinError(3706,26.93364);
   MPass->SetBinError(3707,39.72104);
   MPass->SetBinError(3708,29.48839);
   MPass->SetBinError(3709,23.87467);
   MPass->SetBinError(3710,32.44428);
   MPass->SetBinError(3711,26.93364);
   MPass->SetBinError(3712,23.39171);
   MPass->SetBinError(3713,25.58111);
   MPass->SetBinError(3714,23.71789);
   MPass->SetBinError(3715,25.58111);
   MPass->SetBinError(3716,25.58111);
   MPass->SetBinError(3717,29.12124);
   MPass->SetBinError(3718,25.32223);
   MPass->SetBinError(3719,22.03392);
   MPass->SetBinError(3720,25);
   MPass->SetBinError(3721,28.52501);
   MPass->SetBinError(3722,24.21425);
   MPass->SetBinError(3723,23.39171);
   MPass->SetBinError(3724,22.93295);
   MPass->SetBinError(3725,21.80083);
   MPass->SetBinError(3726,18.8192);
   MPass->SetBinError(3727,22.14464);
   MPass->SetBinError(3728,20.40012);
   MPass->SetBinError(3729,20.08691);
   MPass->SetBinError(3730,18.81746);
   MPass->SetBinError(3731,19.91649);
   MPass->SetBinError(3732,18.68049);
   MPass->SetBinError(3733,19.24501);
   MPass->SetBinError(3734,24);
   MPass->SetBinError(3735,23.22196);
   MPass->SetBinError(3736,18.07928);
   MPass->SetBinError(3737,28.52501);
   MPass->SetBinError(3738,23.2348);
   MPass->SetBinError(3739,23.89559);
   MPass->SetBinError(3740,16.46753);
   MPass->SetBinError(3741,19.43875);
   MPass->SetBinError(3742,24.17148);
   MPass->SetBinError(3743,22.36783);
   MPass->SetBinError(3744,20.87839);
   MPass->SetBinError(3745,23.52718);
   MPass->SetBinError(3746,25.28986);
   MPass->SetBinError(3747,21.84493);
   MPass->SetBinError(3748,17.2025);
   MPass->SetBinError(3751,20.56215);
   MPass->SetBinError(3752,21.84493);
   MPass->SetBinError(3753,25.28986);
   MPass->SetBinError(3754,22.77771);
   MPass->SetBinError(3755,26.00915);
   MPass->SetBinError(3756,25.58111);
   MPass->SetBinError(3757,28.86751);
   MPass->SetBinError(3758,27.73501);
   MPass->SetBinError(3759,30.43436);
   MPass->SetBinError(3760,27.04797);
   MPass->SetBinError(3761,30.86067);
   MPass->SetBinError(3762,26.72612);
   MPass->SetBinError(3763,23.2348);
   MPass->SetBinError(3764,28.86751);
   MPass->SetBinError(3765,23.71789);
   MPass->SetBinError(3766,26.93364);
   MPass->SetBinError(3767,22.20958);
   MPass->SetBinError(3768,26.00915);
   MPass->SetBinError(3769,25.40003);
   MPass->SetBinError(3770,26.93364);
   MPass->SetBinError(3771,19.57074);
   MPass->SetBinError(3772,26.93364);
   MPass->SetBinError(3773,28.52501);
   MPass->SetBinError(3774,24.21425);
   MPass->SetBinError(3775,20.2837);
   MPass->SetBinError(3776,22.36783);
   MPass->SetBinError(3777,20.91214);
   MPass->SetBinError(3778,20.66054);
   MPass->SetBinError(3779,19.57074);
   MPass->SetBinError(3780,18.23293);
   MPass->SetBinError(3781,17.90632);
   MPass->SetBinError(3782,19.5535);
   MPass->SetBinError(3783,21.23179);
   MPass->SetBinError(3784,21.80083);
   MPass->SetBinError(3785,18.96065);
   MPass->SetBinError(3786,19.51067);
   MPass->SetBinError(3787,22.10203);
   MPass->SetBinError(3788,22.38511);
   MPass->SetBinError(3789,20.05492);
   MPass->SetBinError(3790,18.93159);
   MPass->SetBinError(3791,17.16857);
   MPass->SetBinError(3792,18.35167);
   MPass->SetBinError(3793,20.66054);
   MPass->SetBinError(3794,20.60055);
   MPass->SetBinError(3795,19.9225);
   MPass->SetBinError(3796,23.84351);
   MPass->SetBinError(3797,22.93295);
   MPass->SetBinError(3798,15.50676);
   MPass->SetBinError(3801,16.56157);
   MPass->SetBinError(3802,26.58627);
   MPass->SetBinError(3803,26.93364);
   MPass->SetBinError(3804,24.16752);
   MPass->SetBinError(3805,26.26129);
   MPass->SetBinError(3806,26.72612);
   MPass->SetBinError(3807,26.72612);
   MPass->SetBinError(3808,22.09163);
   MPass->SetBinError(3809,25.58111);
   MPass->SetBinError(3810,23.0786);
   MPass->SetBinError(3811,20.17023);
   MPass->SetBinError(3812,22.30477);
   MPass->SetBinError(3813,23.82492);
   MPass->SetBinError(3814,23.18081);
   MPass->SetBinError(3815,26.12947);
   MPass->SetBinError(3816,22.30477);
   MPass->SetBinError(3817,23.39171);
   MPass->SetBinError(3818,25.17347);
   MPass->SetBinError(3819,23.2348);
   MPass->SetBinError(3820,24.16752);
   MPass->SetBinError(3821,21.32629);
   MPass->SetBinError(3822,24.05807);
   MPass->SetBinError(3823,19.8628);
   MPass->SetBinError(3824,21.23179);
   MPass->SetBinError(3825,20.85367);
   MPass->SetBinError(3826,22.14464);
   MPass->SetBinError(3827,25.61001);
   MPass->SetBinError(3828,21.64441);
   MPass->SetBinError(3829,17.16857);
   MPass->SetBinError(3830,18.11422);
   MPass->SetBinError(3831,23.64083);
   MPass->SetBinError(3832,21.23179);
   MPass->SetBinError(3833,17.63908);
   MPass->SetBinError(3834,18.68049);
   MPass->SetBinError(3835,19.0724);
   MPass->SetBinError(3836,17.07967);
   MPass->SetBinError(3837,24.17148);
   MPass->SetBinError(3838,18.53014);
   MPass->SetBinError(3839,21.32629);
   MPass->SetBinError(3840,21.37662);
   MPass->SetBinError(3841,18.66782);
   MPass->SetBinError(3842,16.07936);
   MPass->SetBinError(3843,19.64559);
   MPass->SetBinError(3844,18.60425);
   MPass->SetBinError(3845,18.70439);
   MPass->SetBinError(3846,18.95541);
   MPass->SetBinError(3847,18.60425);
   MPass->SetBinError(3848,11.85409);
   MPass->SetBinError(3851,18.56919);
   MPass->SetBinError(3852,22.87883);
   MPass->SetBinError(3853,24.16752);
   MPass->SetBinError(3854,24.41328);
   MPass->SetBinError(3855,26.72612);
   MPass->SetBinError(3856,23.39171);
   MPass->SetBinError(3857,26.93364);
   MPass->SetBinError(3858,26.12947);
   MPass->SetBinError(3859,24.41328);
   MPass->SetBinError(3860,24.16752);
   MPass->SetBinError(3861,30.86067);
   MPass->SetBinError(3862,25.40003);
   MPass->SetBinError(3863,24.93705);
   MPass->SetBinError(3864,25.17347);
   MPass->SetBinError(3865,24.89883);
   MPass->SetBinError(3866,27.73501);
   MPass->SetBinError(3867,24.16752);
   MPass->SetBinError(3868,31.94109);
   MPass->SetBinError(3869,23.71789);
   MPass->SetBinError(3870,29.12124);
   MPass->SetBinError(3871,21.80083);
   MPass->SetBinError(3872,23.87467);
   MPass->SetBinError(3873,24.52512);
   MPass->SetBinError(3874,26.12947);
   MPass->SetBinError(3875,24.21425);
   MPass->SetBinError(3876,19.64809);
   MPass->SetBinError(3877,19.51067);
   MPass->SetBinError(3878,21.45239);
   MPass->SetBinError(3879,14.84404);
   MPass->SetBinError(3880,20.85367);
   MPass->SetBinError(3881,22.64647);
   MPass->SetBinError(3882,26.5812);
   MPass->SetBinError(3883,18.58783);
   MPass->SetBinError(3884,23.64083);
   MPass->SetBinError(3885,25.23042);
   MPass->SetBinError(3886,21.80083);
   MPass->SetBinError(3887,21.85336);
   MPass->SetBinError(3888,19.82738);
   MPass->SetBinError(3889,20.25231);
   MPass->SetBinError(3890,23.13093);
   MPass->SetBinError(3891,18.93159);
   MPass->SetBinError(3892,20.25231);
   MPass->SetBinError(3893,24.14726);
   MPass->SetBinError(3894,16.37452);
   MPass->SetBinError(3895,20.66054);
   MPass->SetBinError(3896,23.13093);
   MPass->SetBinError(3897,18.70439);
   MPass->SetBinError(3898,13.8966);
   MPass->SetBinError(3901,18.17312);
   MPass->SetBinError(3902,21.23179);
   MPass->SetBinError(3903,23.89559);
   MPass->SetBinError(3904,21.59612);
   MPass->SetBinError(3905,26.12947);
   MPass->SetBinError(3906,24.78466);
   MPass->SetBinError(3907,27.43429);
   MPass->SetBinError(3908,26.26129);
   MPass->SetBinError(3909,25.28986);
   MPass->SetBinError(3910,24.78466);
   MPass->SetBinError(3911,24.52512);
   MPass->SetBinError(3912,23.52718);
   MPass->SetBinError(3913,28.28427);
   MPass->SetBinError(3914,25.81989);
   MPass->SetBinError(3915,26.12947);
   MPass->SetBinError(3916,27.96379);
   MPass->SetBinError(3917,25.58111);
   MPass->SetBinError(3918,20.67607);
   MPass->SetBinError(3919,24.21425);
   MPass->SetBinError(3920,28.28427);
   MPass->SetBinError(3921,24.78466);
   MPass->SetBinError(3922,20.09319);
   MPass->SetBinError(3923,33.33333);
   MPass->SetBinError(3924,23.52718);
   MPass->SetBinError(3925,24.51162);
   MPass->SetBinError(3926,21.67811);
   MPass->SetBinError(3927,24.51162);
   MPass->SetBinError(3928,20.58406);
   MPass->SetBinError(3929,23.40258);
   MPass->SetBinError(3930,23.69728);
   MPass->SetBinError(3931,27.53212);
   MPass->SetBinError(3932,15.49193);
   MPass->SetBinError(3933,20.04546);
   MPass->SetBinError(3934,19.59592);
   MPass->SetBinError(3935,23.13093);
   MPass->SetBinError(3936,17.19013);
   MPass->SetBinError(3937,22.92732);
   MPass->SetBinError(3938,19.29493);
   MPass->SetBinError(3939,18.2469);
   MPass->SetBinError(3940,20.01365);
   MPass->SetBinError(3941,26.58627);
   MPass->SetBinError(3942,21.04963);
   MPass->SetBinError(3943,20.66054);
   MPass->SetBinError(3944,23.13093);
   MPass->SetBinError(3945,17.41411);
   MPass->SetBinError(3946,22.64278);
   MPass->SetBinError(3947,17.3019);
   MPass->SetBinError(3948,11.50328);
   MPass->SetBinError(3951,18.17312);
   MPass->SetBinError(3952,19.9225);
   MPass->SetBinError(3953,31.62278);
   MPass->SetBinError(3954,25);
   MPass->SetBinError(3955,25.58111);
   MPass->SetBinError(3956,26.12947);
   MPass->SetBinError(3957,21.84493);
   MPass->SetBinError(3958,21.43172);
   MPass->SetBinError(3959,24.21425);
   MPass->SetBinError(3960,19.46815);
   MPass->SetBinError(3961,24.25356);
   MPass->SetBinError(3962,23.54846);
   MPass->SetBinError(3963,22.64278);
   MPass->SetBinError(3964,22.30477);
   MPass->SetBinError(3965,23.18081);
   MPass->SetBinError(3966,21.94097);
   MPass->SetBinError(3967,23.71789);
   MPass->SetBinError(3968,24.6183);
   MPass->SetBinError(3969,26.93364);
   MPass->SetBinError(3970,19.86052);
   MPass->SetBinError(3971,24.21425);
   MPass->SetBinError(3972,22.58576);
   MPass->SetBinError(3973,26.45934);
   MPass->SetBinError(3974,22.92732);
   MPass->SetBinError(3975,19.0724);
   MPass->SetBinError(3976,23.82492);
   MPass->SetBinError(3977,22.38511);
   MPass->SetBinError(3978,16.1808);
   MPass->SetBinError(3979,20.1692);
   MPass->SetBinError(3980,20.91214);
   MPass->SetBinError(3981,16.51038);
   MPass->SetBinError(3982,21.84493);
   MPass->SetBinError(3983,20.66054);
   MPass->SetBinError(3984,19.92028);
   MPass->SetBinError(3985,17.16217);
   MPass->SetBinError(3986,18.26346);
   MPass->SetBinError(3987,19.12639);
   MPass->SetBinError(3988,17.98268);
   MPass->SetBinError(3989,27.04797);
   MPass->SetBinError(3990,21.32629);
   MPass->SetBinError(3991,20.87839);
   MPass->SetBinError(3992,20.80592);
   MPass->SetBinError(3993,27.05661);
   MPass->SetBinError(3994,17.68209);
   MPass->SetBinError(3995,21.45239);
   MPass->SetBinError(3996,19.64809);
   MPass->SetBinError(3997,19.40119);
   MPass->SetBinError(3998,15.46933);
   MPass->SetBinError(4001,19.24501);
   MPass->SetBinError(4002,25.28986);
   MPass->SetBinError(4003,22.92732);
   MPass->SetBinError(4004,21.56011);
   MPass->SetBinError(4005,27.04797);
   MPass->SetBinError(4006,20.46314);
   MPass->SetBinError(4007,25.69958);
   MPass->SetBinError(4008,22.48827);
   MPass->SetBinError(4009,21.77262);
   MPass->SetBinError(4010,27.73501);
   MPass->SetBinError(4011,23.49632);
   MPass->SetBinError(4012,26.12947);
   MPass->SetBinError(4013,27.96379);
   MPass->SetBinError(4014,25.40003);
   MPass->SetBinError(4015,26.93364);
   MPass->SetBinError(4016,24.6183);
   MPass->SetBinError(4017,24.41328);
   MPass->SetBinError(4018,27.73501);
   MPass->SetBinError(4019,24.16752);
   MPass->SetBinError(4020,22.03392);
   MPass->SetBinError(4021,22.03392);
   MPass->SetBinError(4022,24.86443);
   MPass->SetBinError(4023,26.14563);
   MPass->SetBinError(4024,22.64223);
   MPass->SetBinError(4025,28.52501);
   MPass->SetBinError(4026,24.89883);
   MPass->SetBinError(4027,22.64278);
   MPass->SetBinError(4028,26.58627);
   MPass->SetBinError(4029,22.14464);
   MPass->SetBinError(4030,22.30394);
   MPass->SetBinError(4031,26.14563);
   MPass->SetBinError(4032,21.44862);
   MPass->SetBinError(4033,20.66054);
   MPass->SetBinError(4034,21.65064);
   MPass->SetBinError(4035,20.60055);
   MPass->SetBinError(4036,18.26346);
   MPass->SetBinError(4037,21.04963);
   MPass->SetBinError(4038,19.9225);
   MPass->SetBinError(4039,22.64278);
   MPass->SetBinError(4040,21.67811);
   MPass->SetBinError(4041,22.0487);
   MPass->SetBinError(4042,23.49632);
   MPass->SetBinError(4043,22.64278);
   MPass->SetBinError(4044,21.45239);
   MPass->SetBinError(4045,30.54152);
   MPass->SetBinError(4046,21.32629);
   MPass->SetBinError(4047,24);
   MPass->SetBinError(4048,19.91649);
   MPass->SetBinError(4051,25.95318);
   MPass->SetBinError(4052,27.53212);
   MPass->SetBinError(4053,24.89883);
   MPass->SetBinError(4054,20.45521);
   MPass->SetBinError(4055,24.52512);
   MPass->SetBinError(4056,21.59612);
   MPass->SetBinError(4057,23.2348);
   MPass->SetBinError(4058,24.6183);
   MPass->SetBinError(4059,26.72612);
   MPass->SetBinError(4060,21.84493);
   MPass->SetBinError(4061,25);
   MPass->SetBinError(4062,24.52512);
   MPass->SetBinError(4063,25.58111);
   MPass->SetBinError(4064,24.05807);
   MPass->SetBinError(4065,21.94097);
   MPass->SetBinError(4066,28.28427);
   MPass->SetBinError(4067,20.59183);
   MPass->SetBinError(4068,20.02468);
   MPass->SetBinError(4069,23.82492);
   MPass->SetBinError(4070,18.95541);
   MPass->SetBinError(4071,21.80083);
   MPass->SetBinError(4072,25.23042);
   MPass->SetBinError(4073,21.45239);
   MPass->SetBinError(4074,27.53212);
   MPass->SetBinError(4075,23.82492);
   MPass->SetBinError(4076,21.84493);
   MPass->SetBinError(4077,24.86443);
   MPass->SetBinError(4078,17.85744);
   MPass->SetBinError(4079,21.80083);
   MPass->SetBinError(4080,22.0487);
   MPass->SetBinError(4081,22.63);
   MPass->SetBinError(4082,26.58627);
   MPass->SetBinError(4083,22.87883);
   MPass->SetBinError(4084,21.45239);
   MPass->SetBinError(4085,18.93159);
   MPass->SetBinError(4086,18.69331);
   MPass->SetBinError(4087,18.42988);
   MPass->SetBinError(4088,20.25231);
   MPass->SetBinError(4089,20.58406);
   MPass->SetBinError(4090,20.60055);
   MPass->SetBinError(4091,24.56806);
   MPass->SetBinError(4092,23.64083);
   MPass->SetBinError(4093,27.05661);
   MPass->SetBinError(4094,20.01365);
   MPass->SetBinError(4095,20.08691);
   MPass->SetBinError(4096,18.96065);
   MPass->SetBinError(4097,17.41411);
   MPass->SetBinError(4098,14.04879);
   MPass->SetBinError(4101,17.20647);
   MPass->SetBinError(4102,22.10203);
   MPass->SetBinError(4103,21.32629);
   MPass->SetBinError(4104,22.30394);
   MPass->SetBinError(4105,26.58627);
   MPass->SetBinError(4106,21.57844);
   MPass->SetBinError(4107,25.58111);
   MPass->SetBinError(4108,22.58576);
   MPass->SetBinError(4109,24.78466);
   MPass->SetBinError(4110,26.5812);
   MPass->SetBinError(4111,22.77771);
   MPass->SetBinError(4112,24.41328);
   MPass->SetBinError(4113,23.87467);
   MPass->SetBinError(4114,22.77771);
   MPass->SetBinError(4115,21.43172);
   MPass->SetBinError(4116,22.77771);
   MPass->SetBinError(4117,24.78466);
   MPass->SetBinError(4118,25.69958);
   MPass->SetBinError(4119,24.52512);
   MPass->SetBinError(4120,23.39171);
   MPass->SetBinError(4121,20.87034);
   MPass->SetBinError(4122,21.33462);
   MPass->SetBinError(4123,21.33462);
   MPass->SetBinError(4124,23.71789);
   MPass->SetBinError(4125,21.24809);
   MPass->SetBinError(4126,19.64559);
   MPass->SetBinError(4127,17.41492);
   MPass->SetBinError(4128,21.85336);
   MPass->SetBinError(4129,19.75949);
   MPass->SetBinError(4130,20.25231);
   MPass->SetBinError(4131,20.04546);
   MPass->SetBinError(4132,19.43875);
   MPass->SetBinError(4133,21.84493);
   MPass->SetBinError(4134,17.76379);
   MPass->SetBinError(4135,18.07928);
   MPass->SetBinError(4136,16.51038);
   MPass->SetBinError(4137,21.9089);
   MPass->SetBinError(4138,20.41824);
   MPass->SetBinError(4139,17.98268);
   MPass->SetBinError(4140,18.82336);
   MPass->SetBinError(4141,20.45521);
   MPass->SetBinError(4142,17.52913);
   MPass->SetBinError(4143,19.09407);
   MPass->SetBinError(4144,19.43875);
   MPass->SetBinError(4145,17.00074);
   MPass->SetBinError(4146,16.87899);
   MPass->SetBinError(4147,16.4234);
   MPass->SetBinError(4148,12.8997);
   MPass->SetBinError(4151,15.4727);
   MPass->SetBinError(4152,22.36783);
   MPass->SetBinError(4153,31.16066);
   MPass->SetBinError(4154,23.52718);
   MPass->SetBinError(4155,22.09163);
   MPass->SetBinError(4156,21.83062);
   MPass->SetBinError(4157,26.5812);
   MPass->SetBinError(4158,25.7247);
   MPass->SetBinError(4159,22.93295);
   MPass->SetBinError(4160,20.10027);
   MPass->SetBinError(4161,23.82492);
   MPass->SetBinError(4162,27.96379);
   MPass->SetBinError(4163,22.20958);
   MPass->SetBinError(4164,24.78466);
   MPass->SetBinError(4165,23.82492);
   MPass->SetBinError(4166,25.69958);
   MPass->SetBinError(4167,25.81989);
   MPass->SetBinError(4168,24.51162);
   MPass->SetBinError(4169,22.36783);
   MPass->SetBinError(4170,23.2348);
   MPass->SetBinError(4171,23.49632);
   MPass->SetBinError(4172,26.14563);
   MPass->SetBinError(4173,25.32223);
   MPass->SetBinError(4174,20.80592);
   MPass->SetBinError(4175,19.9225);
   MPass->SetBinError(4176,33.33333);
   MPass->SetBinError(4177,25.28319);
   MPass->SetBinError(4178,18.38727);
   MPass->SetBinError(4179,21.59612);
   MPass->SetBinError(4180,20.28602);
   MPass->SetBinError(4181,19.75949);
   MPass->SetBinError(4182,25.28986);
   MPass->SetBinError(4183,27.71598);
   MPass->SetBinError(4184,26.00353);
   MPass->SetBinError(4185,21.22768);
   MPass->SetBinError(4186,20.85367);
   MPass->SetBinError(4187,23.38536);
   MPass->SetBinError(4188,21.65064);
   MPass->SetBinError(4189,21.01631);
   MPass->SetBinError(4190,20.10027);
   MPass->SetBinError(4191,22.83739);
   MPass->SetBinError(4192,28.64691);
   MPass->SetBinError(4193,22.87883);
   MPass->SetBinError(4194,17.88854);
   MPass->SetBinError(4195,19.64809);
   MPass->SetBinError(4196,18.8192);
   MPass->SetBinError(4197,17.98268);
   MPass->SetBinError(4198,13.99428);
   MPass->SetBinError(4201,24.21425);
   MPass->SetBinError(4202,27.73501);
   MPass->SetBinError(4203,25.58111);
   MPass->SetBinError(4204,26.5812);
   MPass->SetBinError(4205,25.69958);
   MPass->SetBinError(4206,23.69728);
   MPass->SetBinError(4207,29.24038);
   MPass->SetBinError(4208,29.13358);
   MPass->SetBinError(4209,26.41115);
   MPass->SetBinError(4210,24.86443);
   MPass->SetBinError(4211,29.12124);
   MPass->SetBinError(4212,28.08702);
   MPass->SetBinError(4213,29.75624);
   MPass->SetBinError(4214,24.25356);
   MPass->SetBinError(4215,20.22658);
   MPass->SetBinError(4216,28.52501);
   MPass->SetBinError(4217,27.43429);
   MPass->SetBinError(4218,24.93705);
   MPass->SetBinError(4219,23.22196);
   MPass->SetBinError(4220,23.52718);
   MPass->SetBinError(4221,22.56677);
   MPass->SetBinError(4222,26.45934);
   MPass->SetBinError(4223,24.41328);
   MPass->SetBinError(4224,23.52718);
   MPass->SetBinError(4225,19.59816);
   MPass->SetBinError(4226,20.57127);
   MPass->SetBinError(4227,22.14464);
   MPass->SetBinError(4228,21.04963);
   MPass->SetBinError(4229,24.31052);
   MPass->SetBinError(4230,21.22768);
   MPass->SetBinError(4231,18.62465);
   MPass->SetBinError(4232,17.99581);
   MPass->SetBinError(4233,22.92732);
   MPass->SetBinError(4234,20.91214);
   MPass->SetBinError(4235,24.953);
   MPass->SetBinError(4236,21.45239);
   MPass->SetBinError(4237,21.9089);
   MPass->SetBinError(4238,18.93159);
   MPass->SetBinError(4239,17.16217);
   MPass->SetBinError(4240,20.08691);
   MPass->SetBinError(4241,19.64559);
   MPass->SetBinError(4242,18.14605);
   MPass->SetBinError(4243,21.80083);
   MPass->SetBinError(4244,19.12639);
   MPass->SetBinError(4245,21.56011);
   MPass->SetBinError(4246,18.58783);
   MPass->SetBinError(4247,18.95541);
   MPass->SetBinError(4248,13.79568);
   MPass->SetBinError(4251,17.85744);
   MPass->SetBinError(4252,25.17347);
   MPass->SetBinError(4253,26.12947);
   MPass->SetBinError(4254,24.21425);
   MPass->SetBinError(4255,24.16752);
   MPass->SetBinError(4256,21.24809);
   MPass->SetBinError(4257,23.54846);
   MPass->SetBinError(4258,29.48839);
   MPass->SetBinError(4259,22.64278);
   MPass->SetBinError(4260,26.14563);
   MPass->SetBinError(4261,23.71789);
   MPass->SetBinError(4262,26.14563);
   MPass->SetBinError(4263,31.16066);
   MPass->SetBinError(4264,21.94097);
   MPass->SetBinError(4265,26.12947);
   MPass->SetBinError(4266,25.32223);
   MPass->SetBinError(4267,21.83062);
   MPass->SetBinError(4268,24.93705);
   MPass->SetBinError(4269,25.40003);
   MPass->SetBinError(4270,23.49632);
   MPass->SetBinError(4271,19.64559);
   MPass->SetBinError(4272,21.59612);
   MPass->SetBinError(4273,23.71789);
   MPass->SetBinError(4274,21.77262);
   MPass->SetBinError(4275,17.68209);
   MPass->SetBinError(4276,21.22768);
   MPass->SetBinError(4277,18.3494);
   MPass->SetBinError(4278,21.04963);
   MPass->SetBinError(4279,20.40012);
   MPass->SetBinError(4280,17.20647);
   MPass->SetBinError(4281,21.45239);
   MPass->SetBinError(4282,21.01631);
   MPass->SetBinError(4283,19.23509);
   MPass->SetBinError(4284,20.4705);
   MPass->SetBinError(4285,17.52913);
   MPass->SetBinError(4286,17.5798);
   MPass->SetBinError(4287,19.43875);
   MPass->SetBinError(4288,17.76074);
   MPass->SetBinError(4289,17.33233);
   MPass->SetBinError(4290,16.67072);
   MPass->SetBinError(4291,17.63821);
   MPass->SetBinError(4292,21.59612);
   MPass->SetBinError(4293,18.95541);
   MPass->SetBinError(4294,20.85367);
   MPass->SetBinError(4295,24.17148);
   MPass->SetBinError(4296,18.23293);
   MPass->SetBinError(4297,15.02134);
   MPass->SetBinError(4298,11.96087);
   MPass->SetBinError(4301,19.14559);
   MPass->SetBinError(4302,32.44428);
   MPass->SetBinError(4303,21.45239);
   MPass->SetBinError(4304,25.7247);
   MPass->SetBinError(4305,22.87754);
   MPass->SetBinError(4306,26.00915);
   MPass->SetBinError(4307,25.61001);
   MPass->SetBinError(4308,26.00915);
   MPass->SetBinError(4309,26.72612);
   MPass->SetBinError(4310,27.43429);
   MPass->SetBinError(4311,28.64691);
   MPass->SetBinError(4312,22.64223);
   MPass->SetBinError(4313,26.93364);
   MPass->SetBinError(4314,23.49632);
   MPass->SetBinError(4315,28.28427);
   MPass->SetBinError(4316,28.28427);
   MPass->SetBinError(4317,23.82492);
   MPass->SetBinError(4318,26.72612);
   MPass->SetBinError(4319,29.48839);
   MPass->SetBinError(4320,23.82492);
   MPass->SetBinError(4321,23.22196);
   MPass->SetBinError(4322,23.39171);
   MPass->SetBinError(4323,22.20958);
   MPass->SetBinError(4324,21.59612);
   MPass->SetBinError(4325,21.23179);
   MPass->SetBinError(4326,22.05581);
   MPass->SetBinError(4327,21.93444);
   MPass->SetBinError(4328,17.47706);
   MPass->SetBinError(4329,20.85367);
   MPass->SetBinError(4330,22.38511);
   MPass->SetBinError(4331,20.25231);
   MPass->SetBinError(4332,19.51067);
   MPass->SetBinError(4333,21.67811);
   MPass->SetBinError(4334,17.05439);
   MPass->SetBinError(4335,21.84652);
   MPass->SetBinError(4336,19.51067);
   MPass->SetBinError(4337,21.04963);
   MPass->SetBinError(4338,22.64278);
   MPass->SetBinError(4339,21.44862);
   MPass->SetBinError(4340,23.64083);
   MPass->SetBinError(4341,20.66054);
   MPass->SetBinError(4342,25.61001);
   MPass->SetBinError(4343,32.02172);
   MPass->SetBinError(4344,21.84493);
   MPass->SetBinError(4345,24.86443);
   MPass->SetBinError(4346,23.89559);
   MPass->SetBinError(4347,24.31052);
   MPass->SetBinError(4348,13.226);
   MPass->SetBinError(4351,16.57282);
   MPass->SetBinError(4352,23.52718);
   MPass->SetBinError(4353,26.00353);
   MPass->SetBinError(4354,23.54846);
   MPass->SetBinError(4355,22.30477);
   MPass->SetBinError(4356,23.2348);
   MPass->SetBinError(4357,23.2348);
   MPass->SetBinError(4358,29.24038);
   MPass->SetBinError(4359,22.64278);
   MPass->SetBinError(4360,21.27656);
   MPass->SetBinError(4361,30.43436);
   MPass->SetBinError(4362,23.54846);
   MPass->SetBinError(4363,22.87754);
   MPass->SetBinError(4364,24.52512);
   MPass->SetBinError(4365,25.17347);
   MPass->SetBinError(4366,24.52512);
   MPass->SetBinError(4367,29.48839);
   MPass->SetBinError(4368,28.86751);
   MPass->SetBinError(4369,28.28427);
   MPass->SetBinError(4370,28.52501);
   MPass->SetBinError(4371,21.56011);
   MPass->SetBinError(4372,23.24953);
   MPass->SetBinError(4373,23.39171);
   MPass->SetBinError(4374,22.10203);
   MPass->SetBinError(4375,19.43875);
   MPass->SetBinError(4376,23.22196);
   MPass->SetBinError(4377,19.16769);
   MPass->SetBinError(4378,20.57127);
   MPass->SetBinError(4379,23.13093);
   MPass->SetBinError(4380,21.44862);
   MPass->SetBinError(4381,22.10203);
   MPass->SetBinError(4382,23.40258);
   MPass->SetBinError(4383,17.81524);
   MPass->SetBinError(4384,18.56919);
   MPass->SetBinError(4385,21.45239);
   MPass->SetBinError(4386,24.21425);
   MPass->SetBinError(4387,19.3375);
   MPass->SetBinError(4388,24.14726);
   MPass->SetBinError(4389,25.95318);
   MPass->SetBinError(4390,29.12124);
   MPass->SetBinError(4391,24.93705);
   MPass->SetBinError(4392,19.48629);
   MPass->SetBinError(4393,23.38536);
   MPass->SetBinError(4394,19.74377);
   MPass->SetBinError(4395,20.1692);
   MPass->SetBinError(4396,18.97367);
   MPass->SetBinError(4397,17.41411);
   MPass->SetBinError(4398,11.83216);
   MPass->SetBinError(4401,18.56919);
   MPass->SetBinError(4402,19.46815);
   MPass->SetBinError(4403,27.43429);
   MPass->SetBinError(4404,23.82492);
   MPass->SetBinError(4405,22.03392);
   MPass->SetBinError(4406,21.57844);
   MPass->SetBinError(4407,21.59612);
   MPass->SetBinError(4408,26.12947);
   MPass->SetBinError(4409,30.15113);
   MPass->SetBinError(4410,28.52501);
   MPass->SetBinError(4411,21.83062);
   MPass->SetBinError(4412,26.45934);
   MPass->SetBinError(4413,23.82492);
   MPass->SetBinError(4414,25.17347);
   MPass->SetBinError(4415,25.58111);
   MPass->SetBinError(4416,26.00915);
   MPass->SetBinError(4417,22.64223);
   MPass->SetBinError(4418,21.27656);
   MPass->SetBinError(4419,26.12947);
   MPass->SetBinError(4420,27.21655);
   MPass->SetBinError(4421,23.57023);
   MPass->SetBinError(4422,21.94097);
   MPass->SetBinError(4423,24.05807);
   MPass->SetBinError(4424,23.0786);
   MPass->SetBinError(4425,22.4543);
   MPass->SetBinError(4426,22.83739);
   MPass->SetBinError(4427,15.34603);
   MPass->SetBinError(4428,24);
   MPass->SetBinError(4429,15.85742);
   MPass->SetBinError(4430,20.74902);
   MPass->SetBinError(4431,21.65064);
   MPass->SetBinError(4432,27.04797);
   MPass->SetBinError(4433,20.66054);
   MPass->SetBinError(4434,19.43875);
   MPass->SetBinError(4435,23.38536);
   MPass->SetBinError(4436,17.49296);
   MPass->SetBinError(4437,20.1692);
   MPass->SetBinError(4438,24.14726);
   MPass->SetBinError(4439,21.23179);
   MPass->SetBinError(4440,19.43875);
   MPass->SetBinError(4441,22.92732);
   MPass->SetBinError(4442,22.36783);
   MPass->SetBinError(4443,26.00915);
   MPass->SetBinError(4444,26.72612);
   MPass->SetBinError(4445,22.58576);
   MPass->SetBinError(4446,23.52718);
   MPass->SetBinError(4447,17.76074);
   MPass->SetBinError(4448,15.41975);
   MPass->SetBinError(4451,23.64083);
   MPass->SetBinError(4452,26.72612);
   MPass->SetBinError(4453,20.87839);
   MPass->SetBinError(4454,26.12947);
   MPass->SetBinError(4455,21.83062);
   MPass->SetBinError(4456,21.27656);
   MPass->SetBinError(4457,28.86751);
   MPass->SetBinError(4458,22.92732);
   MPass->SetBinError(4459,26.12947);
   MPass->SetBinError(4460,23.57023);
   MPass->SetBinError(4461,32.78261);
   MPass->SetBinError(4462,24.16752);
   MPass->SetBinError(4463,31.62278);
   MPass->SetBinError(4464,26.93364);
   MPass->SetBinError(4465,23.71789);
   MPass->SetBinError(4466,23.57023);
   MPass->SetBinError(4467,20.89551);
   MPass->SetBinError(4468,27.73501);
   MPass->SetBinError(4469,26.00915);
   MPass->SetBinError(4470,30.86067);
   MPass->SetBinError(4471,23.49632);
   MPass->SetBinError(4472,34.68376);
   MPass->SetBinError(4473,26.5812);
   MPass->SetBinError(4474,24.41328);
   MPass->SetBinError(4475,20.2837);
   MPass->SetBinError(4476,22.38511);
   MPass->SetBinError(4477,24.56806);
   MPass->SetBinError(4478,20.4705);
   MPass->SetBinError(4479,20.25231);
   MPass->SetBinError(4480,17.06632);
   MPass->SetBinError(4481,20.2837);
   MPass->SetBinError(4482,25.7247);
   MPass->SetBinError(4483,21.23179);
   MPass->SetBinError(4484,21.65064);
   MPass->SetBinError(4485,20.25231);
   MPass->SetBinError(4486,24.51162);
   MPass->SetBinError(4487,16.51038);
   MPass->SetBinError(4488,18.58783);
   MPass->SetBinError(4489,23.84351);
   MPass->SetBinError(4490,22.56677);
   MPass->SetBinError(4491,24.89883);
   MPass->SetBinError(4492,20.17023);
   MPass->SetBinError(4493,26.45934);
   MPass->SetBinError(4494,23.40258);
   MPass->SetBinError(4495,23.11596);
   MPass->SetBinError(4496,21.65064);
   MPass->SetBinError(4497,28.57351);
   MPass->SetBinError(4498,19.3375);
   MPass->SetBinError(4501,23.64083);
   MPass->SetBinError(4502,34.29972);
   MPass->SetBinError(4503,27.43429);
   MPass->SetBinError(4504,25.7247);
   MPass->SetBinError(4505,23.87467);
   MPass->SetBinError(4506,22.87754);
   MPass->SetBinError(4507,26.00915);
   MPass->SetBinError(4508,23.82492);
   MPass->SetBinError(4509,27.05661);
   MPass->SetBinError(4510,23.54846);
   MPass->SetBinError(4511,24.52512);
   MPass->SetBinError(4512,25.28986);
   MPass->SetBinError(4513,34.68376);
   MPass->SetBinError(4514,30.15113);
   MPass->SetBinError(4515,25.17347);
   MPass->SetBinError(4516,23.87467);
   MPass->SetBinError(4517,23.0786);
   MPass->SetBinError(4518,22.64278);
   MPass->SetBinError(4519,23.49632);
   MPass->SetBinError(4520,24.89883);
   MPass->SetBinError(4521,23.71789);
   MPass->SetBinError(4522,27.43429);
   MPass->SetBinError(4523,25.32223);
   MPass->SetBinError(4524,20.89551);
   MPass->SetBinError(4525,22.10203);
   MPass->SetBinError(4526,20.4705);
   MPass->SetBinError(4527,20.87839);
   MPass->SetBinError(4528,20.66383);
   MPass->SetBinError(4529,25.69958);
   MPass->SetBinError(4530,17.87792);
   MPass->SetBinError(4531,21.24809);
   MPass->SetBinError(4532,22.64223);
   MPass->SetBinError(4533,16.81238);
   MPass->SetBinError(4534,19.24501);
   MPass->SetBinError(4535,21.83062);
   MPass->SetBinError(4536,16.67072);
   MPass->SetBinError(4537,18.6533);
   MPass->SetBinError(4538,19.23311);
   MPass->SetBinError(4539,15.50468);
   MPass->SetBinError(4540,18.35167);
   MPass->SetBinError(4541,19.67576);
   MPass->SetBinError(4542,21.84493);
   MPass->SetBinError(4543,22.36783);
   MPass->SetBinError(4544,21.56011);
   MPass->SetBinError(4545,21.84652);
   MPass->SetBinError(4546,20.1692);
   MPass->SetBinError(4547,23.87467);
   MPass->SetBinError(4548,12.99846);
   MPass->SetBinError(4551,19.91649);
   MPass->SetBinError(4552,24.56806);
   MPass->SetBinError(4553,19.9225);
   MPass->SetBinError(4554,29.12124);
   MPass->SetBinError(4555,30.15113);
   MPass->SetBinError(4556,22.58576);
   MPass->SetBinError(4557,21.12177);
   MPass->SetBinError(4558,22.64223);
   MPass->SetBinError(4559,24.78466);
   MPass->SetBinError(4560,26.14563);
   MPass->SetBinError(4561,24.52512);
   MPass->SetBinError(4562,22.94157);
   MPass->SetBinError(4563,23.90457);
   MPass->SetBinError(4564,26.00915);
   MPass->SetBinError(4565,24.25356);
   MPass->SetBinError(4566,27.73501);
   MPass->SetBinError(4567,24.78466);
   MPass->SetBinError(4568,25.61001);
   MPass->SetBinError(4569,29.12124);
   MPass->SetBinError(4570,23.22196);
   MPass->SetBinError(4571,19.82738);
   MPass->SetBinError(4572,23.71789);
   MPass->SetBinError(4573,20.87034);
   MPass->SetBinError(4574,19.29493);
   MPass->SetBinError(4575,22.0487);
   MPass->SetBinError(4576,20.45521);
   MPass->SetBinError(4577,19.09407);
   MPass->SetBinError(4578,23.87467);
   MPass->SetBinError(4579,19.14559);
   MPass->SetBinError(4580,19.43875);
   MPass->SetBinError(4581,21.9089);
   MPass->SetBinError(4582,20.1692);
   MPass->SetBinError(4583,18.41029);
   MPass->SetBinError(4584,18.42988);
   MPass->SetBinError(4585,16.37452);
   MPass->SetBinError(4586,19.59816);
   MPass->SetBinError(4587,19.14559);
   MPass->SetBinError(4588,17.81524);
   MPass->SetBinError(4589,25.61001);
   MPass->SetBinError(4590,17.78359);
   MPass->SetBinError(4591,21.65064);
   MPass->SetBinError(4592,19.67576);
   MPass->SetBinError(4593,21.65064);
   MPass->SetBinError(4594,20.74902);
   MPass->SetBinError(4595,23.52718);
   MPass->SetBinError(4596,25.23042);
   MPass->SetBinError(4597,20.74902);
   MPass->SetBinError(4598,15.50676);
   MPass->SetBinError(4601,23.13093);
   MPass->SetBinError(4602,32.44428);
   MPass->SetBinError(4603,27.55778);
   MPass->SetBinError(4604,26.58627);
   MPass->SetBinError(4605,24.62841);
   MPass->SetBinError(4606,22.56677);
   MPass->SetBinError(4607,25.23042);
   MPass->SetBinError(4608,23.82492);
   MPass->SetBinError(4609,23.18081);
   MPass->SetBinError(4610,29.12124);
   MPass->SetBinError(4611,25.58111);
   MPass->SetBinError(4612,25.28986);
   MPass->SetBinError(4613,34.29972);
   MPass->SetBinError(4614,25.58111);
   MPass->SetBinError(4615,23.2348);
   MPass->SetBinError(4616,29.48839);
   MPass->SetBinError(4617,25.58111);
   MPass->SetBinError(4618,24.62841);
   MPass->SetBinError(4619,24.86443);
   MPass->SetBinError(4620,27.21655);
   MPass->SetBinError(4621,22.92732);
   MPass->SetBinError(4622,26.93364);
   MPass->SetBinError(4623,23.52718);
   MPass->SetBinError(4624,24.16752);
   MPass->SetBinError(4625,22.30394);
   MPass->SetBinError(4626,22.38511);
   MPass->SetBinError(4627,21.45239);
   MPass->SetBinError(4628,22.30394);
   MPass->SetBinError(4629,28.08702);
   MPass->SetBinError(4630,23.13093);
   MPass->SetBinError(4631,19.59816);
   MPass->SetBinError(4632,20.2837);
   MPass->SetBinError(4633,25.23042);
   MPass->SetBinError(4634,16.00791);
   MPass->SetBinError(4635,20.25231);
   MPass->SetBinError(4636,21.37662);
   MPass->SetBinError(4637,18.42988);
   MPass->SetBinError(4638,21.85336);
   MPass->SetBinError(4639,21.9089);
   MPass->SetBinError(4640,20.25231);
   MPass->SetBinError(4641,19.9225);
   MPass->SetBinError(4642,20.10027);
   MPass->SetBinError(4643,28.52501);
   MPass->SetBinError(4644,24.51162);
   MPass->SetBinError(4645,21.45239);
   MPass->SetBinError(4646,31.16066);
   MPass->SetBinError(4647,25.69958);
   MPass->SetBinError(4648,13.23466);
   MPass->SetBinError(4651,22.83034);
   MPass->SetBinError(4652,24.89883);
   MPass->SetBinError(4653,26.93364);
   MPass->SetBinError(4654,22.58576);
   MPass->SetBinError(4655,26.00915);
   MPass->SetBinError(4656,24.78466);
   MPass->SetBinError(4657,25.32223);
   MPass->SetBinError(4658,26.93364);
   MPass->SetBinError(4659,23.0786);
   MPass->SetBinError(4660,21.12177);
   MPass->SetBinError(4661,26.12947);
   MPass->SetBinError(4662,24.25356);
   MPass->SetBinError(4663,25.58111);
   MPass->SetBinError(4664,23.90457);
   MPass->SetBinError(4665,28.86751);
   MPass->SetBinError(4666,29.75624);
   MPass->SetBinError(4667,21.77262);
   MPass->SetBinError(4668,25.28986);
   MPass->SetBinError(4669,23.52718);
   MPass->SetBinError(4670,22.77771);
   MPass->SetBinError(4671,27.05661);
   MPass->SetBinError(4672,23.82492);
   MPass->SetBinError(4673,23.2348);
   MPass->SetBinError(4674,21.84493);
   MPass->SetBinError(4675,21.01631);
   MPass->SetBinError(4676,21.23179);
   MPass->SetBinError(4677,17.78359);
   MPass->SetBinError(4678,24.51162);
   MPass->SetBinError(4679,21.85336);
   MPass->SetBinError(4680,18.95541);
   MPass->SetBinError(4681,21.45239);
   MPass->SetBinError(4682,20.41824);
   MPass->SetBinError(4683,18.17312);
   MPass->SetBinError(4684,20.39382);
   MPass->SetBinError(4685,18.35167);
   MPass->SetBinError(4686,17.19638);
   MPass->SetBinError(4687,19.04072);
   MPass->SetBinError(4688,19.04072);
   MPass->SetBinError(4689,19.37214);
   MPass->SetBinError(4690,16.94201);
   MPass->SetBinError(4691,19.43875);
   MPass->SetBinError(4692,16.26666);
   MPass->SetBinError(4693,19.09407);
   MPass->SetBinError(4694,23.11596);
   MPass->SetBinError(4695,18.70439);
   MPass->SetBinError(4696,19.14559);
   MPass->SetBinError(4697,17.78359);
   MPass->SetBinError(4698,17.70464);
   MPass->SetBinError(4701,21.9089);
   MPass->SetBinError(4702,21.84493);
   MPass->SetBinError(4703,21.35519);
   MPass->SetBinError(4704,29.12124);
   MPass->SetBinError(4705,23.54846);
   MPass->SetBinError(4706,24.41328);
   MPass->SetBinError(4707,27.55778);
   MPass->SetBinError(4708,24.25356);
   MPass->SetBinError(4709,22.36783);
   MPass->SetBinError(4710,23.52718);
   MPass->SetBinError(4711,24.78466);
   MPass->SetBinError(4712,23.82492);
   MPass->SetBinError(4713,20.01365);
   MPass->SetBinError(4714,23.87467);
   MPass->SetBinError(4715,24.41328);
   MPass->SetBinError(4716,23.22196);
   MPass->SetBinError(4717,26.5812);
   MPass->SetBinError(4718,21.32629);
   MPass->SetBinError(4719,21.35519);
   MPass->SetBinError(4720,22.93295);
   MPass->SetBinError(4721,21.59612);
   MPass->SetBinError(4722,21.59612);
   MPass->SetBinError(4723,20.05492);
   MPass->SetBinError(4724,21.01631);
   MPass->SetBinError(4725,19.37214);
   MPass->SetBinError(4726,19.51067);
   MPass->SetBinError(4727,19.64809);
   MPass->SetBinError(4728,16.57653);
   MPass->SetBinError(4729,22.30394);
   MPass->SetBinError(4730,22.83739);
   MPass->SetBinError(4731,19.59816);
   MPass->SetBinError(4732,21.45239);
   MPass->SetBinError(4733,16.265);
   MPass->SetBinError(4734,20.25231);
   MPass->SetBinError(4735,20.20452);
   MPass->SetBinError(4736,18.4701);
   MPass->SetBinError(4737,16.71659);
   MPass->SetBinError(4738,28.17468);
   MPass->SetBinError(4739,17.81524);
   MPass->SetBinError(4740,21.04963);
   MPass->SetBinError(4741,19.42129);
   MPass->SetBinError(4742,16.93162);
   MPass->SetBinError(4743,18.81746);
   MPass->SetBinError(4744,21.23179);
   MPass->SetBinError(4745,18.07928);
   MPass->SetBinError(4746,17.14244);
   MPass->SetBinError(4747,18.82336);
   MPass->SetBinError(4748,15.4937);
   MPass->SetBinError(4751,22.25668);
   MPass->SetBinError(4752,21.01631);
   MPass->SetBinError(4753,25.23042);
   MPass->SetBinError(4754,22.03392);
   MPass->SetBinError(4755,25.81989);
   MPass->SetBinError(4756,25.69958);
   MPass->SetBinError(4757,28.28427);
   MPass->SetBinError(4758,22.87754);
   MPass->SetBinError(4759,27.04797);
   MPass->SetBinError(4760,29.13358);
   MPass->SetBinError(4761,20.87839);
   MPass->SetBinError(4762,23.71789);
   MPass->SetBinError(4763,24.16752);
   MPass->SetBinError(4764,30.43436);
   MPass->SetBinError(4765,26.12947);
   MPass->SetBinError(4766,29.48839);
   MPass->SetBinError(4767,25.23042);
   MPass->SetBinError(4768,26.45934);
   MPass->SetBinError(4769,26.12947);
   MPass->SetBinError(4770,22.83739);
   MPass->SetBinError(4771,22.36783);
   MPass->SetBinError(4772,22.64278);
   MPass->SetBinError(4773,20.80592);
   MPass->SetBinError(4774,23.11596);
   MPass->SetBinError(4775,21.07221);
   MPass->SetBinError(4776,22.38511);
   MPass->SetBinError(4777,17.49296);
   MPass->SetBinError(4778,19.04072);
   MPass->SetBinError(4779,22.63);
   MPass->SetBinError(4780,20.2837);
   MPass->SetBinError(4781,18.60425);
   MPass->SetBinError(4782,27.55778);
   MPass->SetBinError(4783,19.09407);
   MPass->SetBinError(4784,30.43436);
   MPass->SetBinError(4785,17.33233);
   MPass->SetBinError(4786,19.61242);
   MPass->SetBinError(4787,17.00074);
   MPass->SetBinError(4788,19.04072);
   MPass->SetBinError(4789,15.50999);
   MPass->SetBinError(4790,19.3375);
   MPass->SetBinError(4791,19.04072);
   MPass->SetBinError(4792,17.98268);
   MPass->SetBinError(4793,16.59661);
   MPass->SetBinError(4794,25.23042);
   MPass->SetBinError(4795,18.70585);
   MPass->SetBinError(4796,19.24501);
   MPass->SetBinError(4797,15.94401);
   MPass->SetBinError(4798,13.1608);
   MPass->SetBinError(4801,13.6626);
   MPass->SetBinError(4802,17.18182);
   MPass->SetBinError(4803,17.10199);
   MPass->SetBinError(4804,23.69728);
   MPass->SetBinError(4805,12.99846);
   MPass->SetBinError(4806,21.07221);
   MPass->SetBinError(4807,24.953);
   MPass->SetBinError(4808,21.51657);
   MPass->SetBinError(4809,20.63351);
   MPass->SetBinError(4810,18.69331);
   MPass->SetBinError(4811,20.04546);
   MPass->SetBinError(4812,16.87899);
   MPass->SetBinError(4813,21.24809);
   MPass->SetBinError(4814,20.04546);
   MPass->SetBinError(4815,29.13358);
   MPass->SetBinError(4816,18.07928);
   MPass->SetBinError(4817,21.04963);
   MPass->SetBinError(4818,18.42988);
   MPass->SetBinError(4819,21.56011);
   MPass->SetBinError(4820,18.56919);
   MPass->SetBinError(4821,19.78366);
   MPass->SetBinError(4822,17.05439);
   MPass->SetBinError(4823,21.9089);
   MPass->SetBinError(4824,19.42129);
   MPass->SetBinError(4825,20.67848);
   MPass->SetBinError(4826,17.18182);
   MPass->SetBinError(4827,13.53138);
   MPass->SetBinError(4828,16.10729);
   MPass->SetBinError(4829,19.64809);
   MPass->SetBinError(4830,14.22207);
   MPass->SetBinError(4831,13.85641);
   MPass->SetBinError(4832,16.46744);
   MPass->SetBinError(4833,17.14244);
   MPass->SetBinError(4834,19.59592);
   MPass->SetBinError(4835,14.10406);
   MPass->SetBinError(4836,18.8192);
   MPass->SetBinError(4837,19.3375);
   MPass->SetBinError(4838,16.51038);
   MPass->SetBinError(4839,15.8879);
   MPass->SetBinError(4840,11.8509);
   MPass->SetBinError(4841,14.91668);
   MPass->SetBinError(4842,13.0536);
   MPass->SetBinError(4843,14.77023);
   MPass->SetBinError(4844,14.38878);
   MPass->SetBinError(4845,13.20671);
   MPass->SetBinError(4846,13.78565);
   MPass->SetBinError(4847,17.19638);
   MPass->SetBinError(4848,12.86106);
   MPass->SetBinError(7251,13.46228);
   MPass->SetBinError(7252,16.58088);
   MPass->SetBinError(7253,16.81238);
   MPass->SetBinError(7254,19.5535);
   MPass->SetBinError(7255,17.70464);
   MPass->SetBinError(7256,16.87899);
   MPass->SetBinError(7257,15.30931);
   MPass->SetBinError(7258,19.42129);
   MPass->SetBinError(7259,16.28678);
   MPass->SetBinError(7260,15.46933);
   MPass->SetBinError(7261,18.8192);
   MPass->SetBinError(7262,16.00791);
   MPass->SetBinError(7263,20.41824);
   MPass->SetBinError(7264,23.69728);
   MPass->SetBinError(7265,23.84351);
   MPass->SetBinError(7266,16.0065);
   MPass->SetBinError(7267,18.8192);
   MPass->SetBinError(7268,12.40923);
   MPass->SetBinError(7269,18.8192);
   MPass->SetBinError(7270,18.58783);
   MPass->SetBinError(7271,24.62841);
   MPass->SetBinError(7272,19.75949);
   MPass->SetBinError(7273,15.50999);
   MPass->SetBinError(7274,13.85656);
   MPass->SetBinError(7275,14.38878);
   MPass->SetBinError(7276,16.25384);
   MPass->SetBinError(7277,14.359);
   MPass->SetBinError(7278,13.35389);
   MPass->SetBinError(7279,16.51038);
   MPass->SetBinError(7280,9.794178);
   MPass->SetBinError(7281,14.57278);
   MPass->SetBinError(7282,15.50999);
   MPass->SetBinError(7283,13.98025);
   MPass->SetBinError(7284,16.0065);
   MPass->SetBinError(7285,13.0536);
   MPass->SetBinError(7286,19.61242);
   MPass->SetBinError(7287,17.85744);
   MPass->SetBinError(7288,15.98271);
   MPass->SetBinError(7289,15.71091);
   MPass->SetBinError(7290,18.07928);
   MPass->SetBinError(7291,17.88854);
   MPass->SetBinError(7292,14.96595);
   MPass->SetBinError(7293,13.35389);
   MPass->SetBinError(7294,19.57474);
   MPass->SetBinError(7295,10.92154);
   MPass->SetBinError(7296,11.44598);
   MPass->SetBinError(7297,14.01903);
   MPass->SetBinError(7298,9.676216);
   MPass->SetBinError(7301,17.90632);
   MPass->SetBinError(7302,20.80592);
   MPass->SetBinError(7303,23.54846);
   MPass->SetBinError(7304,23.69728);
   MPass->SetBinError(7305,26.58627);
   MPass->SetBinError(7306,24.56806);
   MPass->SetBinError(7307,22.36198);
   MPass->SetBinError(7308,24.52512);
   MPass->SetBinError(7309,21.23179);
   MPass->SetBinError(7310,20.46314);
   MPass->SetBinError(7311,18.41029);
   MPass->SetBinError(7312,25.23042);
   MPass->SetBinError(7313,27.43429);
   MPass->SetBinError(7314,26.12947);
   MPass->SetBinError(7315,23.39171);
   MPass->SetBinError(7316,22.30394);
   MPass->SetBinError(7317,27.04797);
   MPass->SetBinError(7318,26.12947);
   MPass->SetBinError(7319,23.18081);
   MPass->SetBinError(7320,25.28986);
   MPass->SetBinError(7321,26.00915);
   MPass->SetBinError(7322,21.09873);
   MPass->SetBinError(7323,23.11596);
   MPass->SetBinError(7324,21.32629);
   MPass->SetBinError(7325,20.39382);
   MPass->SetBinError(7326,16.53757);
   MPass->SetBinError(7327,18.81746);
   MPass->SetBinError(7328,16.46744);
   MPass->SetBinError(7329,18.17312);
   MPass->SetBinError(7330,15.4937);
   MPass->SetBinError(7331,19.04072);
   MPass->SetBinError(7332,18.66782);
   MPass->SetBinError(7333,19.37214);
   MPass->SetBinError(7334,21.65064);
   MPass->SetBinError(7335,19.82738);
   MPass->SetBinError(7336,21.67811);
   MPass->SetBinError(7337,20.85367);
   MPass->SetBinError(7338,17.47706);
   MPass->SetBinError(7339,18.70439);
   MPass->SetBinError(7340,21.23179);
   MPass->SetBinError(7341,19.75949);
   MPass->SetBinError(7342,17.76074);
   MPass->SetBinError(7343,20.28602);
   MPass->SetBinError(7344,19.64809);
   MPass->SetBinError(7345,20.85367);
   MPass->SetBinError(7346,19.37214);
   MPass->SetBinError(7347,18.95541);
   MPass->SetBinError(7348,12.24885);
   MPass->SetBinError(7351,15.8879);
   MPass->SetBinError(7352,25.17347);
   MPass->SetBinError(7353,25.32223);
   MPass->SetBinError(7354,20.01365);
   MPass->SetBinError(7355,19.29493);
   MPass->SetBinError(7356,21.85336);
   MPass->SetBinError(7357,21.59612);
   MPass->SetBinError(7358,24.56806);
   MPass->SetBinError(7359,20.80592);
   MPass->SetBinError(7360,20.87034);
   MPass->SetBinError(7361,20.66383);
   MPass->SetBinError(7362,25.32223);
   MPass->SetBinError(7363,19.31616);
   MPass->SetBinError(7364,23.90457);
   MPass->SetBinError(7365,26.26129);
   MPass->SetBinError(7366,22.83739);
   MPass->SetBinError(7367,21.12177);
   MPass->SetBinError(7368,24.78466);
   MPass->SetBinError(7369,21.33462);
   MPass->SetBinError(7370,23.87467);
   MPass->SetBinError(7371,24.52512);
   MPass->SetBinError(7372,22.30477);
   MPass->SetBinError(7373,20.66383);
   MPass->SetBinError(7374,21.23179);
   MPass->SetBinError(7375,21.01631);
   MPass->SetBinError(7376,14.91668);
   MPass->SetBinError(7377,13.52077);
   MPass->SetBinError(7378,16.01347);
   MPass->SetBinError(7379,17.33233);
   MPass->SetBinError(7380,15.49193);
   MPass->SetBinError(7381,14.95575);
   MPass->SetBinError(7382,18.23293);
   MPass->SetBinError(7383,18.14605);
   MPass->SetBinError(7384,18.01642);
   MPass->SetBinError(7385,23.22196);
   MPass->SetBinError(7386,17.27123);
   MPass->SetBinError(7387,19.09407);
   MPass->SetBinError(7388,16.01347);
   MPass->SetBinError(7389,15.49193);
   MPass->SetBinError(7390,17.68209);
   MPass->SetBinError(7391,21.56011);
   MPass->SetBinError(7392,19.37214);
   MPass->SetBinError(7393,19.42129);
   MPass->SetBinError(7394,17.88394);
   MPass->SetBinError(7395,15.96537);
   MPass->SetBinError(7396,19.57074);
   MPass->SetBinError(7397,17.63908);
   MPass->SetBinError(7398,15.37937);
   MPass->SetBinError(7401,16.57282);
   MPass->SetBinError(7402,19.78366);
   MPass->SetBinError(7403,22.14464);
   MPass->SetBinError(7404,20.45521);
   MPass->SetBinError(7405,23.52718);
   MPass->SetBinError(7406,25.7247);
   MPass->SetBinError(7407,20.08691);
   MPass->SetBinError(7408,24.56806);
   MPass->SetBinError(7409,22.0487);
   MPass->SetBinError(7410,21.09913);
   MPass->SetBinError(7411,22.87754);
   MPass->SetBinError(7412,25);
   MPass->SetBinError(7413,21.83062);
   MPass->SetBinError(7414,28.52501);
   MPass->SetBinError(7415,25.61001);
   MPass->SetBinError(7416,21.56011);
   MPass->SetBinError(7417,22.93295);
   MPass->SetBinError(7418,23.82492);
   MPass->SetBinError(7419,23.54846);
   MPass->SetBinError(7420,19.8628);
   MPass->SetBinError(7421,23.87467);
   MPass->SetBinError(7422,23.18081);
   MPass->SetBinError(7423,24.25356);
   MPass->SetBinError(7424,20.25231);
   MPass->SetBinError(7425,17.5798);
   MPass->SetBinError(7426,20.39382);
   MPass->SetBinError(7427,17.49296);
   MPass->SetBinError(7428,15.85742);
   MPass->SetBinError(7429,19.64809);
   MPass->SetBinError(7430,15.93444);
   MPass->SetBinError(7431,15.50999);
   MPass->SetBinError(7432,22.25668);
   MPass->SetBinError(7433,16.9646);
   MPass->SetBinError(7434,19.23509);
   MPass->SetBinError(7435,21.80083);
   MPass->SetBinError(7436,18.81746);
   MPass->SetBinError(7437,19.64809);
   MPass->SetBinError(7438,14.60593);
   MPass->SetBinError(7439,17.07469);
   MPass->SetBinError(7440,15.4937);
   MPass->SetBinError(7441,23.11596);
   MPass->SetBinError(7442,16.50581);
   MPass->SetBinError(7443,18.58783);
   MPass->SetBinError(7444,20.25231);
   MPass->SetBinError(7445,19.09407);
   MPass->SetBinError(7446,20.10027);
   MPass->SetBinError(7447,22.38511);
   MPass->SetBinError(7448,13.62994);
   MPass->SetBinError(7451,18.42988);
   MPass->SetBinError(7452,21.23179);
   MPass->SetBinError(7453,20.91214);
   MPass->SetBinError(7454,24.89883);
   MPass->SetBinError(7455,34.68376);
   MPass->SetBinError(7456,30.43436);
   MPass->SetBinError(7457,24.78466);
   MPass->SetBinError(7458,26.93364);
   MPass->SetBinError(7459,22.20958);
   MPass->SetBinError(7460,28.08702);
   MPass->SetBinError(7461,22.30477);
   MPass->SetBinError(7462,23.82492);
   MPass->SetBinError(7463,27.43429);
   MPass->SetBinError(7464,24.21425);
   MPass->SetBinError(7465,31.94109);
   MPass->SetBinError(7466,31.65733);
   MPass->SetBinError(7467,38.26383);
   MPass->SetBinError(7468,23.40258);
   MPass->SetBinError(7469,26.12947);
   MPass->SetBinError(7470,28.08702);
   MPass->SetBinError(7471,24.78466);
   MPass->SetBinError(7472,26.93364);
   MPass->SetBinError(7473,25.81989);
   MPass->SetBinError(7474,23.2348);
   MPass->SetBinError(7475,24.56806);
   MPass->SetBinError(7476,36.77454);
   MPass->SetBinError(7477,20.67149);
   MPass->SetBinError(7478,31.257);
   MPass->SetBinError(7479,25.28319);
   MPass->SetBinError(7480,22.63);
   MPass->SetBinError(7481,18.35167);
   MPass->SetBinError(7482,27.46585);
   MPass->SetBinError(7483,24.39262);
   MPass->SetBinError(7484,23.22196);
   MPass->SetBinError(7485,20.39382);
   MPass->SetBinError(7486,18.30808);
   MPass->SetBinError(7487,22.87883);
   MPass->SetBinError(7488,19.04072);
   MPass->SetBinError(7489,21.07221);
   MPass->SetBinError(7490,19.75949);
   MPass->SetBinError(7491,20.58406);
   MPass->SetBinError(7492,17.10199);
   MPass->SetBinError(7493,20.1692);
   MPass->SetBinError(7494,16.80682);
   MPass->SetBinError(7495,15.38389);
   MPass->SetBinError(7496,17.64443);
   MPass->SetBinError(7497,21.80083);
   MPass->SetBinError(7498,13.46228);
   MPass->SetBinError(7501,19.51067);
   MPass->SetBinError(7502,19.78366);
   MPass->SetBinError(7503,53.45225);
   MPass->SetBinError(7507,57.73503);
   MPass->SetBinError(7508,23.52718);
   MPass->SetBinError(7509,25.58111);
   MPass->SetBinError(7510,21.56011);
   MPass->SetBinError(7511,20.67607);
   MPass->SetBinError(7512,21.83062);
   MPass->SetBinError(7513,19.74377);
   MPass->SetBinError(7514,18.95541);
   MPass->SetBinError(7515,53.45225);
   MPass->SetBinError(7519,35.6812);
   MPass->SetBinError(7520,21.67811);
   MPass->SetBinError(7521,24.51162);
   MPass->SetBinError(7522,22.03392);
   MPass->SetBinError(7523,26.26129);
   MPass->SetBinError(7524,35.13642);
   MPass->SetBinError(7534,38.26383);
   MPass->SetBinError(7535,21.51657);
   MPass->SetBinError(7536,18.81746);
   MPass->SetBinError(7537,19.28145);
   MPass->SetBinError(7538,19.43875);
   MPass->SetBinError(7539,20.67848);
   MPass->SetBinError(7540,15.93444);
   MPass->SetBinError(7541,18.3494);
   MPass->SetBinError(7542,18.54471);
   MPass->SetBinError(7543,16.67072);
   MPass->SetBinError(7544,15.50999);
   MPass->SetBinError(7545,15.99018);
   MPass->SetBinError(7546,17.24819);
   MPass->SetBinError(7547,20.85367);
   MPass->SetBinError(7548,13.55361);
   MPass->SetBinError(7551,15.4937);
   MPass->SetBinError(7552,23.22196);
   MPass->SetBinError(7558,24.17148);
   MPass->SetBinError(7559,21.09913);
   MPass->SetBinError(7560,23.49632);
   MPass->SetBinError(7561,24.21425);
   MPass->SetBinError(7562,16.66373);
   MPass->SetBinError(7563,21.32629);
   MPass->SetBinError(7564,22.30394);
   MPass->SetBinError(7570,36.95265);
   MPass->SetBinError(7571,24.52512);
   MPass->SetBinError(7572,22.58576);
   MPass->SetBinError(7573,29.48839);
   MPass->SetBinError(7585,19.91649);
   MPass->SetBinError(7586,22.10203);
   MPass->SetBinError(7587,19.43875);
   MPass->SetBinError(7588,17.68209);
   MPass->SetBinError(7589,18.42988);
   MPass->SetBinError(7590,16.25384);
   MPass->SetBinError(7591,18.95541);
   MPass->SetBinError(7592,16.44378);
   MPass->SetBinError(7593,21.01631);
   MPass->SetBinError(7594,21.23179);
   MPass->SetBinError(7595,15.60421);
   MPass->SetBinError(7596,17.00074);
   MPass->SetBinError(7597,18.42988);
   MPass->SetBinError(7598,11.51835);
   MPass->SetBinError(7601,22.56677);
   MPass->SetBinError(7602,29.11026);
   MPass->SetBinError(7608,26.83282);
   MPass->SetBinError(7609,26.41115);
   MPass->SetBinError(7610,23.82492);
   MPass->SetBinError(7611,22.0487);
   MPass->SetBinError(7612,20.2837);
   MPass->SetBinError(7613,25.32223);
   MPass->SetBinError(7614,37.94733);
   MPass->SetBinError(7620,33.33333);
   MPass->SetBinError(7621,25.69958);
   MPass->SetBinError(7622,24.52512);
   MPass->SetBinError(7623,37.79645);
   MPass->SetBinError(7635,26.28717);
   MPass->SetBinError(7636,18.26346);
   MPass->SetBinError(7637,19.9225);
   MPass->SetBinError(7638,18.62465);
   MPass->SetBinError(7639,17.88854);
   MPass->SetBinError(7640,26.61437);
   MPass->SetBinError(7641,18.42988);
   MPass->SetBinError(7642,16.4234);
   MPass->SetBinError(7643,21.67811);
   MPass->SetBinError(7644,20.74902);
   MPass->SetBinError(7645,18.2469);
   MPass->SetBinError(7646,21.93444);
   MPass->SetBinError(7647,17.67767);
   MPass->SetBinError(7648,17.14126);
   MPass->SetBinError(7651,16.59661);
   MPass->SetBinError(7652,29.75624);
   MPass->SetBinError(7658,25.28986);
   MPass->SetBinError(7659,19.28145);
   MPass->SetBinError(7660,18.96065);
   MPass->SetBinError(7661,22.48827);
   MPass->SetBinError(7662,21.09873);
   MPass->SetBinError(7663,23.22196);
   MPass->SetBinError(7664,26.58627);
   MPass->SetBinError(7670,27.43429);
   MPass->SetBinError(7671,23.22196);
   MPass->SetBinError(7672,22.36068);
   MPass->SetBinError(7673,24.6183);
   MPass->SetBinError(7685,17.99581);
   MPass->SetBinError(7686,15.00202);
   MPass->SetBinError(7687,20.10027);
   MPass->SetBinError(7688,17.56821);
   MPass->SetBinError(7689,18.8192);
   MPass->SetBinError(7690,19.61729);
   MPass->SetBinError(7691,25.28319);
   MPass->SetBinError(7692,17.85744);
   MPass->SetBinError(7693,19.75949);
   MPass->SetBinError(7694,16.87899);
   MPass->SetBinError(7695,21.93444);
   MPass->SetBinError(7701,18.95541);
   MPass->SetBinError(7702,29.87069);
   MPass->SetBinError(7708,22.0487);
   MPass->SetBinError(7709,20.01365);
   MPass->SetBinError(7710,21.09913);
   MPass->SetBinError(7711,23.49632);
   MPass->SetBinError(7712,20.39382);
   MPass->SetBinError(7713,22.92732);
   MPass->SetBinError(7714,25.7247);
   MPass->SetBinError(7715,30.42903);
   MPass->SetBinError(7719,30.54152);
   MPass->SetBinError(7720,24.25356);
   MPass->SetBinError(7721,22.09163);
   MPass->SetBinError(7722,26.58627);
   MPass->SetBinError(7723,27.04797);
   MPass->SetBinError(7735,22.92732);
   MPass->SetBinError(7736,15.02134);
   MPass->SetBinError(7737,19.57074);
   MPass->SetBinError(7738,17.63908);
   MPass->SetBinError(7739,19.61242);
   MPass->SetBinError(7740,15.50999);
   MPass->SetBinError(7741,13.79568);
   MPass->SetBinError(7742,17.14244);
   MPass->SetBinError(7743,17.2025);
   MPass->SetBinError(7744,20.49);
   MPass->SetBinError(7751,23.13093);
   MPass->SetBinError(7752,31.257);
   MPass->SetBinError(7758,29.13358);
   MPass->SetBinError(7759,21.83062);
   MPass->SetBinError(7760,26.93364);
   MPass->SetBinError(7761,21.09873);
   MPass->SetBinError(7762,30.86067);
   MPass->SetBinError(7763,23.84351);
   MPass->SetBinError(7764,24.41328);
   MPass->SetBinError(7765,24.05807);
   MPass->SetBinError(7766,25.28319);
   MPass->SetBinError(7767,37.79645);
   MPass->SetBinError(7768,27.55778);
   MPass->SetBinError(7769,23.57023);
   MPass->SetBinError(7770,23.0786);
   MPass->SetBinError(7771,28.52501);
   MPass->SetBinError(7772,24.89883);
   MPass->SetBinError(7773,32.44428);
   MPass->SetBinError(7785,25.61738);
   MPass->SetBinError(7786,18.14605);
   MPass->SetBinError(7787,26.58627);
   MPass->SetBinError(7788,22.38511);
   MPass->SetBinError(7789,17.81524);
   MPass->SetBinError(7790,17.18182);
   MPass->SetBinError(7791,17.16857);
   MPass->SetBinError(7792,17.24819);
   MPass->SetBinError(7793,19.78366);
   MPass->SetBinError(7794,17.84983);
   MPass->SetBinError(7801,17.98268);
   MPass->SetBinError(7802,27.53212);
   MPass->SetBinError(7808,29.75624);
   MPass->SetBinError(7809,24.17148);
   MPass->SetBinError(7810,22.20958);
   MPass->SetBinError(7811,25.17347);
   MPass->SetBinError(7812,19.1258);
   MPass->SetBinError(7813,26.26129);
   MPass->SetBinError(7814,21.84493);
   MPass->SetBinError(7815,20.22658);
   MPass->SetBinError(7816,22.87754);
   MPass->SetBinError(7817,21.77262);
   MPass->SetBinError(7818,24.16752);
   MPass->SetBinError(7819,19.45297);
   MPass->SetBinError(7820,22.09163);
   MPass->SetBinError(7821,20.81272);
   MPass->SetBinError(7822,20.89551);
   MPass->SetBinError(7823,23.2348);
   MPass->SetBinError(7835,21.9089);
   MPass->SetBinError(7836,15.11555);
   MPass->SetBinError(7837,19.9225);
   MPass->SetBinError(7838,20.4705);
   MPass->SetBinError(7839,16.9646);
   MPass->SetBinError(7840,21.44862);
   MPass->SetBinError(7841,21.24809);
   MPass->SetBinError(7842,17.17442);
   MPass->SetBinError(7843,15.4937);
   MPass->SetBinError(7844,19.23311);
   MPass->SetBinError(7851,24.51162);
   MPass->SetBinError(7852,28.52501);
   MPass->SetBinError(7853,26.28717);
   MPass->SetBinError(7857,57.73503);
   MPass->SetBinError(7858,27.73501);
   MPass->SetBinError(7859,26.00915);
   MPass->SetBinError(7860,24.41328);
   MPass->SetBinError(7861,22.36198);
   MPass->SetBinError(7862,27.96379);
   MPass->SetBinError(7863,18.79933);
   MPass->SetBinError(7864,23.0786);
   MPass->SetBinError(7865,25.32223);
   MPass->SetBinError(7866,24.41328);
   MPass->SetBinError(7867,25);
   MPass->SetBinError(7868,21.83062);
   MPass->SetBinError(7869,24.52512);
   MPass->SetBinError(7870,24.16752);
   MPass->SetBinError(7871,20.87034);
   MPass->SetBinError(7872,20.87839);
   MPass->SetBinError(7873,21.59612);
   MPass->SetBinError(7874,27.74303);
   MPass->SetBinError(7884,30.42903);
   MPass->SetBinError(7885,20.04546);
   MPass->SetBinError(7886,22.14464);
   MPass->SetBinError(7887,26.45934);
   MPass->SetBinError(7888,19.43875);
   MPass->SetBinError(7889,20.58406);
   MPass->SetBinError(7890,13.79568);
   MPass->SetBinError(7891,19.78366);
   MPass->SetBinError(7892,20.04546);
   MPass->SetBinError(7893,17.27123);
   MPass->SetBinError(7894,18.58783);
   MPass->SetBinError(7895,34.49638);
   MPass->SetBinError(7901,22.38511);
   MPass->SetBinError(7902,25.7247);
   MPass->SetBinError(7903,29.12124);
   MPass->SetBinError(7904,29.13358);
   MPass->SetBinError(7905,33.69353);
   MPass->SetBinError(7906,34.29972);
   MPass->SetBinError(7907,27.73501);
   MPass->SetBinError(7908,26.93364);
   MPass->SetBinError(7909,26.45934);
   MPass->SetBinError(7910,32.78261);
   MPass->SetBinError(7911,26.5812);
   MPass->SetBinError(7912,25.28986);
   MPass->SetBinError(7913,21.84493);
   MPass->SetBinError(7914,22.87754);
   MPass->SetBinError(7915,24.78466);
   MPass->SetBinError(7916,20.67607);
   MPass->SetBinError(7917,23.0786);
   MPass->SetBinError(7918,28.86751);
   MPass->SetBinError(7919,24.78466);
   MPass->SetBinError(7920,27.73501);
   MPass->SetBinError(7921,21.9089);
   MPass->SetBinError(7922,20.95631);
   MPass->SetBinError(7923,19.64809);
   MPass->SetBinError(7924,24.56806);
   MPass->SetBinError(7925,22.87883);
   MPass->SetBinError(7926,25.19456);
   MPass->SetBinError(7927,26.83282);
   MPass->SetBinError(7928,33.69353);
   MPass->SetBinError(7929,57.73503);
   MPass->SetBinError(7930,22.05581);
   MPass->SetBinError(7931,24.62841);
   MPass->SetBinError(7932,30.54152);
   MPass->SetBinError(7933,27.26809);
   MPass->SetBinError(7934,18.6755);
   MPass->SetBinError(7935,19.12639);
   MPass->SetBinError(7936,21.51657);
   MPass->SetBinError(7937,20.87839);
   MPass->SetBinError(7938,20.80592);
   MPass->SetBinError(7939,20.80592);
   MPass->SetBinError(7940,20.1692);
   MPass->SetBinError(7941,21.07221);
   MPass->SetBinError(7942,18.14605);
   MPass->SetBinError(7943,23.13093);
   MPass->SetBinError(7944,23.52718);
   MPass->SetBinError(7945,22.05581);
   MPass->SetBinError(7946,24.39262);
   MPass->SetBinError(7947,27.71598);
   MPass->SetBinError(7948,18.6533);
   MPass->SetBinError(7951,21.44862);
   MPass->SetBinError(7952,22.63);
   MPass->SetBinError(7953,24.78466);
   MPass->SetBinError(7954,28.64691);
   MPass->SetBinError(7955,30.15113);
   MPass->SetBinError(7956,22.36783);
   MPass->SetBinError(7957,23.57023);
   MPass->SetBinError(7958,27.43429);
   MPass->SetBinError(7959,25.58111);
   MPass->SetBinError(7960,24.89883);
   MPass->SetBinError(7961,24.78466);
   MPass->SetBinError(7962,21.82179);
   MPass->SetBinError(7963,24.16752);
   MPass->SetBinError(7964,23.71789);
   MPass->SetBinError(7965,18.04624);
   MPass->SetBinError(7966,23.54846);
   MPass->SetBinError(7967,21.19002);
   MPass->SetBinError(7968,19.67576);
   MPass->SetBinError(7969,22.36198);
   MPass->SetBinError(7970,24.16752);
   MPass->SetBinError(7971,19.86052);
   MPass->SetBinError(7972,22.36783);
   MPass->SetBinError(7973,23.49632);
   MPass->SetBinError(7974,17.99581);
   MPass->SetBinError(7975,19.51067);
   MPass->SetBinError(7976,19.91649);
   MPass->SetBinError(7977,22.63);
   MPass->SetBinError(7978,15.41975);
   MPass->SetBinError(7979,21.23179);
   MPass->SetBinError(7980,16.89673);
   MPass->SetBinError(7981,20.66054);
   MPass->SetBinError(7982,19.92028);
   MPass->SetBinError(7983,18.42988);
   MPass->SetBinError(7984,20.49);
   MPass->SetBinError(7985,23.49632);
   MPass->SetBinError(7986,18.54471);
   MPass->SetBinError(7987,20.08691);
   MPass->SetBinError(7988,22.36198);
   MPass->SetBinError(7989,24.62841);
   MPass->SetBinError(7990,16.32152);
   MPass->SetBinError(7991,18.3494);
   MPass->SetBinError(7992,20.41824);
   MPass->SetBinError(7993,20.41824);
   MPass->SetBinError(7994,20.28602);
   MPass->SetBinError(7995,17.05439);
   MPass->SetBinError(7996,17.14244);
   MPass->SetBinError(7997,14.18097);
   MPass->SetBinError(7998,13.35389);
   MPass->SetBinError(8001,23.84351);
   MPass->SetBinError(8002,24.52512);
   MPass->SetBinError(8003,24.56806);
   MPass->SetBinError(8004,23.39171);
   MPass->SetBinError(8005,21.84493);
   MPass->SetBinError(8006,21.45239);
   MPass->SetBinError(8007,23.87467);
   MPass->SetBinError(8008,24.56806);
   MPass->SetBinError(8009,21.01631);
   MPass->SetBinError(8010,32.44428);
   MPass->SetBinError(8011,23.82492);
   MPass->SetBinError(8012,26.00915);
   MPass->SetBinError(8013,21.77262);
   MPass->SetBinError(8014,25.28986);
   MPass->SetBinError(8015,27.96379);
   MPass->SetBinError(8016,22.58576);
   MPass->SetBinError(8017,24.21425);
   MPass->SetBinError(8018,22.64223);
   MPass->SetBinError(8019,25.32223);
   MPass->SetBinError(8020,22.83739);
   MPass->SetBinError(8021,24.93705);
   MPass->SetBinError(8022,22.36198);
   MPass->SetBinError(8023,21.85336);
   MPass->SetBinError(8024,19.40119);
   MPass->SetBinError(8025,21.67811);
   MPass->SetBinError(8026,17.17442);
   MPass->SetBinError(8027,17.33568);
   MPass->SetBinError(8028,17.90809);
   MPass->SetBinError(8029,24.31052);
   MPass->SetBinError(8030,20.39382);
   MPass->SetBinError(8031,17.63908);
   MPass->SetBinError(8032,19.51067);
   MPass->SetBinError(8033,18.81746);
   MPass->SetBinError(8034,16.265);
   MPass->SetBinError(8035,24.51162);
   MPass->SetBinError(8036,21.32629);
   MPass->SetBinError(8037,22.0487);
   MPass->SetBinError(8038,18.41029);
   MPass->SetBinError(8039,22.14464);
   MPass->SetBinError(8040,17.07469);
   MPass->SetBinError(8041,19.59816);
   MPass->SetBinError(8042,23.11596);
   MPass->SetBinError(8043,25.28986);
   MPass->SetBinError(8044,20.58406);
   MPass->SetBinError(8045,20.40012);
   MPass->SetBinError(8046,18.50366);
   MPass->SetBinError(8047,16.32152);
   MPass->SetBinError(8048,15.94401);
   MPass->SetBinError(8051,20.25231);
   MPass->SetBinError(8052,23.11596);
   MPass->SetBinError(8053,26.12947);
   MPass->SetBinError(8054,26.58627);
   MPass->SetBinError(8055,23.2348);
   MPass->SetBinError(8056,26.45934);
   MPass->SetBinError(8057,26.14563);
   MPass->SetBinError(8058,25.28986);
   MPass->SetBinError(8059,22.36783);
   MPass->SetBinError(8060,25.28986);
   MPass->SetBinError(8061,23.0786);
   MPass->SetBinError(8062,24.05807);
   MPass->SetBinError(8063,24.41328);
   MPass->SetBinError(8064,23.71789);
   MPass->SetBinError(8065,24.52512);
   MPass->SetBinError(8066,24.52512);
   MPass->SetBinError(8067,23.54846);
   MPass->SetBinError(8068,24.52512);
   MPass->SetBinError(8069,24.52512);
   MPass->SetBinError(8070,21.56011);
   MPass->SetBinError(8071,25.17347);
   MPass->SetBinError(8072,24.89883);
   MPass->SetBinError(8073,24.56806);
   MPass->SetBinError(8074,24.52512);
   MPass->SetBinError(8075,24.17148);
   MPass->SetBinError(8076,17.89059);
   MPass->SetBinError(8077,15.58212);
   MPass->SetBinError(8078,16.32152);
   MPass->SetBinError(8079,16.46744);
   MPass->SetBinError(8080,17.19638);
   MPass->SetBinError(8081,18.50366);
   MPass->SetBinError(8082,20.74902);
   MPass->SetBinError(8083,19.42129);
   MPass->SetBinError(8084,22.64647);
   MPass->SetBinError(8085,22.14464);
   MPass->SetBinError(8086,20.25231);
   MPass->SetBinError(8087,17.07469);
   MPass->SetBinError(8088,20.74902);
   MPass->SetBinError(8089,19.28145);
   MPass->SetBinError(8090,21.67811);
   MPass->SetBinError(8091,16.87899);
   MPass->SetBinError(8092,17.49296);
   MPass->SetBinError(8093,21.23179);
   MPass->SetBinError(8094,19.5535);
   MPass->SetBinError(8095,23.84351);
   MPass->SetBinError(8096,25.7247);
   MPass->SetBinError(8097,15.21886);
   MPass->SetBinError(8098,15.81139);
   MPass->SetBinError(8101,22.83739);
   MPass->SetBinError(8102,21.23179);
   MPass->SetBinError(8103,28.64691);
   MPass->SetBinError(8104,29.12124);
   MPass->SetBinError(8105,24.17148);
   MPass->SetBinError(8106,25.23042);
   MPass->SetBinError(8107,24.17148);
   MPass->SetBinError(8108,22.64223);
   MPass->SetBinError(8109,26.00915);
   MPass->SetBinError(8110,21.27656);
   MPass->SetBinError(8111,22.09163);
   MPass->SetBinError(8112,23.90457);
   MPass->SetBinError(8113,25.40003);
   MPass->SetBinError(8114,23.24953);
   MPass->SetBinError(8115,21.09913);
   MPass->SetBinError(8116,22.36198);
   MPass->SetBinError(8117,21.83062);
   MPass->SetBinError(8118,22.87754);
   MPass->SetBinError(8119,21.19002);
   MPass->SetBinError(8120,24.16752);
   MPass->SetBinError(8121,22.36198);
   MPass->SetBinError(8122,19.31616);
   MPass->SetBinError(8123,31.16066);
   MPass->SetBinError(8124,18.82336);
   MPass->SetBinError(8125,22.83739);
   MPass->SetBinError(8126,17.88394);
   MPass->SetBinError(8127,15.43191);
   MPass->SetBinError(8128,15.38389);
   MPass->SetBinError(8129,20.41824);
   MPass->SetBinError(8130,18.17312);
   MPass->SetBinError(8131,17.5798);
   MPass->SetBinError(8132,18.35167);
   MPass->SetBinError(8133,19.04072);
   MPass->SetBinError(8134,18.95541);
   MPass->SetBinError(8135,23.22196);
   MPass->SetBinError(8136,18.27737);
   MPass->SetBinError(8137,21.09913);
   MPass->SetBinError(8138,17.68209);
   MPass->SetBinError(8139,17.78359);
   MPass->SetBinError(8140,17.16217);
   MPass->SetBinError(8141,18.07928);
   MPass->SetBinError(8142,22.14464);
   MPass->SetBinError(8143,18.4701);
   MPass->SetBinError(8144,17.88854);
   MPass->SetBinError(8145,15.50468);
   MPass->SetBinError(8146,17.37412);
   MPass->SetBinError(8147,15.30931);
   MPass->SetBinError(8148,10.52668);
   MPass->SetBinError(8151,17.70464);
   MPass->SetBinError(8152,21.09913);
   MPass->SetBinError(8153,24.21425);
   MPass->SetBinError(8154,25.23042);
   MPass->SetBinError(8155,24);
   MPass->SetBinError(8156,25.28986);
   MPass->SetBinError(8157,24.17148);
   MPass->SetBinError(8158,23.82492);
   MPass->SetBinError(8159,21.9089);
   MPass->SetBinError(8160,23.0786);
   MPass->SetBinError(8161,23.18081);
   MPass->SetBinError(8162,24.05807);
   MPass->SetBinError(8163,26.72612);
   MPass->SetBinError(8164,23.49632);
   MPass->SetBinError(8165,27.53212);
   MPass->SetBinError(8166,19.8628);
   MPass->SetBinError(8167,24);
   MPass->SetBinError(8168,24.89883);
   MPass->SetBinError(8169,20.02468);
   MPass->SetBinError(8170,23.0786);
   MPass->SetBinError(8171,25.32223);
   MPass->SetBinError(8172,24.78466);
   MPass->SetBinError(8173,22.48827);
   MPass->SetBinError(8174,17.16217);
   MPass->SetBinError(8175,22.92732);
   MPass->SetBinError(8176,14.96595);
   MPass->SetBinError(8177,18.07928);
   MPass->SetBinError(8178,17.16217);
   MPass->SetBinError(8179,19.12639);
   MPass->SetBinError(8180,19.91649);
   MPass->SetBinError(8181,18.17312);
   MPass->SetBinError(8182,21.07221);
   MPass->SetBinError(8183,23.38536);
   MPass->SetBinError(8184,21.67811);
   MPass->SetBinError(8185,20.41824);
   MPass->SetBinError(8186,20.74902);
   MPass->SetBinError(8187,21.35519);
   MPass->SetBinError(8188,23.2348);
   MPass->SetBinError(8189,21.32629);
   MPass->SetBinError(8190,17.78359);
   MPass->SetBinError(8191,23.64083);
   MPass->SetBinError(8192,20.57127);
   MPass->SetBinError(8193,16.55017);
   MPass->SetBinError(8194,18.17312);
   MPass->SetBinError(8195,22.25668);
   MPass->SetBinError(8196,16.56157);
   MPass->SetBinError(8197,17.00074);
   MPass->SetBinError(8198,13.71056);
   MPass->SetBinError(8201,21.04963);
   MPass->SetBinError(8202,28.28427);
   MPass->SetBinError(8203,22.36198);
   MPass->SetBinError(8204,29.12124);
   MPass->SetBinError(8205,28.52501);
   MPass->SetBinError(8206,21.77262);
   MPass->SetBinError(8207,30.43436);
   MPass->SetBinError(8208,21.77262);
   MPass->SetBinError(8209,25.17347);
   MPass->SetBinError(8210,21.68187);
   MPass->SetBinError(8211,26.5812);
   MPass->SetBinError(8212,30.15113);
   MPass->SetBinError(8213,20.87839);
   MPass->SetBinError(8214,25.17347);
   MPass->SetBinError(8215,24.21425);
   MPass->SetBinError(8216,25.23042);
   MPass->SetBinError(8217,22.92732);
   MPass->SetBinError(8218,28.28427);
   MPass->SetBinError(8219,20.87839);
   MPass->SetBinError(8220,26.5812);
   MPass->SetBinError(8221,21.12177);
   MPass->SetBinError(8222,22.87754);
   MPass->SetBinError(8223,25.28986);
   MPass->SetBinError(8224,23.40258);
   MPass->SetBinError(8225,16.46744);
   MPass->SetBinError(8226,23.13093);
   MPass->SetBinError(8227,18.93159);
   MPass->SetBinError(8228,23.52718);
   MPass->SetBinError(8229,20.01365);
   MPass->SetBinError(8230,24.62841);
   MPass->SetBinError(8231,20.2837);
   MPass->SetBinError(8232,21.45239);
   MPass->SetBinError(8233,22.4543);
   MPass->SetBinError(8234,22.05581);
   MPass->SetBinError(8235,17.76379);
   MPass->SetBinError(8236,22.83739);
   MPass->SetBinError(8237,20.25231);
   MPass->SetBinError(8238,23.82492);
   MPass->SetBinError(8239,19.59816);
   MPass->SetBinError(8240,21.9089);
   MPass->SetBinError(8241,16.87899);
   MPass->SetBinError(8242,18.50366);
   MPass->SetBinError(8243,19.43875);
   MPass->SetBinError(8244,20.05492);
   MPass->SetBinError(8245,20.2837);
   MPass->SetBinError(8246,22.83034);
   MPass->SetBinError(8247,18.54471);
   MPass->SetBinError(8248,24.62727);
   MPass->SetBinError(8251,26.28717);
   MPass->SetBinError(8252,22.92732);
   MPass->SetBinError(8253,24.52512);
   MPass->SetBinError(8254,25.32223);
   MPass->SetBinError(8255,21.85336);
   MPass->SetBinError(8256,23.49632);
   MPass->SetBinError(8257,23.57023);
   MPass->SetBinError(8258,23.24953);
   MPass->SetBinError(8259,28.08702);
   MPass->SetBinError(8260,23.18081);
   MPass->SetBinError(8261,21.83062);
   MPass->SetBinError(8262,20.25231);
   MPass->SetBinError(8263,26.00915);
   MPass->SetBinError(8264,24.05807);
   MPass->SetBinError(8265,21.80083);
   MPass->SetBinError(8266,23.18081);
   MPass->SetBinError(8267,25.81989);
   MPass->SetBinError(8268,24.41328);
   MPass->SetBinError(8269,20.89551);
   MPass->SetBinError(8270,22.09163);
   MPass->SetBinError(8271,21.94097);
   MPass->SetBinError(8272,20.02468);
   MPass->SetBinError(8273,23.2348);
   MPass->SetBinError(8274,26.00353);
   MPass->SetBinError(8275,19.37214);
   MPass->SetBinError(8276,16.58088);
   MPass->SetBinError(8277,20.41824);
   MPass->SetBinError(8278,16.28678);
   MPass->SetBinError(8279,20.66054);
   MPass->SetBinError(8280,19.74377);
   MPass->SetBinError(8281,18.4701);
   MPass->SetBinError(8282,20.41824);
   MPass->SetBinError(8283,14.49333);
   MPass->SetBinError(8284,18.70439);
   MPass->SetBinError(8285,17.99581);
   MPass->SetBinError(8286,20.85367);
   MPass->SetBinError(8287,20.91214);
   MPass->SetBinError(8288,19.09407);
   MPass->SetBinError(8289,21.09913);
   MPass->SetBinError(8290,17.5798);
   MPass->SetBinError(8291,20.85367);
   MPass->SetBinError(8292,17.39526);
   MPass->SetBinError(8293,16.04743);
   MPass->SetBinError(8294,18.93159);
   MPass->SetBinError(8295,19.49419);
   MPass->SetBinError(8296,17.98268);
   MPass->SetBinError(8297,15.02658);
   MPass->SetBinError(8298,9.82379);
   MPass->SetBinError(8301,17.88394);
   MPass->SetBinError(8302,27.21655);
   MPass->SetBinError(8303,23.54846);
   MPass->SetBinError(8304,25.28986);
   MPass->SetBinError(8305,24.78466);
   MPass->SetBinError(8306,24.05807);
   MPass->SetBinError(8307,25.28986);
   MPass->SetBinError(8308,24.41328);
   MPass->SetBinError(8309,23.22196);
   MPass->SetBinError(8310,24.25356);
   MPass->SetBinError(8311,24.52512);
   MPass->SetBinError(8312,24.41328);
   MPass->SetBinError(8313,25.28986);
   MPass->SetBinError(8314,24.52512);
   MPass->SetBinError(8315,22.87754);
   MPass->SetBinError(8316,19.74377);
   MPass->SetBinError(8317,21.12177);
   MPass->SetBinError(8318,23.82492);
   MPass->SetBinError(8319,26.00915);
   MPass->SetBinError(8320,23.2348);
   MPass->SetBinError(8321,20.66383);
   MPass->SetBinError(8322,18.79933);
   MPass->SetBinError(8323,21.84493);
   MPass->SetBinError(8324,21.65064);
   MPass->SetBinError(8325,17.78359);
   MPass->SetBinError(8326,19.78366);
   MPass->SetBinError(8327,12.24885);
   MPass->SetBinError(8328,18.62465);
   MPass->SetBinError(8329,19.14559);
   MPass->SetBinError(8330,19.61729);
   MPass->SetBinError(8331,21.65064);
   MPass->SetBinError(8332,16.74279);
   MPass->SetBinError(8333,22.14464);
   MPass->SetBinError(8334,18.66782);
   MPass->SetBinError(8335,16.00791);
   MPass->SetBinError(8336,19.9225);
   MPass->SetBinError(8337,17.37412);
   MPass->SetBinError(8338,21.84493);
   MPass->SetBinError(8339,21.07221);
   MPass->SetBinError(8340,20.4705);
   MPass->SetBinError(8341,16.56157);
   MPass->SetBinError(8342,17.49296);
   MPass->SetBinError(8343,16.01347);
   MPass->SetBinError(8344,17.63908);
   MPass->SetBinError(8345,14.20318);
   MPass->SetBinError(8346,17.90632);
   MPass->SetBinError(8347,15.0468);
   MPass->SetBinError(8348,17.78089);
   MPass->SetBinError(8351,18.26346);
   MPass->SetBinError(8352,27.21655);
   MPass->SetBinError(8353,23.2348);
   MPass->SetBinError(8354,25.69958);
   MPass->SetBinError(8355,21.43172);
   MPass->SetBinError(8356,24.93705);
   MPass->SetBinError(8357,24.25356);
   MPass->SetBinError(8358,21.57844);
   MPass->SetBinError(8359,24.25356);
   MPass->SetBinError(8360,25.69958);
   MPass->SetBinError(8361,26.26129);
   MPass->SetBinError(8362,23.49632);
   MPass->SetBinError(8363,23.2348);
   MPass->SetBinError(8364,24.78466);
   MPass->SetBinError(8365,19.74377);
   MPass->SetBinError(8366,24.17148);
   MPass->SetBinError(8367,26.26129);
   MPass->SetBinError(8368,24.21425);
   MPass->SetBinError(8369,24.52512);
   MPass->SetBinError(8370,23.49632);
   MPass->SetBinError(8371,22.10203);
   MPass->SetBinError(8372,23.39171);
   MPass->SetBinError(8373,26.26129);
   MPass->SetBinError(8374,21.12177);
   MPass->SetBinError(8375,17.10199);
   MPass->SetBinError(8376,17.19638);
   MPass->SetBinError(8377,22.05581);
   MPass->SetBinError(8378,18.17312);
   MPass->SetBinError(8379,21.67811);
   MPass->SetBinError(8380,15.8879);
   MPass->SetBinError(8381,19.23311);
   MPass->SetBinError(8382,21.85336);
   MPass->SetBinError(8383,13.55361);
   MPass->SetBinError(8384,19.92028);
   MPass->SetBinError(8385,26.41115);
   MPass->SetBinError(8386,21.01631);
   MPass->SetBinError(8387,22.14464);
   MPass->SetBinError(8388,26.5812);
   MPass->SetBinError(8389,23.52718);
   MPass->SetBinError(8390,19.75949);
   MPass->SetBinError(8391,19.40119);
   MPass->SetBinError(8392,19.28145);
   MPass->SetBinError(8393,15.0468);
   MPass->SetBinError(8394,20.1692);
   MPass->SetBinError(8395,18.11422);
   MPass->SetBinError(8396,18.57945);
   MPass->SetBinError(8397,20.39382);
   MPass->SetBinError(8398,13.60828);
   MPass->SetBinError(8401,17.33233);
   MPass->SetBinError(8402,23.54846);
   MPass->SetBinError(8403,24.51162);
   MPass->SetBinError(8404,18.79933);
   MPass->SetBinError(8405,22.30477);
   MPass->SetBinError(8406,24.05807);
   MPass->SetBinError(8407,22.93295);
   MPass->SetBinError(8408,20.01365);
   MPass->SetBinError(8409,21.80083);
   MPass->SetBinError(8410,21.09873);
   MPass->SetBinError(8411,22.0487);
   MPass->SetBinError(8412,24.16752);
   MPass->SetBinError(8413,23.2348);
   MPass->SetBinError(8414,23.54846);
   MPass->SetBinError(8415,21.57844);
   MPass->SetBinError(8416,23.11596);
   MPass->SetBinError(8417,25.17347);
   MPass->SetBinError(8418,23.82492);
   MPass->SetBinError(8419,25.58111);
   MPass->SetBinError(8420,25.58111);
   MPass->SetBinError(8421,23.24953);
   MPass->SetBinError(8422,19.64559);
   MPass->SetBinError(8423,19.67082);
   MPass->SetBinError(8424,19.92028);
   MPass->SetBinError(8425,17.68209);
   MPass->SetBinError(8426,14.61695);
   MPass->SetBinError(8427,17.98268);
   MPass->SetBinError(8428,15.60421);
   MPass->SetBinError(8429,19.75949);
   MPass->SetBinError(8430,17.41411);
   MPass->SetBinError(8431,18.66782);
   MPass->SetBinError(8432,17.98268);
   MPass->SetBinError(8433,18.93159);
   MPass->SetBinError(8434,14.14766);
   MPass->SetBinError(8435,16.62624);
   MPass->SetBinError(8436,18.6755);
   MPass->SetBinError(8437,20.91214);
   MPass->SetBinError(8438,19.91649);
   MPass->SetBinError(8439,17.41411);
   MPass->SetBinError(8440,16.36567);
   MPass->SetBinError(8441,19.75949);
   MPass->SetBinError(8442,22.83739);
   MPass->SetBinError(8443,15.34603);
   MPass->SetBinError(8444,18.35167);
   MPass->SetBinError(8445,33.07189);
   MPass->SetBinError(8451,17.88394);
   MPass->SetBinError(8452,20.46314);
   MPass->SetBinError(8453,24.93705);
   MPass->SetBinError(8454,22.58576);
   MPass->SetBinError(8455,25.69958);
   MPass->SetBinError(8456,24.05807);
   MPass->SetBinError(8457,20.25643);
   MPass->SetBinError(8458,24.05807);
   MPass->SetBinError(8459,24.52512);
   MPass->SetBinError(8460,26.00915);
   MPass->SetBinError(8461,24.56806);
   MPass->SetBinError(8462,21.35519);
   MPass->SetBinError(8463,26.41115);
   MPass->SetBinError(8464,29.24038);
   MPass->SetBinError(8465,24.6183);
   MPass->SetBinError(8466,22.0487);
   MPass->SetBinError(8467,23.87467);
   MPass->SetBinError(8468,20.40012);
   MPass->SetBinError(8469,23.84351);
   MPass->SetBinError(8470,23.57023);
   MPass->SetBinError(8471,23.2348);
   MPass->SetBinError(8472,21.94097);
   MPass->SetBinError(8473,23.49632);
   MPass->SetBinError(8474,28.57351);
   MPass->SetBinError(8475,17.88854);
   MPass->SetBinError(8476,18.70439);
   MPass->SetBinError(8477,17.88394);
   MPass->SetBinError(8478,17.49296);
   MPass->SetBinError(8479,16.50581);
   MPass->SetBinError(8480,19.78366);
   MPass->SetBinError(8481,15.71348);
   MPass->SetBinError(8482,16.53757);
   MPass->SetBinError(8483,13.55361);
   MPass->SetBinError(8484,18.07928);
   MPass->SetBinError(8485,25.28319);
   MPass->SetBinError(8486,13.85799);
   MPass->SetBinError(8487,17.33233);
   MPass->SetBinError(8488,15.85742);
   MPass->SetBinError(8489,19.64809);
   MPass->SetBinError(8490,20.08691);
   MPass->SetBinError(8491,18.95541);
   MPass->SetBinError(8492,20.60055);
   MPass->SetBinError(8493,15.38389);
   MPass->SetBinError(8494,17.84983);
   MPass->SetBinError(8501,24.86443);
   MPass->SetBinError(8502,22.30394);
   MPass->SetBinError(8503,24.17148);
   MPass->SetBinError(8504,21.84493);
   MPass->SetBinError(8505,26.72612);
   MPass->SetBinError(8506,24.41328);
   MPass->SetBinError(8507,25.17347);
   MPass->SetBinError(8508,24.89883);
   MPass->SetBinError(8509,27.73501);
   MPass->SetBinError(8510,25.58111);
   MPass->SetBinError(8511,25.58111);
   MPass->SetBinError(8512,26.12947);
   MPass->SetBinError(8513,27.43429);
   MPass->SetBinError(8514,25.69958);
   MPass->SetBinError(8515,19.1258);
   MPass->SetBinError(8516,22.93295);
   MPass->SetBinError(8517,24.52512);
   MPass->SetBinError(8518,22.58576);
   MPass->SetBinError(8519,27.21655);
   MPass->SetBinError(8520,29.12124);
   MPass->SetBinError(8521,27.21655);
   MPass->SetBinError(8522,26.12947);
   MPass->SetBinError(8523,21.27656);
   MPass->SetBinError(8524,20.67607);
   MPass->SetBinError(8525,21.45239);
   MPass->SetBinError(8526,20.40012);
   MPass->SetBinError(8527,22.25668);
   MPass->SetBinError(8528,19.91649);
   MPass->SetBinError(8529,18.66782);
   MPass->SetBinError(8530,17.20647);
   MPass->SetBinError(8531,23.84351);
   MPass->SetBinError(8532,23.40258);
   MPass->SetBinError(8533,21.04963);
   MPass->SetBinError(8534,14.6225);
   MPass->SetBinError(8535,23.38536);
   MPass->SetBinError(8536,18.3494);
   MPass->SetBinError(8537,18.66782);
   MPass->SetBinError(8538,17.70464);
   MPass->SetBinError(8539,20.41824);
   MPass->SetBinError(8540,21.80083);
   MPass->SetBinError(8541,19.43875);
   MPass->SetBinError(8542,16.87899);
   MPass->SetBinError(8543,18.35167);
   MPass->SetBinError(8544,25.95318);
   MPass->SetBinError(8551,16.4234);
   MPass->SetBinError(8552,22.36783);
   MPass->SetBinError(8553,26.26129);
   MPass->SetBinError(8554,22.77771);
   MPass->SetBinError(8555,27.55778);
   MPass->SetBinError(8556,23.87467);
   MPass->SetBinError(8557,24.05807);
   MPass->SetBinError(8558,21.33462);
   MPass->SetBinError(8559,20.64909);
   MPass->SetBinError(8560,21.35519);
   MPass->SetBinError(8561,23.71789);
   MPass->SetBinError(8562,18.2469);
   MPass->SetBinError(8563,20.87034);
   MPass->SetBinError(8564,24.21425);
   MPass->SetBinError(8565,24.52512);
   MPass->SetBinError(8566,22.56677);
   MPass->SetBinError(8567,25.32223);
   MPass->SetBinError(8568,22.64278);
   MPass->SetBinError(8569,24.25356);
   MPass->SetBinError(8570,23.54846);
   MPass->SetBinError(8571,19.29493);
   MPass->SetBinError(8572,22.30394);
   MPass->SetBinError(8573,25.69958);
   MPass->SetBinError(8574,21.57844);
   MPass->SetBinError(8575,16.6516);
   MPass->SetBinError(8576,18.93159);
   MPass->SetBinError(8577,14.96595);
   MPass->SetBinError(8578,18.4701);
   MPass->SetBinError(8579,20.67149);
   MPass->SetBinError(8580,17.63908);
   MPass->SetBinError(8581,19.74377);
   MPass->SetBinError(8582,17.68209);
   MPass->SetBinError(8583,16.01745);
   MPass->SetBinError(8584,17.98268);
   MPass->SetBinError(8585,17.47706);
   MPass->SetBinError(8586,18.82336);
   MPass->SetBinError(8587,22.25668);
   MPass->SetBinError(8588,20.2837);
   MPass->SetBinError(8589,17.63908);
   MPass->SetBinError(8590,17.99581);
   MPass->SetBinError(8591,16.2055);
   MPass->SetBinError(8592,21.23179);
   MPass->SetBinError(8593,18.41029);
   MPass->SetBinError(8594,29.11026);
   MPass->SetBinError(8601,24.39262);
   MPass->SetBinError(8602,21.09913);
   MPass->SetBinError(8603,22.83739);
   MPass->SetBinError(8604,25.40003);
   MPass->SetBinError(8605,23.0786);
   MPass->SetBinError(8606,22.87754);
   MPass->SetBinError(8607,25.32223);
   MPass->SetBinError(8608,21.43172);
   MPass->SetBinError(8609,23.87467);
   MPass->SetBinError(8610,20.66383);
   MPass->SetBinError(8611,23.54846);
   MPass->SetBinError(8612,25.58111);
   MPass->SetBinError(8613,23.22196);
   MPass->SetBinError(8614,26.26129);
   MPass->SetBinError(8615,22.30477);
   MPass->SetBinError(8616,28.64691);
   MPass->SetBinError(8617,24.56806);
   MPass->SetBinError(8618,23.49632);
   MPass->SetBinError(8619,24.78466);
   MPass->SetBinError(8620,23.82492);
   MPass->SetBinError(8621,24.21425);
   MPass->SetBinError(8622,22.93295);
   MPass->SetBinError(8623,21.09913);
   MPass->SetBinError(8624,20.4705);
   MPass->SetBinError(8625,21.04963);
   MPass->SetBinError(8626,21.9089);
   MPass->SetBinError(8627,14.19319);
   MPass->SetBinError(8628,18.69599);
   MPass->SetBinError(8629,19.51067);
   MPass->SetBinError(8630,16.36567);
   MPass->SetBinError(8631,24.51162);
   MPass->SetBinError(8632,23.11596);
   MPass->SetBinError(8633,19.64809);
   MPass->SetBinError(8634,22.36783);
   MPass->SetBinError(8635,19.3375);
   MPass->SetBinError(8636,18.3494);
   MPass->SetBinError(8637,17.88394);
   MPass->SetBinError(8638,21.75611);
   MPass->SetBinError(8639,22.38511);
   MPass->SetBinError(8640,19.61242);
   MPass->SetBinError(8641,18.17312);
   MPass->SetBinError(8642,16.32152);
   MPass->SetBinError(8643,18.97367);
   MPass->SetBinError(8644,20.39382);
   MPass->SetBinError(8645,30.98387);
   MPass->SetBinError(8651,17.10199);
   MPass->SetBinError(8652,22.64278);
   MPass->SetBinError(8653,24.16752);
   MPass->SetBinError(8654,26.93364);
   MPass->SetBinError(8655,21.56655);
   MPass->SetBinError(8656,20.87034);
   MPass->SetBinError(8657,22.92732);
   MPass->SetBinError(8658,23.0786);
   MPass->SetBinError(8659,25.32223);
   MPass->SetBinError(8660,21.09913);
   MPass->SetBinError(8661,21.12177);
   MPass->SetBinError(8662,25.69958);
   MPass->SetBinError(8663,23.87467);
   MPass->SetBinError(8664,21.83062);
   MPass->SetBinError(8665,21.35519);
   MPass->SetBinError(8666,21.84493);
   MPass->SetBinError(8667,23.49632);
   MPass->SetBinError(8668,23.54846);
   MPass->SetBinError(8669,21.35519);
   MPass->SetBinError(8670,26.12947);
   MPass->SetBinError(8671,21.35519);
   MPass->SetBinError(8672,21.33462);
   MPass->SetBinError(8673,25.32223);
   MPass->SetBinError(8674,18.10901);
   MPass->SetBinError(8675,18.97367);
   MPass->SetBinError(8676,19.04072);
   MPass->SetBinError(8677,19.91649);
   MPass->SetBinError(8678,19.91649);
   MPass->SetBinError(8679,18.93159);
   MPass->SetBinError(8680,22.14464);
   MPass->SetBinError(8681,19.74377);
   MPass->SetBinError(8682,23.13093);
   MPass->SetBinError(8683,20.2837);
   MPass->SetBinError(8684,16.14349);
   MPass->SetBinError(8685,22.83739);
   MPass->SetBinError(8686,21.67811);
   MPass->SetBinError(8687,22.63);
   MPass->SetBinError(8688,18.62465);
   MPass->SetBinError(8689,18.4701);
   MPass->SetBinError(8690,18.50366);
   MPass->SetBinError(8691,17.14244);
   MPass->SetBinError(8692,14.66796);
   MPass->SetBinError(8693,14.96595);
   MPass->SetBinError(8694,15.96537);
   MPass->SetBinError(8695,21.04963);
   MPass->SetBinError(8696,17.41411);
   MPass->SetBinError(8697,26.28717);
   MPass->SetBinError(8698,18.06239);
   MPass->SetBinError(8701,16.81238);
   MPass->SetBinError(8702,20.45521);
   MPass->SetBinError(8703,22.30477);
   MPass->SetBinError(8704,25.32223);
   MPass->SetBinError(8705,32.02172);
   MPass->SetBinError(8706,20.87034);
   MPass->SetBinError(8707,20.08691);
   MPass->SetBinError(8708,21.57844);
   MPass->SetBinError(8709,21.04963);
   MPass->SetBinError(8710,23.54846);
   MPass->SetBinError(8711,26.12947);
   MPass->SetBinError(8712,21.83062);
   MPass->SetBinError(8713,23.82492);
   MPass->SetBinError(8714,23.24953);
   MPass->SetBinError(8715,20.2837);
   MPass->SetBinError(8716,24.56806);
   MPass->SetBinError(8717,23.22196);
   MPass->SetBinError(8718,22.64223);
   MPass->SetBinError(8719,21.12177);
   MPass->SetBinError(8720,20.25231);
   MPass->SetBinError(8721,22.77771);
   MPass->SetBinError(8722,22.03392);
   MPass->SetBinError(8723,27.05661);
   MPass->SetBinError(8724,19.09407);
   MPass->SetBinError(8725,22.64223);
   MPass->SetBinError(8726,17.47706);
   MPass->SetBinError(8727,18.81746);
   MPass->SetBinError(8728,18.23293);
   MPass->SetBinError(8729,26.58627);
   MPass->SetBinError(8730,18.53014);
   MPass->SetBinError(8731,17.58181);
   MPass->SetBinError(8732,22.63);
   MPass->SetBinError(8733,19.92028);
   MPass->SetBinError(8734,20.04546);
   MPass->SetBinError(8735,20.01365);
   MPass->SetBinError(8736,20.4705);
   MPass->SetBinError(8737,16.265);
   MPass->SetBinError(8738,20.25231);
   MPass->SetBinError(8739,18.54471);
   MPass->SetBinError(8740,18.35167);
   MPass->SetBinError(8741,22.05581);
   MPass->SetBinError(8742,18.81746);
   MPass->SetBinError(8743,14.6143);
   MPass->SetBinError(8744,16.89673);
   MPass->SetBinError(8745,12.86106);
   MPass->SetBinError(8746,18.41029);
   MPass->SetBinError(8747,19.43875);
   MPass->SetBinError(8748,13.1608);
   MPass->SetBinError(8751,20.04546);
   MPass->SetBinError(8752,20.66054);
   MPass->SetBinError(8753,22.30394);
   MPass->SetBinError(8754,20.05564);
   MPass->SetBinError(8755,23.71789);
   MPass->SetBinError(8756,22.87754);
   MPass->SetBinError(8757,24.16752);
   MPass->SetBinError(8758,26.93364);
   MPass->SetBinError(8759,21.01631);
   MPass->SetBinError(8760,24.78466);
   MPass->SetBinError(8761,28.28427);
   MPass->SetBinError(8762,24.78466);
   MPass->SetBinError(8763,21.35519);
   MPass->SetBinError(8764,22.64223);
   MPass->SetBinError(8765,23.54846);
   MPass->SetBinError(8766,25.81989);
   MPass->SetBinError(8767,24.52512);
   MPass->SetBinError(8768,23.39171);
   MPass->SetBinError(8769,22.36783);
   MPass->SetBinError(8770,23.39171);
   MPass->SetBinError(8771,23.18081);
   MPass->SetBinError(8772,26.45934);
   MPass->SetBinError(8773,22.92732);
   MPass->SetBinError(8774,22.58576);
   MPass->SetBinError(8775,22.25668);
   MPass->SetBinError(8776,16.74279);
   MPass->SetBinError(8777,21.23179);
   MPass->SetBinError(8778,18.11422);
   MPass->SetBinError(8779,22.14464);
   MPass->SetBinError(8780,18.81746);
   MPass->SetBinError(8781,15.65992);
   MPass->SetBinError(8782,23.52718);
   MPass->SetBinError(8783,33.69353);
   MPass->SetBinError(8784,19.91649);
   MPass->SetBinError(8785,24.31052);
   MPass->SetBinError(8786,15.96537);
   MPass->SetBinError(8787,19.42129);
   MPass->SetBinError(8788,23.38765);
   MPass->SetBinError(8789,16.01748);
   MPass->SetBinError(8790,21.45239);
   MPass->SetBinError(8791,24.62841);
   MPass->SetBinError(8792,22.14464);
   MPass->SetBinError(8793,16.01745);
   MPass->SetBinError(8794,14.53964);
   MPass->SetBinError(8795,19.9225);
   MPass->SetBinError(8796,22.4543);
   MPass->SetBinError(8797,14.60593);
   MPass->SetBinError(8798,12.40923);
   MPass->SetBinError(8801,18.3494);
   MPass->SetBinError(8802,22.10203);
   MPass->SetBinError(8803,22.64278);
   MPass->SetBinError(8804,24.93705);
   MPass->SetBinError(8805,24.56806);
   MPass->SetBinError(8806,24.51162);
   MPass->SetBinError(8807,24.21425);
   MPass->SetBinError(8808,25.69958);
   MPass->SetBinError(8809,22.83034);
   MPass->SetBinError(8810,23.87467);
   MPass->SetBinError(8811,32.02172);
   MPass->SetBinError(8812,23.39171);
   MPass->SetBinError(8813,21.83062);
   MPass->SetBinError(8814,22.64223);
   MPass->SetBinError(8815,31.62278);
   MPass->SetBinError(8816,22.48827);
   MPass->SetBinError(8817,25.81989);
   MPass->SetBinError(8818,22.48827);
   MPass->SetBinError(8819,20.05564);
   MPass->SetBinError(8820,24.52512);
   MPass->SetBinError(8821,28.86751);
   MPass->SetBinError(8822,24.16752);
   MPass->SetBinError(8823,21.82179);
   MPass->SetBinError(8824,26.45934);
   MPass->SetBinError(8825,22.36198);
   MPass->SetBinError(8826,24.78466);
   MPass->SetBinError(8827,23.64083);
   MPass->SetBinError(8828,17.78359);
   MPass->SetBinError(8829,20.66054);
   MPass->SetBinError(8830,20.67607);
   MPass->SetBinError(8831,23.52718);
   MPass->SetBinError(8832,23.64083);
   MPass->SetBinError(8833,21.45239);
   MPass->SetBinError(8834,26.58627);
   MPass->SetBinError(8835,22.64647);
   MPass->SetBinError(8836,16.51038);
   MPass->SetBinError(8837,16.57653);
   MPass->SetBinError(8838,17.85744);
   MPass->SetBinError(8839,21.56011);
   MPass->SetBinError(8840,20.91214);
   MPass->SetBinError(8841,19.24501);
   MPass->SetBinError(8842,20.40012);
   MPass->SetBinError(8843,17.99581);
   MPass->SetBinError(8844,17.27123);
   MPass->SetBinError(8845,17.17442);
   MPass->SetBinError(8846,20.1692);
   MPass->SetBinError(8847,16.87899);
   MPass->SetBinError(8848,16.36634);
   MPass->SetBinError(8851,17.07469);
   MPass->SetBinError(8852,24.93705);
   MPass->SetBinError(8853,22.87754);
   MPass->SetBinError(8854,20.66383);
   MPass->SetBinError(8855,24.16752);
   MPass->SetBinError(8856,27.43429);
   MPass->SetBinError(8857,27.73501);
   MPass->SetBinError(8858,23.22196);
   MPass->SetBinError(8859,28.86751);
   MPass->SetBinError(8860,27.05661);
   MPass->SetBinError(8861,24.16752);
   MPass->SetBinError(8862,26.72612);
   MPass->SetBinError(8863,23.24953);
   MPass->SetBinError(8864,26.00915);
   MPass->SetBinError(8865,22.94157);
   MPass->SetBinError(8866,20.25231);
   MPass->SetBinError(8867,23.71789);
   MPass->SetBinError(8868,23.87467);
   MPass->SetBinError(8869,24.05807);
   MPass->SetBinError(8870,23.71789);
   MPass->SetBinError(8871,22.64223);
   MPass->SetBinError(8872,22.93295);
   MPass->SetBinError(8873,20.43461);
   MPass->SetBinError(8874,22.10203);
   MPass->SetBinError(8875,20.58406);
   MPass->SetBinError(8876,18.95541);
   MPass->SetBinError(8877,19.49419);
   MPass->SetBinError(8878,19.9225);
   MPass->SetBinError(8879,16.53757);
   MPass->SetBinError(8880,20.4705);
   MPass->SetBinError(8881,21.23179);
   MPass->SetBinError(8882,17.76074);
   MPass->SetBinError(8883,16.07936);
   MPass->SetBinError(8884,17.49296);
   MPass->SetBinError(8885,21.65064);
   MPass->SetBinError(8886,21.24809);
   MPass->SetBinError(8887,21.24809);
   MPass->SetBinError(8888,28.04015);
   MPass->SetBinError(8889,19.12639);
   MPass->SetBinError(8890,17.27123);
   MPass->SetBinError(8891,15.76454);
   MPass->SetBinError(8892,18.97367);
   MPass->SetBinError(8893,16.28678);
   MPass->SetBinError(8894,19.74377);
   MPass->SetBinError(8895,14.10406);
   MPass->SetBinError(8896,15.99018);
   MPass->SetBinError(8897,19.14559);
   MPass->SetBinError(8898,14.49333);
   MPass->SetBinError(8901,16.01745);
   MPass->SetBinError(8902,23.82492);
   MPass->SetBinError(8903,21.57844);
   MPass->SetBinError(8904,24.56806);
   MPass->SetBinError(8905,21.23179);
   MPass->SetBinError(8906,24.17148);
   MPass->SetBinError(8907,27.71598);
   MPass->SetBinError(8908,22.10203);
   MPass->SetBinError(8909,20.87839);
   MPass->SetBinError(8910,18.53014);
   MPass->SetBinError(8911,24.05807);
   MPass->SetBinError(8912,21.83062);
   MPass->SetBinError(8913,24.51162);
   MPass->SetBinError(8914,27.04797);
   MPass->SetBinError(8915,21.19002);
   MPass->SetBinError(8916,23.39171);
   MPass->SetBinError(8917,24.89883);
   MPass->SetBinError(8918,25.28986);
   MPass->SetBinError(8919,22.36783);
   MPass->SetBinError(8920,22.64223);
   MPass->SetBinError(8921,25.69958);
   MPass->SetBinError(8922,24.16752);
   MPass->SetBinError(8923,26.00915);
   MPass->SetBinError(8924,24.953);
   MPass->SetBinError(8925,20.57127);
   MPass->SetBinError(8926,25.23042);
   MPass->SetBinError(8927,15.98271);
   MPass->SetBinError(8928,17.14244);
   MPass->SetBinError(8929,18.70439);
   MPass->SetBinError(8930,23.13093);
   MPass->SetBinError(8931,19.3375);
   MPass->SetBinError(8932,23.22196);
   MPass->SetBinError(8933,20.60055);
   MPass->SetBinError(8934,23.89559);
   MPass->SetBinError(8935,18.70439);
   MPass->SetBinError(8936,18.69599);
   MPass->SetBinError(8937,16.59661);
   MPass->SetBinError(8938,16.07936);
   MPass->SetBinError(8939,20.25231);
   MPass->SetBinError(8940,15.41801);
   MPass->SetBinError(8941,18.69599);
   MPass->SetBinError(8942,17.63908);
   MPass->SetBinError(8943,16.50581);
   MPass->SetBinError(8944,20.2837);
   MPass->SetBinError(8945,21.04963);
   MPass->SetBinError(8946,18.26346);
   MPass->SetBinError(8947,17.27123);
   MPass->SetBinError(8948,11.11111);
   MPass->SetBinError(8951,22.56677);
   MPass->SetBinError(8952,21.80083);
   MPass->SetBinError(8953,29.75624);
   MPass->SetBinError(8954,27.04797);
   MPass->SetBinError(8955,27.96379);
   MPass->SetBinError(8956,24.21425);
   MPass->SetBinError(8957,24.21425);
   MPass->SetBinError(8958,24.93705);
   MPass->SetBinError(8959,23.2348);
   MPass->SetBinError(8960,21.84493);
   MPass->SetBinError(8961,24.52512);
   MPass->SetBinError(8962,28.64691);
   MPass->SetBinError(8963,25);
   MPass->SetBinError(8964,24.16752);
   MPass->SetBinError(8965,25.32223);
   MPass->SetBinError(8966,24.6183);
   MPass->SetBinError(8967,26.5812);
   MPass->SetBinError(8968,25);
   MPass->SetBinError(8969,23.18081);
   MPass->SetBinError(8970,20.02468);
   MPass->SetBinError(8971,30.43436);
   MPass->SetBinError(8972,27.21655);
   MPass->SetBinError(8973,23.22196);
   MPass->SetBinError(8974,23.84351);
   MPass->SetBinError(8975,13.48067);
   MPass->SetBinError(8976,17.33233);
   MPass->SetBinError(8977,18.17312);
   MPass->SetBinError(8978,14.3117);
   MPass->SetBinError(8979,21.65064);
   MPass->SetBinError(8980,22.36783);
   MPass->SetBinError(8981,22.83739);
   MPass->SetBinError(8982,21.04963);
   MPass->SetBinError(8983,18.8192);
   MPass->SetBinError(8984,19.28145);
   MPass->SetBinError(8985,18.70439);
   MPass->SetBinError(8986,16.46744);
   MPass->SetBinError(8987,17.33233);
   MPass->SetBinError(8988,23.69728);
   MPass->SetBinError(8989,19.04072);
   MPass->SetBinError(8990,23.13093);
   MPass->SetBinError(8991,19.91649);
   MPass->SetBinError(8992,16.53595);
   MPass->SetBinError(8993,18.8192);
   MPass->SetBinError(8994,16.265);
   MPass->SetBinError(8995,16.58088);
   MPass->SetBinError(8996,22.25668);
   MPass->SetBinError(8997,17.99581);
   MPass->SetBinError(8998,17.10199);
   MPass->SetBinError(9001,15.04109);
   MPass->SetBinError(9002,21.32629);
   MPass->SetBinError(9003,28.64691);
   MPass->SetBinError(9004,23.39171);
   MPass->SetBinError(9005,22.36198);
   MPass->SetBinError(9006,23.49632);
   MPass->SetBinError(9007,22.0487);
   MPass->SetBinError(9008,24.78466);
   MPass->SetBinError(9009,23.18081);
   MPass->SetBinError(9010,20.05564);
   MPass->SetBinError(9011,22.03392);
   MPass->SetBinError(9012,22.58576);
   MPass->SetBinError(9013,22.30477);
   MPass->SetBinError(9014,26.72612);
   MPass->SetBinError(9015,27.55778);
   MPass->SetBinError(9016,24.78466);
   MPass->SetBinError(9017,25.40003);
   MPass->SetBinError(9018,26.00915);
   MPass->SetBinError(9019,27.21655);
   MPass->SetBinError(9020,23.18081);
   MPass->SetBinError(9021,22.87754);
   MPass->SetBinError(9022,22.64278);
   MPass->SetBinError(9023,26.12947);
   MPass->SetBinError(9024,19.28145);
   MPass->SetBinError(9025,15.65862);
   MPass->SetBinError(9026,16.01748);
   MPass->SetBinError(9027,18.70439);
   MPass->SetBinError(9028,18.3494);
   MPass->SetBinError(9029,22.14464);
   MPass->SetBinError(9030,21.80083);
   MPass->SetBinError(9031,19.82738);
   MPass->SetBinError(9032,18.91307);
   MPass->SetBinError(9033,18.95541);
   MPass->SetBinError(9034,18.26346);
   MPass->SetBinError(9035,18.95541);
   MPass->SetBinError(9036,18.33724);
   MPass->SetBinError(9037,19.09407);
   MPass->SetBinError(9038,18.6755);
   MPass->SetBinError(9039,18.56919);
   MPass->SetBinError(9040,21.85336);
   MPass->SetBinError(9041,16.50581);
   MPass->SetBinError(9042,17.88394);
   MPass->SetBinError(9043,18.11422);
   MPass->SetBinError(9044,18.95541);
   MPass->SetBinError(9045,18.11422);
   MPass->SetBinError(9046,20.60055);
   MPass->SetBinError(9047,22.14464);
   MPass->SetBinError(9048,12.84605);
   MPass->SetBinError(9051,17.76379);
   MPass->SetBinError(9052,21.27656);
   MPass->SetBinError(9053,25.69958);
   MPass->SetBinError(9054,22.30394);
   MPass->SetBinError(9055,23.2348);
   MPass->SetBinError(9056,24.16752);
   MPass->SetBinError(9057,24.51162);
   MPass->SetBinError(9058,23.49632);
   MPass->SetBinError(9059,21.83062);
   MPass->SetBinError(9060,21.01631);
   MPass->SetBinError(9061,25.69958);
   MPass->SetBinError(9062,22.30394);
   MPass->SetBinError(9063,24.78466);
   MPass->SetBinError(9064,24.89883);
   MPass->SetBinError(9065,21.43172);
   MPass->SetBinError(9066,26.00915);
   MPass->SetBinError(9067,25.32223);
   MPass->SetBinError(9068,25.40003);
   MPass->SetBinError(9069,26.72612);
   MPass->SetBinError(9070,23.22196);
   MPass->SetBinError(9071,28.86751);
   MPass->SetBinError(9072,21.12177);
   MPass->SetBinError(9073,22.56677);
   MPass->SetBinError(9074,24);
   MPass->SetBinError(9075,20.66054);
   MPass->SetBinError(9076,21.51657);
   MPass->SetBinError(9077,19.09407);
   MPass->SetBinError(9078,18.8192);
   MPass->SetBinError(9079,20.40012);
   MPass->SetBinError(9080,20.58406);
   MPass->SetBinError(9081,22.0487);
   MPass->SetBinError(9082,29.75624);
   MPass->SetBinError(9083,26.14563);
   MPass->SetBinError(9084,20.58406);
   MPass->SetBinError(9085,19.12639);
   MPass->SetBinError(9086,16.53757);
   MPass->SetBinError(9087,18.4701);
   MPass->SetBinError(9088,21.07221);
   MPass->SetBinError(9089,17.99581);
   MPass->SetBinError(9090,26.61437);
   MPass->SetBinError(9091,23.69728);
   MPass->SetBinError(9092,24.62841);
   MPass->SetBinError(9093,18.3494);
   MPass->SetBinError(9094,21.24809);
   MPass->SetBinError(9095,21.80083);
   MPass->SetBinError(9096,21.07221);
   MPass->SetBinError(9097,18.42988);
   MPass->SetBinError(9098,14.2668);
   MPass->SetBinError(9101,21.44862);
   MPass->SetBinError(9102,24.16752);
   MPass->SetBinError(9103,23.84351);
   MPass->SetBinError(9104,22.36198);
   MPass->SetBinError(9105,26.5812);
   MPass->SetBinError(9106,28.64691);
   MPass->SetBinError(9107,25);
   MPass->SetBinError(9108,19.51149);
   MPass->SetBinError(9109,27.04797);
   MPass->SetBinError(9110,24.05807);
   MPass->SetBinError(9111,26.93364);
   MPass->SetBinError(9112,24.56806);
   MPass->SetBinError(9113,22.08631);
   MPass->SetBinError(9114,23.18081);
   MPass->SetBinError(9115,24.89883);
   MPass->SetBinError(9116,29.24038);
   MPass->SetBinError(9117,24.52512);
   MPass->SetBinError(9118,22.77771);
   MPass->SetBinError(9119,26.45934);
   MPass->SetBinError(9120,27.43429);
   MPass->SetBinError(9121,27.21655);
   MPass->SetBinError(9122,27.96379);
   MPass->SetBinError(9123,24.25356);
   MPass->SetBinError(9124,25.32223);
   MPass->SetBinError(9125,23.87467);
   MPass->SetBinError(9126,18.97461);
   MPass->SetBinError(9127,20.66054);
   MPass->SetBinError(9128,20.08691);
   MPass->SetBinError(9129,21.07221);
   MPass->SetBinError(9130,22.83739);
   MPass->SetBinError(9131,19.09407);
   MPass->SetBinError(9132,21.01631);
   MPass->SetBinError(9133,21.80083);
   MPass->SetBinError(9134,24);
   MPass->SetBinError(9135,20.10027);
   MPass->SetBinError(9136,21.9089);
   MPass->SetBinError(9137,21.67811);
   MPass->SetBinError(9138,25.23042);
   MPass->SetBinError(9139,21.85336);
   MPass->SetBinError(9140,21.9089);
   MPass->SetBinError(9141,21.45239);
   MPass->SetBinError(9142,21.65064);
   MPass->SetBinError(9143,16.80682);
   MPass->SetBinError(9144,20.45521);
   MPass->SetBinError(9145,18.53014);
   MPass->SetBinError(9146,19.28145);
   MPass->SetBinError(9147,22.25668);
   MPass->SetBinError(9148,19.61729);
   MPass->SetBinError(9151,18.95541);
   MPass->SetBinError(9152,20.91214);
   MPass->SetBinError(9153,24.21425);
   MPass->SetBinError(9154,24.62841);
   MPass->SetBinError(9155,23.24953);
   MPass->SetBinError(9156,24.52512);
   MPass->SetBinError(9157,25.69958);
   MPass->SetBinError(9158,27.21655);
   MPass->SetBinError(9159,26.26129);
   MPass->SetBinError(9160,25.17347);
   MPass->SetBinError(9161,22.56677);
   MPass->SetBinError(9162,24.05807);
   MPass->SetBinError(9163,22.58576);
   MPass->SetBinError(9164,20.43461);
   MPass->SetBinError(9165,22.38511);
   MPass->SetBinError(9166,23.54846);
   MPass->SetBinError(9167,28.28427);
   MPass->SetBinError(9168,19.67576);
   MPass->SetBinError(9169,24.21425);
   MPass->SetBinError(9170,20.89551);
   MPass->SetBinError(9171,26.5812);
   MPass->SetBinError(9172,24.6183);
   MPass->SetBinError(9173,20.89551);
   MPass->SetBinError(9174,25.58111);
   MPass->SetBinError(9175,19.74377);
   MPass->SetBinError(9176,19.91649);
   MPass->SetBinError(9177,17.87792);
   MPass->SetBinError(9178,18.23293);
   MPass->SetBinError(9179,24.41328);
   MPass->SetBinError(9180,23.38536);
   MPass->SetBinError(9181,21.01631);
   MPass->SetBinError(9182,18.54471);
   MPass->SetBinError(9183,18.11422);
   MPass->SetBinError(9184,19.75949);
   MPass->SetBinError(9185,25.28319);
   MPass->SetBinError(9186,25.23042);
   MPass->SetBinError(9187,17.27123);
   MPass->SetBinError(9188,27.05661);
   MPass->SetBinError(9189,18.97367);
   MPass->SetBinError(9190,14.6143);
   MPass->SetBinError(9191,22.83739);
   MPass->SetBinError(9192,18.54471);
   MPass->SetBinError(9193,21.23179);
   MPass->SetBinError(9194,18.70439);
   MPass->SetBinError(9195,19.64809);
   MPass->SetBinError(9196,17.64443);
   MPass->SetBinError(9197,15.96537);
   MPass->SetBinError(9198,15.0468);
   MPass->SetBinError(9201,16.01745);
   MPass->SetBinError(9202,22.87883);
   MPass->SetBinError(9203,27.21655);
   MPass->SetBinError(9204,26.45934);
   MPass->SetBinError(9205,23.52718);
   MPass->SetBinError(9206,25.69958);
   MPass->SetBinError(9207,21.59612);
   MPass->SetBinError(9208,22.58576);
   MPass->SetBinError(9209,20.87034);
   MPass->SetBinError(9210,22.64278);
   MPass->SetBinError(9211,26.00915);
   MPass->SetBinError(9212,20.89551);
   MPass->SetBinError(9213,22.10203);
   MPass->SetBinError(9214,25.81989);
   MPass->SetBinError(9215,20.80592);
   MPass->SetBinError(9216,24.56806);
   MPass->SetBinError(9217,28.28427);
   MPass->SetBinError(9218,23.22196);
   MPass->SetBinError(9219,22.03392);
   MPass->SetBinError(9220,18.64978);
   MPass->SetBinError(9221,26.5812);
   MPass->SetBinError(9222,25.17347);
   MPass->SetBinError(9223,23.18081);
   MPass->SetBinError(9224,29.24038);
   MPass->SetBinError(9225,18.95541);
   MPass->SetBinError(9226,21.24809);
   MPass->SetBinError(9227,19.51067);
   MPass->SetBinError(9228,24.51162);
   MPass->SetBinError(9229,21.83062);
   MPass->SetBinError(9230,21.80083);
   MPass->SetBinError(9231,21.04963);
   MPass->SetBinError(9232,19.24501);
   MPass->SetBinError(9233,18.6755);
   MPass->SetBinError(9234,19.59816);
   MPass->SetBinError(9235,18.54471);
   MPass->SetBinError(9236,22.87883);
   MPass->SetBinError(9237,21.04963);
   MPass->SetBinError(9238,21.01631);
   MPass->SetBinError(9239,21.44862);
   MPass->SetBinError(9240,20.1692);
   MPass->SetBinError(9241,19.40119);
   MPass->SetBinError(9242,22.38511);
   MPass->SetBinError(9243,20.58406);
   MPass->SetBinError(9244,26.14563);
   MPass->SetBinError(9245,18.6755);
   MPass->SetBinError(9246,16.53757);
   MPass->SetBinError(9247,18.3494);
   MPass->SetBinError(9248,14.91668);
   MPass->SetBinError(9251,19.59592);
   MPass->SetBinError(9252,26.14563);
   MPass->SetBinError(9253,28.08702);
   MPass->SetBinError(9254,27.55778);
   MPass->SetBinError(9255,25.58111);
   MPass->SetBinError(9256,22.30477);
   MPass->SetBinError(9257,22.36783);
   MPass->SetBinError(9258,28.64691);
   MPass->SetBinError(9259,27.05661);
   MPass->SetBinError(9260,26.14563);
   MPass->SetBinError(9261,24.52512);
   MPass->SetBinError(9262,24.52512);
   MPass->SetBinError(9263,25.28986);
   MPass->SetBinError(9264,31.94109);
   MPass->SetBinError(9265,26.14563);
   MPass->SetBinError(9266,20.43461);
   MPass->SetBinError(9267,26.93364);
   MPass->SetBinError(9268,23.87467);
   MPass->SetBinError(9269,27.73501);
   MPass->SetBinError(9270,22.36198);
   MPass->SetBinError(9271,22.30394);
   MPass->SetBinError(9272,22.87754);
   MPass->SetBinError(9273,26.58627);
   MPass->SetBinError(9274,26.12947);
   MPass->SetBinError(9275,20.10027);
   MPass->SetBinError(9276,19.74377);
   MPass->SetBinError(9277,20.04546);
   MPass->SetBinError(9278,19.82738);
   MPass->SetBinError(9279,19.8628);
   MPass->SetBinError(9280,21.9089);
   MPass->SetBinError(9281,21.80083);
   MPass->SetBinError(9282,24);
   MPass->SetBinError(9283,19.75949);
   MPass->SetBinError(9284,18.8192);
   MPass->SetBinError(9285,22.63);
   MPass->SetBinError(9286,19.74377);
   MPass->SetBinError(9287,23.84351);
   MPass->SetBinError(9288,19.92028);
   MPass->SetBinError(9289,21.24809);
   MPass->SetBinError(9290,21.35519);
   MPass->SetBinError(9291,18.95541);
   MPass->SetBinError(9292,19.23509);
   MPass->SetBinError(9293,18.10901);
   MPass->SetBinError(9294,19.59816);
   MPass->SetBinError(9295,17.88394);
   MPass->SetBinError(9296,19.92028);
   MPass->SetBinError(9297,21.51657);
   MPass->SetBinError(9298,12.24885);
   MPass->SetBinError(9301,18.3494);
   MPass->SetBinError(9302,24.17148);
   MPass->SetBinError(9303,23.52718);
   MPass->SetBinError(9304,21.83062);
   MPass->SetBinError(9305,22.30477);
   MPass->SetBinError(9306,21.43172);
   MPass->SetBinError(9307,24.93705);
   MPass->SetBinError(9308,27.43429);
   MPass->SetBinError(9309,26.93364);
   MPass->SetBinError(9310,24.78466);
   MPass->SetBinError(9311,25.28986);
   MPass->SetBinError(9312,22.36198);
   MPass->SetBinError(9313,27.55778);
   MPass->SetBinError(9314,22.87754);
   MPass->SetBinError(9315,24.21425);
   MPass->SetBinError(9316,20.64909);
   MPass->SetBinError(9317,21.12177);
   MPass->SetBinError(9318,19.82738);
   MPass->SetBinError(9319,23.87467);
   MPass->SetBinError(9320,22.77771);
   MPass->SetBinError(9321,24.89883);
   MPass->SetBinError(9322,24.41328);
   MPass->SetBinError(9323,24.41328);
   MPass->SetBinError(9324,20.60055);
   MPass->SetBinError(9325,19.59816);
   MPass->SetBinError(9326,20.08691);
   MPass->SetBinError(9327,18.3494);
   MPass->SetBinError(9328,19.14559);
   MPass->SetBinError(9329,17.27123);
   MPass->SetBinError(9330,21.23179);
   MPass->SetBinError(9331,18.53014);
   MPass->SetBinError(9332,16.00791);
   MPass->SetBinError(9333,18.01642);
   MPass->SetBinError(9334,19.24501);
   MPass->SetBinError(9335,26.00353);
   MPass->SetBinError(9336,19.9225);
   MPass->SetBinError(9337,21.04963);
   MPass->SetBinError(9338,17.41411);
   MPass->SetBinError(9339,22.64278);
   MPass->SetBinError(9340,17.37412);
   MPass->SetBinError(9341,18.82336);
   MPass->SetBinError(9342,19.09407);
   MPass->SetBinError(9343,16.67072);
   MPass->SetBinError(9344,21.67811);
   MPass->SetBinError(9345,18.07928);
   MPass->SetBinError(9346,17.78359);
   MPass->SetBinError(9347,16.56157);
   MPass->SetBinError(9348,9.929449);
   MPass->SetBinError(9351,17.90809);
   MPass->SetBinError(9352,18.4701);
   MPass->SetBinError(9353,20.80592);
   MPass->SetBinError(9354,22.64223);
   MPass->SetBinError(9355,29.12124);
   MPass->SetBinError(9356,26.5812);
   MPass->SetBinError(9357,24.16752);
   MPass->SetBinError(9358,21.33462);
   MPass->SetBinError(9359,25.17347);
   MPass->SetBinError(9360,24.16752);
   MPass->SetBinError(9361,24.52512);
   MPass->SetBinError(9362,29.75624);
   MPass->SetBinError(9363,20.37778);
   MPass->SetBinError(9364,23.87467);
   MPass->SetBinError(9365,23.22196);
   MPass->SetBinError(9366,20.08691);
   MPass->SetBinError(9367,23.39171);
   MPass->SetBinError(9368,24.16752);
   MPass->SetBinError(9369,27.73501);
   MPass->SetBinError(9370,23.54846);
   MPass->SetBinError(9371,27.05661);
   MPass->SetBinError(9372,20.22658);
   MPass->SetBinError(9373,22.92732);
   MPass->SetBinError(9374,25.32223);
   MPass->SetBinError(9375,20.10027);
   MPass->SetBinError(9376,17.49296);
   MPass->SetBinError(9377,21.04963);
   MPass->SetBinError(9378,16.36567);
   MPass->SetBinError(9379,19.51067);
   MPass->SetBinError(9380,21.44862);
   MPass->SetBinError(9381,19.64809);
   MPass->SetBinError(9382,22.63);
   MPass->SetBinError(9383,19.42129);
   MPass->SetBinError(9384,20.74902);
   MPass->SetBinError(9385,23.11596);
   MPass->SetBinError(9386,18.4701);
   MPass->SetBinError(9387,20.87839);
   MPass->SetBinError(9388,17.85744);
   MPass->SetBinError(9389,24.953);
   MPass->SetBinError(9390,19.28145);
   MPass->SetBinError(9391,18.4701);
   MPass->SetBinError(9392,19.64809);
   MPass->SetBinError(9393,18.11422);
   MPass->SetBinError(9394,21.24809);
   MPass->SetBinError(9395,18.6533);
   MPass->SetBinError(9396,14.6225);
   MPass->SetBinError(9397,21.65064);
   MPass->SetBinError(9398,10.74259);
   MPass->SetBinError(9401,14.23035);
   MPass->SetBinError(9402,22.64278);
   MPass->SetBinError(9403,27.21655);
   MPass->SetBinError(9404,22.09163);
   MPass->SetBinError(9405,28.64691);
   MPass->SetBinError(9406,18.23293);
   MPass->SetBinError(9407,22.09163);
   MPass->SetBinError(9408,21.84493);
   MPass->SetBinError(9409,22.10203);
   MPass->SetBinError(9410,24.05807);
   MPass->SetBinError(9411,26.45934);
   MPass->SetBinError(9412,23.71789);
   MPass->SetBinError(9413,21.01631);
   MPass->SetBinError(9414,20.81272);
   MPass->SetBinError(9415,20.67607);
   MPass->SetBinError(9416,22.48827);
   MPass->SetBinError(9417,22.36198);
   MPass->SetBinError(9418,25.40003);
   MPass->SetBinError(9419,25.17347);
   MPass->SetBinError(9420,24.56806);
   MPass->SetBinError(9421,23.39171);
   MPass->SetBinError(9422,22.36198);
   MPass->SetBinError(9423,24.16752);
   MPass->SetBinError(9424,20.80592);
   MPass->SetBinError(9425,18.58783);
   MPass->SetBinError(9426,17.88394);
   MPass->SetBinError(9427,20.58406);
   MPass->SetBinError(9428,20.4705);
   MPass->SetBinError(9429,19.51067);
   MPass->SetBinError(9430,19.64809);
   MPass->SetBinError(9431,15.98271);
   MPass->SetBinError(9432,18.26346);
   MPass->SetBinError(9433,20.28602);
   MPass->SetBinError(9434,20.57127);
   MPass->SetBinError(9435,19.59816);
   MPass->SetBinError(9436,18.95541);
   MPass->SetBinError(9437,20.41824);
   MPass->SetBinError(9438,21.9089);
   MPass->SetBinError(9439,20.85367);
   MPass->SetBinError(9440,17.52913);
   MPass->SetBinError(9441,21.59612);
   MPass->SetBinError(9442,18.62465);
   MPass->SetBinError(9443,20.08691);
   MPass->SetBinError(9444,14.97689);
   MPass->SetBinError(9445,17.24819);
   MPass->SetBinError(9446,19.49419);
   MPass->SetBinError(9447,19.91649);
   MPass->SetBinError(9448,12.77204);
   MPass->SetBinError(9451,17.5798);
   MPass->SetBinError(9452,22.56677);
   MPass->SetBinError(9453,20.60055);
   MPass->SetBinError(9454,23.90457);
   MPass->SetBinError(9455,21.84493);
   MPass->SetBinError(9456,20.80592);
   MPass->SetBinError(9457,21.57844);
   MPass->SetBinError(9458,22.36198);
   MPass->SetBinError(9459,24.16752);
   MPass->SetBinError(9460,22.10203);
   MPass->SetBinError(9461,28.86751);
   MPass->SetBinError(9462,23.71789);
   MPass->SetBinError(9463,21.04084);
   MPass->SetBinError(9464,20.95631);
   MPass->SetBinError(9465,21.33462);
   MPass->SetBinError(9466,21.77262);
   MPass->SetBinError(9467,25.58111);
   MPass->SetBinError(9468,23.90457);
   MPass->SetBinError(9469,19.31616);
   MPass->SetBinError(9470,23.84351);
   MPass->SetBinError(9471,22.58576);
   MPass->SetBinError(9472,20.87839);
   MPass->SetBinError(9473,24.86443);
   MPass->SetBinError(9474,20.80592);
   MPass->SetBinError(9475,21.44862);
   MPass->SetBinError(9476,17.41411);
   MPass->SetBinError(9477,19.51067);
   MPass->SetBinError(9478,22.38511);
   MPass->SetBinError(9479,20.25231);
   MPass->SetBinError(9480,19.64809);
   MPass->SetBinError(9481,19.3375);
   MPass->SetBinError(9482,14.57432);
   MPass->SetBinError(9483,17.98268);
   MPass->SetBinError(9484,17.05439);
   MPass->SetBinError(9485,14.14766);
   MPass->SetBinError(9486,20.25231);
   MPass->SetBinError(9487,18.14605);
   MPass->SetBinError(9488,21.04963);
   MPass->SetBinError(9489,17.76379);
   MPass->SetBinError(9490,20.05492);
   MPass->SetBinError(9491,24.17148);
   MPass->SetBinError(9492,19.64809);
   MPass->SetBinError(9493,14.06496);
   MPass->SetBinError(9494,22.63);
   MPass->SetBinError(9495,15.38389);
   MPass->SetBinError(9496,17.18182);
   MPass->SetBinError(9497,15.8879);
   MPass->SetBinError(9498,18.56919);
   MPass->SetBinError(9501,18.62465);
   MPass->SetBinError(9502,17.8406);
   MPass->SetBinError(9503,23.2348);
   MPass->SetBinError(9504,23.84351);
   MPass->SetBinError(9505,23.2348);
   MPass->SetBinError(9506,25.58111);
   MPass->SetBinError(9507,22.63);
   MPass->SetBinError(9508,26.00915);
   MPass->SetBinError(9509,26.45934);
   MPass->SetBinError(9510,25.28986);
   MPass->SetBinError(9511,23.52718);
   MPass->SetBinError(9512,26.26129);
   MPass->SetBinError(9513,21.94097);
   MPass->SetBinError(9514,26.14563);
   MPass->SetBinError(9515,21.84493);
   MPass->SetBinError(9516,22.92732);
   MPass->SetBinError(9517,23.82492);
   MPass->SetBinError(9518,22.0487);
   MPass->SetBinError(9519,24.16752);
   MPass->SetBinError(9520,26.12947);
   MPass->SetBinError(9521,20.66383);
   MPass->SetBinError(9522,20.59183);
   MPass->SetBinError(9523,22.93295);
   MPass->SetBinError(9524,21.23179);
   MPass->SetBinError(9525,21.37662);
   MPass->SetBinError(9526,16.94201);
   MPass->SetBinError(9527,22.38511);
   MPass->SetBinError(9528,22.38511);
   MPass->SetBinError(9529,21.85336);
   MPass->SetBinError(9530,20.28602);
   MPass->SetBinError(9531,17.19638);
   MPass->SetBinError(9532,20.28602);
   MPass->SetBinError(9533,19.61729);
   MPass->SetBinError(9534,16.56157);
   MPass->SetBinError(9535,20.41824);
   MPass->SetBinError(9536,18.26346);
   MPass->SetBinError(9537,15.30491);
   MPass->SetBinError(9538,26.5812);
   MPass->SetBinError(9539,18.07928);
   MPass->SetBinError(9540,15.96537);
   MPass->SetBinError(9541,18.26346);
   MPass->SetBinError(9542,17.85744);
   MPass->SetBinError(9543,25.23042);
   MPass->SetBinError(9544,19.23311);
   MPass->SetBinError(9545,19.59592);
   MPass->SetBinError(9546,15.58212);
   MPass->SetBinError(9547,18.42988);
   MPass->SetBinError(9548,13.15154);
   MPass->SetBinError(9551,20.08691);
   MPass->SetBinError(9552,20.2837);
   MPass->SetBinError(9553,24.52512);
   MPass->SetBinError(9554,21.44862);
   MPass->SetBinError(9555,23.49632);
   MPass->SetBinError(9556,22.14464);
   MPass->SetBinError(9557,19.91649);
   MPass->SetBinError(9558,29.87069);
   MPass->SetBinError(9559,23.52718);
   MPass->SetBinError(9560,22.93295);
   MPass->SetBinError(9561,22.38511);
   MPass->SetBinError(9562,23.84351);
   MPass->SetBinError(9563,25.23042);
   MPass->SetBinError(9564,28.64691);
   MPass->SetBinError(9565,26.00915);
   MPass->SetBinError(9566,22.56677);
   MPass->SetBinError(9567,22.10203);
   MPass->SetBinError(9568,27.55778);
   MPass->SetBinError(9569,27.96379);
   MPass->SetBinError(9570,29.24038);
   MPass->SetBinError(9571,24.56806);
   MPass->SetBinError(9572,23.84351);
   MPass->SetBinError(9573,20.66383);
   MPass->SetBinError(9574,18.81746);
   MPass->SetBinError(9575,18.54471);
   MPass->SetBinError(9576,16.57653);
   MPass->SetBinError(9577,23.13093);
   MPass->SetBinError(9578,21.04963);
   MPass->SetBinError(9579,17.63908);
   MPass->SetBinError(9580,16.94201);
   MPass->SetBinError(9581,16.87899);
   MPass->SetBinError(9582,17.81524);
   MPass->SetBinError(9583,20.39382);
   MPass->SetBinError(9584,15.34603);
   MPass->SetBinError(9585,19.91649);
   MPass->SetBinError(9586,19.04072);
   MPass->SetBinError(9587,18.54471);
   MPass->SetBinError(9588,17.45593);
   MPass->SetBinError(9589,19.91649);
   MPass->SetBinError(9590,17.49296);
   MPass->SetBinError(9591,15.11555);
   MPass->SetBinError(9592,21.65064);
   MPass->SetBinError(9593,26.92764);
   MPass->SetBinError(9594,18.6755);
   MPass->SetBinError(9595,19.51067);
   MPass->SetBinError(9596,21.07221);
   MPass->SetBinError(9597,19.91649);
   MPass->SetBinError(9598,11.1842);
   MPass->SetBinError(9601,15.8879);
   MPass->SetBinError(9602,21.44862);
   MPass->SetBinError(9603,21.04963);
   MPass->SetBinError(9604,15.50468);
   MPass->SetBinError(9605,16.01745);
   MPass->SetBinError(9606,14.43376);
   MPass->SetBinError(9607,22.25668);
   MPass->SetBinError(9608,20.57127);
   MPass->SetBinError(9609,16.57282);
   MPass->SetBinError(9610,19.3375);
   MPass->SetBinError(9611,16.01745);
   MPass->SetBinError(9612,17.70464);
   MPass->SetBinError(9613,19.43875);
   MPass->SetBinError(9614,16.14349);
   MPass->SetBinError(9615,16.00791);
   MPass->SetBinError(9616,17.90632);
   MPass->SetBinError(9617,19.91649);
   MPass->SetBinError(9618,18.07928);
   MPass->SetBinError(9619,23.64083);
   MPass->SetBinError(9620,19.75949);
   MPass->SetBinError(9621,17.98268);
   MPass->SetBinError(9622,16.37452);
   MPass->SetBinError(9623,20.39382);
   MPass->SetBinError(9624,17.63908);
   MPass->SetBinError(9625,13.9795);
   MPass->SetBinError(9626,10.89641);
   MPass->SetBinError(9627,14.61695);
   MPass->SetBinError(9628,18.17312);
   MPass->SetBinError(9629,16.59661);
   MPass->SetBinError(9630,14.91668);
   MPass->SetBinError(9631,14.62189);
   MPass->SetBinError(9632,14.3834);
   MPass->SetBinError(9633,15.41975);
   MPass->SetBinError(9634,12.9371);
   MPass->SetBinError(9635,14.10406);
   MPass->SetBinError(9636,17.49296);
   MPass->SetBinError(9637,20.57127);
   MPass->SetBinError(9638,16.87899);
   MPass->SetBinError(9639,14.18097);
   MPass->SetBinError(9640,12.71833);
   MPass->SetBinError(9641,17.18182);
   MPass->SetBinError(9642,14.57432);
   MPass->SetBinError(9643,13.30467);
   MPass->SetBinError(9644,10.72883);
   MPass->SetBinError(9645,17.90809);
   MPass->SetBinError(9646,9.93808);
   MPass->SetBinError(9647,10.56443);
   MPass->SetBinError(9648,6.634854);
   MPass->SetMinimum(50);
   MPass->SetMaximum(100);
   MPass->SetEntries(79713.27);
   MPass->SetStats(0);
   MPass->SetContour(100);
   MPass->SetContourLevel(0,50);
   MPass->SetContourLevel(1,50.5);
   MPass->SetContourLevel(2,51);
   MPass->SetContourLevel(3,51.5);
   MPass->SetContourLevel(4,52);
   MPass->SetContourLevel(5,52.5);
   MPass->SetContourLevel(6,53);
   MPass->SetContourLevel(7,53.5);
   MPass->SetContourLevel(8,54);
   MPass->SetContourLevel(9,54.5);
   MPass->SetContourLevel(10,55);
   MPass->SetContourLevel(11,55.5);
   MPass->SetContourLevel(12,56);
   MPass->SetContourLevel(13,56.5);
   MPass->SetContourLevel(14,57);
   MPass->SetContourLevel(15,57.5);
   MPass->SetContourLevel(16,58);
   MPass->SetContourLevel(17,58.5);
   MPass->SetContourLevel(18,59);
   MPass->SetContourLevel(19,59.5);
   MPass->SetContourLevel(20,60);
   MPass->SetContourLevel(21,60.5);
   MPass->SetContourLevel(22,61);
   MPass->SetContourLevel(23,61.5);
   MPass->SetContourLevel(24,62);
   MPass->SetContourLevel(25,62.5);
   MPass->SetContourLevel(26,63);
   MPass->SetContourLevel(27,63.5);
   MPass->SetContourLevel(28,64);
   MPass->SetContourLevel(29,64.5);
   MPass->SetContourLevel(30,65);
   MPass->SetContourLevel(31,65.5);
   MPass->SetContourLevel(32,66);
   MPass->SetContourLevel(33,66.5);
   MPass->SetContourLevel(34,67);
   MPass->SetContourLevel(35,67.5);
   MPass->SetContourLevel(36,68);
   MPass->SetContourLevel(37,68.5);
   MPass->SetContourLevel(38,69);
   MPass->SetContourLevel(39,69.5);
   MPass->SetContourLevel(40,70);
   MPass->SetContourLevel(41,70.5);
   MPass->SetContourLevel(42,71);
   MPass->SetContourLevel(43,71.5);
   MPass->SetContourLevel(44,72);
   MPass->SetContourLevel(45,72.5);
   MPass->SetContourLevel(46,73);
   MPass->SetContourLevel(47,73.5);
   MPass->SetContourLevel(48,74);
   MPass->SetContourLevel(49,74.5);
   MPass->SetContourLevel(50,75);
   MPass->SetContourLevel(51,75.5);
   MPass->SetContourLevel(52,76);
   MPass->SetContourLevel(53,76.5);
   MPass->SetContourLevel(54,77);
   MPass->SetContourLevel(55,77.5);
   MPass->SetContourLevel(56,78);
   MPass->SetContourLevel(57,78.5);
   MPass->SetContourLevel(58,79);
   MPass->SetContourLevel(59,79.5);
   MPass->SetContourLevel(60,80);
   MPass->SetContourLevel(61,80.5);
   MPass->SetContourLevel(62,81);
   MPass->SetContourLevel(63,81.5);
   MPass->SetContourLevel(64,82);
   MPass->SetContourLevel(65,82.5);
   MPass->SetContourLevel(66,83);
   MPass->SetContourLevel(67,83.5);
   MPass->SetContourLevel(68,84);
   MPass->SetContourLevel(69,84.5);
   MPass->SetContourLevel(70,85);
   MPass->SetContourLevel(71,85.5);
   MPass->SetContourLevel(72,86);
   MPass->SetContourLevel(73,86.5);
   MPass->SetContourLevel(74,87);
   MPass->SetContourLevel(75,87.5);
   MPass->SetContourLevel(76,88);
   MPass->SetContourLevel(77,88.5);
   MPass->SetContourLevel(78,89);
   MPass->SetContourLevel(79,89.5);
   MPass->SetContourLevel(80,90);
   MPass->SetContourLevel(81,90.5);
   MPass->SetContourLevel(82,91);
   MPass->SetContourLevel(83,91.5);
   MPass->SetContourLevel(84,92);
   MPass->SetContourLevel(85,92.5);
   MPass->SetContourLevel(86,93);
   MPass->SetContourLevel(87,93.5);
   MPass->SetContourLevel(88,94);
   MPass->SetContourLevel(89,94.5);
   MPass->SetContourLevel(90,95);
   MPass->SetContourLevel(91,95.5);
   MPass->SetContourLevel(92,96);
   MPass->SetContourLevel(93,96.5);
   MPass->SetContourLevel(94,97);
   MPass->SetContourLevel(95,97.5);
   MPass->SetContourLevel(96,98);
   MPass->SetContourLevel(97,98.5);
   MPass->SetContourLevel(98,99);
   MPass->SetContourLevel(99,99.5);
   
   TPaletteAxis *palette = new TPaletteAxis(16.11268,0,17.12676,64,MPass);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.045);
   palette->SetTitleOffset(1.35);
   palette->SetTitleSize(0.045);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#700002");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   MPass->GetListOfFunctions()->Add(palette,"br");
   MPass->SetMarkerStyle(20);
   MPass->SetMarkerSize(0.8);
   MPass->GetXaxis()->SetTitle("pixel X-coordinate");
   MPass->GetXaxis()->SetRange(1,48);
   MPass->GetXaxis()->SetLabelFont(42);
   MPass->GetXaxis()->SetLabelSize(0.045);
   MPass->GetXaxis()->SetTitleSize(0.045);
   MPass->GetXaxis()->SetTitleOffset(1.1);
   MPass->GetXaxis()->SetTitleFont(42);
   MPass->GetYaxis()->SetTitle("pixel Y-coordinate");
   MPass->GetYaxis()->SetRange(1,384);
   MPass->GetYaxis()->SetLabelFont(42);
   MPass->GetYaxis()->SetLabelSize(0.045);
   MPass->GetYaxis()->SetTitleSize(0.045);
   MPass->GetYaxis()->SetTitleOffset(1.1);
   MPass->GetYaxis()->SetTitleFont(42);
   MPass->GetZaxis()->SetTitle("Efficiency [%]");
   MPass->GetZaxis()->SetLabelFont(42);
   MPass->GetZaxis()->SetLabelSize(0.045);
   MPass->GetZaxis()->SetTitleSize(0.045);
   MPass->GetZaxis()->SetTitleOffset(1.35);
   MPass->GetZaxis()->SetTitleFont(42);
   MPass->Draw("colz");
   TLine *line = new TLine(8,0,8,64);
   line->Draw();
   line = new TLine(0,16,16,16);
   line->Draw();
   line = new TLine(0,32,16,32);
   line->Draw();
   line = new TLine(0,48,16,48);
   line->Draw();
   TLatex *   tex = new TLatex(0.22,0.96,"W5R3@SUB=10V (2#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.62,"Thr. = 120e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.62,"Thr. = 230e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(1.7,45,1.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   arrow = new TArrow(9.7,45,9.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_2d_W5R3_idb80_plot.C <==
void eff_2d_W5R3_idb80_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Fri Jun  7 12:14:22 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,400,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.704225,-9.69697,19.83099,67.87879);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.17);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *MPass = new TH2D("MPass","MPass",48,0,16,192,0,64);
   MPass->SetBinContent(51,44);
   MPass->SetBinContent(52,41.66667);
   MPass->SetBinContent(53,70.58824);
   MPass->SetBinContent(54,55);
   MPass->SetBinContent(55,73.91304);
   MPass->SetBinContent(56,54.54545);
   MPass->SetBinContent(57,38.88889);
   MPass->SetBinContent(58,61.90476);
   MPass->SetBinContent(59,57.89474);
   MPass->SetBinContent(60,36.66667);
   MPass->SetBinContent(61,47.05882);
   MPass->SetBinContent(62,61.90476);
   MPass->SetBinContent(63,62.5);
   MPass->SetBinContent(64,72.72727);
   MPass->SetBinContent(65,61.90476);
   MPass->SetBinContent(66,70);
   MPass->SetBinContent(67,60.86957);
   MPass->SetBinContent(68,50);
   MPass->SetBinContent(69,57.69231);
   MPass->SetBinContent(70,83.33333);
   MPass->SetBinContent(71,50);
   MPass->SetBinContent(72,43.47826);
   MPass->SetBinContent(73,45);
   MPass->SetBinContent(74,46.66667);
   MPass->SetBinContent(75,19.04762);
   MPass->SetBinContent(76,42.85714);
   MPass->SetBinContent(77,50);
   MPass->SetBinContent(78,43.75);
   MPass->SetBinContent(79,53.33333);
   MPass->SetBinContent(80,66.66667);
   MPass->SetBinContent(81,36.11111);
   MPass->SetBinContent(82,35.48387);
   MPass->SetBinContent(83,37.5);
   MPass->SetBinContent(84,55.55556);
   MPass->SetBinContent(85,43.75);
   MPass->SetBinContent(86,36.84211);
   MPass->SetBinContent(87,45.83333);
   MPass->SetBinContent(88,35);
   MPass->SetBinContent(89,40);
   MPass->SetBinContent(90,32);
   MPass->SetBinContent(91,39.13043);
   MPass->SetBinContent(92,28.125);
   MPass->SetBinContent(93,46.15385);
   MPass->SetBinContent(94,43.47826);
   MPass->SetBinContent(95,55.55556);
   MPass->SetBinContent(96,50);
   MPass->SetBinContent(97,50);
   MPass->SetBinContent(98,34.375);
   MPass->SetBinContent(101,64.70588);
   MPass->SetBinContent(102,84.21053);
   MPass->SetBinContent(103,80);
   MPass->SetBinContent(104,69.23077);
   MPass->SetBinContent(105,91.66667);
   MPass->SetBinContent(106,85.18519);
   MPass->SetBinContent(107,83.33333);
   MPass->SetBinContent(108,90.90909);
   MPass->SetBinContent(109,75);
   MPass->SetBinContent(110,90.90909);
   MPass->SetBinContent(111,89.47368);
   MPass->SetBinContent(112,84.61538);
   MPass->SetBinContent(113,75);
   MPass->SetBinContent(114,81.81818);
   MPass->SetBinContent(115,73.91304);
   MPass->SetBinContent(116,78.94737);
   MPass->SetBinContent(117,62.5);
   MPass->SetBinContent(118,86.36364);
   MPass->SetBinContent(119,81.25);
   MPass->SetBinContent(120,66.66667);
   MPass->SetBinContent(121,46.66667);
   MPass->SetBinContent(122,72.41379);
   MPass->SetBinContent(123,80.76923);
   MPass->SetBinContent(124,73.07692);
   MPass->SetBinContent(125,52.17391);
   MPass->SetBinContent(126,66.66667);
   MPass->SetBinContent(127,69.56522);
   MPass->SetBinContent(128,74.07407);
   MPass->SetBinContent(129,68.96552);
   MPass->SetBinContent(130,66.66667);
   MPass->SetBinContent(131,62.96296);
   MPass->SetBinContent(132,91.66667);
   MPass->SetBinContent(133,61.53846);
   MPass->SetBinContent(134,69.56522);
   MPass->SetBinContent(135,59.09091);
   MPass->SetBinContent(136,58.33333);
   MPass->SetBinContent(137,76.66667);
   MPass->SetBinContent(138,50);
   MPass->SetBinContent(139,65.21739);
   MPass->SetBinContent(140,50);
   MPass->SetBinContent(141,71.42857);
   MPass->SetBinContent(142,73.68421);
   MPass->SetBinContent(143,47.36842);
   MPass->SetBinContent(144,68.42105);
   MPass->SetBinContent(145,84);
   MPass->SetBinContent(146,72.72727);
   MPass->SetBinContent(147,64.28571);
   MPass->SetBinContent(148,60);
   MPass->SetBinContent(151,57.89474);
   MPass->SetBinContent(152,80.95238);
   MPass->SetBinContent(153,78.94737);
   MPass->SetBinContent(154,96.15385);
   MPass->SetBinContent(155,82.6087);
   MPass->SetBinContent(156,91.66667);
   MPass->SetBinContent(157,82.6087);
   MPass->SetBinContent(158,86.36364);
   MPass->SetBinContent(159,80.95238);
   MPass->SetBinContent(160,65);
   MPass->SetBinContent(161,89.47368);
   MPass->SetBinContent(162,88.23529);
   MPass->SetBinContent(163,90.90909);
   MPass->SetBinContent(164,90);
   MPass->SetBinContent(165,90);
   MPass->SetBinContent(166,95.2381);
   MPass->SetBinContent(167,89.47368);
   MPass->SetBinContent(168,80.95238);
   MPass->SetBinContent(169,96);
   MPass->SetBinContent(170,72.22222);
   MPass->SetBinContent(171,77.77778);
   MPass->SetBinContent(172,90.47619);
   MPass->SetBinContent(173,80.76923);
   MPass->SetBinContent(174,54.54545);
   MPass->SetBinContent(175,77.77778);
   MPass->SetBinContent(176,76);
   MPass->SetBinContent(177,50);
   MPass->SetBinContent(178,68.42105);
   MPass->SetBinContent(179,82.14286);
   MPass->SetBinContent(180,91.66667);
   MPass->SetBinContent(181,58.82353);
   MPass->SetBinContent(182,78.57143);
   MPass->SetBinContent(183,70.58824);
   MPass->SetBinContent(184,47.82609);
   MPass->SetBinContent(185,80);
   MPass->SetBinContent(186,81.08108);
   MPass->SetBinContent(187,76.19048);
   MPass->SetBinContent(188,57.14286);
   MPass->SetBinContent(189,61.53846);
   MPass->SetBinContent(190,50);
   MPass->SetBinContent(191,66.66667);
   MPass->SetBinContent(192,76);
   MPass->SetBinContent(193,81.48148);
   MPass->SetBinContent(194,71.42857);
   MPass->SetBinContent(195,57.69231);
   MPass->SetBinContent(196,59.25926);
   MPass->SetBinContent(197,88.88889);
   MPass->SetBinContent(198,48);
   MPass->SetBinContent(201,63.63636);
   MPass->SetBinContent(202,100);
   MPass->SetBinContent(203,69.23077);
   MPass->SetBinContent(204,80);
   MPass->SetBinContent(205,82.35294);
   MPass->SetBinContent(206,85.71429);
   MPass->SetBinContent(207,81.81818);
   MPass->SetBinContent(208,94.44444);
   MPass->SetBinContent(209,71.42857);
   MPass->SetBinContent(210,90);
   MPass->SetBinContent(211,68.18182);
   MPass->SetBinContent(212,90);
   MPass->SetBinContent(213,85.71429);
   MPass->SetBinContent(214,88);
   MPass->SetBinContent(215,69.56522);
   MPass->SetBinContent(216,60);
   MPass->SetBinContent(217,88.57143);
   MPass->SetBinContent(218,81.25);
   MPass->SetBinContent(219,96.42857);
   MPass->SetBinContent(220,94.11765);
   MPass->SetBinContent(221,89.47368);
   MPass->SetBinContent(222,78.78788);
   MPass->SetBinContent(223,74.07407);
   MPass->SetBinContent(224,90.90909);
   MPass->SetBinContent(225,78.37838);
   MPass->SetBinContent(226,63.63636);
   MPass->SetBinContent(227,52.63158);
   MPass->SetBinContent(228,66.66667);
   MPass->SetBinContent(229,85);
   MPass->SetBinContent(230,65.38462);
   MPass->SetBinContent(231,56.52174);
   MPass->SetBinContent(232,63.15789);
   MPass->SetBinContent(233,70.83333);
   MPass->SetBinContent(234,66.66667);
   MPass->SetBinContent(235,79.16667);
   MPass->SetBinContent(236,61.90476);
   MPass->SetBinContent(237,64);
   MPass->SetBinContent(238,64.51613);
   MPass->SetBinContent(239,72.22222);
   MPass->SetBinContent(240,73.33333);
   MPass->SetBinContent(241,57.89474);
   MPass->SetBinContent(242,43.47826);
   MPass->SetBinContent(243,54.16667);
   MPass->SetBinContent(244,92);
   MPass->SetBinContent(245,57.14286);
   MPass->SetBinContent(246,52);
   MPass->SetBinContent(247,63.63636);
   MPass->SetBinContent(248,51.72414);
   MPass->SetBinContent(251,64);
   MPass->SetBinContent(252,87.5);
   MPass->SetBinContent(253,100);
   MPass->SetBinContent(254,88.23529);
   MPass->SetBinContent(255,92);
   MPass->SetBinContent(256,78.26087);
   MPass->SetBinContent(257,95.45455);
   MPass->SetBinContent(258,95.65217);
   MPass->SetBinContent(259,70.58824);
   MPass->SetBinContent(260,88);
   MPass->SetBinContent(261,88.23529);
   MPass->SetBinContent(262,81.81818);
   MPass->SetBinContent(263,95.45455);
   MPass->SetBinContent(264,75);
   MPass->SetBinContent(265,76.92308);
   MPass->SetBinContent(266,91.30435);
   MPass->SetBinContent(267,85.71429);
   MPass->SetBinContent(268,95.2381);
   MPass->SetBinContent(269,87.5);
   MPass->SetBinContent(270,84.61538);
   MPass->SetBinContent(271,90.47619);
   MPass->SetBinContent(272,79.16667);
   MPass->SetBinContent(273,80.95238);
   MPass->SetBinContent(274,76);
   MPass->SetBinContent(275,91.66667);
   MPass->SetBinContent(276,80);
   MPass->SetBinContent(277,72.22222);
   MPass->SetBinContent(278,86.95652);
   MPass->SetBinContent(279,82.35294);
   MPass->SetBinContent(280,95.45455);
   MPass->SetBinContent(281,90);
   MPass->SetBinContent(282,88.88889);
   MPass->SetBinContent(283,58.33333);
   MPass->SetBinContent(284,73.91304);
   MPass->SetBinContent(285,74.19355);
   MPass->SetBinContent(286,61.11111);
   MPass->SetBinContent(287,86.36364);
   MPass->SetBinContent(288,80);
   MPass->SetBinContent(289,38.88889);
   MPass->SetBinContent(290,61.53846);
   MPass->SetBinContent(291,68.96552);
   MPass->SetBinContent(292,76.47059);
   MPass->SetBinContent(293,78.94737);
   MPass->SetBinContent(294,83.87097);
   MPass->SetBinContent(295,82.6087);
   MPass->SetBinContent(296,69.56522);
   MPass->SetBinContent(297,81.25);
   MPass->SetBinContent(298,47.61905);
   MPass->SetBinContent(301,64.70588);
   MPass->SetBinContent(302,77.27273);
   MPass->SetBinContent(303,73.33333);
   MPass->SetBinContent(304,69.23077);
   MPass->SetBinContent(305,93.33333);
   MPass->SetBinContent(306,100);
   MPass->SetBinContent(307,72.72727);
   MPass->SetBinContent(308,91.30435);
   MPass->SetBinContent(309,93.33333);
   MPass->SetBinContent(310,81.25);
   MPass->SetBinContent(311,83.33333);
   MPass->SetBinContent(312,78.57143);
   MPass->SetBinContent(313,64.28571);
   MPass->SetBinContent(314,90.47619);
   MPass->SetBinContent(315,80.95238);
   MPass->SetBinContent(316,70);
   MPass->SetBinContent(317,69.23077);
   MPass->SetBinContent(318,86.66667);
   MPass->SetBinContent(319,88.46154);
   MPass->SetBinContent(320,77.27273);
   MPass->SetBinContent(321,95.45455);
   MPass->SetBinContent(322,76.19048);
   MPass->SetBinContent(323,82.75862);
   MPass->SetBinContent(324,89.47368);
   MPass->SetBinContent(325,61.90476);
   MPass->SetBinContent(326,80);
   MPass->SetBinContent(327,58.33333);
   MPass->SetBinContent(328,71.42857);
   MPass->SetBinContent(329,70);
   MPass->SetBinContent(330,76.92308);
   MPass->SetBinContent(331,75);
   MPass->SetBinContent(332,25);
   MPass->SetBinContent(333,52.63158);
   MPass->SetBinContent(334,52.38095);
   MPass->SetBinContent(335,80.64516);
   MPass->SetBinContent(336,58.82353);
   MPass->SetBinContent(337,75);
   MPass->SetBinContent(338,80.95238);
   MPass->SetBinContent(339,60);
   MPass->SetBinContent(340,60);
   MPass->SetBinContent(341,65);
   MPass->SetBinContent(342,71.42857);
   MPass->SetBinContent(343,70.37037);
   MPass->SetBinContent(344,72.22222);
   MPass->SetBinContent(345,70);
   MPass->SetBinContent(346,84.61538);
   MPass->SetBinContent(347,78.94737);
   MPass->SetBinContent(348,53.84615);
   MPass->SetBinContent(351,43.47826);
   MPass->SetBinContent(352,95.83333);
   MPass->SetBinContent(353,76);
   MPass->SetBinContent(354,85.71429);
   MPass->SetBinContent(355,100);
   MPass->SetBinContent(356,80.95238);
   MPass->SetBinContent(357,93.75);
   MPass->SetBinContent(358,92.85714);
   MPass->SetBinContent(359,70.58824);
   MPass->SetBinContent(360,88);
   MPass->SetBinContent(361,80);
   MPass->SetBinContent(362,92.85714);
   MPass->SetBinContent(363,83.33333);
   MPass->SetBinContent(364,73.33333);
   MPass->SetBinContent(365,75.67568);
   MPass->SetBinContent(366,71.42857);
   MPass->SetBinContent(367,88);
   MPass->SetBinContent(368,80);
   MPass->SetBinContent(369,88.23529);
   MPass->SetBinContent(370,96.15385);
   MPass->SetBinContent(371,87.5);
   MPass->SetBinContent(372,84.61538);
   MPass->SetBinContent(373,87.5);
   MPass->SetBinContent(374,95.45455);
   MPass->SetBinContent(375,66.66667);
   MPass->SetBinContent(376,75.86207);
   MPass->SetBinContent(377,35.71429);
   MPass->SetBinContent(378,80);
   MPass->SetBinContent(379,73.07692);
   MPass->SetBinContent(380,76);
   MPass->SetBinContent(381,62.5);
   MPass->SetBinContent(382,68.18182);
   MPass->SetBinContent(383,56);
   MPass->SetBinContent(384,65.21739);
   MPass->SetBinContent(385,80.64516);
   MPass->SetBinContent(386,77.77778);
   MPass->SetBinContent(387,75);
   MPass->SetBinContent(388,66.66667);
   MPass->SetBinContent(389,65.625);
   MPass->SetBinContent(390,46.15385);
   MPass->SetBinContent(391,44);
   MPass->SetBinContent(392,83.33333);
   MPass->SetBinContent(393,61.90476);
   MPass->SetBinContent(394,79.31034);
   MPass->SetBinContent(395,78.57143);
   MPass->SetBinContent(396,74.19355);
   MPass->SetBinContent(397,73.91304);
   MPass->SetBinContent(398,40.90909);
   MPass->SetBinContent(401,73.07692);
   MPass->SetBinContent(402,95);
   MPass->SetBinContent(403,93.33333);
   MPass->SetBinContent(404,82.14286);
   MPass->SetBinContent(405,91.42857);
   MPass->SetBinContent(406,93.75);
   MPass->SetBinContent(407,79.16667);
   MPass->SetBinContent(408,80);
   MPass->SetBinContent(409,86.66667);
   MPass->SetBinContent(410,62.5);
   MPass->SetBinContent(411,87.5);
   MPass->SetBinContent(412,80.95238);
   MPass->SetBinContent(413,83.33333);
   MPass->SetBinContent(414,90);
   MPass->SetBinContent(415,85.18519);
   MPass->SetBinContent(416,88.46154);
   MPass->SetBinContent(417,80.95238);
   MPass->SetBinContent(418,88.88889);
   MPass->SetBinContent(419,90);
   MPass->SetBinContent(420,94.44444);
   MPass->SetBinContent(421,92.30769);
   MPass->SetBinContent(422,80.76923);
   MPass->SetBinContent(423,94.44444);
   MPass->SetBinContent(424,80);
   MPass->SetBinContent(425,59.375);
   MPass->SetBinContent(426,77.27273);
   MPass->SetBinContent(427,71.875);
   MPass->SetBinContent(428,70.83333);
   MPass->SetBinContent(429,86.66667);
   MPass->SetBinContent(430,72.72727);
   MPass->SetBinContent(431,78.57143);
   MPass->SetBinContent(432,71.42857);
   MPass->SetBinContent(433,62.5);
   MPass->SetBinContent(434,65);
   MPass->SetBinContent(435,82.35294);
   MPass->SetBinContent(436,81.48148);
   MPass->SetBinContent(437,64.70588);
   MPass->SetBinContent(438,70);
   MPass->SetBinContent(439,66.66667);
   MPass->SetBinContent(440,50);
   MPass->SetBinContent(441,72.22222);
   MPass->SetBinContent(442,68.18182);
   MPass->SetBinContent(443,91.66667);
   MPass->SetBinContent(444,87.5);
   MPass->SetBinContent(445,75);
   MPass->SetBinContent(446,76.92308);
   MPass->SetBinContent(447,56.52174);
   MPass->SetBinContent(448,45.45455);
   MPass->SetBinContent(451,58.82353);
   MPass->SetBinContent(452,95.45455);
   MPass->SetBinContent(453,93.33333);
   MPass->SetBinContent(454,75);
   MPass->SetBinContent(455,62.5);
   MPass->SetBinContent(456,80);
   MPass->SetBinContent(457,82.6087);
   MPass->SetBinContent(458,87.5);
   MPass->SetBinContent(459,75);
   MPass->SetBinContent(460,73.91304);
   MPass->SetBinContent(461,87.5);
   MPass->SetBinContent(462,94.44444);
   MPass->SetBinContent(463,84.21053);
   MPass->SetBinContent(464,95.45455);
   MPass->SetBinContent(465,61.90476);
   MPass->SetBinContent(466,69.56522);
   MPass->SetBinContent(467,72.41379);
   MPass->SetBinContent(468,89.28571);
   MPass->SetBinContent(469,80);
   MPass->SetBinContent(470,96);
   MPass->SetBinContent(471,85.71429);
   MPass->SetBinContent(472,61.11111);
   MPass->SetBinContent(473,66.66667);
   MPass->SetBinContent(474,92.59259);
   MPass->SetBinContent(475,66.66667);
   MPass->SetBinContent(476,89.47368);
   MPass->SetBinContent(477,42.30769);
   MPass->SetBinContent(478,64.28571);
   MPass->SetBinContent(479,54.54545);
   MPass->SetBinContent(480,76);
   MPass->SetBinContent(481,69.69697);
   MPass->SetBinContent(482,83.33333);
   MPass->SetBinContent(483,50);
   MPass->SetBinContent(484,73.68421);
   MPass->SetBinContent(485,66.66667);
   MPass->SetBinContent(486,63.15789);
   MPass->SetBinContent(487,86.36364);
   MPass->SetBinContent(488,66.66667);
   MPass->SetBinContent(489,68);
   MPass->SetBinContent(490,64.70588);
   MPass->SetBinContent(491,88.88889);
   MPass->SetBinContent(492,73.91304);
   MPass->SetBinContent(493,67.85714);
   MPass->SetBinContent(494,77.77778);
   MPass->SetBinContent(495,44.44444);
   MPass->SetBinContent(496,71.42857);
   MPass->SetBinContent(497,63.63636);
   MPass->SetBinContent(498,37.03704);
   MPass->SetBinContent(501,81.48148);
   MPass->SetBinContent(502,78.94737);
   MPass->SetBinContent(503,69.56522);
   MPass->SetBinContent(504,57.14286);
   MPass->SetBinContent(505,80);
   MPass->SetBinContent(506,91.30435);
   MPass->SetBinContent(507,89.65517);
   MPass->SetBinContent(508,92.59259);
   MPass->SetBinContent(509,80);
   MPass->SetBinContent(510,80.95238);
   MPass->SetBinContent(511,90.90909);
   MPass->SetBinContent(512,83.33333);
   MPass->SetBinContent(513,77.77778);
   MPass->SetBinContent(514,90);
   MPass->SetBinContent(515,81.81818);
   MPass->SetBinContent(516,69.23077);
   MPass->SetBinContent(517,76.19048);
   MPass->SetBinContent(518,70.58824);
   MPass->SetBinContent(519,73.68421);
   MPass->SetBinContent(520,95.45455);
   MPass->SetBinContent(521,84.21053);
   MPass->SetBinContent(522,86.95652);
   MPass->SetBinContent(523,86.48649);
   MPass->SetBinContent(524,84.21053);
   MPass->SetBinContent(525,73.07692);
   MPass->SetBinContent(526,71.05263);
   MPass->SetBinContent(527,76);
   MPass->SetBinContent(528,73.68421);
   MPass->SetBinContent(529,84.84848);
   MPass->SetBinContent(530,72.72727);
   MPass->SetBinContent(531,73.91304);
   MPass->SetBinContent(532,65.21739);
   MPass->SetBinContent(533,65.38462);
   MPass->SetBinContent(534,52.63158);
   MPass->SetBinContent(535,60.86957);
   MPass->SetBinContent(536,71.42857);
   MPass->SetBinContent(537,77.77778);
   MPass->SetBinContent(538,58.62069);
   MPass->SetBinContent(539,65.625);
   MPass->SetBinContent(540,62.5);
   MPass->SetBinContent(541,68.18182);
   MPass->SetBinContent(542,78.57143);
   MPass->SetBinContent(543,60.86957);
   MPass->SetBinContent(544,75);
   MPass->SetBinContent(545,72.72727);
   MPass->SetBinContent(546,59.45946);
   MPass->SetBinContent(547,65.625);
   MPass->SetBinContent(548,45);
   MPass->SetBinContent(551,62.06897);
   MPass->SetBinContent(552,93.33333);
   MPass->SetBinContent(553,83.33333);
   MPass->SetBinContent(554,89.28571);
   MPass->SetBinContent(555,95.65217);
   MPass->SetBinContent(556,68.42105);
   MPass->SetBinContent(557,86.95652);
   MPass->SetBinContent(558,94.44444);
   MPass->SetBinContent(559,88.88889);
   MPass->SetBinContent(560,100);
   MPass->SetBinContent(561,91.30435);
   MPass->SetBinContent(562,72.22222);
   MPass->SetBinContent(563,82.75862);
   MPass->SetBinContent(564,65);
   MPass->SetBinContent(565,92.85714);
   MPass->SetBinContent(566,73.68421);
   MPass->SetBinContent(567,88.88889);
   MPass->SetBinContent(568,100);
   MPass->SetBinContent(569,69.23077);
   MPass->SetBinContent(570,88);
   MPass->SetBinContent(571,86.95652);
   MPass->SetBinContent(572,69.23077);
   MPass->SetBinContent(573,76.47059);
   MPass->SetBinContent(574,67.85714);
   MPass->SetBinContent(575,84.21053);
   MPass->SetBinContent(576,77.27273);
   MPass->SetBinContent(577,68.42105);
   MPass->SetBinContent(578,82.6087);
   MPass->SetBinContent(579,77.14286);
   MPass->SetBinContent(580,79.16667);
   MPass->SetBinContent(581,78.125);
   MPass->SetBinContent(582,81.48148);
   MPass->SetBinContent(583,83.33333);
   MPass->SetBinContent(584,77.77778);
   MPass->SetBinContent(585,60.86957);
   MPass->SetBinContent(586,59.09091);
   MPass->SetBinContent(587,60);
   MPass->SetBinContent(588,78.94737);
   MPass->SetBinContent(589,66.66667);
   MPass->SetBinContent(590,88);
   MPass->SetBinContent(591,77.27273);
   MPass->SetBinContent(592,66.66667);
   MPass->SetBinContent(593,73.68421);
   MPass->SetBinContent(594,73.68421);
   MPass->SetBinContent(595,61.53846);
   MPass->SetBinContent(596,66.66667);
   MPass->SetBinContent(597,56);
   MPass->SetBinContent(598,36.36364);
   MPass->SetBinContent(601,90);
   MPass->SetBinContent(602,90.47619);
   MPass->SetBinContent(603,71.42857);
   MPass->SetBinContent(604,76.92308);
   MPass->SetBinContent(605,91.66667);
   MPass->SetBinContent(606,93.33333);
   MPass->SetBinContent(607,73.91304);
   MPass->SetBinContent(608,81.25);
   MPass->SetBinContent(609,88.88889);
   MPass->SetBinContent(610,94.11765);
   MPass->SetBinContent(611,100);
   MPass->SetBinContent(612,77.77778);
   MPass->SetBinContent(613,88.23529);
   MPass->SetBinContent(614,89.28571);
   MPass->SetBinContent(615,73.68421);
   MPass->SetBinContent(616,76.92308);
   MPass->SetBinContent(617,81.81818);
   MPass->SetBinContent(618,76.47059);
   MPass->SetBinContent(619,80);
   MPass->SetBinContent(620,76.19048);
   MPass->SetBinContent(621,86.66667);
   MPass->SetBinContent(622,78.26087);
   MPass->SetBinContent(623,75);
   MPass->SetBinContent(624,72.41379);
   MPass->SetBinContent(625,100);
   MPass->SetBinContent(626,68.18182);
   MPass->SetBinContent(627,66.66667);
   MPass->SetBinContent(628,52.38095);
   MPass->SetBinContent(629,69.23077);
   MPass->SetBinContent(630,60);
   MPass->SetBinContent(631,54.54545);
   MPass->SetBinContent(632,80.95238);
   MPass->SetBinContent(633,80);
   MPass->SetBinContent(634,77.27273);
   MPass->SetBinContent(635,76.47059);
   MPass->SetBinContent(636,76.19048);
   MPass->SetBinContent(637,56.52174);
   MPass->SetBinContent(638,58.82353);
   MPass->SetBinContent(639,82.14286);
   MPass->SetBinContent(640,83.33333);
   MPass->SetBinContent(641,59.09091);
   MPass->SetBinContent(642,72);
   MPass->SetBinContent(643,68.42105);
   MPass->SetBinContent(644,75);
   MPass->SetBinContent(645,45.45455);
   MPass->SetBinContent(646,56);
   MPass->SetBinContent(647,72);
   MPass->SetBinContent(648,36.84211);
   MPass->SetBinContent(651,68.75);
   MPass->SetBinContent(652,93.33333);
   MPass->SetBinContent(653,76.92308);
   MPass->SetBinContent(654,69.56522);
   MPass->SetBinContent(655,88.88889);
   MPass->SetBinContent(656,89.47368);
   MPass->SetBinContent(657,100);
   MPass->SetBinContent(658,92.85714);
   MPass->SetBinContent(659,81.25);
   MPass->SetBinContent(660,90);
   MPass->SetBinContent(661,71.42857);
   MPass->SetBinContent(662,87.5);
   MPass->SetBinContent(663,78.94737);
   MPass->SetBinContent(664,96.2963);
   MPass->SetBinContent(665,90);
   MPass->SetBinContent(666,75);
   MPass->SetBinContent(667,84.21053);
   MPass->SetBinContent(668,87.5);
   MPass->SetBinContent(669,78.57143);
   MPass->SetBinContent(670,92.30769);
   MPass->SetBinContent(671,73.91304);
   MPass->SetBinContent(672,81.81818);
   MPass->SetBinContent(673,86.95652);
   MPass->SetBinContent(674,75);
   MPass->SetBinContent(675,66.66667);
   MPass->SetBinContent(676,82.75862);
   MPass->SetBinContent(677,66.66667);
   MPass->SetBinContent(678,75);
   MPass->SetBinContent(679,62.96296);
   MPass->SetBinContent(680,50);
   MPass->SetBinContent(681,70.37037);
   MPass->SetBinContent(682,65.21739);
   MPass->SetBinContent(683,65);
   MPass->SetBinContent(684,65.51724);
   MPass->SetBinContent(685,69.56522);
   MPass->SetBinContent(686,71.42857);
   MPass->SetBinContent(687,62.96296);
   MPass->SetBinContent(688,58.33333);
   MPass->SetBinContent(689,78.57143);
   MPass->SetBinContent(690,65.21739);
   MPass->SetBinContent(691,56.75676);
   MPass->SetBinContent(692,59.25926);
   MPass->SetBinContent(693,68.18182);
   MPass->SetBinContent(694,63.63636);
   MPass->SetBinContent(695,75);
   MPass->SetBinContent(696,76.92308);
   MPass->SetBinContent(697,58.82353);
   MPass->SetBinContent(698,66.66667);
   MPass->SetBinContent(701,72.72727);
   MPass->SetBinContent(702,77.77778);
   MPass->SetBinContent(703,76.92308);
   MPass->SetBinContent(704,87.5);
   MPass->SetBinContent(705,94.44444);
   MPass->SetBinContent(706,84.61538);
   MPass->SetBinContent(707,76.19048);
   MPass->SetBinContent(708,88.46154);
   MPass->SetBinContent(709,84);
   MPass->SetBinContent(710,77.77778);
   MPass->SetBinContent(711,83.33333);
   MPass->SetBinContent(712,100);
   MPass->SetBinContent(713,80.95238);
   MPass->SetBinContent(714,95.45455);
   MPass->SetBinContent(715,84.21053);
   MPass->SetBinContent(716,96.66667);
   MPass->SetBinContent(717,86.95652);
   MPass->SetBinContent(718,90);
   MPass->SetBinContent(719,84.61538);
   MPass->SetBinContent(720,88.46154);
   MPass->SetBinContent(721,83.33333);
   MPass->SetBinContent(722,75);
   MPass->SetBinContent(723,90);
   MPass->SetBinContent(724,82.35294);
   MPass->SetBinContent(725,73.68421);
   MPass->SetBinContent(726,81.81818);
   MPass->SetBinContent(727,76.19048);
   MPass->SetBinContent(728,60.86957);
   MPass->SetBinContent(729,79.16667);
   MPass->SetBinContent(730,58.62069);
   MPass->SetBinContent(731,75.86207);
   MPass->SetBinContent(732,61.90476);
   MPass->SetBinContent(733,65.625);
   MPass->SetBinContent(734,80);
   MPass->SetBinContent(735,76.19048);
   MPass->SetBinContent(736,81.81818);
   MPass->SetBinContent(737,61.11111);
   MPass->SetBinContent(738,69.56522);
   MPass->SetBinContent(739,48);
   MPass->SetBinContent(740,59.25926);
   MPass->SetBinContent(741,67.85714);
   MPass->SetBinContent(742,76.47059);
   MPass->SetBinContent(743,68.18182);
   MPass->SetBinContent(744,73.91304);
   MPass->SetBinContent(745,78.26087);
   MPass->SetBinContent(746,59.09091);
   MPass->SetBinContent(747,81.25);
   MPass->SetBinContent(748,52.17391);
   MPass->SetBinContent(751,52.38095);
   MPass->SetBinContent(752,96.15385);
   MPass->SetBinContent(753,85);
   MPass->SetBinContent(754,92.30769);
   MPass->SetBinContent(755,81.25);
   MPass->SetBinContent(756,90.47619);
   MPass->SetBinContent(757,100);
   MPass->SetBinContent(758,87.5);
   MPass->SetBinContent(759,82.6087);
   MPass->SetBinContent(760,90);
   MPass->SetBinContent(761,93.10345);
   MPass->SetBinContent(762,94.73684);
   MPass->SetBinContent(763,100);
   MPass->SetBinContent(764,78.57143);
   MPass->SetBinContent(765,88.88889);
   MPass->SetBinContent(766,94.73684);
   MPass->SetBinContent(767,78.26087);
   MPass->SetBinContent(768,88.23529);
   MPass->SetBinContent(769,93.75);
   MPass->SetBinContent(770,85.71429);
   MPass->SetBinContent(771,83.33333);
   MPass->SetBinContent(772,88.57143);
   MPass->SetBinContent(773,80.95238);
   MPass->SetBinContent(774,80);
   MPass->SetBinContent(775,82.35294);
   MPass->SetBinContent(776,60);
   MPass->SetBinContent(777,57.14286);
   MPass->SetBinContent(778,35.29412);
   MPass->SetBinContent(779,80.95238);
   MPass->SetBinContent(780,60.86957);
   MPass->SetBinContent(781,62.06897);
   MPass->SetBinContent(782,64.70588);
   MPass->SetBinContent(783,61.90476);
   MPass->SetBinContent(784,61.90476);
   MPass->SetBinContent(785,78.26087);
   MPass->SetBinContent(786,63.15789);
   MPass->SetBinContent(787,50);
   MPass->SetBinContent(788,65.38462);
   MPass->SetBinContent(789,52.38095);
   MPass->SetBinContent(790,79.16667);
   MPass->SetBinContent(791,79.16667);
   MPass->SetBinContent(792,50);
   MPass->SetBinContent(793,80);
   MPass->SetBinContent(794,72);
   MPass->SetBinContent(795,62.5);
   MPass->SetBinContent(796,56.25);
   MPass->SetBinContent(797,76.92308);
   MPass->SetBinContent(798,50);
   MPass->SetBinContent(801,66.66667);
   MPass->SetBinContent(802,86.36364);
   MPass->SetBinContent(803,100);
   MPass->SetBinContent(804,87.5);
   MPass->SetBinContent(805,88.88889);
   MPass->SetBinContent(806,94.44444);
   MPass->SetBinContent(807,94.44444);
   MPass->SetBinContent(808,73.07692);
   MPass->SetBinContent(809,80);
   MPass->SetBinContent(810,94.73684);
   MPass->SetBinContent(811,92.59259);
   MPass->SetBinContent(812,100);
   MPass->SetBinContent(813,78.26087);
   MPass->SetBinContent(814,86.36364);
   MPass->SetBinContent(815,89.65517);
   MPass->SetBinContent(816,94.44444);
   MPass->SetBinContent(817,83.33333);
   MPass->SetBinContent(818,73.33333);
   MPass->SetBinContent(819,70);
   MPass->SetBinContent(820,74.19355);
   MPass->SetBinContent(821,91.66667);
   MPass->SetBinContent(822,78.26087);
   MPass->SetBinContent(823,91.66667);
   MPass->SetBinContent(824,86.2069);
   MPass->SetBinContent(825,56.52174);
   MPass->SetBinContent(826,68.96552);
   MPass->SetBinContent(827,70.37037);
   MPass->SetBinContent(828,76.47059);
   MPass->SetBinContent(829,81.81818);
   MPass->SetBinContent(830,86.95652);
   MPass->SetBinContent(831,66.66667);
   MPass->SetBinContent(832,71.42857);
   MPass->SetBinContent(833,61.53846);
   MPass->SetBinContent(834,71.42857);
   MPass->SetBinContent(835,65.51724);
   MPass->SetBinContent(836,73.07692);
   MPass->SetBinContent(837,61.90476);
   MPass->SetBinContent(838,59.09091);
   MPass->SetBinContent(839,75);
   MPass->SetBinContent(840,60);
   MPass->SetBinContent(841,59.09091);
   MPass->SetBinContent(842,75);
   MPass->SetBinContent(843,65.51724);
   MPass->SetBinContent(844,55.55556);
   MPass->SetBinContent(845,74.07407);
   MPass->SetBinContent(846,67.74194);
   MPass->SetBinContent(847,79.31034);
   MPass->SetBinContent(848,47.61905);
   MPass->SetBinContent(851,54.16667);
   MPass->SetBinContent(852,86.66667);
   MPass->SetBinContent(853,93.75);
   MPass->SetBinContent(854,100);
   MPass->SetBinContent(855,100);
   MPass->SetBinContent(856,90);
   MPass->SetBinContent(857,95);
   MPass->SetBinContent(858,84.61538);
   MPass->SetBinContent(859,87.5);
   MPass->SetBinContent(860,89.65517);
   MPass->SetBinContent(861,100);
   MPass->SetBinContent(862,96.15385);
   MPass->SetBinContent(863,95.65217);
   MPass->SetBinContent(864,95);
   MPass->SetBinContent(865,94.73684);
   MPass->SetBinContent(866,70.58824);
   MPass->SetBinContent(867,100);
   MPass->SetBinContent(868,87.5);
   MPass->SetBinContent(869,100);
   MPass->SetBinContent(870,85.71429);
   MPass->SetBinContent(871,75);
   MPass->SetBinContent(872,68.75);
   MPass->SetBinContent(873,84.61538);
   MPass->SetBinContent(874,100);
   MPass->SetBinContent(875,79.16667);
   MPass->SetBinContent(876,86.36364);
   MPass->SetBinContent(877,68.75);
   MPass->SetBinContent(878,75);
   MPass->SetBinContent(879,68.18182);
   MPass->SetBinContent(880,64);
   MPass->SetBinContent(881,55.55556);
   MPass->SetBinContent(882,68.96552);
   MPass->SetBinContent(883,72);
   MPass->SetBinContent(884,77.27273);
   MPass->SetBinContent(885,74.07407);
   MPass->SetBinContent(886,71.42857);
   MPass->SetBinContent(887,69.56522);
   MPass->SetBinContent(888,64.70588);
   MPass->SetBinContent(889,70);
   MPass->SetBinContent(890,65.21739);
   MPass->SetBinContent(891,76.66667);
   MPass->SetBinContent(892,58.82353);
   MPass->SetBinContent(893,68.42105);
   MPass->SetBinContent(894,72);
   MPass->SetBinContent(895,68.42105);
   MPass->SetBinContent(896,68.42105);
   MPass->SetBinContent(897,70.37037);
   MPass->SetBinContent(898,60);
   MPass->SetBinContent(901,64.28571);
   MPass->SetBinContent(902,83.33333);
   MPass->SetBinContent(903,84.21053);
   MPass->SetBinContent(904,84.21053);
   MPass->SetBinContent(905,86.66667);
   MPass->SetBinContent(906,100);
   MPass->SetBinContent(907,100);
   MPass->SetBinContent(908,90);
   MPass->SetBinContent(909,82.35294);
   MPass->SetBinContent(910,77.77778);
   MPass->SetBinContent(911,85);
   MPass->SetBinContent(912,84.61538);
   MPass->SetBinContent(913,91.66667);
   MPass->SetBinContent(914,82.6087);
   MPass->SetBinContent(915,62.5);
   MPass->SetBinContent(916,100);
   MPass->SetBinContent(917,100);
   MPass->SetBinContent(918,82.35294);
   MPass->SetBinContent(919,86.66667);
   MPass->SetBinContent(920,85);
   MPass->SetBinContent(921,77.77778);
   MPass->SetBinContent(922,80);
   MPass->SetBinContent(923,66.66667);
   MPass->SetBinContent(924,85);
   MPass->SetBinContent(925,66.66667);
   MPass->SetBinContent(926,68.42105);
   MPass->SetBinContent(927,45.45455);
   MPass->SetBinContent(928,62.5);
   MPass->SetBinContent(929,64.28571);
   MPass->SetBinContent(930,66.66667);
   MPass->SetBinContent(931,52.63158);
   MPass->SetBinContent(932,81.81818);
   MPass->SetBinContent(933,46.15385);
   MPass->SetBinContent(934,70);
   MPass->SetBinContent(935,70.37037);
   MPass->SetBinContent(936,75);
   MPass->SetBinContent(937,66.66667);
   MPass->SetBinContent(938,61.11111);
   MPass->SetBinContent(939,65.21739);
   MPass->SetBinContent(940,57.89474);
   MPass->SetBinContent(941,58.62069);
   MPass->SetBinContent(942,73.91304);
   MPass->SetBinContent(943,54.16667);
   MPass->SetBinContent(944,82.6087);
   MPass->SetBinContent(945,63.63636);
   MPass->SetBinContent(946,57.14286);
   MPass->SetBinContent(947,72.72727);
   MPass->SetBinContent(948,57.14286);
   MPass->SetBinContent(951,73.68421);
   MPass->SetBinContent(952,80);
   MPass->SetBinContent(953,96);
   MPass->SetBinContent(954,80);
   MPass->SetBinContent(955,90.47619);
   MPass->SetBinContent(956,76);
   MPass->SetBinContent(957,91.66667);
   MPass->SetBinContent(958,89.18919);
   MPass->SetBinContent(959,100);
   MPass->SetBinContent(960,84.84848);
   MPass->SetBinContent(961,80);
   MPass->SetBinContent(962,91.30435);
   MPass->SetBinContent(963,83.33333);
   MPass->SetBinContent(964,87.5);
   MPass->SetBinContent(965,81.25);
   MPass->SetBinContent(966,80.95238);
   MPass->SetBinContent(967,60);
   MPass->SetBinContent(968,84.375);
   MPass->SetBinContent(969,73.33333);
   MPass->SetBinContent(970,73.91304);
   MPass->SetBinContent(971,84.61538);
   MPass->SetBinContent(972,68.18182);
   MPass->SetBinContent(973,76);
   MPass->SetBinContent(974,80.95238);
   MPass->SetBinContent(975,63.15789);
   MPass->SetBinContent(976,77.77778);
   MPass->SetBinContent(977,42.85714);
   MPass->SetBinContent(978,57.69231);
   MPass->SetBinContent(979,75);
   MPass->SetBinContent(980,70);
   MPass->SetBinContent(981,81.81818);
   MPass->SetBinContent(982,68.96552);
   MPass->SetBinContent(983,50);
   MPass->SetBinContent(984,60.86957);
   MPass->SetBinContent(985,63.15789);
   MPass->SetBinContent(986,75.75758);
   MPass->SetBinContent(987,78.57143);
   MPass->SetBinContent(988,72);
   MPass->SetBinContent(989,61.53846);
   MPass->SetBinContent(990,80.95238);
   MPass->SetBinContent(991,63.33333);
   MPass->SetBinContent(992,82.75862);
   MPass->SetBinContent(993,43.75);
   MPass->SetBinContent(994,57.14286);
   MPass->SetBinContent(995,47.82609);
   MPass->SetBinContent(996,64);
   MPass->SetBinContent(997,62.96296);
   MPass->SetBinContent(998,52.17391);
   MPass->SetBinContent(1001,68.75);
   MPass->SetBinContent(1002,96.15385);
   MPass->SetBinContent(1003,95.65217);
   MPass->SetBinContent(1004,93.33333);
   MPass->SetBinContent(1005,83.33333);
   MPass->SetBinContent(1006,91.66667);
   MPass->SetBinContent(1007,86.95652);
   MPass->SetBinContent(1008,85.18519);
   MPass->SetBinContent(1009,68.42105);
   MPass->SetBinContent(1010,95.65217);
   MPass->SetBinContent(1011,95.2381);
   MPass->SetBinContent(1012,95.45455);
   MPass->SetBinContent(1013,90.47619);
   MPass->SetBinContent(1014,83.33333);
   MPass->SetBinContent(1015,75);
   MPass->SetBinContent(1016,79.16667);
   MPass->SetBinContent(1017,96);
   MPass->SetBinContent(1018,84);
   MPass->SetBinContent(1019,92.30769);
   MPass->SetBinContent(1020,76.19048);
   MPass->SetBinContent(1021,78.57143);
   MPass->SetBinContent(1022,76.92308);
   MPass->SetBinContent(1023,84);
   MPass->SetBinContent(1024,61.53846);
   MPass->SetBinContent(1025,51.6129);
   MPass->SetBinContent(1026,60.71429);
   MPass->SetBinContent(1027,58.62069);
   MPass->SetBinContent(1028,52.17391);
   MPass->SetBinContent(1029,72);
   MPass->SetBinContent(1030,69.56522);
   MPass->SetBinContent(1031,60);
   MPass->SetBinContent(1032,73.52941);
   MPass->SetBinContent(1033,77.77778);
   MPass->SetBinContent(1034,69.56522);
   MPass->SetBinContent(1035,70.58824);
   MPass->SetBinContent(1036,78.94737);
   MPass->SetBinContent(1037,78.26087);
   MPass->SetBinContent(1038,86.2069);
   MPass->SetBinContent(1039,65.51724);
   MPass->SetBinContent(1040,64.28571);
   MPass->SetBinContent(1041,69.56522);
   MPass->SetBinContent(1042,76.19048);
   MPass->SetBinContent(1043,60);
   MPass->SetBinContent(1044,65.38462);
   MPass->SetBinContent(1045,66.66667);
   MPass->SetBinContent(1046,71.42857);
   MPass->SetBinContent(1047,72);
   MPass->SetBinContent(1048,50);
   MPass->SetBinContent(1051,53.33333);
   MPass->SetBinContent(1052,68.96552);
   MPass->SetBinContent(1053,83.33333);
   MPass->SetBinContent(1054,72.22222);
   MPass->SetBinContent(1055,69.23077);
   MPass->SetBinContent(1056,87.5);
   MPass->SetBinContent(1057,90);
   MPass->SetBinContent(1058,100);
   MPass->SetBinContent(1059,90);
   MPass->SetBinContent(1060,84.21053);
   MPass->SetBinContent(1061,80);
   MPass->SetBinContent(1062,95);
   MPass->SetBinContent(1063,76.92308);
   MPass->SetBinContent(1064,85.71429);
   MPass->SetBinContent(1065,92.85714);
   MPass->SetBinContent(1066,72.22222);
   MPass->SetBinContent(1067,93.75);
   MPass->SetBinContent(1068,91.66667);
   MPass->SetBinContent(1069,86.66667);
   MPass->SetBinContent(1070,83.33333);
   MPass->SetBinContent(1071,77.77778);
   MPass->SetBinContent(1072,72.41379);
   MPass->SetBinContent(1073,81.48148);
   MPass->SetBinContent(1074,66.66667);
   MPass->SetBinContent(1075,73.68421);
   MPass->SetBinContent(1076,69.56522);
   MPass->SetBinContent(1077,61.53846);
   MPass->SetBinContent(1078,52.17391);
   MPass->SetBinContent(1079,91.66667);
   MPass->SetBinContent(1080,55.55556);
   MPass->SetBinContent(1081,66.66667);
   MPass->SetBinContent(1082,71.875);
   MPass->SetBinContent(1083,70.58824);
   MPass->SetBinContent(1084,76);
   MPass->SetBinContent(1085,59.25926);
   MPass->SetBinContent(1086,70.83333);
   MPass->SetBinContent(1087,80);
   MPass->SetBinContent(1088,82.6087);
   MPass->SetBinContent(1089,66.66667);
   MPass->SetBinContent(1090,70);
   MPass->SetBinContent(1091,61.29032);
   MPass->SetBinContent(1092,62.5);
   MPass->SetBinContent(1093,64.51613);
   MPass->SetBinContent(1094,57.89474);
   MPass->SetBinContent(1095,68.42105);
   MPass->SetBinContent(1096,66.66667);
   MPass->SetBinContent(1097,75);
   MPass->SetBinContent(1098,50);
   MPass->SetBinContent(1101,69.23077);
   MPass->SetBinContent(1102,73.33333);
   MPass->SetBinContent(1103,73.33333);
   MPass->SetBinContent(1104,100);
   MPass->SetBinContent(1105,75.86207);
   MPass->SetBinContent(1106,92);
   MPass->SetBinContent(1107,92.59259);
   MPass->SetBinContent(1108,93.75);
   MPass->SetBinContent(1109,68.42105);
   MPass->SetBinContent(1110,82.35294);
   MPass->SetBinContent(1111,85.71429);
   MPass->SetBinContent(1112,95);
   MPass->SetBinContent(1113,81.25);
   MPass->SetBinContent(1114,69.23077);
   MPass->SetBinContent(1115,80);
   MPass->SetBinContent(1116,71.42857);
   MPass->SetBinContent(1117,86.66667);
   MPass->SetBinContent(1118,96);
   MPass->SetBinContent(1119,100);
   MPass->SetBinContent(1120,96.2963);
   MPass->SetBinContent(1121,74.19355);
   MPass->SetBinContent(1122,78.94737);
   MPass->SetBinContent(1123,84.21053);
   MPass->SetBinContent(1124,67.85714);
   MPass->SetBinContent(1125,75);
   MPass->SetBinContent(1126,66.66667);
   MPass->SetBinContent(1127,54.16667);
   MPass->SetBinContent(1128,57.89474);
   MPass->SetBinContent(1129,62.96296);
   MPass->SetBinContent(1130,50);
   MPass->SetBinContent(1131,62.5);
   MPass->SetBinContent(1132,73.91304);
   MPass->SetBinContent(1133,77.27273);
   MPass->SetBinContent(1134,70);
   MPass->SetBinContent(1135,65.51724);
   MPass->SetBinContent(1136,52.38095);
   MPass->SetBinContent(1137,55.55556);
   MPass->SetBinContent(1138,80);
   MPass->SetBinContent(1139,69.56522);
   MPass->SetBinContent(1140,62.06897);
   MPass->SetBinContent(1141,62.5);
   MPass->SetBinContent(1142,53.84615);
   MPass->SetBinContent(1143,76.19048);
   MPass->SetBinContent(1144,57.69231);
   MPass->SetBinContent(1145,76.47059);
   MPass->SetBinContent(1146,51.85185);
   MPass->SetBinContent(1147,66.66667);
   MPass->SetBinContent(1148,53.84615);
   MPass->SetBinContent(1151,66.66667);
   MPass->SetBinContent(1152,81.81818);
   MPass->SetBinContent(1153,82.35294);
   MPass->SetBinContent(1154,72.72727);
   MPass->SetBinContent(1155,89.28571);
   MPass->SetBinContent(1156,87.5);
   MPass->SetBinContent(1157,95.83333);
   MPass->SetBinContent(1158,95.83333);
   MPass->SetBinContent(1159,91.66667);
   MPass->SetBinContent(1160,86.36364);
   MPass->SetBinContent(1161,88);
   MPass->SetBinContent(1162,96.66667);
   MPass->SetBinContent(1163,85.71429);
   MPass->SetBinContent(1164,88);
   MPass->SetBinContent(1165,87.5);
   MPass->SetBinContent(1166,90);
   MPass->SetBinContent(1167,96.55172);
   MPass->SetBinContent(1168,84.375);
   MPass->SetBinContent(1169,94.11765);
   MPass->SetBinContent(1170,82.6087);
   MPass->SetBinContent(1171,90);
   MPass->SetBinContent(1172,92.85714);
   MPass->SetBinContent(1173,78.26087);
   MPass->SetBinContent(1174,80);
   MPass->SetBinContent(1175,60.86957);
   MPass->SetBinContent(1176,61.11111);
   MPass->SetBinContent(1177,58.33333);
   MPass->SetBinContent(1178,90.47619);
   MPass->SetBinContent(1179,61.90476);
   MPass->SetBinContent(1180,82.6087);
   MPass->SetBinContent(1181,67.85714);
   MPass->SetBinContent(1182,81.81818);
   MPass->SetBinContent(1183,58.33333);
   MPass->SetBinContent(1184,53.57143);
   MPass->SetBinContent(1185,55);
   MPass->SetBinContent(1186,43.33333);
   MPass->SetBinContent(1187,61.90476);
   MPass->SetBinContent(1188,71.42857);
   MPass->SetBinContent(1189,57.14286);
   MPass->SetBinContent(1190,66.66667);
   MPass->SetBinContent(1191,87.5);
   MPass->SetBinContent(1192,52.17391);
   MPass->SetBinContent(1193,76);
   MPass->SetBinContent(1194,70.83333);
   MPass->SetBinContent(1195,70);
   MPass->SetBinContent(1196,62.5);
   MPass->SetBinContent(1197,81.48148);
   MPass->SetBinContent(1198,44.44444);
   MPass->SetBinContent(1201,61.53846);
   MPass->SetBinContent(1202,69.23077);
   MPass->SetBinContent(1203,81.25);
   MPass->SetBinContent(1204,66.66667);
   MPass->SetBinContent(1205,93.33333);
   MPass->SetBinContent(1206,81.81818);
   MPass->SetBinContent(1207,90);
   MPass->SetBinContent(1208,71.42857);
   MPass->SetBinContent(1209,68.42105);
   MPass->SetBinContent(1210,73.68421);
   MPass->SetBinContent(1211,100);
   MPass->SetBinContent(1212,73.68421);
   MPass->SetBinContent(1213,72.72727);
   MPass->SetBinContent(1214,95);
   MPass->SetBinContent(1215,84.61538);
   MPass->SetBinContent(1216,74.07407);
   MPass->SetBinContent(1217,86.95652);
   MPass->SetBinContent(1218,95.2381);
   MPass->SetBinContent(1219,84.61538);
   MPass->SetBinContent(1220,79.16667);
   MPass->SetBinContent(1221,71.42857);
   MPass->SetBinContent(1222,68.42105);
   MPass->SetBinContent(1223,85.71429);
   MPass->SetBinContent(1224,93.33333);
   MPass->SetBinContent(1225,81.48148);
   MPass->SetBinContent(1226,83.33333);
   MPass->SetBinContent(1227,57.14286);
   MPass->SetBinContent(1228,78.94737);
   MPass->SetBinContent(1229,72);
   MPass->SetBinContent(1230,60.71429);
   MPass->SetBinContent(1231,82.75862);
   MPass->SetBinContent(1232,90.47619);
   MPass->SetBinContent(1233,56.25);
   MPass->SetBinContent(1234,57.14286);
   MPass->SetBinContent(1235,86.95652);
   MPass->SetBinContent(1236,60);
   MPass->SetBinContent(1237,50);
   MPass->SetBinContent(1238,50);
   MPass->SetBinContent(1239,39.13043);
   MPass->SetBinContent(1240,54.16667);
   MPass->SetBinContent(1241,70.58824);
   MPass->SetBinContent(1242,66.66667);
   MPass->SetBinContent(1243,82.35294);
   MPass->SetBinContent(1244,73.07692);
   MPass->SetBinContent(1245,40);
   MPass->SetBinContent(1246,72.72727);
   MPass->SetBinContent(1247,66.66667);
   MPass->SetBinContent(1248,61.90476);
   MPass->SetBinContent(1251,65);
   MPass->SetBinContent(1252,90);
   MPass->SetBinContent(1253,73.68421);
   MPass->SetBinContent(1254,81.25);
   MPass->SetBinContent(1255,84.61538);
   MPass->SetBinContent(1256,85);
   MPass->SetBinContent(1257,76.47059);
   MPass->SetBinContent(1258,84.84848);
   MPass->SetBinContent(1259,90.47619);
   MPass->SetBinContent(1260,91.66667);
   MPass->SetBinContent(1261,81.25);
   MPass->SetBinContent(1262,77.77778);
   MPass->SetBinContent(1263,87.09677);
   MPass->SetBinContent(1264,80.76923);
   MPass->SetBinContent(1265,86.66667);
   MPass->SetBinContent(1266,88.23529);
   MPass->SetBinContent(1267,84);
   MPass->SetBinContent(1268,93.33333);
   MPass->SetBinContent(1269,81.25);
   MPass->SetBinContent(1270,85.18519);
   MPass->SetBinContent(1271,81.81818);
   MPass->SetBinContent(1272,60.86957);
   MPass->SetBinContent(1273,80.76923);
   MPass->SetBinContent(1274,77.27273);
   MPass->SetBinContent(1275,69.23077);
   MPass->SetBinContent(1276,85.18519);
   MPass->SetBinContent(1277,70.58824);
   MPass->SetBinContent(1278,55.55556);
   MPass->SetBinContent(1279,82.6087);
   MPass->SetBinContent(1280,71.42857);
   MPass->SetBinContent(1281,75);
   MPass->SetBinContent(1282,86.36364);
   MPass->SetBinContent(1283,62.06897);
   MPass->SetBinContent(1284,53.33333);
   MPass->SetBinContent(1285,66.66667);
   MPass->SetBinContent(1286,72.22222);
   MPass->SetBinContent(1287,63.15789);
   MPass->SetBinContent(1288,75);
   MPass->SetBinContent(1289,64.70588);
   MPass->SetBinContent(1290,64.70588);
   MPass->SetBinContent(1291,45.83333);
   MPass->SetBinContent(1292,63.33333);
   MPass->SetBinContent(1293,52.38095);
   MPass->SetBinContent(1294,56.09756);
   MPass->SetBinContent(1295,60);
   MPass->SetBinContent(1296,50);
   MPass->SetBinContent(1297,72.09302);
   MPass->SetBinContent(1298,50);
   MPass->SetBinContent(1301,56.25);
   MPass->SetBinContent(1302,80);
   MPass->SetBinContent(1303,73.33333);
   MPass->SetBinContent(1304,80);
   MPass->SetBinContent(1305,93.75);
   MPass->SetBinContent(1306,83.33333);
   MPass->SetBinContent(1307,100);
   MPass->SetBinContent(1308,84);
   MPass->SetBinContent(1309,87.5);
   MPass->SetBinContent(1310,80.95238);
   MPass->SetBinContent(1311,90.90909);
   MPass->SetBinContent(1312,75);
   MPass->SetBinContent(1313,86.36364);
   MPass->SetBinContent(1314,92.30769);
   MPass->SetBinContent(1315,77.27273);
   MPass->SetBinContent(1316,84.61538);
   MPass->SetBinContent(1317,84);
   MPass->SetBinContent(1318,72.22222);
   MPass->SetBinContent(1319,88.46154);
   MPass->SetBinContent(1320,86.36364);
   MPass->SetBinContent(1321,82.35294);
   MPass->SetBinContent(1322,82.6087);
   MPass->SetBinContent(1323,72);
   MPass->SetBinContent(1324,65.38462);
   MPass->SetBinContent(1325,80.95238);
   MPass->SetBinContent(1326,68);
   MPass->SetBinContent(1327,65.38462);
   MPass->SetBinContent(1328,76);
   MPass->SetBinContent(1329,93.75);
   MPass->SetBinContent(1330,75);
   MPass->SetBinContent(1331,69.56522);
   MPass->SetBinContent(1332,70.58824);
   MPass->SetBinContent(1333,62.5);
   MPass->SetBinContent(1334,56.66667);
   MPass->SetBinContent(1335,74.07407);
   MPass->SetBinContent(1336,66.66667);
   MPass->SetBinContent(1337,77.27273);
   MPass->SetBinContent(1338,52.94118);
   MPass->SetBinContent(1339,80);
   MPass->SetBinContent(1340,77.27273);
   MPass->SetBinContent(1341,68.42105);
   MPass->SetBinContent(1342,57.14286);
   MPass->SetBinContent(1343,66.66667);
   MPass->SetBinContent(1344,82.35294);
   MPass->SetBinContent(1345,52.63158);
   MPass->SetBinContent(1346,55.55556);
   MPass->SetBinContent(1347,77.27273);
   MPass->SetBinContent(1348,48.14815);
   MPass->SetBinContent(1351,57.14286);
   MPass->SetBinContent(1352,92.85714);
   MPass->SetBinContent(1353,100);
   MPass->SetBinContent(1354,61.11111);
   MPass->SetBinContent(1355,90.47619);
   MPass->SetBinContent(1356,81.81818);
   MPass->SetBinContent(1357,91.66667);
   MPass->SetBinContent(1358,93.75);
   MPass->SetBinContent(1359,78.57143);
   MPass->SetBinContent(1360,83.33333);
   MPass->SetBinContent(1361,100);
   MPass->SetBinContent(1362,93.33333);
   MPass->SetBinContent(1363,75);
   MPass->SetBinContent(1364,78.57143);
   MPass->SetBinContent(1365,70.58824);
   MPass->SetBinContent(1366,92.30769);
   MPass->SetBinContent(1367,85);
   MPass->SetBinContent(1368,63.63636);
   MPass->SetBinContent(1369,74.07407);
   MPass->SetBinContent(1370,72);
   MPass->SetBinContent(1371,88.88889);
   MPass->SetBinContent(1372,76.19048);
   MPass->SetBinContent(1373,88.88889);
   MPass->SetBinContent(1374,69.56522);
   MPass->SetBinContent(1375,73.68421);
   MPass->SetBinContent(1376,81.25);
   MPass->SetBinContent(1377,81.81818);
   MPass->SetBinContent(1378,77.77778);
   MPass->SetBinContent(1379,85.71429);
   MPass->SetBinContent(1380,63.63636);
   MPass->SetBinContent(1381,50);
   MPass->SetBinContent(1382,66.66667);
   MPass->SetBinContent(1383,44.44444);
   MPass->SetBinContent(1384,53.33333);
   MPass->SetBinContent(1385,91.30435);
   MPass->SetBinContent(1386,83.33333);
   MPass->SetBinContent(1387,77.77778);
   MPass->SetBinContent(1388,77.27273);
   MPass->SetBinContent(1389,77.77778);
   MPass->SetBinContent(1390,60.71429);
   MPass->SetBinContent(1391,64.70588);
   MPass->SetBinContent(1392,73.91304);
   MPass->SetBinContent(1393,48);
   MPass->SetBinContent(1394,75);
   MPass->SetBinContent(1395,66.66667);
   MPass->SetBinContent(1396,63.33333);
   MPass->SetBinContent(1397,56.75676);
   MPass->SetBinContent(1398,62.06897);
   MPass->SetBinContent(1401,64.70588);
   MPass->SetBinContent(1402,88.23529);
   MPass->SetBinContent(1403,82.14286);
   MPass->SetBinContent(1404,85.71429);
   MPass->SetBinContent(1405,83.33333);
   MPass->SetBinContent(1406,84.61538);
   MPass->SetBinContent(1407,88.46154);
   MPass->SetBinContent(1408,78.94737);
   MPass->SetBinContent(1409,95);
   MPass->SetBinContent(1410,87.5);
   MPass->SetBinContent(1411,82.85714);
   MPass->SetBinContent(1412,83.33333);
   MPass->SetBinContent(1413,90.47619);
   MPass->SetBinContent(1414,90.47619);
   MPass->SetBinContent(1415,72.22222);
   MPass->SetBinContent(1416,80);
   MPass->SetBinContent(1417,75);
   MPass->SetBinContent(1418,91.30435);
   MPass->SetBinContent(1419,89.47368);
   MPass->SetBinContent(1420,82.14286);
   MPass->SetBinContent(1421,80.95238);
   MPass->SetBinContent(1422,78.57143);
   MPass->SetBinContent(1423,78.94737);
   MPass->SetBinContent(1424,60);
   MPass->SetBinContent(1425,70);
   MPass->SetBinContent(1426,73.68421);
   MPass->SetBinContent(1427,90.47619);
   MPass->SetBinContent(1428,72.72727);
   MPass->SetBinContent(1429,81.48148);
   MPass->SetBinContent(1430,75);
   MPass->SetBinContent(1431,69.23077);
   MPass->SetBinContent(1432,69.56522);
   MPass->SetBinContent(1433,50);
   MPass->SetBinContent(1434,60.60606);
   MPass->SetBinContent(1435,68);
   MPass->SetBinContent(1436,54.83871);
   MPass->SetBinContent(1437,46.15385);
   MPass->SetBinContent(1438,60);
   MPass->SetBinContent(1439,82.35294);
   MPass->SetBinContent(1440,63.33333);
   MPass->SetBinContent(1441,60);
   MPass->SetBinContent(1442,64.51613);
   MPass->SetBinContent(1443,53.84615);
   MPass->SetBinContent(1444,43.47826);
   MPass->SetBinContent(1445,71.42857);
   MPass->SetBinContent(1446,62.5);
   MPass->SetBinContent(1447,65.38462);
   MPass->SetBinContent(1448,41.66667);
   MPass->SetBinContent(1451,53.84615);
   MPass->SetBinContent(1452,84);
   MPass->SetBinContent(1453,70);
   MPass->SetBinContent(1454,85.71429);
   MPass->SetBinContent(1455,80.76923);
   MPass->SetBinContent(1456,86.2069);
   MPass->SetBinContent(1457,63.63636);
   MPass->SetBinContent(1458,88.88889);
   MPass->SetBinContent(1459,78.94737);
   MPass->SetBinContent(1460,86.95652);
   MPass->SetBinContent(1461,88.88889);
   MPass->SetBinContent(1462,83.33333);
   MPass->SetBinContent(1463,91.66667);
   MPass->SetBinContent(1464,90.90909);
   MPass->SetBinContent(1465,84.61538);
   MPass->SetBinContent(1466,82.35294);
   MPass->SetBinContent(1467,82.35294);
   MPass->SetBinContent(1468,93.75);
   MPass->SetBinContent(1469,73.91304);
   MPass->SetBinContent(1470,95);
   MPass->SetBinContent(1471,78.94737);
   MPass->SetBinContent(1472,73.68421);
   MPass->SetBinContent(1473,95);
   MPass->SetBinContent(1474,90.47619);
   MPass->SetBinContent(1475,80);
   MPass->SetBinContent(1476,77.27273);
   MPass->SetBinContent(1477,83.33333);
   MPass->SetBinContent(1478,73.68421);
   MPass->SetBinContent(1479,64.28571);
   MPass->SetBinContent(1480,72.22222);
   MPass->SetBinContent(1481,75);
   MPass->SetBinContent(1482,57.14286);
   MPass->SetBinContent(1483,70.83333);
   MPass->SetBinContent(1484,52.17391);
   MPass->SetBinContent(1485,63.15789);
   MPass->SetBinContent(1486,60);
   MPass->SetBinContent(1487,65.71429);
   MPass->SetBinContent(1488,80);
   MPass->SetBinContent(1489,67.85714);
   MPass->SetBinContent(1490,60);
   MPass->SetBinContent(1491,85.18519);
   MPass->SetBinContent(1492,80);
   MPass->SetBinContent(1493,73.91304);
   MPass->SetBinContent(1494,51.85185);
   MPass->SetBinContent(1495,76.19048);
   MPass->SetBinContent(1496,61.11111);
   MPass->SetBinContent(1497,77.77778);
   MPass->SetBinContent(1498,50);
   MPass->SetBinContent(1501,64.70588);
   MPass->SetBinContent(1502,75);
   MPass->SetBinContent(1503,60);
   MPass->SetBinContent(1504,72.22222);
   MPass->SetBinContent(1505,95);
   MPass->SetBinContent(1506,85.71429);
   MPass->SetBinContent(1507,85.71429);
   MPass->SetBinContent(1508,69.23077);
   MPass->SetBinContent(1509,82.35294);
   MPass->SetBinContent(1510,75);
   MPass->SetBinContent(1511,68.75);
   MPass->SetBinContent(1512,93.75);
   MPass->SetBinContent(1513,78.26087);
   MPass->SetBinContent(1514,80);
   MPass->SetBinContent(1515,92.85714);
   MPass->SetBinContent(1516,78.57143);
   MPass->SetBinContent(1517,88.23529);
   MPass->SetBinContent(1518,87.5);
   MPass->SetBinContent(1519,93.33333);
   MPass->SetBinContent(1520,89.28571);
   MPass->SetBinContent(1521,82.35294);
   MPass->SetBinContent(1522,95);
   MPass->SetBinContent(1523,91.30435);
   MPass->SetBinContent(1524,69.23077);
   MPass->SetBinContent(1525,61.11111);
   MPass->SetBinContent(1526,83.33333);
   MPass->SetBinContent(1527,83.33333);
   MPass->SetBinContent(1528,66.66667);
   MPass->SetBinContent(1529,63.63636);
   MPass->SetBinContent(1530,77.27273);
   MPass->SetBinContent(1531,81.25);
   MPass->SetBinContent(1532,77.77778);
   MPass->SetBinContent(1533,59.09091);
   MPass->SetBinContent(1534,57.14286);
   MPass->SetBinContent(1535,88.88889);
   MPass->SetBinContent(1536,80.76923);
   MPass->SetBinContent(1537,62.5);
   MPass->SetBinContent(1538,72.41379);
   MPass->SetBinContent(1539,68.18182);
   MPass->SetBinContent(1540,61.11111);
   MPass->SetBinContent(1541,52);
   MPass->SetBinContent(1542,61.11111);
   MPass->SetBinContent(1543,78.57143);
   MPass->SetBinContent(1544,55.55556);
   MPass->SetBinContent(1545,67.85714);
   MPass->SetBinContent(1546,78.57143);
   MPass->SetBinContent(1547,62.06897);
   MPass->SetBinContent(1548,35);
   MPass->SetBinContent(1551,47.82609);
   MPass->SetBinContent(1552,68.75);
   MPass->SetBinContent(1553,86.36364);
   MPass->SetBinContent(1554,57.89474);
   MPass->SetBinContent(1555,94.44444);
   MPass->SetBinContent(1556,84);
   MPass->SetBinContent(1557,82.6087);
   MPass->SetBinContent(1558,76.47059);
   MPass->SetBinContent(1559,78.94737);
   MPass->SetBinContent(1560,90.47619);
   MPass->SetBinContent(1561,82.6087);
   MPass->SetBinContent(1562,94.44444);
   MPass->SetBinContent(1563,95.45455);
   MPass->SetBinContent(1564,94.73684);
   MPass->SetBinContent(1565,81.81818);
   MPass->SetBinContent(1566,77.77778);
   MPass->SetBinContent(1567,82.35294);
   MPass->SetBinContent(1568,82.6087);
   MPass->SetBinContent(1569,82.6087);
   MPass->SetBinContent(1570,82.14286);
   MPass->SetBinContent(1571,73.91304);
   MPass->SetBinContent(1572,59.25926);
   MPass->SetBinContent(1573,82.6087);
   MPass->SetBinContent(1574,80.95238);
   MPass->SetBinContent(1575,73.91304);
   MPass->SetBinContent(1576,72.41379);
   MPass->SetBinContent(1577,90.90909);
   MPass->SetBinContent(1578,57.14286);
   MPass->SetBinContent(1579,72.72727);
   MPass->SetBinContent(1580,60.86957);
   MPass->SetBinContent(1581,84.21053);
   MPass->SetBinContent(1582,77.27273);
   MPass->SetBinContent(1583,86.36364);
   MPass->SetBinContent(1584,62.5);
   MPass->SetBinContent(1585,78.57143);
   MPass->SetBinContent(1586,57.89474);
   MPass->SetBinContent(1587,71.42857);
   MPass->SetBinContent(1588,69.69697);
   MPass->SetBinContent(1589,60.86957);
   MPass->SetBinContent(1590,69.69697);
   MPass->SetBinContent(1591,56.25);
   MPass->SetBinContent(1592,65);
   MPass->SetBinContent(1593,60.86957);
   MPass->SetBinContent(1594,54.83871);
   MPass->SetBinContent(1595,66.66667);
   MPass->SetBinContent(1596,71.42857);
   MPass->SetBinContent(1597,62.96296);
   MPass->SetBinContent(1598,64);
   MPass->SetBinContent(1601,61.90476);
   MPass->SetBinContent(1602,76.92308);
   MPass->SetBinContent(1603,72.22222);
   MPass->SetBinContent(1604,81.25);
   MPass->SetBinContent(1605,88.46154);
   MPass->SetBinContent(1606,92);
   MPass->SetBinContent(1607,78.94737);
   MPass->SetBinContent(1608,83.33333);
   MPass->SetBinContent(1609,93.75);
   MPass->SetBinContent(1610,64.28571);
   MPass->SetBinContent(1611,82.6087);
   MPass->SetBinContent(1612,100);
   MPass->SetBinContent(1613,91.30435);
   MPass->SetBinContent(1614,91.66667);
   MPass->SetBinContent(1615,85.71429);
   MPass->SetBinContent(1616,76.19048);
   MPass->SetBinContent(1617,83.87097);
   MPass->SetBinContent(1618,76.47059);
   MPass->SetBinContent(1619,92.30769);
   MPass->SetBinContent(1620,91.66667);
   MPass->SetBinContent(1621,85.18519);
   MPass->SetBinContent(1622,82.6087);
   MPass->SetBinContent(1623,92);
   MPass->SetBinContent(1624,84.61538);
   MPass->SetBinContent(1625,84.61538);
   MPass->SetBinContent(1626,78.57143);
   MPass->SetBinContent(1627,59.09091);
   MPass->SetBinContent(1628,72.72727);
   MPass->SetBinContent(1629,64.70588);
   MPass->SetBinContent(1630,68.75);
   MPass->SetBinContent(1631,66.66667);
   MPass->SetBinContent(1632,75);
   MPass->SetBinContent(1633,72.72727);
   MPass->SetBinContent(1634,60.86957);
   MPass->SetBinContent(1635,74.07407);
   MPass->SetBinContent(1636,61.11111);
   MPass->SetBinContent(1637,80.76923);
   MPass->SetBinContent(1638,88.46154);
   MPass->SetBinContent(1639,65);
   MPass->SetBinContent(1640,52);
   MPass->SetBinContent(1641,58.82353);
   MPass->SetBinContent(1642,88.88889);
   MPass->SetBinContent(1643,75);
   MPass->SetBinContent(1644,66.66667);
   MPass->SetBinContent(1645,55);
   MPass->SetBinContent(1646,56.25);
   MPass->SetBinContent(1647,71.42857);
   MPass->SetBinContent(1648,50);
   MPass->SetBinContent(1651,68.42105);
   MPass->SetBinContent(1652,75);
   MPass->SetBinContent(1653,100);
   MPass->SetBinContent(1654,69.23077);
   MPass->SetBinContent(1655,88.46154);
   MPass->SetBinContent(1656,55.55556);
   MPass->SetBinContent(1657,70.58824);
   MPass->SetBinContent(1658,92.85714);
   MPass->SetBinContent(1659,71.42857);
   MPass->SetBinContent(1660,65.38462);
   MPass->SetBinContent(1661,83.33333);
   MPass->SetBinContent(1662,95.65217);
   MPass->SetBinContent(1663,87.5);
   MPass->SetBinContent(1664,92.85714);
   MPass->SetBinContent(1665,80.76923);
   MPass->SetBinContent(1666,70.58824);
   MPass->SetBinContent(1667,80);
   MPass->SetBinContent(1668,78.26087);
   MPass->SetBinContent(1669,84.61538);
   MPass->SetBinContent(1670,86.36364);
   MPass->SetBinContent(1671,81.81818);
   MPass->SetBinContent(1672,100);
   MPass->SetBinContent(1673,88.88889);
   MPass->SetBinContent(1674,78.26087);
   MPass->SetBinContent(1675,81.25);
   MPass->SetBinContent(1676,57.89474);
   MPass->SetBinContent(1677,59.25926);
   MPass->SetBinContent(1678,62.96296);
   MPass->SetBinContent(1679,60.86957);
   MPass->SetBinContent(1680,54.54545);
   MPass->SetBinContent(1684,62.5);
   MPass->SetBinContent(1685,61.11111);
   MPass->SetBinContent(1686,73.91304);
   MPass->SetBinContent(1687,81.25);
   MPass->SetBinContent(1688,91.30435);
   MPass->SetBinContent(1689,77.77778);
   MPass->SetBinContent(1690,71.42857);
   MPass->SetBinContent(1691,81.48148);
   MPass->SetBinContent(1692,83.33333);
   MPass->SetBinContent(1693,56.66667);
   MPass->SetBinContent(1694,75);
   MPass->SetBinContent(1695,70);
   MPass->SetBinContent(1696,66.66667);
   MPass->SetBinContent(1697,68);
   MPass->SetBinContent(1698,46.66667);
   MPass->SetBinContent(1701,59.09091);
   MPass->SetBinContent(1702,81.25);
   MPass->SetBinContent(1703,94.73684);
   MPass->SetBinContent(1704,85.71429);
   MPass->SetBinContent(1705,83.33333);
   MPass->SetBinContent(1706,90.47619);
   MPass->SetBinContent(1707,89.47368);
   MPass->SetBinContent(1708,80);
   MPass->SetBinContent(1709,78.57143);
   MPass->SetBinContent(1710,79.31034);
   MPass->SetBinContent(1711,91.66667);
   MPass->SetBinContent(1712,68.42105);
   MPass->SetBinContent(1713,72.72727);
   MPass->SetBinContent(1714,96.2963);
   MPass->SetBinContent(1715,76);
   MPass->SetBinContent(1716,77.77778);
   MPass->SetBinContent(1717,80.95238);
   MPass->SetBinContent(1718,86.95652);
   MPass->SetBinContent(1719,88.88889);
   MPass->SetBinContent(1720,94.11765);
   MPass->SetBinContent(1721,62.5);
   MPass->SetBinContent(1722,79.16667);
   MPass->SetBinContent(1723,80);
   MPass->SetBinContent(1724,85.71429);
   MPass->SetBinContent(1725,59.25926);
   MPass->SetBinContent(1726,68);
   MPass->SetBinContent(1727,59.25926);
   MPass->SetBinContent(1728,51.6129);
   MPass->SetBinContent(1729,61.90476);
   MPass->SetBinContent(1735,68);
   MPass->SetBinContent(1736,50);
   MPass->SetBinContent(1737,55.55556);
   MPass->SetBinContent(1738,81.25);
   MPass->SetBinContent(1739,64.28571);
   MPass->SetBinContent(1740,58.33333);
   MPass->SetBinContent(1741,65.625);
   MPass->SetBinContent(1742,80);
   MPass->SetBinContent(1743,56.09756);
   MPass->SetBinContent(1744,70.37037);
   MPass->SetBinContent(1745,42.10526);
   MPass->SetBinContent(1746,53.57143);
   MPass->SetBinContent(1747,73.33333);
   MPass->SetBinContent(1748,50);
   MPass->SetBinContent(1751,57.89474);
   MPass->SetBinContent(1752,80.95238);
   MPass->SetBinContent(1753,78.94737);
   MPass->SetBinContent(1754,84);
   MPass->SetBinContent(1755,100);
   MPass->SetBinContent(1756,76.47059);
   MPass->SetBinContent(1757,83.33333);
   MPass->SetBinContent(1758,90);
   MPass->SetBinContent(1759,82.35294);
   MPass->SetBinContent(1760,86.95652);
   MPass->SetBinContent(1761,88.88889);
   MPass->SetBinContent(1762,66.66667);
   MPass->SetBinContent(1763,82.35294);
   MPass->SetBinContent(1764,84);
   MPass->SetBinContent(1765,73.33333);
   MPass->SetBinContent(1766,75);
   MPass->SetBinContent(1767,90.90909);
   MPass->SetBinContent(1768,80.95238);
   MPass->SetBinContent(1769,84.21053);
   MPass->SetBinContent(1770,76.47059);
   MPass->SetBinContent(1771,84.61538);
   MPass->SetBinContent(1772,69.56522);
   MPass->SetBinContent(1773,72.22222);
   MPass->SetBinContent(1774,78.26087);
   MPass->SetBinContent(1775,72);
   MPass->SetBinContent(1776,79.16667);
   MPass->SetBinContent(1777,58.33333);
   MPass->SetBinContent(1778,65.38462);
   MPass->SetBinContent(1779,68.75);
   MPass->SetBinContent(1785,70);
   MPass->SetBinContent(1786,80);
   MPass->SetBinContent(1787,50);
   MPass->SetBinContent(1788,75);
   MPass->SetBinContent(1789,63.15789);
   MPass->SetBinContent(1790,71.42857);
   MPass->SetBinContent(1791,77.77778);
   MPass->SetBinContent(1792,56.52174);
   MPass->SetBinContent(1793,78.57143);
   MPass->SetBinContent(1794,76);
   MPass->SetBinContent(1795,81.81818);
   MPass->SetBinContent(1796,57.14286);
   MPass->SetBinContent(1797,62.5);
   MPass->SetBinContent(1798,55.55556);
   MPass->SetBinContent(1801,69.23077);
   MPass->SetBinContent(1802,76.92308);
   MPass->SetBinContent(1803,68.75);
   MPass->SetBinContent(1804,85);
   MPass->SetBinContent(1805,71.42857);
   MPass->SetBinContent(1806,77.27273);
   MPass->SetBinContent(1807,89.47368);
   MPass->SetBinContent(1808,90);
   MPass->SetBinContent(1809,100);
   MPass->SetBinContent(1810,68.42105);
   MPass->SetBinContent(1811,68.42105);
   MPass->SetBinContent(1812,85);
   MPass->SetBinContent(1813,71.42857);
   MPass->SetBinContent(1814,88);
   MPass->SetBinContent(1815,57.14286);
   MPass->SetBinContent(1816,86.95652);
   MPass->SetBinContent(1817,85.71429);
   MPass->SetBinContent(1818,85);
   MPass->SetBinContent(1819,63.15789);
   MPass->SetBinContent(1820,85);
   MPass->SetBinContent(1821,87.5);
   MPass->SetBinContent(1822,94.11765);
   MPass->SetBinContent(1823,93.33333);
   MPass->SetBinContent(1824,68.75);
   MPass->SetBinContent(1825,61.11111);
   MPass->SetBinContent(1826,68.75);
   MPass->SetBinContent(1827,66.66667);
   MPass->SetBinContent(1828,62.5);
   MPass->SetBinContent(1829,80);
   MPass->SetBinContent(1835,87.5);
   MPass->SetBinContent(1836,66.66667);
   MPass->SetBinContent(1837,58.82353);
   MPass->SetBinContent(1838,53.84615);
   MPass->SetBinContent(1839,63.63636);
   MPass->SetBinContent(1840,68.75);
   MPass->SetBinContent(1841,70);
   MPass->SetBinContent(1842,80.95238);
   MPass->SetBinContent(1843,78.94737);
   MPass->SetBinContent(1844,88.88889);
   MPass->SetBinContent(1845,50);
   MPass->SetBinContent(1851,72.22222);
   MPass->SetBinContent(1852,73.68421);
   MPass->SetBinContent(1853,100);
   MPass->SetBinContent(1854,87.5);
   MPass->SetBinContent(1855,82.35294);
   MPass->SetBinContent(1856,90);
   MPass->SetBinContent(1857,83.33333);
   MPass->SetBinContent(1858,91.66667);
   MPass->SetBinContent(1859,82.75862);
   MPass->SetBinContent(1860,90.90909);
   MPass->SetBinContent(1861,80.95238);
   MPass->SetBinContent(1862,65);
   MPass->SetBinContent(1863,76.66667);
   MPass->SetBinContent(1864,81.25);
   MPass->SetBinContent(1865,85.71429);
   MPass->SetBinContent(1866,76.47059);
   MPass->SetBinContent(1867,100);
   MPass->SetBinContent(1868,81.81818);
   MPass->SetBinContent(1869,86.36364);
   MPass->SetBinContent(1870,100);
   MPass->SetBinContent(1871,83.33333);
   MPass->SetBinContent(1872,83.33333);
   MPass->SetBinContent(1873,88);
   MPass->SetBinContent(1874,80.64516);
   MPass->SetBinContent(1875,56);
   MPass->SetBinContent(1876,86.95652);
   MPass->SetBinContent(1877,72.41379);
   MPass->SetBinContent(1878,68.18182);
   MPass->SetBinContent(1879,72.22222);
   MPass->SetBinContent(1880,71.42857);
   MPass->SetBinContent(1884,83.33333);
   MPass->SetBinContent(1885,73.07692);
   MPass->SetBinContent(1886,63.15789);
   MPass->SetBinContent(1887,90);
   MPass->SetBinContent(1888,52.38095);
   MPass->SetBinContent(1889,60);
   MPass->SetBinContent(1890,57.14286);
   MPass->SetBinContent(1891,81.25);
   MPass->SetBinContent(1892,70.96774);
   MPass->SetBinContent(1893,72.72727);
   MPass->SetBinContent(1894,66.66667);
   MPass->SetBinContent(1901,57.14286);
   MPass->SetBinContent(1902,93.75);
   MPass->SetBinContent(1903,94.73684);
   MPass->SetBinContent(1904,71.42857);
   MPass->SetBinContent(1905,69.23077);
   MPass->SetBinContent(1906,70.58824);
   MPass->SetBinContent(1907,82.14286);
   MPass->SetBinContent(1908,80);
   MPass->SetBinContent(1909,100);
   MPass->SetBinContent(1910,86.2069);
   MPass->SetBinContent(1911,84.61538);
   MPass->SetBinContent(1912,94.44444);
   MPass->SetBinContent(1913,95);
   MPass->SetBinContent(1914,89.47368);
   MPass->SetBinContent(1915,66.66667);
   MPass->SetBinContent(1916,84);
   MPass->SetBinContent(1917,86.95652);
   MPass->SetBinContent(1918,79.16667);
   MPass->SetBinContent(1919,85.71429);
   MPass->SetBinContent(1920,90.90909);
   MPass->SetBinContent(1921,81.81818);
   MPass->SetBinContent(1922,80);
   MPass->SetBinContent(1923,78.26087);
   MPass->SetBinContent(1924,64.28571);
   MPass->SetBinContent(1925,71.42857);
   MPass->SetBinContent(1926,86.66667);
   MPass->SetBinContent(1927,59.09091);
   MPass->SetBinContent(1928,77.27273);
   MPass->SetBinContent(1929,88.23529);
   MPass->SetBinContent(1930,78.57143);
   MPass->SetBinContent(1931,76.92308);
   MPass->SetBinContent(1932,72.72727);
   MPass->SetBinContent(1933,81.81818);
   MPass->SetBinContent(1934,64.70588);
   MPass->SetBinContent(1935,63.63636);
   MPass->SetBinContent(1936,70.58824);
   MPass->SetBinContent(1937,66.66667);
   MPass->SetBinContent(1938,76.19048);
   MPass->SetBinContent(1939,73.33333);
   MPass->SetBinContent(1940,79.16667);
   MPass->SetBinContent(1941,94.11765);
   MPass->SetBinContent(1942,82.14286);
   MPass->SetBinContent(1943,77.27273);
   MPass->SetBinContent(1944,76.47059);
   MPass->SetBinContent(1951,50);
   MPass->SetBinContent(1952,71.42857);
   MPass->SetBinContent(1953,81.81818);
   MPass->SetBinContent(1954,100);
   MPass->SetBinContent(1955,83.33333);
   MPass->SetBinContent(1956,92.85714);
   MPass->SetBinContent(1957,91.30435);
   MPass->SetBinContent(1958,94.44444);
   MPass->SetBinContent(1959,90);
   MPass->SetBinContent(1960,86.36364);
   MPass->SetBinContent(1961,86.66667);
   MPass->SetBinContent(1962,90);
   MPass->SetBinContent(1963,66.66667);
   MPass->SetBinContent(1964,85.71429);
   MPass->SetBinContent(1965,75);
   MPass->SetBinContent(1966,64.70588);
   MPass->SetBinContent(1967,82.6087);
   MPass->SetBinContent(1968,89.47368);
   MPass->SetBinContent(1969,85.71429);
   MPass->SetBinContent(1970,100);
   MPass->SetBinContent(1971,78.57143);
   MPass->SetBinContent(1972,80.95238);
   MPass->SetBinContent(1973,57.89474);
   MPass->SetBinContent(1974,85.71429);
   MPass->SetBinContent(1975,66.66667);
   MPass->SetBinContent(1976,64.70588);
   MPass->SetBinContent(1977,68.42105);
   MPass->SetBinContent(1978,72.72727);
   MPass->SetBinContent(1979,65.21739);
   MPass->SetBinContent(1980,50);
   MPass->SetBinContent(1981,57.89474);
   MPass->SetBinContent(1982,71.42857);
   MPass->SetBinContent(1983,52.17391);
   MPass->SetBinContent(1984,66.66667);
   MPass->SetBinContent(1985,66.66667);
   MPass->SetBinContent(1986,55);
   MPass->SetBinContent(1987,78.57143);
   MPass->SetBinContent(1988,68.18182);
   MPass->SetBinContent(1989,64.28571);
   MPass->SetBinContent(1990,61.11111);
   MPass->SetBinContent(1991,79.16667);
   MPass->SetBinContent(1992,57.14286);
   MPass->SetBinContent(1993,71.42857);
   MPass->SetBinContent(1994,70.83333);
   MPass->SetBinContent(2001,61.11111);
   MPass->SetBinContent(2002,77.41935);
   MPass->SetBinContent(2003,77.77778);
   MPass->SetBinContent(2004,81.25);
   MPass->SetBinContent(2005,72);
   MPass->SetBinContent(2006,83.33333);
   MPass->SetBinContent(2007,78.94737);
   MPass->SetBinContent(2008,100);
   MPass->SetBinContent(2009,83.33333);
   MPass->SetBinContent(2010,86.95652);
   MPass->SetBinContent(2011,92.85714);
   MPass->SetBinContent(2012,86.48649);
   MPass->SetBinContent(2013,83.33333);
   MPass->SetBinContent(2014,85.71429);
   MPass->SetBinContent(2015,73.33333);
   MPass->SetBinContent(2016,72);
   MPass->SetBinContent(2017,95.65217);
   MPass->SetBinContent(2018,88);
   MPass->SetBinContent(2019,85);
   MPass->SetBinContent(2020,84);
   MPass->SetBinContent(2021,100);
   MPass->SetBinContent(2022,81.81818);
   MPass->SetBinContent(2023,89.28571);
   MPass->SetBinContent(2024,73.33333);
   MPass->SetBinContent(2025,51.85185);
   MPass->SetBinContent(2026,89.28571);
   MPass->SetBinContent(2027,64);
   MPass->SetBinContent(2028,50);
   MPass->SetBinContent(2029,83.33333);
   MPass->SetBinContent(2030,75);
   MPass->SetBinContent(2031,60.86957);
   MPass->SetBinContent(2032,72);
   MPass->SetBinContent(2033,87.5);
   MPass->SetBinContent(2034,68.18182);
   MPass->SetBinContent(2035,58.82353);
   MPass->SetBinContent(2036,78.94737);
   MPass->SetBinContent(2037,66.66667);
   MPass->SetBinContent(2038,63.15789);
   MPass->SetBinContent(2039,56.52174);
   MPass->SetBinContent(2040,72.41379);
   MPass->SetBinContent(2041,60.60606);
   MPass->SetBinContent(2042,85.71429);
   MPass->SetBinContent(2043,86.36364);
   MPass->SetBinContent(2044,67.85714);
   MPass->SetBinContent(2045,83.33333);
   MPass->SetBinContent(2051,57.89474);
   MPass->SetBinContent(2052,76.92308);
   MPass->SetBinContent(2053,66.66667);
   MPass->SetBinContent(2054,81.48148);
   MPass->SetBinContent(2055,95.2381);
   MPass->SetBinContent(2056,100);
   MPass->SetBinContent(2057,77.27273);
   MPass->SetBinContent(2058,100);
   MPass->SetBinContent(2059,84.21053);
   MPass->SetBinContent(2060,84.61538);
   MPass->SetBinContent(2061,85.71429);
   MPass->SetBinContent(2062,92.10526);
   MPass->SetBinContent(2063,93.75);
   MPass->SetBinContent(2064,91.30435);
   MPass->SetBinContent(2065,86.36364);
   MPass->SetBinContent(2066,86.66667);
   MPass->SetBinContent(2067,91.30435);
   MPass->SetBinContent(2068,89.47368);
   MPass->SetBinContent(2069,86.36364);
   MPass->SetBinContent(2070,79.31034);
   MPass->SetBinContent(2071,87.5);
   MPass->SetBinContent(2072,89.47368);
   MPass->SetBinContent(2073,76.47059);
   MPass->SetBinContent(2074,65.51724);
   MPass->SetBinContent(2075,85);
   MPass->SetBinContent(2076,72.72727);
   MPass->SetBinContent(2077,56.52174);
   MPass->SetBinContent(2078,80.95238);
   MPass->SetBinContent(2079,60.71429);
   MPass->SetBinContent(2080,76.92308);
   MPass->SetBinContent(2081,66.66667);
   MPass->SetBinContent(2082,72.72727);
   MPass->SetBinContent(2083,66.66667);
   MPass->SetBinContent(2084,62.96296);
   MPass->SetBinContent(2085,70.58824);
   MPass->SetBinContent(2086,56.25);
   MPass->SetBinContent(2087,83.33333);
   MPass->SetBinContent(2088,89.47368);
   MPass->SetBinContent(2089,62.5);
   MPass->SetBinContent(2090,78.26087);
   MPass->SetBinContent(2091,87.5);
   MPass->SetBinContent(2092,76.19048);
   MPass->SetBinContent(2093,73.33333);
   MPass->SetBinContent(2094,77.77778);
   MPass->SetBinContent(2095,63.63636);
   MPass->SetBinContent(2096,71.42857);
   MPass->SetBinContent(2097,88.88889);
   MPass->SetBinContent(2098,56.25);
   MPass->SetBinContent(2101,66.66667);
   MPass->SetBinContent(2102,60);
   MPass->SetBinContent(2103,80.76923);
   MPass->SetBinContent(2104,80);
   MPass->SetBinContent(2105,87.5);
   MPass->SetBinContent(2106,85.71429);
   MPass->SetBinContent(2107,84.61538);
   MPass->SetBinContent(2108,88.23529);
   MPass->SetBinContent(2109,90);
   MPass->SetBinContent(2110,94.73684);
   MPass->SetBinContent(2111,96);
   MPass->SetBinContent(2112,88.88889);
   MPass->SetBinContent(2113,78.26087);
   MPass->SetBinContent(2114,83.33333);
   MPass->SetBinContent(2115,71.42857);
   MPass->SetBinContent(2116,83.33333);
   MPass->SetBinContent(2117,82.35294);
   MPass->SetBinContent(2118,85.71429);
   MPass->SetBinContent(2119,100);
   MPass->SetBinContent(2120,93.33333);
   MPass->SetBinContent(2121,95);
   MPass->SetBinContent(2122,81.81818);
   MPass->SetBinContent(2123,86.66667);
   MPass->SetBinContent(2124,65.38462);
   MPass->SetBinContent(2125,66.66667);
   MPass->SetBinContent(2126,66.66667);
   MPass->SetBinContent(2127,50);
   MPass->SetBinContent(2128,75);
   MPass->SetBinContent(2129,73.07692);
   MPass->SetBinContent(2130,92.30769);
   MPass->SetBinContent(2131,60.86957);
   MPass->SetBinContent(2132,57.14286);
   MPass->SetBinContent(2133,47.82609);
   MPass->SetBinContent(2134,68);
   MPass->SetBinContent(2135,79.16667);
   MPass->SetBinContent(2136,73.68421);
   MPass->SetBinContent(2137,59.09091);
   MPass->SetBinContent(2138,57.69231);
   MPass->SetBinContent(2139,62.5);
   MPass->SetBinContent(2140,65);
   MPass->SetBinContent(2141,66.66667);
   MPass->SetBinContent(2142,76.47059);
   MPass->SetBinContent(2143,78.26087);
   MPass->SetBinContent(2144,71.42857);
   MPass->SetBinContent(2145,75);
   MPass->SetBinContent(2146,70);
   MPass->SetBinContent(2147,77.77778);
   MPass->SetBinContent(2148,52.17391);
   MPass->SetBinContent(2151,54.16667);
   MPass->SetBinContent(2152,92);
   MPass->SetBinContent(2153,54.54545);
   MPass->SetBinContent(2154,90);
   MPass->SetBinContent(2155,95.65217);
   MPass->SetBinContent(2156,92.85714);
   MPass->SetBinContent(2157,88);
   MPass->SetBinContent(2158,83.33333);
   MPass->SetBinContent(2159,100);
   MPass->SetBinContent(2160,83.33333);
   MPass->SetBinContent(2161,83.33333);
   MPass->SetBinContent(2162,71.42857);
   MPass->SetBinContent(2163,88.88889);
   MPass->SetBinContent(2164,77.27273);
   MPass->SetBinContent(2165,76.92308);
   MPass->SetBinContent(2166,71.42857);
   MPass->SetBinContent(2167,76.47059);
   MPass->SetBinContent(2168,72.22222);
   MPass->SetBinContent(2169,86.2069);
   MPass->SetBinContent(2170,96.15385);
   MPass->SetBinContent(2171,81.81818);
   MPass->SetBinContent(2172,88.88889);
   MPass->SetBinContent(2173,88.46154);
   MPass->SetBinContent(2174,62.5);
   MPass->SetBinContent(2175,68.18182);
   MPass->SetBinContent(2176,65);
   MPass->SetBinContent(2177,60);
   MPass->SetBinContent(2178,60);
   MPass->SetBinContent(2179,75);
   MPass->SetBinContent(2180,62.06897);
   MPass->SetBinContent(2181,66.66667);
   MPass->SetBinContent(2182,80.76923);
   MPass->SetBinContent(2183,78.94737);
   MPass->SetBinContent(2184,65);
   MPass->SetBinContent(2185,66.66667);
   MPass->SetBinContent(2186,80);
   MPass->SetBinContent(2187,70.58824);
   MPass->SetBinContent(2188,61.90476);
   MPass->SetBinContent(2189,68);
   MPass->SetBinContent(2190,76.92308);
   MPass->SetBinContent(2191,62.06897);
   MPass->SetBinContent(2192,63.33333);
   MPass->SetBinContent(2193,56.52174);
   MPass->SetBinContent(2194,67.74194);
   MPass->SetBinContent(2195,61.53846);
   MPass->SetBinContent(2196,47.36842);
   MPass->SetBinContent(2197,68.57143);
   MPass->SetBinContent(2198,65.71429);
   MPass->SetBinContent(2201,48.14815);
   MPass->SetBinContent(2202,71.42857);
   MPass->SetBinContent(2203,68.75);
   MPass->SetBinContent(2204,78.78788);
   MPass->SetBinContent(2205,94.44444);
   MPass->SetBinContent(2206,68.18182);
   MPass->SetBinContent(2207,100);
   MPass->SetBinContent(2208,86.95652);
   MPass->SetBinContent(2209,84);
   MPass->SetBinContent(2210,85.71429);
   MPass->SetBinContent(2211,86.36364);
   MPass->SetBinContent(2212,95);
   MPass->SetBinContent(2213,90);
   MPass->SetBinContent(2214,83.33333);
   MPass->SetBinContent(2215,82.35294);
   MPass->SetBinContent(2216,86.66667);
   MPass->SetBinContent(2217,85.71429);
   MPass->SetBinContent(2218,78.26087);
   MPass->SetBinContent(2219,78.94737);
   MPass->SetBinContent(2220,81.25);
   MPass->SetBinContent(2221,90.47619);
   MPass->SetBinContent(2222,82.35294);
   MPass->SetBinContent(2223,94.44444);
   MPass->SetBinContent(2224,83.33333);
   MPass->SetBinContent(2225,100);
   MPass->SetBinContent(2226,76);
   MPass->SetBinContent(2227,76.19048);
   MPass->SetBinContent(2228,81.81818);
   MPass->SetBinContent(2229,76.47059);
   MPass->SetBinContent(2230,77.27273);
   MPass->SetBinContent(2231,82.35294);
   MPass->SetBinContent(2232,85.18519);
   MPass->SetBinContent(2233,82.6087);
   MPass->SetBinContent(2234,61.53846);
   MPass->SetBinContent(2235,72.22222);
   MPass->SetBinContent(2236,77.41935);
   MPass->SetBinContent(2237,61.90476);
   MPass->SetBinContent(2238,64);
   MPass->SetBinContent(2239,85.71429);
   MPass->SetBinContent(2240,69.56522);
   MPass->SetBinContent(2241,91.30435);
   MPass->SetBinContent(2242,73.91304);
   MPass->SetBinContent(2243,52.63158);
   MPass->SetBinContent(2244,57.89474);
   MPass->SetBinContent(2245,66.66667);
   MPass->SetBinContent(2246,70.58824);
   MPass->SetBinContent(2247,68);
   MPass->SetBinContent(2248,71.42857);
   MPass->SetBinContent(2251,50);
   MPass->SetBinContent(2252,81.81818);
   MPass->SetBinContent(2253,58.33333);
   MPass->SetBinContent(2254,83.33333);
   MPass->SetBinContent(2255,88.23529);
   MPass->SetBinContent(2256,90.47619);
   MPass->SetBinContent(2257,75);
   MPass->SetBinContent(2258,88);
   MPass->SetBinContent(2259,85.71429);
   MPass->SetBinContent(2260,88.23529);
   MPass->SetBinContent(2261,96);
   MPass->SetBinContent(2262,84.21053);
   MPass->SetBinContent(2263,83.33333);
   MPass->SetBinContent(2264,75);
   MPass->SetBinContent(2265,81.81818);
   MPass->SetBinContent(2266,95);
   MPass->SetBinContent(2267,92.85714);
   MPass->SetBinContent(2268,93.33333);
   MPass->SetBinContent(2269,77.27273);
   MPass->SetBinContent(2270,64.70588);
   MPass->SetBinContent(2271,74.07407);
   MPass->SetBinContent(2272,84.61538);
   MPass->SetBinContent(2273,82.6087);
   MPass->SetBinContent(2274,81.81818);
   MPass->SetBinContent(2275,52.94118);
   MPass->SetBinContent(2276,83.33333);
   MPass->SetBinContent(2277,61.11111);
   MPass->SetBinContent(2278,76.47059);
   MPass->SetBinContent(2279,82.35294);
   MPass->SetBinContent(2280,80.55556);
   MPass->SetBinContent(2281,66.66667);
   MPass->SetBinContent(2282,75);
   MPass->SetBinContent(2283,80);
   MPass->SetBinContent(2284,68.18182);
   MPass->SetBinContent(2285,78.94737);
   MPass->SetBinContent(2286,59.09091);
   MPass->SetBinContent(2287,65.21739);
   MPass->SetBinContent(2288,67.85714);
   MPass->SetBinContent(2289,61.53846);
   MPass->SetBinContent(2290,57.69231);
   MPass->SetBinContent(2291,56.41026);
   MPass->SetBinContent(2292,72.72727);
   MPass->SetBinContent(2293,60);
   MPass->SetBinContent(2294,80);
   MPass->SetBinContent(2295,47.82609);
   MPass->SetBinContent(2296,70.83333);
   MPass->SetBinContent(2297,48);
   MPass->SetBinContent(2298,53.84615);
   MPass->SetBinContent(2301,58.33333);
   MPass->SetBinContent(2302,84.61538);
   MPass->SetBinContent(2303,95.45455);
   MPass->SetBinContent(2304,73.68421);
   MPass->SetBinContent(2305,81.81818);
   MPass->SetBinContent(2306,86.36364);
   MPass->SetBinContent(2307,80);
   MPass->SetBinContent(2308,95.45455);
   MPass->SetBinContent(2309,80.95238);
   MPass->SetBinContent(2310,78.57143);
   MPass->SetBinContent(2311,81.81818);
   MPass->SetBinContent(2312,94.11765);
   MPass->SetBinContent(2313,83.33333);
   MPass->SetBinContent(2314,75);
   MPass->SetBinContent(2315,91.30435);
   MPass->SetBinContent(2316,75);
   MPass->SetBinContent(2317,88);
   MPass->SetBinContent(2318,76.92308);
   MPass->SetBinContent(2319,92);
   MPass->SetBinContent(2320,84);
   MPass->SetBinContent(2321,70.83333);
   MPass->SetBinContent(2322,84.61538);
   MPass->SetBinContent(2323,88.57143);
   MPass->SetBinContent(2324,89.47368);
   MPass->SetBinContent(2325,72);
   MPass->SetBinContent(2326,76.19048);
   MPass->SetBinContent(2327,59.25926);
   MPass->SetBinContent(2328,72);
   MPass->SetBinContent(2329,80.55556);
   MPass->SetBinContent(2330,80);
   MPass->SetBinContent(2331,63.15789);
   MPass->SetBinContent(2332,65);
   MPass->SetBinContent(2333,57.69231);
   MPass->SetBinContent(2334,66.66667);
   MPass->SetBinContent(2335,62.85714);
   MPass->SetBinContent(2336,57.89474);
   MPass->SetBinContent(2337,62.06897);
   MPass->SetBinContent(2338,70.58824);
   MPass->SetBinContent(2339,52.38095);
   MPass->SetBinContent(2340,57.14286);
   MPass->SetBinContent(2341,70.83333);
   MPass->SetBinContent(2342,53.84615);
   MPass->SetBinContent(2343,62.96296);
   MPass->SetBinContent(2344,79.16667);
   MPass->SetBinContent(2345,68.75);
   MPass->SetBinContent(2346,50);
   MPass->SetBinContent(2347,63.33333);
   MPass->SetBinContent(2348,42.10526);
   MPass->SetBinContent(2351,76.47059);
   MPass->SetBinContent(2352,81.81818);
   MPass->SetBinContent(2353,90);
   MPass->SetBinContent(2354,86.95652);
   MPass->SetBinContent(2355,80);
   MPass->SetBinContent(2356,91.30435);
   MPass->SetBinContent(2357,94.11765);
   MPass->SetBinContent(2358,87.5);
   MPass->SetBinContent(2359,93.10345);
   MPass->SetBinContent(2360,94.11765);
   MPass->SetBinContent(2361,80);
   MPass->SetBinContent(2362,79.16667);
   MPass->SetBinContent(2363,85);
   MPass->SetBinContent(2364,82.35294);
   MPass->SetBinContent(2365,90.90909);
   MPass->SetBinContent(2366,90);
   MPass->SetBinContent(2367,100);
   MPass->SetBinContent(2368,76.47059);
   MPass->SetBinContent(2369,88.46154);
   MPass->SetBinContent(2370,78.57143);
   MPass->SetBinContent(2371,68.18182);
   MPass->SetBinContent(2372,81.25);
   MPass->SetBinContent(2373,100);
   MPass->SetBinContent(2374,69.23077);
   MPass->SetBinContent(2375,78.57143);
   MPass->SetBinContent(2376,86.66667);
   MPass->SetBinContent(2377,66.66667);
   MPass->SetBinContent(2378,54.16667);
   MPass->SetBinContent(2379,91.66667);
   MPass->SetBinContent(2380,56.52174);
   MPass->SetBinContent(2381,91.66667);
   MPass->SetBinContent(2382,73.33333);
   MPass->SetBinContent(2383,76.47059);
   MPass->SetBinContent(2384,76.92308);
   MPass->SetBinContent(2385,66.66667);
   MPass->SetBinContent(2386,63.15789);
   MPass->SetBinContent(2387,72.72727);
   MPass->SetBinContent(2388,66.66667);
   MPass->SetBinContent(2389,71.42857);
   MPass->SetBinContent(2390,66.66667);
   MPass->SetBinContent(2391,68.18182);
   MPass->SetBinContent(2392,68.42105);
   MPass->SetBinContent(2393,80);
   MPass->SetBinContent(2394,78.57143);
   MPass->SetBinContent(2395,73.91304);
   MPass->SetBinContent(2396,54.54545);
   MPass->SetBinContent(2397,50);
   MPass->SetBinContent(2398,45);
   MPass->SetBinContent(2401,84.61538);
   MPass->SetBinContent(2402,100);
   MPass->SetBinContent(2403,84.61538);
   MPass->SetBinContent(2404,89.47368);
   MPass->SetBinContent(2405,94.11765);
   MPass->SetBinContent(2406,85.71429);
   MPass->SetBinContent(2407,86.36364);
   MPass->SetBinContent(2408,82.6087);
   MPass->SetBinContent(2409,85.71429);
   MPass->SetBinContent(2410,86.66667);
   MPass->SetBinContent(2411,88.23529);
   MPass->SetBinContent(2412,79.16667);
   MPass->SetBinContent(2413,94.44444);
   MPass->SetBinContent(2414,76.47059);
   MPass->SetBinContent(2415,75);
   MPass->SetBinContent(2419,88.88889);
   MPass->SetBinContent(2420,84);
   MPass->SetBinContent(2421,92.30769);
   MPass->SetBinContent(2422,78.94737);
   MPass->SetBinContent(2423,86.95652);
   MPass->SetBinContent(2424,83.87097);
   MPass->SetBinContent(2425,80);
   MPass->SetBinContent(2426,57.14286);
   MPass->SetBinContent(2427,68.18182);
   MPass->SetBinContent(2428,65.625);
   MPass->SetBinContent(2429,69.56522);
   MPass->SetBinContent(2430,80);
   MPass->SetBinContent(2431,67.85714);
   MPass->SetBinContent(2432,64.70588);
   MPass->SetBinContent(2433,60);
   MPass->SetBinContent(2434,69.23077);
   MPass->SetBinContent(2435,66.66667);
   MPass->SetBinContent(2436,81.81818);
   MPass->SetBinContent(2437,65);
   MPass->SetBinContent(2438,65.51724);
   MPass->SetBinContent(2439,68.75);
   MPass->SetBinContent(2440,66.66667);
   MPass->SetBinContent(2441,78.26087);
   MPass->SetBinContent(2442,82.14286);
   MPass->SetBinContent(2443,83.87097);
   MPass->SetBinContent(2444,80);
   MPass->SetBinContent(2445,50);
   MPass->SetBinContent(2451,62.5);
   MPass->SetBinContent(2452,78.57143);
   MPass->SetBinContent(2453,90.90909);
   MPass->SetBinContent(2454,76);
   MPass->SetBinContent(2455,92);
   MPass->SetBinContent(2456,95.2381);
   MPass->SetBinContent(2457,78.26087);
   MPass->SetBinContent(2458,92);
   MPass->SetBinContent(2459,77.77778);
   MPass->SetBinContent(2460,90.90909);
   MPass->SetBinContent(2461,87.5);
   MPass->SetBinContent(2462,90);
   MPass->SetBinContent(2463,90);
   MPass->SetBinContent(2464,88.23529);
   MPass->SetBinContent(2470,89.47368);
   MPass->SetBinContent(2471,80.76923);
   MPass->SetBinContent(2472,79.16667);
   MPass->SetBinContent(2473,70.83333);
   MPass->SetBinContent(2474,86.95652);
   MPass->SetBinContent(2475,65.38462);
   MPass->SetBinContent(2476,69.56522);
   MPass->SetBinContent(2477,64.28571);
   MPass->SetBinContent(2478,67.74194);
   MPass->SetBinContent(2479,83.33333);
   MPass->SetBinContent(2480,70);
   MPass->SetBinContent(2481,66.66667);
   MPass->SetBinContent(2482,82.35294);
   MPass->SetBinContent(2483,75);
   MPass->SetBinContent(2484,60.86957);
   MPass->SetBinContent(2485,75);
   MPass->SetBinContent(2486,52.17391);
   MPass->SetBinContent(2487,80.64516);
   MPass->SetBinContent(2488,68.57143);
   MPass->SetBinContent(2489,73.07692);
   MPass->SetBinContent(2490,94.11765);
   MPass->SetBinContent(2491,70.96774);
   MPass->SetBinContent(2492,76);
   MPass->SetBinContent(2493,60);
   MPass->SetBinContent(2494,45);
   MPass->SetBinContent(2501,69.23077);
   MPass->SetBinContent(2502,73.91304);
   MPass->SetBinContent(2503,95.65217);
   MPass->SetBinContent(2504,100);
   MPass->SetBinContent(2505,86.66667);
   MPass->SetBinContent(2506,94.11765);
   MPass->SetBinContent(2507,100);
   MPass->SetBinContent(2508,88.88889);
   MPass->SetBinContent(2509,90.47619);
   MPass->SetBinContent(2510,96.2963);
   MPass->SetBinContent(2511,84.61538);
   MPass->SetBinContent(2512,96);
   MPass->SetBinContent(2513,87.5);
   MPass->SetBinContent(2514,100);
   MPass->SetBinContent(2520,87.5);
   MPass->SetBinContent(2521,85);
   MPass->SetBinContent(2522,85);
   MPass->SetBinContent(2523,100);
   MPass->SetBinContent(2524,96.77419);
   MPass->SetBinContent(2525,81.81818);
   MPass->SetBinContent(2526,94.73684);
   MPass->SetBinContent(2527,73.91304);
   MPass->SetBinContent(2528,52.17391);
   MPass->SetBinContent(2529,57.89474);
   MPass->SetBinContent(2530,92.59259);
   MPass->SetBinContent(2531,52.94118);
   MPass->SetBinContent(2532,84.61538);
   MPass->SetBinContent(2533,76.47059);
   MPass->SetBinContent(2534,65);
   MPass->SetBinContent(2535,60.86957);
   MPass->SetBinContent(2536,73.68421);
   MPass->SetBinContent(2537,79.31034);
   MPass->SetBinContent(2538,70.37037);
   MPass->SetBinContent(2539,85);
   MPass->SetBinContent(2540,81.48148);
   MPass->SetBinContent(2541,72.22222);
   MPass->SetBinContent(2542,70.58824);
   MPass->SetBinContent(2543,71.42857);
   MPass->SetBinContent(2544,60);
   MPass->SetBinContent(2551,58.82353);
   MPass->SetBinContent(2552,90.47619);
   MPass->SetBinContent(2553,84.21053);
   MPass->SetBinContent(2554,88.23529);
   MPass->SetBinContent(2555,88.23529);
   MPass->SetBinContent(2556,100);
   MPass->SetBinContent(2557,100);
   MPass->SetBinContent(2558,91.30435);
   MPass->SetBinContent(2559,100);
   MPass->SetBinContent(2560,95);
   MPass->SetBinContent(2561,82.35294);
   MPass->SetBinContent(2562,94.73684);
   MPass->SetBinContent(2563,95.45455);
   MPass->SetBinContent(2564,100);
   MPass->SetBinContent(2570,75);
   MPass->SetBinContent(2571,93.33333);
   MPass->SetBinContent(2572,95.2381);
   MPass->SetBinContent(2573,87.5);
   MPass->SetBinContent(2574,80);
   MPass->SetBinContent(2575,78.94737);
   MPass->SetBinContent(2576,87.5);
   MPass->SetBinContent(2577,66.66667);
   MPass->SetBinContent(2578,76.19048);
   MPass->SetBinContent(2579,80);
   MPass->SetBinContent(2580,84.21053);
   MPass->SetBinContent(2581,77.77778);
   MPass->SetBinContent(2582,80.95238);
   MPass->SetBinContent(2583,73.91304);
   MPass->SetBinContent(2584,68.18182);
   MPass->SetBinContent(2585,68.18182);
   MPass->SetBinContent(2586,73.07692);
   MPass->SetBinContent(2587,83.33333);
   MPass->SetBinContent(2588,63.63636);
   MPass->SetBinContent(2589,80);
   MPass->SetBinContent(2590,67.64706);
   MPass->SetBinContent(2591,71.42857);
   MPass->SetBinContent(2592,72);
   MPass->SetBinContent(2593,63.15789);
   MPass->SetBinContent(2594,66.66667);
   MPass->SetBinContent(2601,85);
   MPass->SetBinContent(2602,88.88889);
   MPass->SetBinContent(2603,92.30769);
   MPass->SetBinContent(2604,82.35294);
   MPass->SetBinContent(2605,90);
   MPass->SetBinContent(2606,91.66667);
   MPass->SetBinContent(2607,87.09677);
   MPass->SetBinContent(2608,87.5);
   MPass->SetBinContent(2609,70.58824);
   MPass->SetBinContent(2610,91.30435);
   MPass->SetBinContent(2611,88.88889);
   MPass->SetBinContent(2612,92.30769);
   MPass->SetBinContent(2613,95.2381);
   MPass->SetBinContent(2614,100);
   MPass->SetBinContent(2615,75);
   MPass->SetBinContent(2619,87.5);
   MPass->SetBinContent(2620,92.59259);
   MPass->SetBinContent(2621,73.68421);
   MPass->SetBinContent(2622,96.42857);
   MPass->SetBinContent(2623,94.28571);
   MPass->SetBinContent(2624,76.92308);
   MPass->SetBinContent(2625,80.76923);
   MPass->SetBinContent(2626,79.16667);
   MPass->SetBinContent(2627,76.92308);
   MPass->SetBinContent(2628,53.84615);
   MPass->SetBinContent(2629,56.25);
   MPass->SetBinContent(2630,76);
   MPass->SetBinContent(2631,62.5);
   MPass->SetBinContent(2632,87.87879);
   MPass->SetBinContent(2633,62.96296);
   MPass->SetBinContent(2634,67.85714);
   MPass->SetBinContent(2635,65.38462);
   MPass->SetBinContent(2636,71.42857);
   MPass->SetBinContent(2637,56);
   MPass->SetBinContent(2638,66.66667);
   MPass->SetBinContent(2639,73.91304);
   MPass->SetBinContent(2640,66.66667);
   MPass->SetBinContent(2641,86.66667);
   MPass->SetBinContent(2642,71.42857);
   MPass->SetBinContent(2643,57.14286);
   MPass->SetBinContent(2644,66.66667);
   MPass->SetBinContent(2645,71.42857);
   MPass->SetBinContent(2651,58.82353);
   MPass->SetBinContent(2652,100);
   MPass->SetBinContent(2653,95.65217);
   MPass->SetBinContent(2654,80);
   MPass->SetBinContent(2655,88);
   MPass->SetBinContent(2656,92.85714);
   MPass->SetBinContent(2657,94.11765);
   MPass->SetBinContent(2658,96);
   MPass->SetBinContent(2659,100);
   MPass->SetBinContent(2660,94.73684);
   MPass->SetBinContent(2661,96.2963);
   MPass->SetBinContent(2662,100);
   MPass->SetBinContent(2663,86.36364);
   MPass->SetBinContent(2664,100);
   MPass->SetBinContent(2665,90);
   MPass->SetBinContent(2666,100);
   MPass->SetBinContent(2667,80);
   MPass->SetBinContent(2668,87.5);
   MPass->SetBinContent(2669,95);
   MPass->SetBinContent(2670,96.15385);
   MPass->SetBinContent(2671,100);
   MPass->SetBinContent(2672,95.45455);
   MPass->SetBinContent(2673,91.30435);
   MPass->SetBinContent(2674,89.65517);
   MPass->SetBinContent(2675,74.07407);
   MPass->SetBinContent(2676,84);
   MPass->SetBinContent(2677,71.42857);
   MPass->SetBinContent(2678,66.66667);
   MPass->SetBinContent(2679,87.5);
   MPass->SetBinContent(2680,64);
   MPass->SetBinContent(2681,76.47059);
   MPass->SetBinContent(2682,81.48148);
   MPass->SetBinContent(2683,62.5);
   MPass->SetBinContent(2684,75.86207);
   MPass->SetBinContent(2685,66.66667);
   MPass->SetBinContent(2686,60);
   MPass->SetBinContent(2687,70);
   MPass->SetBinContent(2688,72.22222);
   MPass->SetBinContent(2689,75);
   MPass->SetBinContent(2690,47.36842);
   MPass->SetBinContent(2691,80.76923);
   MPass->SetBinContent(2692,83.33333);
   MPass->SetBinContent(2693,68.42105);
   MPass->SetBinContent(2694,54.16667);
   MPass->SetBinContent(2695,93.75);
   MPass->SetBinContent(2696,63.63636);
   MPass->SetBinContent(2697,91.66667);
   MPass->SetBinContent(2698,63.15789);
   MPass->SetBinContent(2701,57.89474);
   MPass->SetBinContent(2702,88.88889);
   MPass->SetBinContent(2703,93.33333);
   MPass->SetBinContent(2704,84.21053);
   MPass->SetBinContent(2705,93.75);
   MPass->SetBinContent(2706,90.90909);
   MPass->SetBinContent(2707,66.66667);
   MPass->SetBinContent(2708,100);
   MPass->SetBinContent(2709,95.45455);
   MPass->SetBinContent(2710,89.47368);
   MPass->SetBinContent(2711,88.23529);
   MPass->SetBinContent(2712,91.30435);
   MPass->SetBinContent(2713,92.85714);
   MPass->SetBinContent(2714,100);
   MPass->SetBinContent(2715,100);
   MPass->SetBinContent(2716,89.65517);
   MPass->SetBinContent(2717,95);
   MPass->SetBinContent(2718,85.71429);
   MPass->SetBinContent(2719,70.58824);
   MPass->SetBinContent(2720,95.83333);
   MPass->SetBinContent(2721,78.26087);
   MPass->SetBinContent(2722,91.66667);
   MPass->SetBinContent(2723,85.71429);
   MPass->SetBinContent(2724,90);
   MPass->SetBinContent(2725,75);
   MPass->SetBinContent(2726,75);
   MPass->SetBinContent(2727,76.92308);
   MPass->SetBinContent(2728,66.66667);
   MPass->SetBinContent(2729,68);
   MPass->SetBinContent(2730,86.66667);
   MPass->SetBinContent(2731,75);
   MPass->SetBinContent(2732,76.92308);
   MPass->SetBinContent(2733,54.54545);
   MPass->SetBinContent(2734,66.66667);
   MPass->SetBinContent(2735,80.95238);
   MPass->SetBinContent(2736,70.83333);
   MPass->SetBinContent(2737,77.27273);
   MPass->SetBinContent(2738,62.5);
   MPass->SetBinContent(2739,45.45455);
   MPass->SetBinContent(2740,62.96296);
   MPass->SetBinContent(2741,50);
   MPass->SetBinContent(2742,71.42857);
   MPass->SetBinContent(2743,56.52174);
   MPass->SetBinContent(2744,70.83333);
   MPass->SetBinContent(2745,76);
   MPass->SetBinContent(2746,66.66667);
   MPass->SetBinContent(2747,84.21053);
   MPass->SetBinContent(2748,50);
   MPass->SetBinContent(2751,50);
   MPass->SetBinContent(2752,96.15385);
   MPass->SetBinContent(2753,85);
   MPass->SetBinContent(2754,92.30769);
   MPass->SetBinContent(2755,91.30435);
   MPass->SetBinContent(2756,96.77419);
   MPass->SetBinContent(2757,90);
   MPass->SetBinContent(2758,83.33333);
   MPass->SetBinContent(2759,81.48148);
   MPass->SetBinContent(2760,84);
   MPass->SetBinContent(2761,95.45455);
   MPass->SetBinContent(2762,100);
   MPass->SetBinContent(2763,90);
   MPass->SetBinContent(2764,88);
   MPass->SetBinContent(2765,90);
   MPass->SetBinContent(2766,91.66667);
   MPass->SetBinContent(2767,88.46154);
   MPass->SetBinContent(2768,76.19048);
   MPass->SetBinContent(2769,82.35294);
   MPass->SetBinContent(2770,86.66667);
   MPass->SetBinContent(2771,73.91304);
   MPass->SetBinContent(2772,100);
   MPass->SetBinContent(2773,89.65517);
   MPass->SetBinContent(2774,81.81818);
   MPass->SetBinContent(2775,80);
   MPass->SetBinContent(2776,77.77778);
   MPass->SetBinContent(2777,87.5);
   MPass->SetBinContent(2778,52.38095);
   MPass->SetBinContent(2779,67.85714);
   MPass->SetBinContent(2780,64);
   MPass->SetBinContent(2781,66.66667);
   MPass->SetBinContent(2782,68);
   MPass->SetBinContent(2783,82.14286);
   MPass->SetBinContent(2784,55);
   MPass->SetBinContent(2785,72.41379);
   MPass->SetBinContent(2786,68.42105);
   MPass->SetBinContent(2787,53.33333);
   MPass->SetBinContent(2788,51.42857);
   MPass->SetBinContent(2789,58.33333);
   MPass->SetBinContent(2790,60.86957);
   MPass->SetBinContent(2791,60);
   MPass->SetBinContent(2792,65.21739);
   MPass->SetBinContent(2793,63.33333);
   MPass->SetBinContent(2794,73.33333);
   MPass->SetBinContent(2795,76.31579);
   MPass->SetBinContent(2796,80.64516);
   MPass->SetBinContent(2797,75);
   MPass->SetBinContent(2798,50);
   MPass->SetBinContent(2801,65.21739);
   MPass->SetBinContent(2802,80.76923);
   MPass->SetBinContent(2803,90);
   MPass->SetBinContent(2804,95);
   MPass->SetBinContent(2805,88.23529);
   MPass->SetBinContent(2806,88.88889);
   MPass->SetBinContent(2807,86.95652);
   MPass->SetBinContent(2808,88.46154);
   MPass->SetBinContent(2809,100);
   MPass->SetBinContent(2810,100);
   MPass->SetBinContent(2811,100);
   MPass->SetBinContent(2812,92);
   MPass->SetBinContent(2813,86.66667);
   MPass->SetBinContent(2814,94.73684);
   MPass->SetBinContent(2815,90);
   MPass->SetBinContent(2816,90.47619);
   MPass->SetBinContent(2817,94.73684);
   MPass->SetBinContent(2818,83.33333);
   MPass->SetBinContent(2819,100);
   MPass->SetBinContent(2820,90.90909);
   MPass->SetBinContent(2821,76.92308);
   MPass->SetBinContent(2822,88.23529);
   MPass->SetBinContent(2823,92.30769);
   MPass->SetBinContent(2824,90.625);
   MPass->SetBinContent(2825,89.47368);
   MPass->SetBinContent(2826,81.81818);
   MPass->SetBinContent(2827,68.18182);
   MPass->SetBinContent(2828,63.15789);
   MPass->SetBinContent(2829,68);
   MPass->SetBinContent(2830,53.33333);
   MPass->SetBinContent(2831,35);
   MPass->SetBinContent(2832,62.5);
   MPass->SetBinContent(2833,81.81818);
   MPass->SetBinContent(2834,60.86957);
   MPass->SetBinContent(2835,76.19048);
   MPass->SetBinContent(2836,43.75);
   MPass->SetBinContent(2837,66.66667);
   MPass->SetBinContent(2838,61.53846);
   MPass->SetBinContent(2839,95);
   MPass->SetBinContent(2840,87.5);
   MPass->SetBinContent(2841,80);
   MPass->SetBinContent(2842,80);
   MPass->SetBinContent(2843,68.18182);
   MPass->SetBinContent(2844,77.27273);
   MPass->SetBinContent(2845,87.5);
   MPass->SetBinContent(2846,73.91304);
   MPass->SetBinContent(2847,59.25926);
   MPass->SetBinContent(2848,42.10526);
   MPass->SetBinContent(2851,80);
   MPass->SetBinContent(2852,93.33333);
   MPass->SetBinContent(2853,89.47368);
   MPass->SetBinContent(2854,90);
   MPass->SetBinContent(2855,88.88889);
   MPass->SetBinContent(2856,100);
   MPass->SetBinContent(2857,84.21053);
   MPass->SetBinContent(2858,100);
   MPass->SetBinContent(2859,93.33333);
   MPass->SetBinContent(2860,74.07407);
   MPass->SetBinContent(2861,88.23529);
   MPass->SetBinContent(2862,100);
   MPass->SetBinContent(2863,100);
   MPass->SetBinContent(2864,95.83333);
   MPass->SetBinContent(2865,82.35294);
   MPass->SetBinContent(2866,89.47368);
   MPass->SetBinContent(2867,92.30769);
   MPass->SetBinContent(2868,85.71429);
   MPass->SetBinContent(2869,86.2069);
   MPass->SetBinContent(2870,95);
   MPass->SetBinContent(2871,81.25);
   MPass->SetBinContent(2872,87.5);
   MPass->SetBinContent(2873,94.73684);
   MPass->SetBinContent(2874,89.65517);
   MPass->SetBinContent(2875,61.90476);
   MPass->SetBinContent(2876,52.94118);
   MPass->SetBinContent(2877,66.66667);
   MPass->SetBinContent(2878,64.51613);
   MPass->SetBinContent(2879,70.83333);
   MPass->SetBinContent(2880,54.54545);
   MPass->SetBinContent(2881,72.72727);
   MPass->SetBinContent(2882,70);
   MPass->SetBinContent(2883,61.90476);
   MPass->SetBinContent(2884,70);
   MPass->SetBinContent(2885,72.72727);
   MPass->SetBinContent(2886,66.66667);
   MPass->SetBinContent(2887,69.56522);
   MPass->SetBinContent(2888,61.53846);
   MPass->SetBinContent(2889,59.375);
   MPass->SetBinContent(2890,68.42105);
   MPass->SetBinContent(2891,75);
   MPass->SetBinContent(2892,66.66667);
   MPass->SetBinContent(2893,80);
   MPass->SetBinContent(2894,60.86957);
   MPass->SetBinContent(2895,77.27273);
   MPass->SetBinContent(2896,78.26087);
   MPass->SetBinContent(2897,46.875);
   MPass->SetBinContent(2898,56.75676);
   MPass->SetBinContent(2901,70);
   MPass->SetBinContent(2902,95.83333);
   MPass->SetBinContent(2903,93.33333);
   MPass->SetBinContent(2904,84);
   MPass->SetBinContent(2905,100);
   MPass->SetBinContent(2906,90.90909);
   MPass->SetBinContent(2907,82.14286);
   MPass->SetBinContent(2908,82.35294);
   MPass->SetBinContent(2909,85.71429);
   MPass->SetBinContent(2910,88.23529);
   MPass->SetBinContent(2911,80);
   MPass->SetBinContent(2912,73.07692);
   MPass->SetBinContent(2913,90.32258);
   MPass->SetBinContent(2914,100);
   MPass->SetBinContent(2915,90.90909);
   MPass->SetBinContent(2916,81.81818);
   MPass->SetBinContent(2917,80);
   MPass->SetBinContent(2918,100);
   MPass->SetBinContent(2919,80.64516);
   MPass->SetBinContent(2920,83.33333);
   MPass->SetBinContent(2921,83.33333);
   MPass->SetBinContent(2922,100);
   MPass->SetBinContent(2923,100);
   MPass->SetBinContent(2924,83.33333);
   MPass->SetBinContent(2925,73.91304);
   MPass->SetBinContent(2926,78.26087);
   MPass->SetBinContent(2927,80);
   MPass->SetBinContent(2928,75);
   MPass->SetBinContent(2929,72.72727);
   MPass->SetBinContent(2930,60.71429);
   MPass->SetBinContent(2931,58.62069);
   MPass->SetBinContent(2932,74.07407);
   MPass->SetBinContent(2933,80.76923);
   MPass->SetBinContent(2934,64.28571);
   MPass->SetBinContent(2935,73.07692);
   MPass->SetBinContent(2936,66.66667);
   MPass->SetBinContent(2937,57.69231);
   MPass->SetBinContent(2938,60);
   MPass->SetBinContent(2939,56);
   MPass->SetBinContent(2940,53.57143);
   MPass->SetBinContent(2941,63.15789);
   MPass->SetBinContent(2942,70.83333);
   MPass->SetBinContent(2943,63.63636);
   MPass->SetBinContent(2944,67.64706);
   MPass->SetBinContent(2945,62.5);
   MPass->SetBinContent(2946,57.89474);
   MPass->SetBinContent(2947,70.96774);
   MPass->SetBinContent(2948,62.96296);
   MPass->SetBinContent(2951,55.55556);
   MPass->SetBinContent(2952,91.30435);
   MPass->SetBinContent(2953,100);
   MPass->SetBinContent(2954,100);
   MPass->SetBinContent(2955,89.47368);
   MPass->SetBinContent(2956,93.75);
   MPass->SetBinContent(2957,93.33333);
   MPass->SetBinContent(2958,84.21053);
   MPass->SetBinContent(2959,81.25);
   MPass->SetBinContent(2960,87.5);
   MPass->SetBinContent(2961,100);
   MPass->SetBinContent(2962,95.83333);
   MPass->SetBinContent(2963,95);
   MPass->SetBinContent(2964,96);
   MPass->SetBinContent(2965,91.30435);
   MPass->SetBinContent(2966,95.45455);
   MPass->SetBinContent(2967,92.85714);
   MPass->SetBinContent(2968,78.94737);
   MPass->SetBinContent(2969,91.66667);
   MPass->SetBinContent(2970,90);
   MPass->SetBinContent(2971,88.88889);
   MPass->SetBinContent(2972,89.47368);
   MPass->SetBinContent(2973,94.73684);
   MPass->SetBinContent(2974,87.5);
   MPass->SetBinContent(2975,62.06897);
   MPass->SetBinContent(2976,72);
   MPass->SetBinContent(2977,54.16667);
   MPass->SetBinContent(2978,69.56522);
   MPass->SetBinContent(2979,58.33333);
   MPass->SetBinContent(2980,77.27273);
   MPass->SetBinContent(2981,47.82609);
   MPass->SetBinContent(2982,63.63636);
   MPass->SetBinContent(2983,66.66667);
   MPass->SetBinContent(2984,57.14286);
   MPass->SetBinContent(2985,77.27273);
   MPass->SetBinContent(2986,47.82609);
   MPass->SetBinContent(2987,66.66667);
   MPass->SetBinContent(2988,60.86957);
   MPass->SetBinContent(2989,54.54545);
   MPass->SetBinContent(2990,55.55556);
   MPass->SetBinContent(2991,80);
   MPass->SetBinContent(2992,72.22222);
   MPass->SetBinContent(2993,63.33333);
   MPass->SetBinContent(2994,83.33333);
   MPass->SetBinContent(2995,72.22222);
   MPass->SetBinContent(2996,81.25);
   MPass->SetBinContent(2997,73.68421);
   MPass->SetBinContent(2998,63.15789);
   MPass->SetBinContent(3001,70);
   MPass->SetBinContent(3002,85.71429);
   MPass->SetBinContent(3003,100);
   MPass->SetBinContent(3004,100);
   MPass->SetBinContent(3005,100);
   MPass->SetBinContent(3006,93.33333);
   MPass->SetBinContent(3007,87.5);
   MPass->SetBinContent(3008,95.83333);
   MPass->SetBinContent(3009,100);
   MPass->SetBinContent(3010,86.66667);
   MPass->SetBinContent(3011,93.33333);
   MPass->SetBinContent(3012,92.85714);
   MPass->SetBinContent(3013,92);
   MPass->SetBinContent(3014,92.85714);
   MPass->SetBinContent(3015,90.47619);
   MPass->SetBinContent(3016,92.30769);
   MPass->SetBinContent(3017,100);
   MPass->SetBinContent(3018,85.71429);
   MPass->SetBinContent(3019,78.94737);
   MPass->SetBinContent(3020,100);
   MPass->SetBinContent(3021,85);
   MPass->SetBinContent(3022,84.21053);
   MPass->SetBinContent(3023,86.36364);
   MPass->SetBinContent(3024,80);
   MPass->SetBinContent(3025,78.94737);
   MPass->SetBinContent(3026,66.66667);
   MPass->SetBinContent(3027,72.41379);
   MPass->SetBinContent(3028,59.09091);
   MPass->SetBinContent(3029,70.83333);
   MPass->SetBinContent(3030,63.33333);
   MPass->SetBinContent(3031,63.63636);
   MPass->SetBinContent(3032,65.38462);
   MPass->SetBinContent(3033,66.66667);
   MPass->SetBinContent(3034,86.36364);
   MPass->SetBinContent(3035,61.90476);
   MPass->SetBinContent(3036,61.11111);
   MPass->SetBinContent(3037,86.36364);
   MPass->SetBinContent(3038,56.52174);
   MPass->SetBinContent(3039,42.85714);
   MPass->SetBinContent(3040,66.66667);
   MPass->SetBinContent(3041,88);
   MPass->SetBinContent(3042,84);
   MPass->SetBinContent(3043,75);
   MPass->SetBinContent(3044,85);
   MPass->SetBinContent(3045,64.28571);
   MPass->SetBinContent(3046,71.875);
   MPass->SetBinContent(3047,66.66667);
   MPass->SetBinContent(3048,25);
   MPass->SetBinContent(3051,50);
   MPass->SetBinContent(3052,94.73684);
   MPass->SetBinContent(3053,91.30435);
   MPass->SetBinContent(3054,100);
   MPass->SetBinContent(3055,100);
   MPass->SetBinContent(3056,92.85714);
   MPass->SetBinContent(3057,90.32258);
   MPass->SetBinContent(3058,100);
   MPass->SetBinContent(3059,88.23529);
   MPass->SetBinContent(3060,88.46154);
   MPass->SetBinContent(3061,94.44444);
   MPass->SetBinContent(3062,96.55172);
   MPass->SetBinContent(3063,91.66667);
   MPass->SetBinContent(3064,96.15385);
   MPass->SetBinContent(3065,100);
   MPass->SetBinContent(3066,86.95652);
   MPass->SetBinContent(3067,90);
   MPass->SetBinContent(3068,89.65517);
   MPass->SetBinContent(3069,100);
   MPass->SetBinContent(3070,95.83333);
   MPass->SetBinContent(3071,86.66667);
   MPass->SetBinContent(3072,100);
   MPass->SetBinContent(3073,96);
   MPass->SetBinContent(3074,90.90909);
   MPass->SetBinContent(3075,85);
   MPass->SetBinContent(3076,80.64516);
   MPass->SetBinContent(3077,55.17241);
   MPass->SetBinContent(3078,77.27273);
   MPass->SetBinContent(3079,70.83333);
   MPass->SetBinContent(3080,66.66667);
   MPass->SetBinContent(3081,67.85714);
   MPass->SetBinContent(3082,76.92308);
   MPass->SetBinContent(3083,63.88889);
   MPass->SetBinContent(3084,65.21739);
   MPass->SetBinContent(3085,65.21739);
   MPass->SetBinContent(3086,70.83333);
   MPass->SetBinContent(3087,75);
   MPass->SetBinContent(3088,87.5);
   MPass->SetBinContent(3089,76.66667);
   MPass->SetBinContent(3090,74.07407);
   MPass->SetBinContent(3091,62.5);
   MPass->SetBinContent(3092,73.68421);
   MPass->SetBinContent(3093,68.18182);
   MPass->SetBinContent(3094,90);
   MPass->SetBinContent(3095,78.94737);
   MPass->SetBinContent(3096,70);
   MPass->SetBinContent(3097,62.5);
   MPass->SetBinContent(3098,62.06897);
   MPass->SetBinContent(3101,77.27273);
   MPass->SetBinContent(3102,100);
   MPass->SetBinContent(3103,100);
   MPass->SetBinContent(3104,100);
   MPass->SetBinContent(3105,100);
   MPass->SetBinContent(3106,86.36364);
   MPass->SetBinContent(3107,93.75);
   MPass->SetBinContent(3108,90.47619);
   MPass->SetBinContent(3109,91.66667);
   MPass->SetBinContent(3110,100);
   MPass->SetBinContent(3111,86.2069);
   MPass->SetBinContent(3112,90.90909);
   MPass->SetBinContent(3113,84);
   MPass->SetBinContent(3114,88.23529);
   MPass->SetBinContent(3115,95.45455);
   MPass->SetBinContent(3116,95.2381);
   MPass->SetBinContent(3117,78.57143);
   MPass->SetBinContent(3118,86.95652);
   MPass->SetBinContent(3119,80);
   MPass->SetBinContent(3120,94.44444);
   MPass->SetBinContent(3121,90.32258);
   MPass->SetBinContent(3122,88.88889);
   MPass->SetBinContent(3123,90.90909);
   MPass->SetBinContent(3124,80);
   MPass->SetBinContent(3125,78.57143);
   MPass->SetBinContent(3126,70);
   MPass->SetBinContent(3127,68.18182);
   MPass->SetBinContent(3128,75);
   MPass->SetBinContent(3129,81.81818);
   MPass->SetBinContent(3130,76.47059);
   MPass->SetBinContent(3131,68);
   MPass->SetBinContent(3132,80);
   MPass->SetBinContent(3133,58.82353);
   MPass->SetBinContent(3134,85.71429);
   MPass->SetBinContent(3135,81.81818);
   MPass->SetBinContent(3136,80.95238);
   MPass->SetBinContent(3137,86.2069);
   MPass->SetBinContent(3138,90.47619);
   MPass->SetBinContent(3139,89.47368);
   MPass->SetBinContent(3140,86.95652);
   MPass->SetBinContent(3141,77.77778);
   MPass->SetBinContent(3142,76.47059);
   MPass->SetBinContent(3143,78.94737);
   MPass->SetBinContent(3144,72);
   MPass->SetBinContent(3145,80);
   MPass->SetBinContent(3146,85.71429);
   MPass->SetBinContent(3147,68.96552);
   MPass->SetBinContent(3148,32);
   MPass->SetBinContent(3151,76.47059);
   MPass->SetBinContent(3152,92);
   MPass->SetBinContent(3153,83.33333);
   MPass->SetBinContent(3154,94.73684);
   MPass->SetBinContent(3155,82.35294);
   MPass->SetBinContent(3156,100);
   MPass->SetBinContent(3157,87.5);
   MPass->SetBinContent(3158,91.66667);
   MPass->SetBinContent(3159,85.18519);
   MPass->SetBinContent(3160,87.5);
   MPass->SetBinContent(3161,87.5);
   MPass->SetBinContent(3162,91.30435);
   MPass->SetBinContent(3163,100);
   MPass->SetBinContent(3164,90.90909);
   MPass->SetBinContent(3165,88.23529);
   MPass->SetBinContent(3166,100);
   MPass->SetBinContent(3167,86.36364);
   MPass->SetBinContent(3168,93.75);
   MPass->SetBinContent(3169,88);
   MPass->SetBinContent(3170,95.2381);
   MPass->SetBinContent(3171,89.47368);
   MPass->SetBinContent(3172,84);
   MPass->SetBinContent(3173,96.55172);
   MPass->SetBinContent(3174,76.19048);
   MPass->SetBinContent(3175,81.81818);
   MPass->SetBinContent(3176,68);
   MPass->SetBinContent(3177,71.42857);
   MPass->SetBinContent(3178,95);
   MPass->SetBinContent(3179,54.54545);
   MPass->SetBinContent(3180,72);
   MPass->SetBinContent(3181,78.26087);
   MPass->SetBinContent(3182,52);
   MPass->SetBinContent(3183,66.66667);
   MPass->SetBinContent(3184,57.69231);
   MPass->SetBinContent(3185,60.71429);
   MPass->SetBinContent(3186,53.57143);
   MPass->SetBinContent(3187,64.70588);
   MPass->SetBinContent(3188,81.25);
   MPass->SetBinContent(3189,76.92308);
   MPass->SetBinContent(3190,76);
   MPass->SetBinContent(3191,83.33333);
   MPass->SetBinContent(3192,86.95652);
   MPass->SetBinContent(3193,85.71429);
   MPass->SetBinContent(3194,78.125);
   MPass->SetBinContent(3195,75);
   MPass->SetBinContent(3196,61.90476);
   MPass->SetBinContent(3197,77.41935);
   MPass->SetBinContent(3198,47.82609);
   MPass->SetBinContent(3201,65);
   MPass->SetBinContent(3202,81.81818);
   MPass->SetBinContent(3203,90.90909);
   MPass->SetBinContent(3204,100);
   MPass->SetBinContent(3205,100);
   MPass->SetBinContent(3206,95);
   MPass->SetBinContent(3207,87.5);
   MPass->SetBinContent(3208,90.47619);
   MPass->SetBinContent(3209,100);
   MPass->SetBinContent(3210,96.15385);
   MPass->SetBinContent(3211,94.11765);
   MPass->SetBinContent(3212,80.64516);
   MPass->SetBinContent(3213,96);
   MPass->SetBinContent(3214,91.66667);
   MPass->SetBinContent(3215,81.25);
   MPass->SetBinContent(3216,93.10345);
   MPass->SetBinContent(3217,96.42857);
   MPass->SetBinContent(3218,74.07407);
   MPass->SetBinContent(3219,88.46154);
   MPass->SetBinContent(3220,100);
   MPass->SetBinContent(3221,80);
   MPass->SetBinContent(3222,78.26087);
   MPass->SetBinContent(3223,93.33333);
   MPass->SetBinContent(3224,86.95652);
   MPass->SetBinContent(3225,64);
   MPass->SetBinContent(3226,66.66667);
   MPass->SetBinContent(3227,65.21739);
   MPass->SetBinContent(3228,77.77778);
   MPass->SetBinContent(3229,68.75);
   MPass->SetBinContent(3230,78.57143);
   MPass->SetBinContent(3231,71.42857);
   MPass->SetBinContent(3232,67.85714);
   MPass->SetBinContent(3233,61.53846);
   MPass->SetBinContent(3234,57.14286);
   MPass->SetBinContent(3235,66.66667);
   MPass->SetBinContent(3236,76);
   MPass->SetBinContent(3237,66.66667);
   MPass->SetBinContent(3238,84.61538);
   MPass->SetBinContent(3239,84.61538);
   MPass->SetBinContent(3240,86.95652);
   MPass->SetBinContent(3241,78.26087);
   MPass->SetBinContent(3242,76.19048);
   MPass->SetBinContent(3243,60);
   MPass->SetBinContent(3244,52.94118);
   MPass->SetBinContent(3245,73.33333);
   MPass->SetBinContent(3246,66.66667);
   MPass->SetBinContent(3247,59.09091);
   MPass->SetBinContent(3248,50);
   MPass->SetBinContent(3251,54.54545);
   MPass->SetBinContent(3252,100);
   MPass->SetBinContent(3253,92.85714);
   MPass->SetBinContent(3254,100);
   MPass->SetBinContent(3255,93.93939);
   MPass->SetBinContent(3256,95.2381);
   MPass->SetBinContent(3257,94.73684);
   MPass->SetBinContent(3258,87.5);
   MPass->SetBinContent(3259,75);
   MPass->SetBinContent(3260,95);
   MPass->SetBinContent(3261,93.33333);
   MPass->SetBinContent(3262,100);
   MPass->SetBinContent(3263,90.90909);
   MPass->SetBinContent(3264,86.36364);
   MPass->SetBinContent(3265,94.44444);
   MPass->SetBinContent(3266,100);
   MPass->SetBinContent(3267,84.21053);
   MPass->SetBinContent(3268,85);
   MPass->SetBinContent(3269,75);
   MPass->SetBinContent(3270,95.65217);
   MPass->SetBinContent(3271,92.30769);
   MPass->SetBinContent(3272,92.85714);
   MPass->SetBinContent(3273,89.28571);
   MPass->SetBinContent(3274,88.88889);
   MPass->SetBinContent(3275,60);
   MPass->SetBinContent(3276,79.31034);
   MPass->SetBinContent(3277,88.88889);
   MPass->SetBinContent(3278,84.21053);
   MPass->SetBinContent(3279,84.21053);
   MPass->SetBinContent(3280,95.65217);
   MPass->SetBinContent(3281,85.71429);
   MPass->SetBinContent(3282,80);
   MPass->SetBinContent(3283,66.66667);
   MPass->SetBinContent(3284,71.42857);
   MPass->SetBinContent(3285,75);
   MPass->SetBinContent(3286,80);
   MPass->SetBinContent(3287,76.47059);
   MPass->SetBinContent(3288,73.68421);
   MPass->SetBinContent(3289,70.96774);
   MPass->SetBinContent(3290,73.91304);
   MPass->SetBinContent(3291,95);
   MPass->SetBinContent(3292,89.47368);
   MPass->SetBinContent(3293,79.16667);
   MPass->SetBinContent(3294,76.19048);
   MPass->SetBinContent(3295,80);
   MPass->SetBinContent(3296,81.48148);
   MPass->SetBinContent(3297,47.36842);
   MPass->SetBinContent(3298,70.96774);
   MPass->SetBinContent(3301,85.71429);
   MPass->SetBinContent(3302,100);
   MPass->SetBinContent(3303,90.90909);
   MPass->SetBinContent(3304,94.73684);
   MPass->SetBinContent(3305,88);
   MPass->SetBinContent(3306,94.11765);
   MPass->SetBinContent(3307,92.30769);
   MPass->SetBinContent(3308,91.66667);
   MPass->SetBinContent(3309,88.88889);
   MPass->SetBinContent(3310,94.73684);
   MPass->SetBinContent(3311,89.47368);
   MPass->SetBinContent(3312,89.47368);
   MPass->SetBinContent(3313,100);
   MPass->SetBinContent(3314,94.11765);
   MPass->SetBinContent(3315,85);
   MPass->SetBinContent(3316,84);
   MPass->SetBinContent(3317,96.77419);
   MPass->SetBinContent(3318,93.33333);
   MPass->SetBinContent(3319,95.45455);
   MPass->SetBinContent(3320,90.47619);
   MPass->SetBinContent(3321,84.61538);
   MPass->SetBinContent(3322,87.5);
   MPass->SetBinContent(3323,100);
   MPass->SetBinContent(3324,80);
   MPass->SetBinContent(3325,81.81818);
   MPass->SetBinContent(3326,80.95238);
   MPass->SetBinContent(3327,68.75);
   MPass->SetBinContent(3328,68.75);
   MPass->SetBinContent(3329,78.26087);
   MPass->SetBinContent(3330,76.92308);
   MPass->SetBinContent(3331,71.42857);
   MPass->SetBinContent(3332,68.18182);
   MPass->SetBinContent(3333,80);
   MPass->SetBinContent(3334,75);
   MPass->SetBinContent(3335,68.18182);
   MPass->SetBinContent(3336,73.33333);
   MPass->SetBinContent(3337,70.58824);
   MPass->SetBinContent(3338,64.51613);
   MPass->SetBinContent(3339,55.17241);
   MPass->SetBinContent(3340,58.97436);
   MPass->SetBinContent(3341,82.6087);
   MPass->SetBinContent(3342,78.94737);
   MPass->SetBinContent(3343,66.66667);
   MPass->SetBinContent(3344,76.92308);
   MPass->SetBinContent(3345,62.5);
   MPass->SetBinContent(3346,82.6087);
   MPass->SetBinContent(3347,75);
   MPass->SetBinContent(3348,67.74194);
   MPass->SetBinContent(3351,56.52174);
   MPass->SetBinContent(3352,80);
   MPass->SetBinContent(3353,92.30769);
   MPass->SetBinContent(3354,82.6087);
   MPass->SetBinContent(3355,95.45455);
   MPass->SetBinContent(3356,95.65217);
   MPass->SetBinContent(3357,80.76923);
   MPass->SetBinContent(3358,93.75);
   MPass->SetBinContent(3359,84.375);
   MPass->SetBinContent(3360,96.42857);
   MPass->SetBinContent(3361,85.71429);
   MPass->SetBinContent(3362,91.66667);
   MPass->SetBinContent(3363,80.95238);
   MPass->SetBinContent(3364,87.5);
   MPass->SetBinContent(3365,90.90909);
   MPass->SetBinContent(3366,89.65517);
   MPass->SetBinContent(3367,97.14286);
   MPass->SetBinContent(3368,92.30769);
   MPass->SetBinContent(3369,80.95238);
   MPass->SetBinContent(3370,91.66667);
   MPass->SetBinContent(3371,87.87879);
   MPass->SetBinContent(3372,84.375);
   MPass->SetBinContent(3373,90.625);
   MPass->SetBinContent(3374,72.72727);
   MPass->SetBinContent(3375,58.33333);
   MPass->SetBinContent(3376,72.72727);
   MPass->SetBinContent(3377,72.41379);
   MPass->SetBinContent(3378,76.19048);
   MPass->SetBinContent(3379,61.53846);
   MPass->SetBinContent(3380,70.58824);
   MPass->SetBinContent(3381,57.89474);
   MPass->SetBinContent(3382,63.63636);
   MPass->SetBinContent(3383,75);
   MPass->SetBinContent(3384,53.84615);
   MPass->SetBinContent(3385,58.33333);
   MPass->SetBinContent(3386,76.66667);
   MPass->SetBinContent(3387,61.90476);
   MPass->SetBinContent(3388,76.92308);
   MPass->SetBinContent(3389,66.66667);
   MPass->SetBinContent(3390,81.81818);
   MPass->SetBinContent(3391,66.66667);
   MPass->SetBinContent(3392,69.23077);
   MPass->SetBinContent(3393,69.56522);
   MPass->SetBinContent(3394,70.37037);
   MPass->SetBinContent(3395,90.90909);
   MPass->SetBinContent(3396,76.19048);
   MPass->SetBinContent(3397,58.06452);
   MPass->SetBinContent(3398,51.85185);
   MPass->SetBinContent(3401,68.75);
   MPass->SetBinContent(3402,95.65217);
   MPass->SetBinContent(3403,95.2381);
   MPass->SetBinContent(3404,100);
   MPass->SetBinContent(3405,90);
   MPass->SetBinContent(3406,95.65217);
   MPass->SetBinContent(3407,85.18519);
   MPass->SetBinContent(3408,100);
   MPass->SetBinContent(3409,95.2381);
   MPass->SetBinContent(3410,95.2381);
   MPass->SetBinContent(3411,80.95238);
   MPass->SetBinContent(3412,85);
   MPass->SetBinContent(3413,94.73684);
   MPass->SetBinContent(3414,84.21053);
   MPass->SetBinContent(3415,90);
   MPass->SetBinContent(3416,94.44444);
   MPass->SetBinContent(3417,100);
   MPass->SetBinContent(3418,93.75);
   MPass->SetBinContent(3419,94.73684);
   MPass->SetBinContent(3420,100);
   MPass->SetBinContent(3421,95);
   MPass->SetBinContent(3422,95.2381);
   MPass->SetBinContent(3423,90);
   MPass->SetBinContent(3424,92.85714);
   MPass->SetBinContent(3425,89.28571);
   MPass->SetBinContent(3426,78.94737);
   MPass->SetBinContent(3427,76.92308);
   MPass->SetBinContent(3428,76.47059);
   MPass->SetBinContent(3429,80);
   MPass->SetBinContent(3430,72.22222);
   MPass->SetBinContent(3431,66.66667);
   MPass->SetBinContent(3432,70.58824);
   MPass->SetBinContent(3433,74.07407);
   MPass->SetBinContent(3434,58.82353);
   MPass->SetBinContent(3435,78.94737);
   MPass->SetBinContent(3436,84.61538);
   MPass->SetBinContent(3437,78.26087);
   MPass->SetBinContent(3438,77.77778);
   MPass->SetBinContent(3439,66.66667);
   MPass->SetBinContent(3440,80);
   MPass->SetBinContent(3441,61.53846);
   MPass->SetBinContent(3442,90.90909);
   MPass->SetBinContent(3443,81.25);
   MPass->SetBinContent(3444,70.83333);
   MPass->SetBinContent(3445,85);
   MPass->SetBinContent(3446,73.68421);
   MPass->SetBinContent(3447,93.10345);
   MPass->SetBinContent(3448,50);
   MPass->SetBinContent(3451,55);
   MPass->SetBinContent(3452,100);
   MPass->SetBinContent(3453,81.25);
   MPass->SetBinContent(3454,90);
   MPass->SetBinContent(3455,93.10345);
   MPass->SetBinContent(3456,92.85714);
   MPass->SetBinContent(3457,95.2381);
   MPass->SetBinContent(3458,88.46154);
   MPass->SetBinContent(3459,73.33333);
   MPass->SetBinContent(3460,88.88889);
   MPass->SetBinContent(3461,82.75862);
   MPass->SetBinContent(3462,83.33333);
   MPass->SetBinContent(3463,93.33333);
   MPass->SetBinContent(3464,100);
   MPass->SetBinContent(3465,100);
   MPass->SetBinContent(3466,96.55172);
   MPass->SetBinContent(3467,89.47368);
   MPass->SetBinContent(3468,94.44444);
   MPass->SetBinContent(3469,100);
   MPass->SetBinContent(3470,91.66667);
   MPass->SetBinContent(3471,85.71429);
   MPass->SetBinContent(3472,100);
   MPass->SetBinContent(3473,81.81818);
   MPass->SetBinContent(3474,82.35294);
   MPass->SetBinContent(3475,66.66667);
   MPass->SetBinContent(3476,66.66667);
   MPass->SetBinContent(3477,57.89474);
   MPass->SetBinContent(3478,51.85185);
   MPass->SetBinContent(3479,77.77778);
   MPass->SetBinContent(3480,64.70588);
   MPass->SetBinContent(3481,65.51724);
   MPass->SetBinContent(3482,68.96552);
   MPass->SetBinContent(3483,81.81818);
   MPass->SetBinContent(3484,73.33333);
   MPass->SetBinContent(3485,71.42857);
   MPass->SetBinContent(3486,63.63636);
   MPass->SetBinContent(3487,85.18519);
   MPass->SetBinContent(3488,76.92308);
   MPass->SetBinContent(3489,84.61538);
   MPass->SetBinContent(3490,72);
   MPass->SetBinContent(3491,73.07692);
   MPass->SetBinContent(3492,57.89474);
   MPass->SetBinContent(3493,64);
   MPass->SetBinContent(3494,74.07407);
   MPass->SetBinContent(3495,81.48148);
   MPass->SetBinContent(3496,68.96552);
   MPass->SetBinContent(3497,80.55556);
   MPass->SetBinContent(3498,34.78261);
   MPass->SetBinContent(3501,60.86957);
   MPass->SetBinContent(3502,82.6087);
   MPass->SetBinContent(3503,90.90909);
   MPass->SetBinContent(3504,95);
   MPass->SetBinContent(3505,100);
   MPass->SetBinContent(3506,96.77419);
   MPass->SetBinContent(3507,88.88889);
   MPass->SetBinContent(3508,96.77419);
   MPass->SetBinContent(3509,96.875);
   MPass->SetBinContent(3510,90.625);
   MPass->SetBinContent(3511,93.33333);
   MPass->SetBinContent(3512,78.26087);
   MPass->SetBinContent(3513,89.28571);
   MPass->SetBinContent(3514,100);
   MPass->SetBinContent(3515,93.54839);
   MPass->SetBinContent(3516,88.46154);
   MPass->SetBinContent(3517,88.88889);
   MPass->SetBinContent(3518,95);
   MPass->SetBinContent(3519,92.30769);
   MPass->SetBinContent(3520,96.42857);
   MPass->SetBinContent(3521,80);
   MPass->SetBinContent(3522,95.45455);
   MPass->SetBinContent(3523,75);
   MPass->SetBinContent(3524,84);
   MPass->SetBinContent(3525,76.19048);
   MPass->SetBinContent(3526,57.57576);
   MPass->SetBinContent(3527,63.15789);
   MPass->SetBinContent(3528,52);
   MPass->SetBinContent(3529,75);
   MPass->SetBinContent(3530,75);
   MPass->SetBinContent(3531,72.72727);
   MPass->SetBinContent(3532,78.57143);
   MPass->SetBinContent(3533,56);
   MPass->SetBinContent(3534,70.37037);
   MPass->SetBinContent(3535,87.5);
   MPass->SetBinContent(3536,82.14286);
   MPass->SetBinContent(3537,85.18519);
   MPass->SetBinContent(3538,73.68421);
   MPass->SetBinContent(3539,66.66667);
   MPass->SetBinContent(3540,66.66667);
   MPass->SetBinContent(3541,73.91304);
   MPass->SetBinContent(3542,61.90476);
   MPass->SetBinContent(3543,90);
   MPass->SetBinContent(3544,77.77778);
   MPass->SetBinContent(3545,76.66667);
   MPass->SetBinContent(3546,77.27273);
   MPass->SetBinContent(3547,72.22222);
   MPass->SetBinContent(3548,50);
   MPass->SetBinContent(3551,68.75);
   MPass->SetBinContent(3552,90.90909);
   MPass->SetBinContent(3553,89.47368);
   MPass->SetBinContent(3554,100);
   MPass->SetBinContent(3555,100);
   MPass->SetBinContent(3556,100);
   MPass->SetBinContent(3557,88.23529);
   MPass->SetBinContent(3558,95.2381);
   MPass->SetBinContent(3559,86.95652);
   MPass->SetBinContent(3560,90);
   MPass->SetBinContent(3561,86.95652);
   MPass->SetBinContent(3562,95);
   MPass->SetBinContent(3563,92.30769);
   MPass->SetBinContent(3564,100);
   MPass->SetBinContent(3565,100);
   MPass->SetBinContent(3566,100);
   MPass->SetBinContent(3567,100);
   MPass->SetBinContent(3568,100);
   MPass->SetBinContent(3569,93.75);
   MPass->SetBinContent(3570,89.47368);
   MPass->SetBinContent(3571,82.6087);
   MPass->SetBinContent(3572,91.30435);
   MPass->SetBinContent(3573,90);
   MPass->SetBinContent(3574,92);
   MPass->SetBinContent(3575,76.47059);
   MPass->SetBinContent(3576,72);
   MPass->SetBinContent(3577,77.27273);
   MPass->SetBinContent(3578,66.66667);
   MPass->SetBinContent(3579,77.27273);
   MPass->SetBinContent(3580,62.96296);
   MPass->SetBinContent(3581,83.33333);
   MPass->SetBinContent(3582,84.61538);
   MPass->SetBinContent(3583,76.47059);
   MPass->SetBinContent(3584,79.16667);
   MPass->SetBinContent(3585,96.875);
   MPass->SetBinContent(3586,94.73684);
   MPass->SetBinContent(3587,80.95238);
   MPass->SetBinContent(3588,82.6087);
   MPass->SetBinContent(3589,92.85714);
   MPass->SetBinContent(3590,93.75);
   MPass->SetBinContent(3591,86.66667);
   MPass->SetBinContent(3592,66.66667);
   MPass->SetBinContent(3593,100);
   MPass->SetBinContent(3594,85.71429);
   MPass->SetBinContent(3595,73.33333);
   MPass->SetBinContent(3596,66.66667);
   MPass->SetBinContent(3597,71.42857);
   MPass->SetBinContent(3598,61.90476);
   MPass->SetBinContent(3601,41.66667);
   MPass->SetBinContent(3602,94.11765);
   MPass->SetBinContent(3603,94.44444);
   MPass->SetBinContent(3604,100);
   MPass->SetBinContent(3605,92.85714);
   MPass->SetBinContent(3606,100);
   MPass->SetBinContent(3607,85.71429);
   MPass->SetBinContent(3608,100);
   MPass->SetBinContent(3609,100);
   MPass->SetBinContent(3610,92.85714);
   MPass->SetBinContent(3611,88.88889);
   MPass->SetBinContent(3612,95.45455);
   MPass->SetBinContent(3613,84);
   MPass->SetBinContent(3614,96.55172);
   MPass->SetBinContent(3615,87.5);
   MPass->SetBinContent(3616,88.23529);
   MPass->SetBinContent(3617,91.66667);
   MPass->SetBinContent(3618,91.30435);
   MPass->SetBinContent(3619,92.30769);
   MPass->SetBinContent(3620,94.73684);
   MPass->SetBinContent(3621,90.47619);
   MPass->SetBinContent(3622,96.55172);
   MPass->SetBinContent(3623,100);
   MPass->SetBinContent(3624,90);
   MPass->SetBinContent(3625,88.23529);
   MPass->SetBinContent(3626,64.28571);
   MPass->SetBinContent(3627,65.38462);
   MPass->SetBinContent(3628,69.23077);
   MPass->SetBinContent(3629,70.83333);
   MPass->SetBinContent(3630,81.81818);
   MPass->SetBinContent(3631,70.37037);
   MPass->SetBinContent(3632,75);
   MPass->SetBinContent(3633,71.42857);
   MPass->SetBinContent(3634,71.42857);
   MPass->SetBinContent(3635,82.6087);
   MPass->SetBinContent(3636,75);
   MPass->SetBinContent(3637,68.75);
   MPass->SetBinContent(3638,92);
   MPass->SetBinContent(3639,82.75862);
   MPass->SetBinContent(3640,76.19048);
   MPass->SetBinContent(3641,68);
   MPass->SetBinContent(3642,63.33333);
   MPass->SetBinContent(3643,85.18519);
   MPass->SetBinContent(3644,83.33333);
   MPass->SetBinContent(3645,69.23077);
   MPass->SetBinContent(3646,66.66667);
   MPass->SetBinContent(3647,69.23077);
   MPass->SetBinContent(3648,43.18182);
   MPass->SetBinContent(3651,83.33333);
   MPass->SetBinContent(3652,87.5);
   MPass->SetBinContent(3653,95.45455);
   MPass->SetBinContent(3654,94.11765);
   MPass->SetBinContent(3655,100);
   MPass->SetBinContent(3656,90.47619);
   MPass->SetBinContent(3657,100);
   MPass->SetBinContent(3658,80.76923);
   MPass->SetBinContent(3659,93.33333);
   MPass->SetBinContent(3660,85.18519);
   MPass->SetBinContent(3661,96.15385);
   MPass->SetBinContent(3662,93.33333);
   MPass->SetBinContent(3663,92.85714);
   MPass->SetBinContent(3664,92.59259);
   MPass->SetBinContent(3665,96.2963);
   MPass->SetBinContent(3666,85.71429);
   MPass->SetBinContent(3667,100);
   MPass->SetBinContent(3668,92);
   MPass->SetBinContent(3669,89.28571);
   MPass->SetBinContent(3670,85.71429);
   MPass->SetBinContent(3671,85.18519);
   MPass->SetBinContent(3672,96.55172);
   MPass->SetBinContent(3673,84.61538);
   MPass->SetBinContent(3674,83.33333);
   MPass->SetBinContent(3675,69.23077);
   MPass->SetBinContent(3676,78.26087);
   MPass->SetBinContent(3677,62.85714);
   MPass->SetBinContent(3678,65.85366);
   MPass->SetBinContent(3679,59.25926);
   MPass->SetBinContent(3680,81.81818);
   MPass->SetBinContent(3681,62.5);
   MPass->SetBinContent(3682,58.33333);
   MPass->SetBinContent(3683,69.23077);
   MPass->SetBinContent(3684,76);
   MPass->SetBinContent(3685,89.65517);
   MPass->SetBinContent(3686,70.37037);
   MPass->SetBinContent(3687,76.47059);
   MPass->SetBinContent(3688,76.19048);
   MPass->SetBinContent(3689,76.92308);
   MPass->SetBinContent(3690,78.94737);
   MPass->SetBinContent(3691,66.66667);
   MPass->SetBinContent(3692,84.61538);
   MPass->SetBinContent(3693,65.51724);
   MPass->SetBinContent(3694,90);
   MPass->SetBinContent(3695,90.90909);
   MPass->SetBinContent(3696,58.06452);
   MPass->SetBinContent(3697,76);
   MPass->SetBinContent(3698,61.53846);
   MPass->SetBinContent(3701,61.11111);
   MPass->SetBinContent(3702,80.95238);
   MPass->SetBinContent(3703,86.95652);
   MPass->SetBinContent(3704,100);
   MPass->SetBinContent(3705,100);
   MPass->SetBinContent(3706,95.2381);
   MPass->SetBinContent(3707,100);
   MPass->SetBinContent(3708,94.73684);
   MPass->SetBinContent(3709,100);
   MPass->SetBinContent(3710,100);
   MPass->SetBinContent(3711,100);
   MPass->SetBinContent(3712,96.77419);
   MPass->SetBinContent(3713,100);
   MPass->SetBinContent(3714,83.33333);
   MPass->SetBinContent(3715,84.21053);
   MPass->SetBinContent(3716,100);
   MPass->SetBinContent(3717,89.47368);
   MPass->SetBinContent(3718,90);
   MPass->SetBinContent(3719,85);
   MPass->SetBinContent(3720,94.44444);
   MPass->SetBinContent(3721,88.88889);
   MPass->SetBinContent(3722,91.89189);
   MPass->SetBinContent(3723,95.65217);
   MPass->SetBinContent(3724,82.35294);
   MPass->SetBinContent(3725,88.88889);
   MPass->SetBinContent(3726,76.47059);
   MPass->SetBinContent(3727,75);
   MPass->SetBinContent(3728,82.14286);
   MPass->SetBinContent(3729,83.33333);
   MPass->SetBinContent(3730,86.95652);
   MPass->SetBinContent(3731,89.47368);
   MPass->SetBinContent(3732,77.77778);
   MPass->SetBinContent(3733,74.07407);
   MPass->SetBinContent(3734,91.30435);
   MPass->SetBinContent(3735,100);
   MPass->SetBinContent(3736,84.61538);
   MPass->SetBinContent(3737,70);
   MPass->SetBinContent(3738,71.42857);
   MPass->SetBinContent(3739,58.82353);
   MPass->SetBinContent(3740,88.88889);
   MPass->SetBinContent(3741,69.23077);
   MPass->SetBinContent(3742,71.42857);
   MPass->SetBinContent(3743,86.66667);
   MPass->SetBinContent(3744,77.77778);
   MPass->SetBinContent(3745,72.22222);
   MPass->SetBinContent(3746,61.90476);
   MPass->SetBinContent(3747,84.21053);
   MPass->SetBinContent(3748,58.82353);
   MPass->SetBinContent(3751,80.76923);
   MPass->SetBinContent(3752,90.47619);
   MPass->SetBinContent(3753,86.66667);
   MPass->SetBinContent(3754,94.11765);
   MPass->SetBinContent(3755,100);
   MPass->SetBinContent(3756,100);
   MPass->SetBinContent(3757,100);
   MPass->SetBinContent(3758,100);
   MPass->SetBinContent(3759,81.81818);
   MPass->SetBinContent(3760,88.23529);
   MPass->SetBinContent(3761,100);
   MPass->SetBinContent(3762,77.27273);
   MPass->SetBinContent(3763,91.30435);
   MPass->SetBinContent(3764,95.45455);
   MPass->SetBinContent(3765,85.71429);
   MPass->SetBinContent(3766,95.2381);
   MPass->SetBinContent(3767,90);
   MPass->SetBinContent(3768,93.54839);
   MPass->SetBinContent(3769,90.625);
   MPass->SetBinContent(3770,94.11765);
   MPass->SetBinContent(3771,86.66667);
   MPass->SetBinContent(3772,100);
   MPass->SetBinContent(3773,95.45455);
   MPass->SetBinContent(3774,92.85714);
   MPass->SetBinContent(3775,72.22222);
   MPass->SetBinContent(3776,60);
   MPass->SetBinContent(3777,64);
   MPass->SetBinContent(3778,76.19048);
   MPass->SetBinContent(3779,83.33333);
   MPass->SetBinContent(3780,62.5);
   MPass->SetBinContent(3781,69.23077);
   MPass->SetBinContent(3782,79.16667);
   MPass->SetBinContent(3783,73.07692);
   MPass->SetBinContent(3784,72.22222);
   MPass->SetBinContent(3785,84.21053);
   MPass->SetBinContent(3786,68.96552);
   MPass->SetBinContent(3787,73.33333);
   MPass->SetBinContent(3788,81.25);
   MPass->SetBinContent(3789,78.94737);
   MPass->SetBinContent(3790,60);
   MPass->SetBinContent(3791,71.42857);
   MPass->SetBinContent(3792,65.38462);
   MPass->SetBinContent(3793,66.66667);
   MPass->SetBinContent(3794,68.75);
   MPass->SetBinContent(3795,74.28571);
   MPass->SetBinContent(3796,68.57143);
   MPass->SetBinContent(3797,79.16667);
   MPass->SetBinContent(3798,53.84615);
   MPass->SetBinContent(3801,60.86957);
   MPass->SetBinContent(3802,85.71429);
   MPass->SetBinContent(3803,84.21053);
   MPass->SetBinContent(3804,86.36364);
   MPass->SetBinContent(3805,100);
   MPass->SetBinContent(3806,95.65217);
   MPass->SetBinContent(3807,100);
   MPass->SetBinContent(3808,96.2963);
   MPass->SetBinContent(3809,91.30435);
   MPass->SetBinContent(3810,94.73684);
   MPass->SetBinContent(3811,90);
   MPass->SetBinContent(3812,86.36364);
   MPass->SetBinContent(3813,85.18519);
   MPass->SetBinContent(3814,95.45455);
   MPass->SetBinContent(3815,100);
   MPass->SetBinContent(3816,95);
   MPass->SetBinContent(3817,95);
   MPass->SetBinContent(3818,92.59259);
   MPass->SetBinContent(3819,90.47619);
   MPass->SetBinContent(3820,86.36364);
   MPass->SetBinContent(3821,80);
   MPass->SetBinContent(3822,89.65517);
   MPass->SetBinContent(3823,86.36364);
   MPass->SetBinContent(3824,81.81818);
   MPass->SetBinContent(3825,80.95238);
   MPass->SetBinContent(3826,73.68421);
   MPass->SetBinContent(3827,64);
   MPass->SetBinContent(3828,81.48148);
   MPass->SetBinContent(3829,70.96774);
   MPass->SetBinContent(3830,84.375);
   MPass->SetBinContent(3831,68.75);
   MPass->SetBinContent(3832,62.5);
   MPass->SetBinContent(3833,63.63636);
   MPass->SetBinContent(3834,72.22222);
   MPass->SetBinContent(3835,70.37037);
   MPass->SetBinContent(3836,53.57143);
   MPass->SetBinContent(3837,87.5);
   MPass->SetBinContent(3838,78.26087);
   MPass->SetBinContent(3839,85.71429);
   MPass->SetBinContent(3840,68.18182);
   MPass->SetBinContent(3841,54.83871);
   MPass->SetBinContent(3842,66.66667);
   MPass->SetBinContent(3843,61.11111);
   MPass->SetBinContent(3844,75);
   MPass->SetBinContent(3845,75);
   MPass->SetBinContent(3846,81.48148);
   MPass->SetBinContent(3847,81.25);
   MPass->SetBinContent(3848,63.63636);
   MPass->SetBinContent(3851,80);
   MPass->SetBinContent(3852,88);
   MPass->SetBinContent(3853,92.30769);
   MPass->SetBinContent(3854,95.2381);
   MPass->SetBinContent(3855,94.11765);
   MPass->SetBinContent(3856,87.5);
   MPass->SetBinContent(3857,92.30769);
   MPass->SetBinContent(3858,93.75);
   MPass->SetBinContent(3859,95.83333);
   MPass->SetBinContent(3860,96.55172);
   MPass->SetBinContent(3861,100);
   MPass->SetBinContent(3862,95.83333);
   MPass->SetBinContent(3863,93.93939);
   MPass->SetBinContent(3864,100);
   MPass->SetBinContent(3865,93.33333);
   MPass->SetBinContent(3866,90.90909);
   MPass->SetBinContent(3867,100);
   MPass->SetBinContent(3868,84.21053);
   MPass->SetBinContent(3869,95.83333);
   MPass->SetBinContent(3870,95.2381);
   MPass->SetBinContent(3871,94.44444);
   MPass->SetBinContent(3872,95.2381);
   MPass->SetBinContent(3873,100);
   MPass->SetBinContent(3874,91.30435);
   MPass->SetBinContent(3875,76.66667);
   MPass->SetBinContent(3876,75);
   MPass->SetBinContent(3877,64.28571);
   MPass->SetBinContent(3878,70.37037);
   MPass->SetBinContent(3879,70.58824);
   MPass->SetBinContent(3880,55.55556);
   MPass->SetBinContent(3881,73.68421);
   MPass->SetBinContent(3882,78.94737);
   MPass->SetBinContent(3883,63.63636);
   MPass->SetBinContent(3884,71.42857);
   MPass->SetBinContent(3885,73.91304);
   MPass->SetBinContent(3886,61.90476);
   MPass->SetBinContent(3887,83.33333);
   MPass->SetBinContent(3888,80);
   MPass->SetBinContent(3889,80.95238);
   MPass->SetBinContent(3890,61.90476);
   MPass->SetBinContent(3891,63.63636);
   MPass->SetBinContent(3892,74.07407);
   MPass->SetBinContent(3893,56.25);
   MPass->SetBinContent(3894,73.91304);
   MPass->SetBinContent(3895,53.125);
   MPass->SetBinContent(3896,70.58824);
   MPass->SetBinContent(3897,61.53846);
   MPass->SetBinContent(3898,41.93548);
   MPass->SetBinContent(3901,50);
   MPass->SetBinContent(3902,95);
   MPass->SetBinContent(3903,94.73684);
   MPass->SetBinContent(3904,93.75);
   MPass->SetBinContent(3905,100);
   MPass->SetBinContent(3906,95.65217);
   MPass->SetBinContent(3907,86.66667);
   MPass->SetBinContent(3908,95.83333);
   MPass->SetBinContent(3909,86.95652);
   MPass->SetBinContent(3910,95.83333);
   MPass->SetBinContent(3911,84.21053);
   MPass->SetBinContent(3912,100);
   MPass->SetBinContent(3913,93.75);
   MPass->SetBinContent(3914,100);
   MPass->SetBinContent(3915,89.65517);
   MPass->SetBinContent(3916,96);
   MPass->SetBinContent(3917,100);
   MPass->SetBinContent(3918,100);
   MPass->SetBinContent(3919,95.65217);
   MPass->SetBinContent(3920,100);
   MPass->SetBinContent(3921,100);
   MPass->SetBinContent(3922,95.45455);
   MPass->SetBinContent(3923,82.6087);
   MPass->SetBinContent(3924,86.36364);
   MPass->SetBinContent(3925,82.35294);
   MPass->SetBinContent(3926,83.33333);
   MPass->SetBinContent(3927,85.18519);
   MPass->SetBinContent(3928,80);
   MPass->SetBinContent(3929,90.47619);
   MPass->SetBinContent(3930,88.88889);
   MPass->SetBinContent(3931,80.95238);
   MPass->SetBinContent(3932,68.75);
   MPass->SetBinContent(3933,61.53846);
   MPass->SetBinContent(3934,71.42857);
   MPass->SetBinContent(3935,77.77778);
   MPass->SetBinContent(3936,81.25);
   MPass->SetBinContent(3937,68);
   MPass->SetBinContent(3938,80.76923);
   MPass->SetBinContent(3939,72.41379);
   MPass->SetBinContent(3940,73.68421);
   MPass->SetBinContent(3941,72);
   MPass->SetBinContent(3942,76.92308);
   MPass->SetBinContent(3943,67.64706);
   MPass->SetBinContent(3944,76.19048);
   MPass->SetBinContent(3945,77.27273);
   MPass->SetBinContent(3946,50);
   MPass->SetBinContent(3947,76.92308);
   MPass->SetBinContent(3948,39.28571);
   MPass->SetBinContent(3951,65.21739);
   MPass->SetBinContent(3952,90.32258);
   MPass->SetBinContent(3953,80);
   MPass->SetBinContent(3954,95.83333);
   MPass->SetBinContent(3955,91.66667);
   MPass->SetBinContent(3956,91.66667);
   MPass->SetBinContent(3957,85.71429);
   MPass->SetBinContent(3958,90.90909);
   MPass->SetBinContent(3959,90.47619);
   MPass->SetBinContent(3960,100);
   MPass->SetBinContent(3961,95.83333);
   MPass->SetBinContent(3962,91.30435);
   MPass->SetBinContent(3963,92);
   MPass->SetBinContent(3964,100);
   MPass->SetBinContent(3965,92.59259);
   MPass->SetBinContent(3966,96);
   MPass->SetBinContent(3967,94.73684);
   MPass->SetBinContent(3968,95.45455);
   MPass->SetBinContent(3969,95);
   MPass->SetBinContent(3970,91.30435);
   MPass->SetBinContent(3971,82.14286);
   MPass->SetBinContent(3972,87.5);
   MPass->SetBinContent(3973,90.625);
   MPass->SetBinContent(3974,78.57143);
   MPass->SetBinContent(3975,88.23529);
   MPass->SetBinContent(3976,79.16667);
   MPass->SetBinContent(3977,75);
   MPass->SetBinContent(3978,80);
   MPass->SetBinContent(3979,65.51724);
   MPass->SetBinContent(3980,76.92308);
   MPass->SetBinContent(3981,57.89474);
   MPass->SetBinContent(3982,72.41379);
   MPass->SetBinContent(3983,67.74194);
   MPass->SetBinContent(3984,75);
   MPass->SetBinContent(3985,69.76744);
   MPass->SetBinContent(3986,51.85185);
   MPass->SetBinContent(3987,67.85714);
   MPass->SetBinContent(3988,67.85714);
   MPass->SetBinContent(3989,66.66667);
   MPass->SetBinContent(3990,68.18182);
   MPass->SetBinContent(3991,76.19048);
   MPass->SetBinContent(3992,71.42857);
   MPass->SetBinContent(3993,83.33333);
   MPass->SetBinContent(3994,75);
   MPass->SetBinContent(3995,84.61538);
   MPass->SetBinContent(3996,78.94737);
   MPass->SetBinContent(3997,70.83333);
   MPass->SetBinContent(3998,55.17241);
   MPass->SetBinContent(4001,50);
   MPass->SetBinContent(4002,100);
   MPass->SetBinContent(4003,91.30435);
   MPass->SetBinContent(4004,96.15385);
   MPass->SetBinContent(4005,80.95238);
   MPass->SetBinContent(4006,91.66667);
   MPass->SetBinContent(4007,96);
   MPass->SetBinContent(4008,85.71429);
   MPass->SetBinContent(4009,88);
   MPass->SetBinContent(4010,96.42857);
   MPass->SetBinContent(4011,80);
   MPass->SetBinContent(4012,94.73684);
   MPass->SetBinContent(4013,86.66667);
   MPass->SetBinContent(4014,94.44444);
   MPass->SetBinContent(4015,100);
   MPass->SetBinContent(4016,100);
   MPass->SetBinContent(4017,93.75);
   MPass->SetBinContent(4018,100);
   MPass->SetBinContent(4019,96);
   MPass->SetBinContent(4020,86.2069);
   MPass->SetBinContent(4021,95);
   MPass->SetBinContent(4022,78.26087);
   MPass->SetBinContent(4023,100);
   MPass->SetBinContent(4024,91.30435);
   MPass->SetBinContent(4025,94.11765);
   MPass->SetBinContent(4026,82.6087);
   MPass->SetBinContent(4027,70);
   MPass->SetBinContent(4028,70);
   MPass->SetBinContent(4029,78.26087);
   MPass->SetBinContent(4030,83.33333);
   MPass->SetBinContent(4031,52.94118);
   MPass->SetBinContent(4032,85.18519);
   MPass->SetBinContent(4033,66.66667);
   MPass->SetBinContent(4034,60);
   MPass->SetBinContent(4035,77.27273);
   MPass->SetBinContent(4036,60);
   MPass->SetBinContent(4037,65);
   MPass->SetBinContent(4038,77.77778);
   MPass->SetBinContent(4039,83.33333);
   MPass->SetBinContent(4040,82.6087);
   MPass->SetBinContent(4041,88.46154);
   MPass->SetBinContent(4042,90);
   MPass->SetBinContent(4043,89.28571);
   MPass->SetBinContent(4044,76.19048);
   MPass->SetBinContent(4045,79.31034);
   MPass->SetBinContent(4046,90);
   MPass->SetBinContent(4047,95);
   MPass->SetBinContent(4048,60);
   MPass->SetBinContent(4051,65.21739);
   MPass->SetBinContent(4052,94.44444);
   MPass->SetBinContent(4053,89.47368);
   MPass->SetBinContent(4054,94.11765);
   MPass->SetBinContent(4055,75);
   MPass->SetBinContent(4056,81.81818);
   MPass->SetBinContent(4057,88.88889);
   MPass->SetBinContent(4058,100);
   MPass->SetBinContent(4059,91.66667);
   MPass->SetBinContent(4060,92.85714);
   MPass->SetBinContent(4061,89.47368);
   MPass->SetBinContent(4062,84.21053);
   MPass->SetBinContent(4063,100);
   MPass->SetBinContent(4064,100);
   MPass->SetBinContent(4065,80.95238);
   MPass->SetBinContent(4066,93.75);
   MPass->SetBinContent(4067,85);
   MPass->SetBinContent(4068,100);
   MPass->SetBinContent(4069,90.90909);
   MPass->SetBinContent(4070,76);
   MPass->SetBinContent(4071,90.90909);
   MPass->SetBinContent(4072,100);
   MPass->SetBinContent(4073,86.66667);
   MPass->SetBinContent(4074,83.33333);
   MPass->SetBinContent(4075,85);
   MPass->SetBinContent(4076,84.61538);
   MPass->SetBinContent(4077,82.6087);
   MPass->SetBinContent(4078,75);
   MPass->SetBinContent(4079,68);
   MPass->SetBinContent(4080,54.54545);
   MPass->SetBinContent(4081,86.2069);
   MPass->SetBinContent(4082,88.46154);
   MPass->SetBinContent(4083,67.64706);
   MPass->SetBinContent(4084,75);
   MPass->SetBinContent(4085,76.47059);
   MPass->SetBinContent(4086,75);
   MPass->SetBinContent(4087,60);
   MPass->SetBinContent(4088,72);
   MPass->SetBinContent(4089,78.26087);
   MPass->SetBinContent(4090,80.76923);
   MPass->SetBinContent(4091,74.19355);
   MPass->SetBinContent(4092,81.48148);
   MPass->SetBinContent(4093,76.66667);
   MPass->SetBinContent(4094,84);
   MPass->SetBinContent(4095,68.18182);
   MPass->SetBinContent(4096,82.85714);
   MPass->SetBinContent(4097,81.81818);
   MPass->SetBinContent(4098,50);
   MPass->SetBinContent(4101,41.66667);
   MPass->SetBinContent(4102,88);
   MPass->SetBinContent(4103,80);
   MPass->SetBinContent(4104,77.77778);
   MPass->SetBinContent(4105,93.75);
   MPass->SetBinContent(4106,85.18519);
   MPass->SetBinContent(4107,90.90909);
   MPass->SetBinContent(4108,92.85714);
   MPass->SetBinContent(4109,85);
   MPass->SetBinContent(4110,90.625);
   MPass->SetBinContent(4111,87.5);
   MPass->SetBinContent(4112,88.88889);
   MPass->SetBinContent(4113,89.65517);
   MPass->SetBinContent(4114,96.15385);
   MPass->SetBinContent(4115,93.54839);
   MPass->SetBinContent(4116,84.21053);
   MPass->SetBinContent(4117,76.19048);
   MPass->SetBinContent(4118,80.95238);
   MPass->SetBinContent(4119,95.65217);
   MPass->SetBinContent(4120,86.2069);
   MPass->SetBinContent(4121,78.78788);
   MPass->SetBinContent(4122,92.30769);
   MPass->SetBinContent(4123,89.28571);
   MPass->SetBinContent(4124,85.71429);
   MPass->SetBinContent(4125,77.77778);
   MPass->SetBinContent(4126,71.42857);
   MPass->SetBinContent(4127,75);
   MPass->SetBinContent(4128,61.29032);
   MPass->SetBinContent(4129,78.26087);
   MPass->SetBinContent(4130,61.90476);
   MPass->SetBinContent(4131,64);
   MPass->SetBinContent(4132,63.15789);
   MPass->SetBinContent(4133,68);
   MPass->SetBinContent(4134,56);
   MPass->SetBinContent(4135,70.58824);
   MPass->SetBinContent(4136,80);
   MPass->SetBinContent(4137,67.74194);
   MPass->SetBinContent(4138,65.78947);
   MPass->SetBinContent(4139,83.33333);
   MPass->SetBinContent(4140,68.18182);
   MPass->SetBinContent(4141,75);
   MPass->SetBinContent(4142,70.96774);
   MPass->SetBinContent(4143,75);
   MPass->SetBinContent(4144,80);
   MPass->SetBinContent(4145,74.19355);
   MPass->SetBinContent(4146,66.66667);
   MPass->SetBinContent(4147,72.72727);
   MPass->SetBinContent(4148,48.27586);
   MPass->SetBinContent(4151,38.88889);
   MPass->SetBinContent(4152,100);
   MPass->SetBinContent(4153,91.30435);
   MPass->SetBinContent(4154,78.94737);
   MPass->SetBinContent(4155,87.5);
   MPass->SetBinContent(4156,96.2963);
   MPass->SetBinContent(4157,94.73684);
   MPass->SetBinContent(4158,100);
   MPass->SetBinContent(4159,95.2381);
   MPass->SetBinContent(4160,100);
   MPass->SetBinContent(4161,96);
   MPass->SetBinContent(4162,95.45455);
   MPass->SetBinContent(4163,100);
   MPass->SetBinContent(4164,100);
   MPass->SetBinContent(4165,100);
   MPass->SetBinContent(4166,94.44444);
   MPass->SetBinContent(4167,87.5);
   MPass->SetBinContent(4168,85.71429);
   MPass->SetBinContent(4169,82.6087);
   MPass->SetBinContent(4170,86.66667);
   MPass->SetBinContent(4171,92);
   MPass->SetBinContent(4172,73.68421);
   MPass->SetBinContent(4173,100);
   MPass->SetBinContent(4174,90.47619);
   MPass->SetBinContent(4175,88.88889);
   MPass->SetBinContent(4176,33.33333);
   MPass->SetBinContent(4177,80);
   MPass->SetBinContent(4178,84.61538);
   MPass->SetBinContent(4179,86.36364);
   MPass->SetBinContent(4180,68.42105);
   MPass->SetBinContent(4181,66.66667);
   MPass->SetBinContent(4182,84.21053);
   MPass->SetBinContent(4183,72.22222);
   MPass->SetBinContent(4184,86.95652);
   MPass->SetBinContent(4185,73.33333);
   MPass->SetBinContent(4186,69.56522);
   MPass->SetBinContent(4187,83.33333);
   MPass->SetBinContent(4188,64);
   MPass->SetBinContent(4189,75);
   MPass->SetBinContent(4190,66.66667);
   MPass->SetBinContent(4191,70.37037);
   MPass->SetBinContent(4192,86.2069);
   MPass->SetBinContent(4193,62.06897);
   MPass->SetBinContent(4194,59.09091);
   MPass->SetBinContent(4195,60);
   MPass->SetBinContent(4196,75);
   MPass->SetBinContent(4197,69.23077);
   MPass->SetBinContent(4198,45.83333);
   MPass->SetBinContent(4201,61.53846);
   MPass->SetBinContent(4202,85.71429);
   MPass->SetBinContent(4203,89.65517);
   MPass->SetBinContent(4204,95.65217);
   MPass->SetBinContent(4205,91.66667);
   MPass->SetBinContent(4206,90);
   MPass->SetBinContent(4207,86.66667);
   MPass->SetBinContent(4208,100);
   MPass->SetBinContent(4209,82.35294);
   MPass->SetBinContent(4210,94.11765);
   MPass->SetBinContent(4211,94.44444);
   MPass->SetBinContent(4212,92.85714);
   MPass->SetBinContent(4213,80.95238);
   MPass->SetBinContent(4214,95.83333);
   MPass->SetBinContent(4215,100);
   MPass->SetBinContent(4216,100);
   MPass->SetBinContent(4217,82.6087);
   MPass->SetBinContent(4218,85);
   MPass->SetBinContent(4219,87.5);
   MPass->SetBinContent(4220,86.36364);
   MPass->SetBinContent(4221,81.81818);
   MPass->SetBinContent(4222,68.75);
   MPass->SetBinContent(4223,100);
   MPass->SetBinContent(4224,80.95238);
   MPass->SetBinContent(4225,87.5);
   MPass->SetBinContent(4226,66.66667);
   MPass->SetBinContent(4227,71.42857);
   MPass->SetBinContent(4228,69.23077);
   MPass->SetBinContent(4229,78.94737);
   MPass->SetBinContent(4230,53.84615);
   MPass->SetBinContent(4231,76.92308);
   MPass->SetBinContent(4232,81.81818);
   MPass->SetBinContent(4233,90.90909);
   MPass->SetBinContent(4234,69.23077);
   MPass->SetBinContent(4235,60);
   MPass->SetBinContent(4236,60);
   MPass->SetBinContent(4237,66.66667);
   MPass->SetBinContent(4238,63.63636);
   MPass->SetBinContent(4239,79.31034);
   MPass->SetBinContent(4240,67.74194);
   MPass->SetBinContent(4241,63.33333);
   MPass->SetBinContent(4242,74.19355);
   MPass->SetBinContent(4243,65.21739);
   MPass->SetBinContent(4244,65);
   MPass->SetBinContent(4245,70);
   MPass->SetBinContent(4246,61.11111);
   MPass->SetBinContent(4247,66.66667);
   MPass->SetBinContent(4248,47.22222);
   MPass->SetBinContent(4251,71.42857);
   MPass->SetBinContent(4252,86.36364);
   MPass->SetBinContent(4253,82.14286);
   MPass->SetBinContent(4254,80.76923);
   MPass->SetBinContent(4255,86.95652);
   MPass->SetBinContent(4256,87.5);
   MPass->SetBinContent(4257,83.33333);
   MPass->SetBinContent(4258,90);
   MPass->SetBinContent(4259,90);
   MPass->SetBinContent(4260,96);
   MPass->SetBinContent(4261,90.47619);
   MPass->SetBinContent(4262,77.27273);
   MPass->SetBinContent(4263,100);
   MPass->SetBinContent(4264,84.21053);
   MPass->SetBinContent(4265,91.30435);
   MPass->SetBinContent(4266,100);
   MPass->SetBinContent(4267,81.25);
   MPass->SetBinContent(4268,87.5);
   MPass->SetBinContent(4269,95);
   MPass->SetBinContent(4270,88);
   MPass->SetBinContent(4271,90.47619);
   MPass->SetBinContent(4272,90.47619);
   MPass->SetBinContent(4273,84);
   MPass->SetBinContent(4274,86.36364);
   MPass->SetBinContent(4275,71.42857);
   MPass->SetBinContent(4276,61.53846);
   MPass->SetBinContent(4277,62.5);
   MPass->SetBinContent(4278,68.18182);
   MPass->SetBinContent(4279,47.36842);
   MPass->SetBinContent(4280,86.66667);
   MPass->SetBinContent(4281,63.63636);
   MPass->SetBinContent(4282,85.71429);
   MPass->SetBinContent(4283,65.51724);
   MPass->SetBinContent(4284,81.81818);
   MPass->SetBinContent(4285,65.38462);
   MPass->SetBinContent(4286,48.3871);
   MPass->SetBinContent(4287,75);
   MPass->SetBinContent(4288,66.66667);
   MPass->SetBinContent(4289,65.625);
   MPass->SetBinContent(4290,83.33333);
   MPass->SetBinContent(4291,84.61538);
   MPass->SetBinContent(4292,66.66667);
   MPass->SetBinContent(4293,84.84848);
   MPass->SetBinContent(4294,81.81818);
   MPass->SetBinContent(4295,90.47619);
   MPass->SetBinContent(4296,69.56522);
   MPass->SetBinContent(4297,75);
   MPass->SetBinContent(4298,43.75);
   MPass->SetBinContent(4301,48.3871);
   MPass->SetBinContent(4302,70.58824);
   MPass->SetBinContent(4303,90.625);
   MPass->SetBinContent(4304,100);
   MPass->SetBinContent(4305,94.44444);
   MPass->SetBinContent(4306,85);
   MPass->SetBinContent(4307,89.47368);
   MPass->SetBinContent(4308,83.33333);
   MPass->SetBinContent(4309,100);
   MPass->SetBinContent(4310,95.45455);
   MPass->SetBinContent(4311,84.21053);
   MPass->SetBinContent(4312,100);
   MPass->SetBinContent(4313,94.73684);
   MPass->SetBinContent(4314,88.46154);
   MPass->SetBinContent(4315,76.47059);
   MPass->SetBinContent(4316,94.73684);
   MPass->SetBinContent(4317,95);
   MPass->SetBinContent(4318,100);
   MPass->SetBinContent(4319,94.44444);
   MPass->SetBinContent(4320,89.47368);
   MPass->SetBinContent(4321,100);
   MPass->SetBinContent(4322,88);
   MPass->SetBinContent(4323,96.2963);
   MPass->SetBinContent(4324,90.47619);
   MPass->SetBinContent(4325,71.42857);
   MPass->SetBinContent(4326,80);
   MPass->SetBinContent(4327,63.15789);
   MPass->SetBinContent(4328,69.56522);
   MPass->SetBinContent(4329,86.66667);
   MPass->SetBinContent(4330,80);
   MPass->SetBinContent(4331,75);
   MPass->SetBinContent(4332,76.47059);
   MPass->SetBinContent(4333,75);
   MPass->SetBinContent(4334,77.77778);
   MPass->SetBinContent(4335,77.77778);
   MPass->SetBinContent(4336,66.66667);
   MPass->SetBinContent(4337,59.09091);
   MPass->SetBinContent(4338,68.18182);
   MPass->SetBinContent(4339,68.42105);
   MPass->SetBinContent(4340,73.68421);
   MPass->SetBinContent(4341,87.5);
   MPass->SetBinContent(4342,92.85714);
   MPass->SetBinContent(4343,85.71429);
   MPass->SetBinContent(4344,78.57143);
   MPass->SetBinContent(4345,80.95238);
   MPass->SetBinContent(4346,75.86207);
   MPass->SetBinContent(4347,64.51613);
   MPass->SetBinContent(4348,38.46154);
   MPass->SetBinContent(4351,40);
   MPass->SetBinContent(4352,78.57143);
   MPass->SetBinContent(4353,96);
   MPass->SetBinContent(4354,82.6087);
   MPass->SetBinContent(4355,80.76923);
   MPass->SetBinContent(4356,90.90909);
   MPass->SetBinContent(4357,92.85714);
   MPass->SetBinContent(4358,100);
   MPass->SetBinContent(4359,93.33333);
   MPass->SetBinContent(4360,88.46154);
   MPass->SetBinContent(4361,100);
   MPass->SetBinContent(4362,93.33333);
   MPass->SetBinContent(4363,90.32258);
   MPass->SetBinContent(4364,84.21053);
   MPass->SetBinContent(4365,91.66667);
   MPass->SetBinContent(4366,88.88889);
   MPass->SetBinContent(4367,95.2381);
   MPass->SetBinContent(4368,87.5);
   MPass->SetBinContent(4369,100);
   MPass->SetBinContent(4370,91.66667);
   MPass->SetBinContent(4371,93.33333);
   MPass->SetBinContent(4372,96.55172);
   MPass->SetBinContent(4373,74.07407);
   MPass->SetBinContent(4374,80.64516);
   MPass->SetBinContent(4375,76.92308);
   MPass->SetBinContent(4376,68);
   MPass->SetBinContent(4377,56);
   MPass->SetBinContent(4378,60);
   MPass->SetBinContent(4379,71.42857);
   MPass->SetBinContent(4380,71.875);
   MPass->SetBinContent(4381,78.78788);
   MPass->SetBinContent(4382,90.90909);
   MPass->SetBinContent(4383,76.19048);
   MPass->SetBinContent(4384,81.25);
   MPass->SetBinContent(4385,76.19048);
   MPass->SetBinContent(4386,81.81818);
   MPass->SetBinContent(4387,93.33333);
   MPass->SetBinContent(4388,57.14286);
   MPass->SetBinContent(4389,72.72727);
   MPass->SetBinContent(4390,80.95238);
   MPass->SetBinContent(4391,82.35294);
   MPass->SetBinContent(4392,81.48148);
   MPass->SetBinContent(4393,94.73684);
   MPass->SetBinContent(4394,72.97297);
   MPass->SetBinContent(4395,82.75862);
   MPass->SetBinContent(4396,67.85714);
   MPass->SetBinContent(4397,63.15789);
   MPass->SetBinContent(4398,64.10256);
   MPass->SetBinContent(4401,50);
   MPass->SetBinContent(4402,81.48148);
   MPass->SetBinContent(4403,88.88889);
   MPass->SetBinContent(4404,95.83333);
   MPass->SetBinContent(4405,87.5);
   MPass->SetBinContent(4406,80.95238);
   MPass->SetBinContent(4407,87.09677);
   MPass->SetBinContent(4408,86.95652);
   MPass->SetBinContent(4409,96.66667);
   MPass->SetBinContent(4410,94.11765);
   MPass->SetBinContent(4411,100);
   MPass->SetBinContent(4412,100);
   MPass->SetBinContent(4413,83.33333);
   MPass->SetBinContent(4414,92.59259);
   MPass->SetBinContent(4415,91.66667);
   MPass->SetBinContent(4416,100);
   MPass->SetBinContent(4417,92.59259);
   MPass->SetBinContent(4418,88.23529);
   MPass->SetBinContent(4419,81.81818);
   MPass->SetBinContent(4420,90.90909);
   MPass->SetBinContent(4421,100);
   MPass->SetBinContent(4422,86.95652);
   MPass->SetBinContent(4423,77.77778);
   MPass->SetBinContent(4424,76);
   MPass->SetBinContent(4425,70.83333);
   MPass->SetBinContent(4426,75);
   MPass->SetBinContent(4427,65);
   MPass->SetBinContent(4428,57.69231);
   MPass->SetBinContent(4429,67.85714);
   MPass->SetBinContent(4430,57.14286);
   MPass->SetBinContent(4431,80.64516);
   MPass->SetBinContent(4432,62.06897);
   MPass->SetBinContent(4433,69.23077);
   MPass->SetBinContent(4434,87.5);
   MPass->SetBinContent(4435,65.21739);
   MPass->SetBinContent(4436,70);
   MPass->SetBinContent(4437,84.21053);
   MPass->SetBinContent(4438,48);
   MPass->SetBinContent(4439,72.72727);
   MPass->SetBinContent(4440,85);
   MPass->SetBinContent(4441,93.10345);
   MPass->SetBinContent(4442,95);
   MPass->SetBinContent(4443,88.88889);
   MPass->SetBinContent(4444,90.47619);
   MPass->SetBinContent(4445,75);
   MPass->SetBinContent(4446,55);
   MPass->SetBinContent(4447,80);
   MPass->SetBinContent(4448,36.84211);
   MPass->SetBinContent(4451,73.33333);
   MPass->SetBinContent(4452,88.46154);
   MPass->SetBinContent(4453,91.30435);
   MPass->SetBinContent(4454,86.95652);
   MPass->SetBinContent(4455,100);
   MPass->SetBinContent(4456,83.87097);
   MPass->SetBinContent(4457,85.71429);
   MPass->SetBinContent(4458,84);
   MPass->SetBinContent(4459,91.30435);
   MPass->SetBinContent(4460,93.33333);
   MPass->SetBinContent(4461,94.44444);
   MPass->SetBinContent(4462,100);
   MPass->SetBinContent(4463,78.94737);
   MPass->SetBinContent(4464,95.83333);
   MPass->SetBinContent(4465,96.15385);
   MPass->SetBinContent(4466,93.10345);
   MPass->SetBinContent(4467,100);
   MPass->SetBinContent(4468,95);
   MPass->SetBinContent(4469,94.11765);
   MPass->SetBinContent(4470,93.33333);
   MPass->SetBinContent(4471,94.11765);
   MPass->SetBinContent(4472,95);
   MPass->SetBinContent(4473,95.45455);
   MPass->SetBinContent(4474,92);
   MPass->SetBinContent(4475,79.31034);
   MPass->SetBinContent(4476,75);
   MPass->SetBinContent(4477,65.38462);
   MPass->SetBinContent(4478,69.23077);
   MPass->SetBinContent(4479,84);
   MPass->SetBinContent(4480,75);
   MPass->SetBinContent(4481,62.5);
   MPass->SetBinContent(4482,78.26087);
   MPass->SetBinContent(4483,92);
   MPass->SetBinContent(4484,85.71429);
   MPass->SetBinContent(4485,90.47619);
   MPass->SetBinContent(4486,68);
   MPass->SetBinContent(4487,78.94737);
   MPass->SetBinContent(4488,78.94737);
   MPass->SetBinContent(4489,85);
   MPass->SetBinContent(4490,83.87097);
   MPass->SetBinContent(4491,83.33333);
   MPass->SetBinContent(4492,89.47368);
   MPass->SetBinContent(4493,77.27273);
   MPass->SetBinContent(4494,86.2069);
   MPass->SetBinContent(4495,73.33333);
   MPass->SetBinContent(4496,82.14286);
   MPass->SetBinContent(4497,79.16667);
   MPass->SetBinContent(4498,38.09524);
   MPass->SetBinContent(4501,66.66667);
   MPass->SetBinContent(4502,95);
   MPass->SetBinContent(4503,100);
   MPass->SetBinContent(4504,94.44444);
   MPass->SetBinContent(4505,100);
   MPass->SetBinContent(4506,96.2963);
   MPass->SetBinContent(4507,89.47368);
   MPass->SetBinContent(4508,93.75);
   MPass->SetBinContent(4509,90.90909);
   MPass->SetBinContent(4510,91.66667);
   MPass->SetBinContent(4511,95);
   MPass->SetBinContent(4512,100);
   MPass->SetBinContent(4513,92.59259);
   MPass->SetBinContent(4514,100);
   MPass->SetBinContent(4515,100);
   MPass->SetBinContent(4516,92.30769);
   MPass->SetBinContent(4517,95.65217);
   MPass->SetBinContent(4518,76.19048);
   MPass->SetBinContent(4519,94.11765);
   MPass->SetBinContent(4520,90);
   MPass->SetBinContent(4521,89.18919);
   MPass->SetBinContent(4522,90);
   MPass->SetBinContent(4523,93.33333);
   MPass->SetBinContent(4524,86.36364);
   MPass->SetBinContent(4525,79.16667);
   MPass->SetBinContent(4526,72.72727);
   MPass->SetBinContent(4527,65.625);
   MPass->SetBinContent(4528,80.76923);
   MPass->SetBinContent(4529,80);
   MPass->SetBinContent(4530,71.42857);
   MPass->SetBinContent(4531,76);
   MPass->SetBinContent(4532,65.51724);
   MPass->SetBinContent(4533,70);
   MPass->SetBinContent(4534,73.91304);
   MPass->SetBinContent(4535,78.26087);
   MPass->SetBinContent(4536,74.19355);
   MPass->SetBinContent(4537,52.17391);
   MPass->SetBinContent(4538,77.77778);
   MPass->SetBinContent(4539,54.54545);
   MPass->SetBinContent(4540,66.66667);
   MPass->SetBinContent(4541,90.90909);
   MPass->SetBinContent(4542,80.76923);
   MPass->SetBinContent(4543,74.19355);
   MPass->SetBinContent(4544,81.25);
   MPass->SetBinContent(4545,54.54545);
   MPass->SetBinContent(4546,70.58824);
   MPass->SetBinContent(4547,76.66667);
   MPass->SetBinContent(4548,57.14286);
   MPass->SetBinContent(4551,65);
   MPass->SetBinContent(4552,75);
   MPass->SetBinContent(4553,76.19048);
   MPass->SetBinContent(4554,100);
   MPass->SetBinContent(4555,90);
   MPass->SetBinContent(4556,69.56522);
   MPass->SetBinContent(4557,84.61538);
   MPass->SetBinContent(4558,88);
   MPass->SetBinContent(4559,80.95238);
   MPass->SetBinContent(4560,84.61538);
   MPass->SetBinContent(4561,95.2381);
   MPass->SetBinContent(4562,95.45455);
   MPass->SetBinContent(4563,100);
   MPass->SetBinContent(4564,90.47619);
   MPass->SetBinContent(4565,81.81818);
   MPass->SetBinContent(4566,91.66667);
   MPass->SetBinContent(4567,86.36364);
   MPass->SetBinContent(4568,89.28571);
   MPass->SetBinContent(4569,80.76923);
   MPass->SetBinContent(4570,89.47368);
   MPass->SetBinContent(4571,96.2963);
   MPass->SetBinContent(4572,86.66667);
   MPass->SetBinContent(4573,90);
   MPass->SetBinContent(4574,73.07692);
   MPass->SetBinContent(4575,68.18182);
   MPass->SetBinContent(4576,73.07692);
   MPass->SetBinContent(4577,89.28571);
   MPass->SetBinContent(4578,56.52174);
   MPass->SetBinContent(4579,80.95238);
   MPass->SetBinContent(4580,76.19048);
   MPass->SetBinContent(4581,76);
   MPass->SetBinContent(4582,65.38462);
   MPass->SetBinContent(4583,52);
   MPass->SetBinContent(4584,44);
   MPass->SetBinContent(4585,58.06452);
   MPass->SetBinContent(4586,57.14286);
   MPass->SetBinContent(4587,53.33333);
   MPass->SetBinContent(4588,50);
   MPass->SetBinContent(4589,66.66667);
   MPass->SetBinContent(4590,73.33333);
   MPass->SetBinContent(4591,61.53846);
   MPass->SetBinContent(4592,68);
   MPass->SetBinContent(4593,89.65517);
   MPass->SetBinContent(4594,68.42105);
   MPass->SetBinContent(4595,75);
   MPass->SetBinContent(4596,72.22222);
   MPass->SetBinContent(4597,60.86957);
   MPass->SetBinContent(4598,57.89474);
   MPass->SetBinContent(4601,72);
   MPass->SetBinContent(4602,91.66667);
   MPass->SetBinContent(4603,85.71429);
   MPass->SetBinContent(4604,90);
   MPass->SetBinContent(4605,95.83333);
   MPass->SetBinContent(4606,84.21053);
   MPass->SetBinContent(4607,89.28571);
   MPass->SetBinContent(4608,84.61538);
   MPass->SetBinContent(4609,94.44444);
   MPass->SetBinContent(4610,100);
   MPass->SetBinContent(4611,92.30769);
   MPass->SetBinContent(4612,100);
   MPass->SetBinContent(4613,96.42857);
   MPass->SetBinContent(4614,94.44444);
   MPass->SetBinContent(4615,100);
   MPass->SetBinContent(4616,80);
   MPass->SetBinContent(4617,100);
   MPass->SetBinContent(4618,81.25);
   MPass->SetBinContent(4619,82.6087);
   MPass->SetBinContent(4620,81.81818);
   MPass->SetBinContent(4621,94.73684);
   MPass->SetBinContent(4622,90);
   MPass->SetBinContent(4623,86.36364);
   MPass->SetBinContent(4624,90);
   MPass->SetBinContent(4625,60.86957);
   MPass->SetBinContent(4626,71.42857);
   MPass->SetBinContent(4627,80);
   MPass->SetBinContent(4628,65);
   MPass->SetBinContent(4629,90);
   MPass->SetBinContent(4630,80.76923);
   MPass->SetBinContent(4631,75);
   MPass->SetBinContent(4632,61.53846);
   MPass->SetBinContent(4633,75);
   MPass->SetBinContent(4634,37.5);
   MPass->SetBinContent(4635,82.6087);
   MPass->SetBinContent(4636,56.52174);
   MPass->SetBinContent(4637,80);
   MPass->SetBinContent(4638,78.26087);
   MPass->SetBinContent(4639,80);
   MPass->SetBinContent(4640,71.42857);
   MPass->SetBinContent(4641,78.26087);
   MPass->SetBinContent(4642,83.33333);
   MPass->SetBinContent(4643,75.86207);
   MPass->SetBinContent(4644,89.47368);
   MPass->SetBinContent(4645,79.31034);
   MPass->SetBinContent(4646,71.42857);
   MPass->SetBinContent(4647,66.66667);
   MPass->SetBinContent(4648,48.14815);
   MPass->SetBinContent(4651,76.19048);
   MPass->SetBinContent(4652,78.57143);
   MPass->SetBinContent(4653,70.83333);
   MPass->SetBinContent(4654,94.11765);
   MPass->SetBinContent(4655,100);
   MPass->SetBinContent(4656,100);
   MPass->SetBinContent(4657,100);
   MPass->SetBinContent(4658,90.47619);
   MPass->SetBinContent(4659,87.5);
   MPass->SetBinContent(4660,81.81818);
   MPass->SetBinContent(4661,100);
   MPass->SetBinContent(4662,96);
   MPass->SetBinContent(4663,86.66667);
   MPass->SetBinContent(4664,93.75);
   MPass->SetBinContent(4665,100);
   MPass->SetBinContent(4666,95.45455);
   MPass->SetBinContent(4667,84.375);
   MPass->SetBinContent(4668,94.11765);
   MPass->SetBinContent(4669,90);
   MPass->SetBinContent(4670,91.30435);
   MPass->SetBinContent(4671,90.47619);
   MPass->SetBinContent(4672,75);
   MPass->SetBinContent(4673,93.33333);
   MPass->SetBinContent(4674,88.46154);
   MPass->SetBinContent(4675,73.52941);
   MPass->SetBinContent(4676,70.83333);
   MPass->SetBinContent(4677,65.21739);
   MPass->SetBinContent(4678,62.5);
   MPass->SetBinContent(4679,81.81818);
   MPass->SetBinContent(4680,75);
   MPass->SetBinContent(4681,57.14286);
   MPass->SetBinContent(4682,76.19048);
   MPass->SetBinContent(4683,67.85714);
   MPass->SetBinContent(4684,75);
   MPass->SetBinContent(4685,62.96296);
   MPass->SetBinContent(4686,81.81818);
   MPass->SetBinContent(4687,50);
   MPass->SetBinContent(4688,76.66667);
   MPass->SetBinContent(4689,48);
   MPass->SetBinContent(4690,64.28571);
   MPass->SetBinContent(4691,70.96774);
   MPass->SetBinContent(4692,60);
   MPass->SetBinContent(4693,64);
   MPass->SetBinContent(4694,62.96296);
   MPass->SetBinContent(4695,69.56522);
   MPass->SetBinContent(4696,54.16667);
   MPass->SetBinContent(4697,75);
   MPass->SetBinContent(4698,55.55556);
   MPass->SetBinContent(4701,50);
   MPass->SetBinContent(4702,90.47619);
   MPass->SetBinContent(4703,100);
   MPass->SetBinContent(4704,100);
   MPass->SetBinContent(4705,100);
   MPass->SetBinContent(4706,95.45455);
   MPass->SetBinContent(4707,92.85714);
   MPass->SetBinContent(4708,88.88889);
   MPass->SetBinContent(4709,92);
   MPass->SetBinContent(4710,75);
   MPass->SetBinContent(4711,96.15385);
   MPass->SetBinContent(4712,89.47368);
   MPass->SetBinContent(4713,93.33333);
   MPass->SetBinContent(4714,90.47619);
   MPass->SetBinContent(4715,94.73684);
   MPass->SetBinContent(4716,80.95238);
   MPass->SetBinContent(4717,84.61538);
   MPass->SetBinContent(4718,80);
   MPass->SetBinContent(4719,90.32258);
   MPass->SetBinContent(4720,88.88889);
   MPass->SetBinContent(4721,87.5);
   MPass->SetBinContent(4722,88.88889);
   MPass->SetBinContent(4723,79.31034);
   MPass->SetBinContent(4724,70);
   MPass->SetBinContent(4725,81.48148);
   MPass->SetBinContent(4726,66.66667);
   MPass->SetBinContent(4727,52.77778);
   MPass->SetBinContent(4728,75);
   MPass->SetBinContent(4729,72.72727);
   MPass->SetBinContent(4730,78.26087);
   MPass->SetBinContent(4731,72);
   MPass->SetBinContent(4732,60.60606);
   MPass->SetBinContent(4733,76.92308);
   MPass->SetBinContent(4734,81.81818);
   MPass->SetBinContent(4735,87.17949);
   MPass->SetBinContent(4736,56.52174);
   MPass->SetBinContent(4737,56.52174);
   MPass->SetBinContent(4738,68.18182);
   MPass->SetBinContent(4739,76.19048);
   MPass->SetBinContent(4740,82.6087);
   MPass->SetBinContent(4741,70.58824);
   MPass->SetBinContent(4742,62.06897);
   MPass->SetBinContent(4743,46.15385);
   MPass->SetBinContent(4744,60.86957);
   MPass->SetBinContent(4745,57.57576);
   MPass->SetBinContent(4746,57.14286);
   MPass->SetBinContent(4747,80.64516);
   MPass->SetBinContent(4748,54.83871);
   MPass->SetBinContent(4751,50);
   MPass->SetBinContent(4752,94.73684);
   MPass->SetBinContent(4753,92.30769);
   MPass->SetBinContent(4754,92);
   MPass->SetBinContent(4755,87.09677);
   MPass->SetBinContent(4756,100);
   MPass->SetBinContent(4757,92.30769);
   MPass->SetBinContent(4758,76.47059);
   MPass->SetBinContent(4759,80);
   MPass->SetBinContent(4760,75);
   MPass->SetBinContent(4761,96.15385);
   MPass->SetBinContent(4762,84);
   MPass->SetBinContent(4763,91.66667);
   MPass->SetBinContent(4764,91.66667);
   MPass->SetBinContent(4765,89.47368);
   MPass->SetBinContent(4766,90);
   MPass->SetBinContent(4767,87.5);
   MPass->SetBinContent(4768,89.47368);
   MPass->SetBinContent(4769,100);
   MPass->SetBinContent(4770,92.30769);
   MPass->SetBinContent(4771,78.26087);
   MPass->SetBinContent(4772,100);
   MPass->SetBinContent(4773,90);
   MPass->SetBinContent(4774,86.36364);
   MPass->SetBinContent(4775,76.92308);
   MPass->SetBinContent(4776,47.61905);
   MPass->SetBinContent(4777,81.48148);
   MPass->SetBinContent(4778,72.22222);
   MPass->SetBinContent(4779,73.07692);
   MPass->SetBinContent(4780,56.52174);
   MPass->SetBinContent(4781,68.96552);
   MPass->SetBinContent(4782,77.77778);
   MPass->SetBinContent(4783,73.91304);
   MPass->SetBinContent(4784,73.07692);
   MPass->SetBinContent(4785,73.33333);
   MPass->SetBinContent(4786,84.21053);
   MPass->SetBinContent(4787,63.63636);
   MPass->SetBinContent(4788,75.86207);
   MPass->SetBinContent(4789,66.66667);
   MPass->SetBinContent(4790,65.51724);
   MPass->SetBinContent(4791,84.21053);
   MPass->SetBinContent(4792,80);
   MPass->SetBinContent(4793,95.2381);
   MPass->SetBinContent(4794,60);
   MPass->SetBinContent(4795,75);
   MPass->SetBinContent(4796,76.19048);
   MPass->SetBinContent(4797,67.85714);
   MPass->SetBinContent(4798,50);
   MPass->SetBinContent(4801,50);
   MPass->SetBinContent(4802,52.94118);
   MPass->SetBinContent(4803,56.25);
   MPass->SetBinContent(4804,57.14286);
   MPass->SetBinContent(4805,80);
   MPass->SetBinContent(4806,60.86957);
   MPass->SetBinContent(4807,72.22222);
   MPass->SetBinContent(4808,64);
   MPass->SetBinContent(4809,46.15385);
   MPass->SetBinContent(4810,35.29412);
   MPass->SetBinContent(4811,55);
   MPass->SetBinContent(4812,64.28571);
   MPass->SetBinContent(4813,51.72414);
   MPass->SetBinContent(4814,56.52174);
   MPass->SetBinContent(4815,78.26087);
   MPass->SetBinContent(4816,75);
   MPass->SetBinContent(4817,47.82609);
   MPass->SetBinContent(4818,74.07407);
   MPass->SetBinContent(4819,62.5);
   MPass->SetBinContent(4820,48);
   MPass->SetBinContent(4821,47.05882);
   MPass->SetBinContent(4822,74.07407);
   MPass->SetBinContent(4823,57.57576);
   MPass->SetBinContent(4824,50);
   MPass->SetBinContent(4825,36);
   MPass->SetBinContent(4826,46.15385);
   MPass->SetBinContent(4827,47.36842);
   MPass->SetBinContent(4828,50);
   MPass->SetBinContent(4829,47.82609);
   MPass->SetBinContent(4830,51.51515);
   MPass->SetBinContent(4831,60.86957);
   MPass->SetBinContent(4832,41.37931);
   MPass->SetBinContent(4833,58.82353);
   MPass->SetBinContent(4834,57.57576);
   MPass->SetBinContent(4835,58.82353);
   MPass->SetBinContent(4836,35.71429);
   MPass->SetBinContent(4837,36.84211);
   MPass->SetBinContent(4838,41.66667);
   MPass->SetBinContent(4839,47.61905);
   MPass->SetBinContent(4840,37.03704);
   MPass->SetBinContent(4841,52.94118);
   MPass->SetBinContent(4842,50);
   MPass->SetBinContent(4843,55.55556);
   MPass->SetBinContent(4844,46.42857);
   MPass->SetBinContent(4845,59.25926);
   MPass->SetBinContent(4846,47.36842);
   MPass->SetBinContent(4847,58.62069);
   MPass->SetBinContent(4848,37.5);
   MPass->SetBinContent(7251,50);
   MPass->SetBinContent(7252,45);
   MPass->SetBinContent(7253,61.53846);
   MPass->SetBinContent(7254,59.09091);
   MPass->SetBinContent(7255,75);
   MPass->SetBinContent(7256,85.71429);
   MPass->SetBinContent(7257,48.71795);
   MPass->SetBinContent(7258,78.57143);
   MPass->SetBinContent(7259,55);
   MPass->SetBinContent(7260,68);
   MPass->SetBinContent(7261,66.66667);
   MPass->SetBinContent(7262,76);
   MPass->SetBinContent(7263,82.35294);
   MPass->SetBinContent(7264,77.27273);
   MPass->SetBinContent(7265,63.15789);
   MPass->SetBinContent(7266,80.95238);
   MPass->SetBinContent(7267,71.42857);
   MPass->SetBinContent(7268,64);
   MPass->SetBinContent(7269,68.96552);
   MPass->SetBinContent(7270,55);
   MPass->SetBinContent(7271,76);
   MPass->SetBinContent(7272,64.86486);
   MPass->SetBinContent(7273,76.19048);
   MPass->SetBinContent(7274,65);
   MPass->SetBinContent(7275,37.03704);
   MPass->SetBinContent(7276,31.25);
   MPass->SetBinContent(7277,47.36842);
   MPass->SetBinContent(7278,36.36364);
   MPass->SetBinContent(7279,43.75);
   MPass->SetBinContent(7280,30.76923);
   MPass->SetBinContent(7281,46.42857);
   MPass->SetBinContent(7282,56.52174);
   MPass->SetBinContent(7283,57.69231);
   MPass->SetBinContent(7284,62.5);
   MPass->SetBinContent(7285,52.17391);
   MPass->SetBinContent(7286,47.82609);
   MPass->SetBinContent(7287,39.13043);
   MPass->SetBinContent(7288,54.54545);
   MPass->SetBinContent(7289,60);
   MPass->SetBinContent(7290,55.55556);
   MPass->SetBinContent(7291,42.10526);
   MPass->SetBinContent(7292,44);
   MPass->SetBinContent(7293,33.33333);
   MPass->SetBinContent(7294,47.36842);
   MPass->SetBinContent(7295,52);
   MPass->SetBinContent(7296,61.53846);
   MPass->SetBinContent(7297,41.66667);
   MPass->SetBinContent(7298,34.61538);
   MPass->SetBinContent(7301,60.71429);
   MPass->SetBinContent(7302,82.6087);
   MPass->SetBinContent(7303,85.71429);
   MPass->SetBinContent(7304,100);
   MPass->SetBinContent(7305,85.71429);
   MPass->SetBinContent(7306,69.56522);
   MPass->SetBinContent(7307,93.33333);
   MPass->SetBinContent(7308,86.95652);
   MPass->SetBinContent(7309,100);
   MPass->SetBinContent(7310,89.47368);
   MPass->SetBinContent(7311,91.30435);
   MPass->SetBinContent(7312,95.65217);
   MPass->SetBinContent(7313,100);
   MPass->SetBinContent(7314,100);
   MPass->SetBinContent(7315,100);
   MPass->SetBinContent(7316,78.94737);
   MPass->SetBinContent(7317,81.81818);
   MPass->SetBinContent(7318,83.33333);
   MPass->SetBinContent(7319,81.48148);
   MPass->SetBinContent(7320,85);
   MPass->SetBinContent(7321,87.5);
   MPass->SetBinContent(7322,88.23529);
   MPass->SetBinContent(7323,83.33333);
   MPass->SetBinContent(7324,95);
   MPass->SetBinContent(7325,67.85714);
   MPass->SetBinContent(7326,61.90476);
   MPass->SetBinContent(7327,56);
   MPass->SetBinContent(7328,48.3871);
   MPass->SetBinContent(7329,68.42105);
   MPass->SetBinContent(7330,59.375);
   MPass->SetBinContent(7331,53.84615);
   MPass->SetBinContent(7332,80);
   MPass->SetBinContent(7333,57.89474);
   MPass->SetBinContent(7334,85);
   MPass->SetBinContent(7335,81.81818);
   MPass->SetBinContent(7336,78.26087);
   MPass->SetBinContent(7337,68.18182);
   MPass->SetBinContent(7338,81.81818);
   MPass->SetBinContent(7339,52.63158);
   MPass->SetBinContent(7340,88);
   MPass->SetBinContent(7341,52.38095);
   MPass->SetBinContent(7342,80);
   MPass->SetBinContent(7343,68.75);
   MPass->SetBinContent(7344,82.6087);
   MPass->SetBinContent(7345,48);
   MPass->SetBinContent(7346,73.07692);
   MPass->SetBinContent(7347,80);
   MPass->SetBinContent(7348,36);
   MPass->SetBinContent(7351,60.86957);
   MPass->SetBinContent(7352,68.18182);
   MPass->SetBinContent(7353,76.47059);
   MPass->SetBinContent(7354,85.71429);
   MPass->SetBinContent(7355,88.46154);
   MPass->SetBinContent(7356,84.21053);
   MPass->SetBinContent(7357,82.6087);
   MPass->SetBinContent(7358,90.47619);
   MPass->SetBinContent(7359,72.72727);
   MPass->SetBinContent(7360,88.46154);
   MPass->SetBinContent(7361,91.42857);
   MPass->SetBinContent(7362,86.66667);
   MPass->SetBinContent(7363,90.90909);
   MPass->SetBinContent(7364,85.18519);
   MPass->SetBinContent(7365,86.66667);
   MPass->SetBinContent(7366,95);
   MPass->SetBinContent(7367,90.47619);
   MPass->SetBinContent(7368,86.2069);
   MPass->SetBinContent(7369,88.88889);
   MPass->SetBinContent(7370,86.36364);
   MPass->SetBinContent(7371,95.45455);
   MPass->SetBinContent(7372,88);
   MPass->SetBinContent(7373,95.2381);
   MPass->SetBinContent(7374,81.81818);
   MPass->SetBinContent(7375,57.89474);
   MPass->SetBinContent(7376,50);
   MPass->SetBinContent(7377,65.51724);
   MPass->SetBinContent(7378,63.33333);
   MPass->SetBinContent(7379,53.57143);
   MPass->SetBinContent(7380,75);
   MPass->SetBinContent(7381,62.96296);
   MPass->SetBinContent(7382,72.72727);
   MPass->SetBinContent(7383,76.47059);
   MPass->SetBinContent(7384,66.66667);
   MPass->SetBinContent(7385,80);
   MPass->SetBinContent(7386,62.06897);
   MPass->SetBinContent(7387,70);
   MPass->SetBinContent(7388,71.42857);
   MPass->SetBinContent(7389,74.07407);
   MPass->SetBinContent(7390,69.56522);
   MPass->SetBinContent(7391,64.70588);
   MPass->SetBinContent(7392,47.61905);
   MPass->SetBinContent(7393,67.85714);
   MPass->SetBinContent(7394,61.53846);
   MPass->SetBinContent(7395,79.16667);
   MPass->SetBinContent(7396,81.25);
   MPass->SetBinContent(7397,71.42857);
   MPass->SetBinContent(7398,58.82353);
   MPass->SetBinContent(7401,40.90909);
   MPass->SetBinContent(7402,73.91304);
   MPass->SetBinContent(7403,67.85714);
   MPass->SetBinContent(7404,84);
   MPass->SetBinContent(7405,85.18519);
   MPass->SetBinContent(7406,88.88889);
   MPass->SetBinContent(7407,80.76923);
   MPass->SetBinContent(7408,90.90909);
   MPass->SetBinContent(7409,92);
   MPass->SetBinContent(7410,85.18519);
   MPass->SetBinContent(7411,90.47619);
   MPass->SetBinContent(7412,95.2381);
   MPass->SetBinContent(7413,100);
   MPass->SetBinContent(7414,100);
   MPass->SetBinContent(7415,92.85714);
   MPass->SetBinContent(7416,75);
   MPass->SetBinContent(7417,95.2381);
   MPass->SetBinContent(7418,87.5);
   MPass->SetBinContent(7419,91.17647);
   MPass->SetBinContent(7420,96.2963);
   MPass->SetBinContent(7421,85.71429);
   MPass->SetBinContent(7422,94.44444);
   MPass->SetBinContent(7423,91.66667);
   MPass->SetBinContent(7424,83.87097);
   MPass->SetBinContent(7425,63.63636);
   MPass->SetBinContent(7426,66.66667);
   MPass->SetBinContent(7427,60.86957);
   MPass->SetBinContent(7428,65.38462);
   MPass->SetBinContent(7429,74.07407);
   MPass->SetBinContent(7430,65.38462);
   MPass->SetBinContent(7431,52.17391);
   MPass->SetBinContent(7432,90.47619);
   MPass->SetBinContent(7433,73.68421);
   MPass->SetBinContent(7434,75);
   MPass->SetBinContent(7435,62.96296);
   MPass->SetBinContent(7436,66.66667);
   MPass->SetBinContent(7437,68.42105);
   MPass->SetBinContent(7438,60.86957);
   MPass->SetBinContent(7439,53.84615);
   MPass->SetBinContent(7440,56);
   MPass->SetBinContent(7441,84.21053);
   MPass->SetBinContent(7442,65.38462);
   MPass->SetBinContent(7443,59.25926);
   MPass->SetBinContent(7444,67.85714);
   MPass->SetBinContent(7445,35);
   MPass->SetBinContent(7446,68.18182);
   MPass->SetBinContent(7447,88.88889);
   MPass->SetBinContent(7448,41.66667);
   MPass->SetBinContent(7451,26.31579);
   MPass->SetBinContent(7452,81.81818);
   MPass->SetBinContent(7453,70.83333);
   MPass->SetBinContent(7454,86.95652);
   MPass->SetBinContent(7455,82.35294);
   MPass->SetBinContent(7456,68.75);
   MPass->SetBinContent(7457,90.90909);
   MPass->SetBinContent(7458,100);
   MPass->SetBinContent(7459,90.47619);
   MPass->SetBinContent(7460,94.44444);
   MPass->SetBinContent(7461,91.66667);
   MPass->SetBinContent(7462,91.30435);
   MPass->SetBinContent(7463,53.84615);
   MPass->SetBinContent(7464,95.45455);
   MPass->SetBinContent(7465,86.2069);
   MPass->SetBinContent(7466,79.16667);
   MPass->SetBinContent(7467,95);
   MPass->SetBinContent(7468,91.66667);
   MPass->SetBinContent(7469,95.65217);
   MPass->SetBinContent(7470,100);
   MPass->SetBinContent(7471,100);
   MPass->SetBinContent(7472,100);
   MPass->SetBinContent(7473,86.66667);
   MPass->SetBinContent(7474,82.6087);
   MPass->SetBinContent(7475,77.27273);
   MPass->SetBinContent(7476,71.42857);
   MPass->SetBinContent(7477,76.92308);
   MPass->SetBinContent(7478,71.42857);
   MPass->SetBinContent(7479,68.75);
   MPass->SetBinContent(7480,76);
   MPass->SetBinContent(7481,81.25);
   MPass->SetBinContent(7482,87.5);
   MPass->SetBinContent(7483,79.16667);
   MPass->SetBinContent(7484,72.72727);
   MPass->SetBinContent(7485,95);
   MPass->SetBinContent(7486,72.22222);
   MPass->SetBinContent(7487,62.06897);
   MPass->SetBinContent(7488,77.77778);
   MPass->SetBinContent(7489,79.31034);
   MPass->SetBinContent(7490,78.94737);
   MPass->SetBinContent(7491,70);
   MPass->SetBinContent(7492,68.42105);
   MPass->SetBinContent(7493,53.57143);
   MPass->SetBinContent(7494,50);
   MPass->SetBinContent(7495,64.28571);
   MPass->SetBinContent(7496,63.15789);
   MPass->SetBinContent(7497,60);
   MPass->SetBinContent(7498,44.44444);
   MPass->SetBinContent(7501,50);
   MPass->SetBinContent(7502,84);
   MPass->SetBinContent(7503,60);
   MPass->SetBinContent(7504,81.81818);
   MPass->SetBinContent(7505,100);
   MPass->SetBinContent(7506,72.72727);
   MPass->SetBinContent(7507,89.47368);
   MPass->SetBinContent(7508,88);
   MPass->SetBinContent(7509,86.66667);
   MPass->SetBinContent(7510,78.57143);
   MPass->SetBinContent(7511,83.33333);
   MPass->SetBinContent(7512,91.66667);
   MPass->SetBinContent(7513,92);
   MPass->SetBinContent(7514,82.14286);
   MPass->SetBinContent(7515,73.68421);
   MPass->SetBinContent(7516,80);
   MPass->SetBinContent(7517,73.68421);
   MPass->SetBinContent(7518,73.07692);
   MPass->SetBinContent(7519,79.31034);
   MPass->SetBinContent(7520,84);
   MPass->SetBinContent(7521,100);
   MPass->SetBinContent(7522,96.2963);
   MPass->SetBinContent(7523,88.88889);
   MPass->SetBinContent(7524,82.6087);
   MPass->SetBinContent(7525,81.48148);
   MPass->SetBinContent(7526,83.33333);
   MPass->SetBinContent(7527,77.77778);
   MPass->SetBinContent(7528,65.51724);
   MPass->SetBinContent(7529,52.94118);
   MPass->SetBinContent(7530,59.25926);
   MPass->SetBinContent(7531,66.66667);
   MPass->SetBinContent(7532,62.5);
   MPass->SetBinContent(7533,54.16667);
   MPass->SetBinContent(7534,53.57143);
   MPass->SetBinContent(7535,50);
   MPass->SetBinContent(7536,65.38462);
   MPass->SetBinContent(7537,71.875);
   MPass->SetBinContent(7538,80);
   MPass->SetBinContent(7539,72.72727);
   MPass->SetBinContent(7540,60);
   MPass->SetBinContent(7541,70.96774);
   MPass->SetBinContent(7542,37.5);
   MPass->SetBinContent(7543,72.22222);
   MPass->SetBinContent(7544,71.05263);
   MPass->SetBinContent(7545,70.83333);
   MPass->SetBinContent(7546,72.97297);
   MPass->SetBinContent(7547,76);
   MPass->SetBinContent(7548,52);
   MPass->SetBinContent(7551,64.51613);
   MPass->SetBinContent(7552,81.48148);
   MPass->SetBinContent(7553,75);
   MPass->SetBinContent(7554,70);
   MPass->SetBinContent(7555,85);
   MPass->SetBinContent(7556,85);
   MPass->SetBinContent(7557,79.16667);
   MPass->SetBinContent(7558,91.66667);
   MPass->SetBinContent(7559,82.35294);
   MPass->SetBinContent(7560,70.58824);
   MPass->SetBinContent(7561,89.47368);
   MPass->SetBinContent(7562,83.33333);
   MPass->SetBinContent(7563,85.71429);
   MPass->SetBinContent(7564,83.33333);
   MPass->SetBinContent(7565,87.5);
   MPass->SetBinContent(7566,83.33333);
   MPass->SetBinContent(7567,100);
   MPass->SetBinContent(7568,86.95652);
   MPass->SetBinContent(7569,94.73684);
   MPass->SetBinContent(7570,100);
   MPass->SetBinContent(7571,85.71429);
   MPass->SetBinContent(7572,92.85714);
   MPass->SetBinContent(7573,91.66667);
   MPass->SetBinContent(7574,94.73684);
   MPass->SetBinContent(7575,84.375);
   MPass->SetBinContent(7576,73.68421);
   MPass->SetBinContent(7577,64.28571);
   MPass->SetBinContent(7578,82.6087);
   MPass->SetBinContent(7579,65);
   MPass->SetBinContent(7580,55.55556);
   MPass->SetBinContent(7581,50);
   MPass->SetBinContent(7582,74.07407);
   MPass->SetBinContent(7583,72.22222);
   MPass->SetBinContent(7584,66.66667);
   MPass->SetBinContent(7585,60.71429);
   MPass->SetBinContent(7586,66.66667);
   MPass->SetBinContent(7587,73.33333);
   MPass->SetBinContent(7588,66.66667);
   MPass->SetBinContent(7589,60);
   MPass->SetBinContent(7590,44);
   MPass->SetBinContent(7591,58.82353);
   MPass->SetBinContent(7592,56.52174);
   MPass->SetBinContent(7593,84.61538);
   MPass->SetBinContent(7594,75);
   MPass->SetBinContent(7595,42.85714);
   MPass->SetBinContent(7596,52.63158);
   MPass->SetBinContent(7597,65.38462);
   MPass->SetBinContent(7598,44);
   MPass->SetBinContent(7601,70);
   MPass->SetBinContent(7602,91.66667);
   MPass->SetBinContent(7603,91.30435);
   MPass->SetBinContent(7604,100);
   MPass->SetBinContent(7605,86.95652);
   MPass->SetBinContent(7606,77.77778);
   MPass->SetBinContent(7607,91.66667);
   MPass->SetBinContent(7608,91.66667);
   MPass->SetBinContent(7609,81.81818);
   MPass->SetBinContent(7610,86.95652);
   MPass->SetBinContent(7611,94.44444);
   MPass->SetBinContent(7612,83.33333);
   MPass->SetBinContent(7613,92);
   MPass->SetBinContent(7614,100);
   MPass->SetBinContent(7615,95);
   MPass->SetBinContent(7616,88.88889);
   MPass->SetBinContent(7617,90);
   MPass->SetBinContent(7618,100);
   MPass->SetBinContent(7619,78.94737);
   MPass->SetBinContent(7620,89.47368);
   MPass->SetBinContent(7621,95.45455);
   MPass->SetBinContent(7622,80.95238);
   MPass->SetBinContent(7623,93.75);
   MPass->SetBinContent(7624,90);
   MPass->SetBinContent(7625,89.47368);
   MPass->SetBinContent(7626,75);
   MPass->SetBinContent(7627,66.66667);
   MPass->SetBinContent(7628,78.26087);
   MPass->SetBinContent(7629,52.94118);
   MPass->SetBinContent(7630,68.75);
   MPass->SetBinContent(7631,83.33333);
   MPass->SetBinContent(7632,75);
   MPass->SetBinContent(7633,69.23077);
   MPass->SetBinContent(7634,75);
   MPass->SetBinContent(7635,88.23529);
   MPass->SetBinContent(7636,77.27273);
   MPass->SetBinContent(7637,68);
   MPass->SetBinContent(7638,68.75);
   MPass->SetBinContent(7639,73.68421);
   MPass->SetBinContent(7640,57.69231);
   MPass->SetBinContent(7641,38.46154);
   MPass->SetBinContent(7642,68.75);
   MPass->SetBinContent(7643,93.33333);
   MPass->SetBinContent(7644,61.53846);
   MPass->SetBinContent(7645,75);
   MPass->SetBinContent(7646,70.58824);
   MPass->SetBinContent(7647,66.66667);
   MPass->SetBinContent(7648,65.21739);
   MPass->SetBinContent(7651,71.42857);
   MPass->SetBinContent(7652,95);
   MPass->SetBinContent(7653,94.44444);
   MPass->SetBinContent(7654,90);
   MPass->SetBinContent(7655,95.45455);
   MPass->SetBinContent(7656,88.88889);
   MPass->SetBinContent(7657,88.46154);
   MPass->SetBinContent(7658,83.33333);
   MPass->SetBinContent(7659,95.45455);
   MPass->SetBinContent(7660,80.95238);
   MPass->SetBinContent(7661,92.85714);
   MPass->SetBinContent(7662,90.47619);
   MPass->SetBinContent(7663,83.33333);
   MPass->SetBinContent(7664,90);
   MPass->SetBinContent(7665,88.46154);
   MPass->SetBinContent(7666,92.59259);
   MPass->SetBinContent(7667,85.71429);
   MPass->SetBinContent(7668,84);
   MPass->SetBinContent(7669,88);
   MPass->SetBinContent(7670,81.81818);
   MPass->SetBinContent(7671,96.15385);
   MPass->SetBinContent(7672,94.44444);
   MPass->SetBinContent(7673,94.44444);
   MPass->SetBinContent(7674,73.91304);
   MPass->SetBinContent(7675,90.625);
   MPass->SetBinContent(7676,82.35294);
   MPass->SetBinContent(7677,53.84615);
   MPass->SetBinContent(7678,73.91304);
   MPass->SetBinContent(7679,60);
   MPass->SetBinContent(7680,40.74074);
   MPass->SetBinContent(7681,47.82609);
   MPass->SetBinContent(7682,69.23077);
   MPass->SetBinContent(7683,70.83333);
   MPass->SetBinContent(7684,77.14286);
   MPass->SetBinContent(7685,69.69697);
   MPass->SetBinContent(7686,81.48148);
   MPass->SetBinContent(7687,68.42105);
   MPass->SetBinContent(7688,75);
   MPass->SetBinContent(7689,62.06897);
   MPass->SetBinContent(7690,68.42105);
   MPass->SetBinContent(7691,48.14815);
   MPass->SetBinContent(7692,55);
   MPass->SetBinContent(7693,66.66667);
   MPass->SetBinContent(7694,54.54545);
   MPass->SetBinContent(7695,73.68421);
   MPass->SetBinContent(7696,63.33333);
   MPass->SetBinContent(7697,67.85714);
   MPass->SetBinContent(7698,46.42857);
   MPass->SetBinContent(7701,71.42857);
   MPass->SetBinContent(7702,90.90909);
   MPass->SetBinContent(7703,79.16667);
   MPass->SetBinContent(7704,82.35294);
   MPass->SetBinContent(7705,93.75);
   MPass->SetBinContent(7706,86.36364);
   MPass->SetBinContent(7707,92.59259);
   MPass->SetBinContent(7708,80);
   MPass->SetBinContent(7709,90);
   MPass->SetBinContent(7710,76.66667);
   MPass->SetBinContent(7711,87.5);
   MPass->SetBinContent(7712,91.30435);
   MPass->SetBinContent(7713,94.11765);
   MPass->SetBinContent(7714,95.45455);
   MPass->SetBinContent(7715,83.33333);
   MPass->SetBinContent(7716,66.66667);
   MPass->SetBinContent(7717,89.28571);
   MPass->SetBinContent(7718,88);
   MPass->SetBinContent(7719,83.33333);
   MPass->SetBinContent(7720,100);
   MPass->SetBinContent(7721,79.31034);
   MPass->SetBinContent(7722,94.73684);
   MPass->SetBinContent(7723,86.66667);
   MPass->SetBinContent(7724,82.35294);
   MPass->SetBinContent(7725,65);
   MPass->SetBinContent(7726,79.16667);
   MPass->SetBinContent(7727,78.26087);
   MPass->SetBinContent(7728,71.42857);
   MPass->SetBinContent(7729,65.38462);
   MPass->SetBinContent(7730,56.66667);
   MPass->SetBinContent(7731,65.21739);
   MPass->SetBinContent(7732,58.82353);
   MPass->SetBinContent(7733,74.07407);
   MPass->SetBinContent(7734,83.33333);
   MPass->SetBinContent(7735,78.26087);
   MPass->SetBinContent(7736,80.64516);
   MPass->SetBinContent(7737,78.57143);
   MPass->SetBinContent(7738,67.64706);
   MPass->SetBinContent(7739,66.66667);
   MPass->SetBinContent(7740,70);
   MPass->SetBinContent(7741,50);
   MPass->SetBinContent(7742,60);
   MPass->SetBinContent(7743,56.52174);
   MPass->SetBinContent(7744,76);
   MPass->SetBinContent(7745,66.66667);
   MPass->SetBinContent(7746,60.86957);
   MPass->SetBinContent(7747,57.89474);
   MPass->SetBinContent(7748,48.14815);
   MPass->SetBinContent(7751,68.96552);
   MPass->SetBinContent(7752,86.66667);
   MPass->SetBinContent(7753,86.36364);
   MPass->SetBinContent(7754,90);
   MPass->SetBinContent(7755,95.83333);
   MPass->SetBinContent(7756,100);
   MPass->SetBinContent(7757,86.95652);
   MPass->SetBinContent(7758,88);
   MPass->SetBinContent(7759,93.75);
   MPass->SetBinContent(7760,100);
   MPass->SetBinContent(7761,89.47368);
   MPass->SetBinContent(7762,93.75);
   MPass->SetBinContent(7763,90);
   MPass->SetBinContent(7764,84);
   MPass->SetBinContent(7765,94.44444);
   MPass->SetBinContent(7766,87.5);
   MPass->SetBinContent(7767,85);
   MPass->SetBinContent(7768,100);
   MPass->SetBinContent(7769,100);
   MPass->SetBinContent(7770,100);
   MPass->SetBinContent(7771,86.95652);
   MPass->SetBinContent(7772,93.33333);
   MPass->SetBinContent(7773,80.95238);
   MPass->SetBinContent(7774,94.73684);
   MPass->SetBinContent(7775,66.66667);
   MPass->SetBinContent(7776,86.95652);
   MPass->SetBinContent(7777,68);
   MPass->SetBinContent(7778,88.88889);
   MPass->SetBinContent(7779,62.5);
   MPass->SetBinContent(7780,52.17391);
   MPass->SetBinContent(7781,71.42857);
   MPass->SetBinContent(7782,90.47619);
   MPass->SetBinContent(7783,69.56522);
   MPass->SetBinContent(7784,76.66667);
   MPass->SetBinContent(7785,60);
   MPass->SetBinContent(7786,80);
   MPass->SetBinContent(7787,76.66667);
   MPass->SetBinContent(7788,69.23077);
   MPass->SetBinContent(7789,76);
   MPass->SetBinContent(7790,64.51613);
   MPass->SetBinContent(7791,70.83333);
   MPass->SetBinContent(7792,55.55556);
   MPass->SetBinContent(7793,63.33333);
   MPass->SetBinContent(7794,70.37037);
   MPass->SetBinContent(7795,57.14286);
   MPass->SetBinContent(7796,72);
   MPass->SetBinContent(7797,71.42857);
   MPass->SetBinContent(7798,34.48276);
   MPass->SetBinContent(7801,69.23077);
   MPass->SetBinContent(7802,94.44444);
   MPass->SetBinContent(7803,100);
   MPass->SetBinContent(7804,91.30435);
   MPass->SetBinContent(7805,100);
   MPass->SetBinContent(7806,96.15385);
   MPass->SetBinContent(7807,92.30769);
   MPass->SetBinContent(7808,96);
   MPass->SetBinContent(7809,84.61538);
   MPass->SetBinContent(7810,96.15385);
   MPass->SetBinContent(7811,93.75);
   MPass->SetBinContent(7812,94.28571);
   MPass->SetBinContent(7813,91.17647);
   MPass->SetBinContent(7814,87.5);
   MPass->SetBinContent(7815,96);
   MPass->SetBinContent(7816,96.77419);
   MPass->SetBinContent(7817,93.93939);
   MPass->SetBinContent(7818,96.42857);
   MPass->SetBinContent(7819,87.5);
   MPass->SetBinContent(7820,92.30769);
   MPass->SetBinContent(7821,84.375);
   MPass->SetBinContent(7822,69.56522);
   MPass->SetBinContent(7823,84.61538);
   MPass->SetBinContent(7824,77.14286);
   MPass->SetBinContent(7825,79.41176);
   MPass->SetBinContent(7826,68.96552);
   MPass->SetBinContent(7827,83.33333);
   MPass->SetBinContent(7828,52.38095);
   MPass->SetBinContent(7829,65.625);
   MPass->SetBinContent(7830,80);
   MPass->SetBinContent(7831,81.81818);
   MPass->SetBinContent(7832,60);
   MPass->SetBinContent(7833,67.74194);
   MPass->SetBinContent(7834,59.25926);
   MPass->SetBinContent(7835,65.51724);
   MPass->SetBinContent(7836,90.47619);
   MPass->SetBinContent(7837,68.57143);
   MPass->SetBinContent(7838,88.46154);
   MPass->SetBinContent(7839,69.69697);
   MPass->SetBinContent(7840,70);
   MPass->SetBinContent(7841,67.74194);
   MPass->SetBinContent(7842,74.19355);
   MPass->SetBinContent(7843,66.66667);
   MPass->SetBinContent(7844,84);
   MPass->SetBinContent(7845,68);
   MPass->SetBinContent(7846,53.125);
   MPass->SetBinContent(7847,61.53846);
   MPass->SetBinContent(7848,37.5);
   MPass->SetBinContent(7851,69.56522);
   MPass->SetBinContent(7852,88.88889);
   MPass->SetBinContent(7853,79.16667);
   MPass->SetBinContent(7854,87.5);
   MPass->SetBinContent(7855,90);
   MPass->SetBinContent(7856,100);
   MPass->SetBinContent(7857,92);
   MPass->SetBinContent(7858,80);
   MPass->SetBinContent(7859,90.47619);
   MPass->SetBinContent(7860,91.66667);
   MPass->SetBinContent(7861,88.46154);
   MPass->SetBinContent(7862,81.48148);
   MPass->SetBinContent(7863,90.90909);
   MPass->SetBinContent(7864,92.85714);
   MPass->SetBinContent(7865,88.46154);
   MPass->SetBinContent(7866,95.83333);
   MPass->SetBinContent(7867,100);
   MPass->SetBinContent(7868,86.2069);
   MPass->SetBinContent(7869,89.18919);
   MPass->SetBinContent(7870,87.5);
   MPass->SetBinContent(7871,90.47619);
   MPass->SetBinContent(7872,86.36364);
   MPass->SetBinContent(7873,80);
   MPass->SetBinContent(7874,79.41176);
   MPass->SetBinContent(7875,66.66667);
   MPass->SetBinContent(7876,72);
   MPass->SetBinContent(7877,72);
   MPass->SetBinContent(7878,84.61538);
   MPass->SetBinContent(7879,86.66667);
   MPass->SetBinContent(7880,75);
   MPass->SetBinContent(7881,68.18182);
   MPass->SetBinContent(7882,63.33333);
   MPass->SetBinContent(7883,52.38095);
   MPass->SetBinContent(7884,55.17241);
   MPass->SetBinContent(7885,80.95238);
   MPass->SetBinContent(7886,63.63636);
   MPass->SetBinContent(7887,67.85714);
   MPass->SetBinContent(7888,66.66667);
   MPass->SetBinContent(7889,77.41935);
   MPass->SetBinContent(7890,73.68421);
   MPass->SetBinContent(7891,65.21739);
   MPass->SetBinContent(7892,55.55556);
   MPass->SetBinContent(7893,79.16667);
   MPass->SetBinContent(7894,70.58824);
   MPass->SetBinContent(7895,66.66667);
   MPass->SetBinContent(7896,74.28571);
   MPass->SetBinContent(7897,59.25926);
   MPass->SetBinContent(7898,58.62069);
   MPass->SetBinContent(7901,80);
   MPass->SetBinContent(7902,81.25);
   MPass->SetBinContent(7903,86.66667);
   MPass->SetBinContent(7904,93.33333);
   MPass->SetBinContent(7905,95.65217);
   MPass->SetBinContent(7906,89.47368);
   MPass->SetBinContent(7907,79.31034);
   MPass->SetBinContent(7908,85.71429);
   MPass->SetBinContent(7909,90);
   MPass->SetBinContent(7910,94.44444);
   MPass->SetBinContent(7911,100);
   MPass->SetBinContent(7912,95.83333);
   MPass->SetBinContent(7913,91.66667);
   MPass->SetBinContent(7914,95.45455);
   MPass->SetBinContent(7915,95.65217);
   MPass->SetBinContent(7916,87.5);
   MPass->SetBinContent(7917,100);
   MPass->SetBinContent(7918,93.33333);
   MPass->SetBinContent(7919,96.77419);
   MPass->SetBinContent(7920,76.92308);
   MPass->SetBinContent(7921,76);
   MPass->SetBinContent(7922,73.91304);
   MPass->SetBinContent(7923,75);
   MPass->SetBinContent(7924,75);
   MPass->SetBinContent(7925,73.91304);
   MPass->SetBinContent(7926,60);
   MPass->SetBinContent(7927,70.83333);
   MPass->SetBinContent(7928,71.875);
   MPass->SetBinContent(7929,95);
   MPass->SetBinContent(7930,81.48148);
   MPass->SetBinContent(7931,76.19048);
   MPass->SetBinContent(7932,75);
   MPass->SetBinContent(7933,69.23077);
   MPass->SetBinContent(7934,54.54545);
   MPass->SetBinContent(7935,68.18182);
   MPass->SetBinContent(7936,70);
   MPass->SetBinContent(7937,81.25);
   MPass->SetBinContent(7938,73.52941);
   MPass->SetBinContent(7939,88);
   MPass->SetBinContent(7940,59.09091);
   MPass->SetBinContent(7941,80.95238);
   MPass->SetBinContent(7942,66.66667);
   MPass->SetBinContent(7943,76.92308);
   MPass->SetBinContent(7944,93.75);
   MPass->SetBinContent(7945,88.88889);
   MPass->SetBinContent(7946,76.19048);
   MPass->SetBinContent(7947,81.25);
   MPass->SetBinContent(7948,45.83333);
   MPass->SetBinContent(7951,72);
   MPass->SetBinContent(7952,100);
   MPass->SetBinContent(7953,91.66667);
   MPass->SetBinContent(7954,100);
   MPass->SetBinContent(7955,95.45455);
   MPass->SetBinContent(7956,90.47619);
   MPass->SetBinContent(7957,94.73684);
   MPass->SetBinContent(7958,82.35294);
   MPass->SetBinContent(7959,93.10345);
   MPass->SetBinContent(7960,94.44444);
   MPass->SetBinContent(7961,89.65517);
   MPass->SetBinContent(7962,92.59259);
   MPass->SetBinContent(7963,97.4359);
   MPass->SetBinContent(7964,95.45455);
   MPass->SetBinContent(7965,95.2381);
   MPass->SetBinContent(7966,100);
   MPass->SetBinContent(7967,95);
   MPass->SetBinContent(7968,96.875);
   MPass->SetBinContent(7969,88.88889);
   MPass->SetBinContent(7970,95.2381);
   MPass->SetBinContent(7971,91.30435);
   MPass->SetBinContent(7972,80.64516);
   MPass->SetBinContent(7973,90);
   MPass->SetBinContent(7974,75.86207);
   MPass->SetBinContent(7975,53.84615);
   MPass->SetBinContent(7976,78.125);
   MPass->SetBinContent(7977,53.84615);
   MPass->SetBinContent(7978,64.51613);
   MPass->SetBinContent(7979,76.19048);
   MPass->SetBinContent(7980,76.19048);
   MPass->SetBinContent(7981,67.64706);
   MPass->SetBinContent(7982,75);
   MPass->SetBinContent(7983,65.38462);
   MPass->SetBinContent(7984,47.82609);
   MPass->SetBinContent(7985,78.26087);
   MPass->SetBinContent(7986,83.33333);
   MPass->SetBinContent(7987,69.56522);
   MPass->SetBinContent(7988,56.25);
   MPass->SetBinContent(7989,65.21739);
   MPass->SetBinContent(7990,60);
   MPass->SetBinContent(7991,72.72727);
   MPass->SetBinContent(7992,70.58824);
   MPass->SetBinContent(7993,71.42857);
   MPass->SetBinContent(7994,75);
   MPass->SetBinContent(7995,74.28571);
   MPass->SetBinContent(7996,66.66667);
   MPass->SetBinContent(7997,57.14286);
   MPass->SetBinContent(7998,25);
   MPass->SetBinContent(8001,69.23077);
   MPass->SetBinContent(8002,85.71429);
   MPass->SetBinContent(8003,90.47619);
   MPass->SetBinContent(8004,88);
   MPass->SetBinContent(8005,93.33333);
   MPass->SetBinContent(8006,80);
   MPass->SetBinContent(8007,81.81818);
   MPass->SetBinContent(8008,76.19048);
   MPass->SetBinContent(8009,95.45455);
   MPass->SetBinContent(8010,88.46154);
   MPass->SetBinContent(8011,95.45455);
   MPass->SetBinContent(8012,80.95238);
   MPass->SetBinContent(8013,100);
   MPass->SetBinContent(8014,88.88889);
   MPass->SetBinContent(8015,96.15385);
   MPass->SetBinContent(8016,95.45455);
   MPass->SetBinContent(8017,95.45455);
   MPass->SetBinContent(8018,94.73684);
   MPass->SetBinContent(8019,96);
   MPass->SetBinContent(8020,92.85714);
   MPass->SetBinContent(8021,88.46154);
   MPass->SetBinContent(8022,95);
   MPass->SetBinContent(8023,79.31034);
   MPass->SetBinContent(8024,75);
   MPass->SetBinContent(8025,61.76471);
   MPass->SetBinContent(8026,61.11111);
   MPass->SetBinContent(8027,60.86957);
   MPass->SetBinContent(8028,76.19048);
   MPass->SetBinContent(8029,70.83333);
   MPass->SetBinContent(8030,62.06897);
   MPass->SetBinContent(8031,66.66667);
   MPass->SetBinContent(8032,64);
   MPass->SetBinContent(8033,69.23077);
   MPass->SetBinContent(8034,52.17391);
   MPass->SetBinContent(8035,84.21053);
   MPass->SetBinContent(8036,75);
   MPass->SetBinContent(8037,78.94737);
   MPass->SetBinContent(8038,81.25);
   MPass->SetBinContent(8039,69.56522);
   MPass->SetBinContent(8040,64.51613);
   MPass->SetBinContent(8041,45.45455);
   MPass->SetBinContent(8042,69.23077);
   MPass->SetBinContent(8043,58.33333);
   MPass->SetBinContent(8044,66.66667);
   MPass->SetBinContent(8045,81.25);
   MPass->SetBinContent(8046,57.69231);
   MPass->SetBinContent(8047,41.17647);
   MPass->SetBinContent(8048,36.36364);
   MPass->SetBinContent(8051,60);
   MPass->SetBinContent(8052,80.95238);
   MPass->SetBinContent(8053,84);
   MPass->SetBinContent(8054,81.25);
   MPass->SetBinContent(8055,95);
   MPass->SetBinContent(8056,93.75);
   MPass->SetBinContent(8057,87.5);
   MPass->SetBinContent(8058,68.18182);
   MPass->SetBinContent(8059,85);
   MPass->SetBinContent(8060,100);
   MPass->SetBinContent(8061,100);
   MPass->SetBinContent(8062,92.85714);
   MPass->SetBinContent(8063,96.15385);
   MPass->SetBinContent(8064,100);
   MPass->SetBinContent(8065,93.33333);
   MPass->SetBinContent(8066,93.33333);
   MPass->SetBinContent(8067,95.45455);
   MPass->SetBinContent(8068,78.94737);
   MPass->SetBinContent(8069,100);
   MPass->SetBinContent(8070,93.75);
   MPass->SetBinContent(8071,84.21053);
   MPass->SetBinContent(8072,95);
   MPass->SetBinContent(8073,91.66667);
   MPass->SetBinContent(8074,92.85714);
   MPass->SetBinContent(8075,66.66667);
   MPass->SetBinContent(8076,64.28571);
   MPass->SetBinContent(8077,58.33333);
   MPass->SetBinContent(8078,58.33333);
   MPass->SetBinContent(8079,65.21739);
   MPass->SetBinContent(8080,73.33333);
   MPass->SetBinContent(8081,62.5);
   MPass->SetBinContent(8082,52.63158);
   MPass->SetBinContent(8083,62.5);
   MPass->SetBinContent(8084,92.30769);
   MPass->SetBinContent(8085,86.36364);
   MPass->SetBinContent(8086,75.75758);
   MPass->SetBinContent(8087,80.95238);
   MPass->SetBinContent(8088,65.51724);
   MPass->SetBinContent(8089,70.96774);
   MPass->SetBinContent(8090,76.47059);
   MPass->SetBinContent(8091,50);
   MPass->SetBinContent(8092,66.66667);
   MPass->SetBinContent(8093,60);
   MPass->SetBinContent(8094,72);
   MPass->SetBinContent(8095,66.66667);
   MPass->SetBinContent(8096,67.74194);
   MPass->SetBinContent(8097,70);
   MPass->SetBinContent(8098,55.17241);
   MPass->SetBinContent(8101,75);
   MPass->SetBinContent(8102,76.19048);
   MPass->SetBinContent(8103,100);
   MPass->SetBinContent(8104,86.95652);
   MPass->SetBinContent(8105,92.85714);
   MPass->SetBinContent(8106,100);
   MPass->SetBinContent(8107,81.81818);
   MPass->SetBinContent(8108,80);
   MPass->SetBinContent(8109,95);
   MPass->SetBinContent(8110,89.47368);
   MPass->SetBinContent(8111,94.73684);
   MPass->SetBinContent(8112,94.73684);
   MPass->SetBinContent(8113,100);
   MPass->SetBinContent(8114,92.85714);
   MPass->SetBinContent(8115,91.30435);
   MPass->SetBinContent(8116,100);
   MPass->SetBinContent(8117,85.71429);
   MPass->SetBinContent(8118,84.21053);
   MPass->SetBinContent(8119,92.59259);
   MPass->SetBinContent(8120,88);
   MPass->SetBinContent(8121,100);
   MPass->SetBinContent(8122,95.2381);
   MPass->SetBinContent(8123,85.71429);
   MPass->SetBinContent(8124,73.91304);
   MPass->SetBinContent(8125,70.37037);
   MPass->SetBinContent(8126,50);
   MPass->SetBinContent(8127,57.14286);
   MPass->SetBinContent(8128,66.66667);
   MPass->SetBinContent(8129,66.66667);
   MPass->SetBinContent(8130,64);
   MPass->SetBinContent(8131,70.37037);
   MPass->SetBinContent(8132,68.96552);
   MPass->SetBinContent(8133,50);
   MPass->SetBinContent(8134,59.09091);
   MPass->SetBinContent(8135,77.77778);
   MPass->SetBinContent(8136,80.64516);
   MPass->SetBinContent(8137,69.69697);
   MPass->SetBinContent(8138,68.57143);
   MPass->SetBinContent(8139,75);
   MPass->SetBinContent(8140,56.52174);
   MPass->SetBinContent(8141,50);
   MPass->SetBinContent(8142,61.11111);
   MPass->SetBinContent(8143,60.71429);
   MPass->SetBinContent(8144,75);
   MPass->SetBinContent(8145,64.28571);
   MPass->SetBinContent(8146,44.82759);
   MPass->SetBinContent(8147,53.57143);
   MPass->SetBinContent(8148,42.85714);
   MPass->SetBinContent(8151,61.11111);
   MPass->SetBinContent(8152,100);
   MPass->SetBinContent(8153,81.48148);
   MPass->SetBinContent(8154,88.46154);
   MPass->SetBinContent(8155,76.92308);
   MPass->SetBinContent(8156,91.30435);
   MPass->SetBinContent(8157,90);
   MPass->SetBinContent(8158,93.33333);
   MPass->SetBinContent(8159,100);
   MPass->SetBinContent(8160,92);
   MPass->SetBinContent(8161,94.11765);
   MPass->SetBinContent(8162,100);
   MPass->SetBinContent(8163,86.95652);
   MPass->SetBinContent(8164,88);
   MPass->SetBinContent(8165,76.47059);
   MPass->SetBinContent(8166,85);
   MPass->SetBinContent(8167,90.90909);
   MPass->SetBinContent(8168,85.71429);
   MPass->SetBinContent(8169,93.75);
   MPass->SetBinContent(8170,95.83333);
   MPass->SetBinContent(8171,96.2963);
   MPass->SetBinContent(8172,81.25);
   MPass->SetBinContent(8173,93.10345);
   MPass->SetBinContent(8174,81.81818);
   MPass->SetBinContent(8175,72.22222);
   MPass->SetBinContent(8176,35.29412);
   MPass->SetBinContent(8177,58.33333);
   MPass->SetBinContent(8178,57.69231);
   MPass->SetBinContent(8179,86.2069);
   MPass->SetBinContent(8180,57.14286);
   MPass->SetBinContent(8181,55.55556);
   MPass->SetBinContent(8182,65.38462);
   MPass->SetBinContent(8183,44);
   MPass->SetBinContent(8184,71.42857);
   MPass->SetBinContent(8185,78.94737);
   MPass->SetBinContent(8186,86.95652);
   MPass->SetBinContent(8187,61.90476);
   MPass->SetBinContent(8188,88.88889);
   MPass->SetBinContent(8189,84);
   MPass->SetBinContent(8190,70);
   MPass->SetBinContent(8191,69.23077);
   MPass->SetBinContent(8192,56.52174);
   MPass->SetBinContent(8193,61.90476);
   MPass->SetBinContent(8194,53.57143);
   MPass->SetBinContent(8195,56.25);
   MPass->SetBinContent(8196,62.5);
   MPass->SetBinContent(8197,80.95238);
   MPass->SetBinContent(8198,45.83333);
   MPass->SetBinContent(8201,53.33333);
   MPass->SetBinContent(8202,90);
   MPass->SetBinContent(8203,87.5);
   MPass->SetBinContent(8204,100);
   MPass->SetBinContent(8205,80);
   MPass->SetBinContent(8206,78.57143);
   MPass->SetBinContent(8207,94.44444);
   MPass->SetBinContent(8208,94.44444);
   MPass->SetBinContent(8209,89.47368);
   MPass->SetBinContent(8210,95.2381);
   MPass->SetBinContent(8211,93.75);
   MPass->SetBinContent(8212,86.36364);
   MPass->SetBinContent(8213,92.85714);
   MPass->SetBinContent(8214,95);
   MPass->SetBinContent(8215,91.66667);
   MPass->SetBinContent(8216,84.21053);
   MPass->SetBinContent(8217,87.5);
   MPass->SetBinContent(8218,94.11765);
   MPass->SetBinContent(8219,91.66667);
   MPass->SetBinContent(8220,93.33333);
   MPass->SetBinContent(8221,100);
   MPass->SetBinContent(8222,96);
   MPass->SetBinContent(8223,82.14286);
   MPass->SetBinContent(8224,79.16667);
   MPass->SetBinContent(8225,60.86957);
   MPass->SetBinContent(8226,80);
   MPass->SetBinContent(8227,62.5);
   MPass->SetBinContent(8228,56.25);
   MPass->SetBinContent(8229,70.83333);
   MPass->SetBinContent(8230,93.75);
   MPass->SetBinContent(8231,76.92308);
   MPass->SetBinContent(8232,80);
   MPass->SetBinContent(8233,80);
   MPass->SetBinContent(8234,69.56522);
   MPass->SetBinContent(8235,88.46154);
   MPass->SetBinContent(8236,59.09091);
   MPass->SetBinContent(8237,88.88889);
   MPass->SetBinContent(8238,86.2069);
   MPass->SetBinContent(8239,78.94737);
   MPass->SetBinContent(8240,84);
   MPass->SetBinContent(8241,77.77778);
   MPass->SetBinContent(8242,52.38095);
   MPass->SetBinContent(8243,61.53846);
   MPass->SetBinContent(8244,75.86207);
   MPass->SetBinContent(8245,57.14286);
   MPass->SetBinContent(8246,60);
   MPass->SetBinContent(8247,59.09091);
   MPass->SetBinContent(8248,53.33333);
   MPass->SetBinContent(8251,69.23077);
   MPass->SetBinContent(8252,71.42857);
   MPass->SetBinContent(8253,91.66667);
   MPass->SetBinContent(8254,100);
   MPass->SetBinContent(8255,100);
   MPass->SetBinContent(8256,100);
   MPass->SetBinContent(8257,100);
   MPass->SetBinContent(8258,80);
   MPass->SetBinContent(8259,87.5);
   MPass->SetBinContent(8260,88.88889);
   MPass->SetBinContent(8261,94.11765);
   MPass->SetBinContent(8262,82.35294);
   MPass->SetBinContent(8263,95.45455);
   MPass->SetBinContent(8264,84.61538);
   MPass->SetBinContent(8265,73.91304);
   MPass->SetBinContent(8266,92.30769);
   MPass->SetBinContent(8267,82.75862);
   MPass->SetBinContent(8268,80.64516);
   MPass->SetBinContent(8269,92.59259);
   MPass->SetBinContent(8270,96.55172);
   MPass->SetBinContent(8271,100);
   MPass->SetBinContent(8272,87.5);
   MPass->SetBinContent(8273,96.66667);
   MPass->SetBinContent(8274,81.48148);
   MPass->SetBinContent(8275,62.5);
   MPass->SetBinContent(8276,76.92308);
   MPass->SetBinContent(8277,50);
   MPass->SetBinContent(8278,67.85714);
   MPass->SetBinContent(8279,54.54545);
   MPass->SetBinContent(8280,91.66667);
   MPass->SetBinContent(8281,62.5);
   MPass->SetBinContent(8282,68.75);
   MPass->SetBinContent(8283,50);
   MPass->SetBinContent(8284,56);
   MPass->SetBinContent(8285,77.27273);
   MPass->SetBinContent(8286,76.19048);
   MPass->SetBinContent(8287,73.68421);
   MPass->SetBinContent(8288,75);
   MPass->SetBinContent(8289,65.51724);
   MPass->SetBinContent(8290,85.18519);
   MPass->SetBinContent(8291,64.51613);
   MPass->SetBinContent(8292,61.53846);
   MPass->SetBinContent(8293,73.33333);
   MPass->SetBinContent(8294,66.66667);
   MPass->SetBinContent(8295,78.26087);
   MPass->SetBinContent(8296,48.14815);
   MPass->SetBinContent(8297,55.88235);
   MPass->SetBinContent(8298,31.25);
   MPass->SetBinContent(8301,61.90476);
   MPass->SetBinContent(8302,90.90909);
   MPass->SetBinContent(8303,90.47619);
   MPass->SetBinContent(8304,89.47368);
   MPass->SetBinContent(8305,95);
   MPass->SetBinContent(8306,88.23529);
   MPass->SetBinContent(8307,81.25);
   MPass->SetBinContent(8308,93.33333);
   MPass->SetBinContent(8309,84.61538);
   MPass->SetBinContent(8310,91.66667);
   MPass->SetBinContent(8311,93.75);
   MPass->SetBinContent(8312,93.75);
   MPass->SetBinContent(8313,85);
   MPass->SetBinContent(8314,87.5);
   MPass->SetBinContent(8315,78.57143);
   MPass->SetBinContent(8316,73.91304);
   MPass->SetBinContent(8317,86.66667);
   MPass->SetBinContent(8318,85.71429);
   MPass->SetBinContent(8319,90);
   MPass->SetBinContent(8320,96.66667);
   MPass->SetBinContent(8321,68.18182);
   MPass->SetBinContent(8322,92);
   MPass->SetBinContent(8323,86.36364);
   MPass->SetBinContent(8324,84.61538);
   MPass->SetBinContent(8325,52.94118);
   MPass->SetBinContent(8326,62.5);
   MPass->SetBinContent(8327,55.17241);
   MPass->SetBinContent(8328,77.77778);
   MPass->SetBinContent(8329,69.23077);
   MPass->SetBinContent(8330,70.83333);
   MPass->SetBinContent(8331,66.66667);
   MPass->SetBinContent(8332,54.83871);
   MPass->SetBinContent(8333,59.25926);
   MPass->SetBinContent(8334,72);
   MPass->SetBinContent(8335,43.75);
   MPass->SetBinContent(8336,80);
   MPass->SetBinContent(8337,70.37037);
   MPass->SetBinContent(8338,77.77778);
   MPass->SetBinContent(8339,73.68421);
   MPass->SetBinContent(8340,50);
   MPass->SetBinContent(8341,66.66667);
   MPass->SetBinContent(8342,67.74194);
   MPass->SetBinContent(8343,40);
   MPass->SetBinContent(8344,67.74194);
   MPass->SetBinContent(8345,48.14815);
   MPass->SetBinContent(8346,52);
   MPass->SetBinContent(8347,61.53846);
   MPass->SetBinContent(8348,33.33333);
   MPass->SetBinContent(8351,58.82353);
   MPass->SetBinContent(8352,84.61538);
   MPass->SetBinContent(8353,88.46154);
   MPass->SetBinContent(8354,92.30769);
   MPass->SetBinContent(8355,85);
   MPass->SetBinContent(8356,100);
   MPass->SetBinContent(8357,96);
   MPass->SetBinContent(8358,83.33333);
   MPass->SetBinContent(8359,96.2963);
   MPass->SetBinContent(8360,95.45455);
   MPass->SetBinContent(8361,92.59259);
   MPass->SetBinContent(8362,85.71429);
   MPass->SetBinContent(8363,94.73684);
   MPass->SetBinContent(8364,90);
   MPass->SetBinContent(8365,79.31034);
   MPass->SetBinContent(8366,88);
   MPass->SetBinContent(8367,100);
   MPass->SetBinContent(8368,94.44444);
   MPass->SetBinContent(8369,83.33333);
   MPass->SetBinContent(8370,94.44444);
   MPass->SetBinContent(8371,90.47619);
   MPass->SetBinContent(8372,95.83333);
   MPass->SetBinContent(8373,92.30769);
   MPass->SetBinContent(8374,80.95238);
   MPass->SetBinContent(8375,48);
   MPass->SetBinContent(8376,61.11111);
   MPass->SetBinContent(8377,66.66667);
   MPass->SetBinContent(8378,62.5);
   MPass->SetBinContent(8379,72.22222);
   MPass->SetBinContent(8380,78.94737);
   MPass->SetBinContent(8381,70.37037);
   MPass->SetBinContent(8382,55);
   MPass->SetBinContent(8383,66.66667);
   MPass->SetBinContent(8384,66.66667);
   MPass->SetBinContent(8385,70.58824);
   MPass->SetBinContent(8386,85.71429);
   MPass->SetBinContent(8387,84);
   MPass->SetBinContent(8388,77.27273);
   MPass->SetBinContent(8389,72);
   MPass->SetBinContent(8390,68.18182);
   MPass->SetBinContent(8391,71.42857);
   MPass->SetBinContent(8392,85.71429);
   MPass->SetBinContent(8393,57.69231);
   MPass->SetBinContent(8394,68.18182);
   MPass->SetBinContent(8395,48.3871);
   MPass->SetBinContent(8396,76.47059);
   MPass->SetBinContent(8397,62.5);
   MPass->SetBinContent(8398,52.63158);
   MPass->SetBinContent(8401,55);
   MPass->SetBinContent(8402,84.21053);
   MPass->SetBinContent(8403,96);
   MPass->SetBinContent(8404,85.71429);
   MPass->SetBinContent(8405,91.30435);
   MPass->SetBinContent(8406,95);
   MPass->SetBinContent(8407,96.15385);
   MPass->SetBinContent(8408,92.85714);
   MPass->SetBinContent(8409,93.33333);
   MPass->SetBinContent(8410,86.36364);
   MPass->SetBinContent(8411,83.33333);
   MPass->SetBinContent(8412,88.88889);
   MPass->SetBinContent(8413,84);
   MPass->SetBinContent(8414,78.78788);
   MPass->SetBinContent(8415,70);
   MPass->SetBinContent(8416,86.36364);
   MPass->SetBinContent(8417,100);
   MPass->SetBinContent(8418,88.46154);
   MPass->SetBinContent(8419,93.33333);
   MPass->SetBinContent(8420,90);
   MPass->SetBinContent(8421,85);
   MPass->SetBinContent(8422,94.44444);
   MPass->SetBinContent(8423,91.66667);
   MPass->SetBinContent(8424,59.09091);
   MPass->SetBinContent(8425,68.75);
   MPass->SetBinContent(8426,62.5);
   MPass->SetBinContent(8427,64);
   MPass->SetBinContent(8428,33.33333);
   MPass->SetBinContent(8429,60.71429);
   MPass->SetBinContent(8430,52.38095);
   MPass->SetBinContent(8431,68.42105);
   MPass->SetBinContent(8432,73.68421);
   MPass->SetBinContent(8433,64.51613);
   MPass->SetBinContent(8434,70.96774);
   MPass->SetBinContent(8435,74.19355);
   MPass->SetBinContent(8436,76.92308);
   MPass->SetBinContent(8437,76);
   MPass->SetBinContent(8438,71.42857);
   MPass->SetBinContent(8439,80.76923);
   MPass->SetBinContent(8440,70);
   MPass->SetBinContent(8441,65.51724);
   MPass->SetBinContent(8442,58.33333);
   MPass->SetBinContent(8443,64.28571);
   MPass->SetBinContent(8444,27.77778);
   MPass->SetBinContent(8445,50);
   MPass->SetBinContent(8451,57.69231);
   MPass->SetBinContent(8452,83.33333);
   MPass->SetBinContent(8453,91.66667);
   MPass->SetBinContent(8454,88);
   MPass->SetBinContent(8455,100);
   MPass->SetBinContent(8456,80);
   MPass->SetBinContent(8457,87.5);
   MPass->SetBinContent(8458,100);
   MPass->SetBinContent(8459,92.85714);
   MPass->SetBinContent(8460,92.30769);
   MPass->SetBinContent(8461,95.65217);
   MPass->SetBinContent(8462,100);
   MPass->SetBinContent(8463,95.65217);
   MPass->SetBinContent(8464,88.46154);
   MPass->SetBinContent(8465,92.85714);
   MPass->SetBinContent(8466,80.95238);
   MPass->SetBinContent(8467,82.35294);
   MPass->SetBinContent(8468,80.76923);
   MPass->SetBinContent(8469,92);
   MPass->SetBinContent(8470,87.5);
   MPass->SetBinContent(8471,94.44444);
   MPass->SetBinContent(8472,86.66667);
   MPass->SetBinContent(8473,95);
   MPass->SetBinContent(8474,72.72727);
   MPass->SetBinContent(8475,54.54545);
   MPass->SetBinContent(8476,52);
   MPass->SetBinContent(8477,60);
   MPass->SetBinContent(8478,68.96552);
   MPass->SetBinContent(8479,44.44444);
   MPass->SetBinContent(8480,52.94118);
   MPass->SetBinContent(8481,57.14286);
   MPass->SetBinContent(8482,78.94737);
   MPass->SetBinContent(8483,42.10526);
   MPass->SetBinContent(8484,59.25926);
   MPass->SetBinContent(8485,56);
   MPass->SetBinContent(8486,74.07407);
   MPass->SetBinContent(8487,53.57143);
   MPass->SetBinContent(8488,68.96552);
   MPass->SetBinContent(8489,73.07692);
   MPass->SetBinContent(8490,74.07407);
   MPass->SetBinContent(8491,86.95652);
   MPass->SetBinContent(8492,67.74194);
   MPass->SetBinContent(8493,84);
   MPass->SetBinContent(8494,76.47059);
   MPass->SetBinContent(8501,58.82353);
   MPass->SetBinContent(8502,84.21053);
   MPass->SetBinContent(8503,87.87879);
   MPass->SetBinContent(8504,100);
   MPass->SetBinContent(8505,85.71429);
   MPass->SetBinContent(8506,100);
   MPass->SetBinContent(8507,88.23529);
   MPass->SetBinContent(8508,85.71429);
   MPass->SetBinContent(8509,86.95652);
   MPass->SetBinContent(8510,100);
   MPass->SetBinContent(8511,93.33333);
   MPass->SetBinContent(8512,86.95652);
   MPass->SetBinContent(8513,92.85714);
   MPass->SetBinContent(8514,80.95238);
   MPass->SetBinContent(8515,91.66667);
   MPass->SetBinContent(8516,80);
   MPass->SetBinContent(8517,93.33333);
   MPass->SetBinContent(8518,81.81818);
   MPass->SetBinContent(8519,92.30769);
   MPass->SetBinContent(8520,89.65517);
   MPass->SetBinContent(8521,94.73684);
   MPass->SetBinContent(8522,95.45455);
   MPass->SetBinContent(8523,94.11765);
   MPass->SetBinContent(8524,70);
   MPass->SetBinContent(8525,80);
   MPass->SetBinContent(8526,62.5);
   MPass->SetBinContent(8527,65.21739);
   MPass->SetBinContent(8528,66.66667);
   MPass->SetBinContent(8529,47.36842);
   MPass->SetBinContent(8530,54.54545);
   MPass->SetBinContent(8531,69.23077);
   MPass->SetBinContent(8532,68);
   MPass->SetBinContent(8533,55);
   MPass->SetBinContent(8534,56.25);
   MPass->SetBinContent(8535,71.875);
   MPass->SetBinContent(8536,43.47826);
   MPass->SetBinContent(8537,59.25926);
   MPass->SetBinContent(8538,66.66667);
   MPass->SetBinContent(8539,85);
   MPass->SetBinContent(8540,73.91304);
   MPass->SetBinContent(8541,86.66667);
   MPass->SetBinContent(8542,65.21739);
   MPass->SetBinContent(8543,64);
   MPass->SetBinContent(8544,68.75);
   MPass->SetBinContent(8551,73.68421);
   MPass->SetBinContent(8552,81.81818);
   MPass->SetBinContent(8553,85);
   MPass->SetBinContent(8554,84);
   MPass->SetBinContent(8555,96.42857);
   MPass->SetBinContent(8556,87.5);
   MPass->SetBinContent(8557,90.90909);
   MPass->SetBinContent(8558,79.16667);
   MPass->SetBinContent(8559,93.33333);
   MPass->SetBinContent(8560,91.66667);
   MPass->SetBinContent(8561,95.65217);
   MPass->SetBinContent(8562,90);
   MPass->SetBinContent(8563,100);
   MPass->SetBinContent(8564,87.5);
   MPass->SetBinContent(8565,74.19355);
   MPass->SetBinContent(8566,83.33333);
   MPass->SetBinContent(8567,96.55172);
   MPass->SetBinContent(8568,92);
   MPass->SetBinContent(8569,88.46154);
   MPass->SetBinContent(8570,85);
   MPass->SetBinContent(8571,90.90909);
   MPass->SetBinContent(8572,92.85714);
   MPass->SetBinContent(8573,92.30769);
   MPass->SetBinContent(8574,94.11765);
   MPass->SetBinContent(8575,73.07692);
   MPass->SetBinContent(8576,69.23077);
   MPass->SetBinContent(8577,64.51613);
   MPass->SetBinContent(8578,73.07692);
   MPass->SetBinContent(8579,75);
   MPass->SetBinContent(8580,76.19048);
   MPass->SetBinContent(8581,80.95238);
   MPass->SetBinContent(8582,80.64516);
   MPass->SetBinContent(8583,61.11111);
   MPass->SetBinContent(8584,57.14286);
   MPass->SetBinContent(8585,80);
   MPass->SetBinContent(8586,58.82353);
   MPass->SetBinContent(8587,72);
   MPass->SetBinContent(8588,60);
   MPass->SetBinContent(8589,72.22222);
   MPass->SetBinContent(8590,75);
   MPass->SetBinContent(8591,75);
   MPass->SetBinContent(8592,67.64706);
   MPass->SetBinContent(8593,72);
   MPass->SetBinContent(8594,68.42105);
   MPass->SetBinContent(8601,68.18182);
   MPass->SetBinContent(8602,86.66667);
   MPass->SetBinContent(8603,92);
   MPass->SetBinContent(8604,88.88889);
   MPass->SetBinContent(8605,84);
   MPass->SetBinContent(8606,95.83333);
   MPass->SetBinContent(8607,80.95238);
   MPass->SetBinContent(8608,100);
   MPass->SetBinContent(8609,88);
   MPass->SetBinContent(8610,89.28571);
   MPass->SetBinContent(8611,100);
   MPass->SetBinContent(8612,90);
   MPass->SetBinContent(8613,94.73684);
   MPass->SetBinContent(8614,87.09677);
   MPass->SetBinContent(8615,84.61538);
   MPass->SetBinContent(8616,78.26087);
   MPass->SetBinContent(8617,86.95652);
   MPass->SetBinContent(8618,86.66667);
   MPass->SetBinContent(8619,88);
   MPass->SetBinContent(8620,88.88889);
   MPass->SetBinContent(8621,86.95652);
   MPass->SetBinContent(8622,77.77778);
   MPass->SetBinContent(8623,88.23529);
   MPass->SetBinContent(8624,85.18519);
   MPass->SetBinContent(8625,68.18182);
   MPass->SetBinContent(8626,77.77778);
   MPass->SetBinContent(8627,61.53846);
   MPass->SetBinContent(8628,48.57143);
   MPass->SetBinContent(8629,80.76923);
   MPass->SetBinContent(8630,76.47059);
   MPass->SetBinContent(8631,65.21739);
   MPass->SetBinContent(8632,72.72727);
   MPass->SetBinContent(8633,66.66667);
   MPass->SetBinContent(8634,47.36842);
   MPass->SetBinContent(8635,59.09091);
   MPass->SetBinContent(8636,61.76471);
   MPass->SetBinContent(8637,71.79487);
   MPass->SetBinContent(8638,74.07407);
   MPass->SetBinContent(8639,65.21739);
   MPass->SetBinContent(8640,65.38462);
   MPass->SetBinContent(8641,64.70588);
   MPass->SetBinContent(8642,62.5);
   MPass->SetBinContent(8643,48);
   MPass->SetBinContent(8644,40);
   MPass->SetBinContent(8645,30.76923);
   MPass->SetBinContent(8651,68);
   MPass->SetBinContent(8652,84.21053);
   MPass->SetBinContent(8653,94.11765);
   MPass->SetBinContent(8654,100);
   MPass->SetBinContent(8655,100);
   MPass->SetBinContent(8656,87.5);
   MPass->SetBinContent(8657,87.5);
   MPass->SetBinContent(8658,80);
   MPass->SetBinContent(8659,84.21053);
   MPass->SetBinContent(8660,94.11765);
   MPass->SetBinContent(8661,94.73684);
   MPass->SetBinContent(8662,96.875);
   MPass->SetBinContent(8663,95.2381);
   MPass->SetBinContent(8664,94.73684);
   MPass->SetBinContent(8665,88.88889);
   MPass->SetBinContent(8666,72.22222);
   MPass->SetBinContent(8667,82.6087);
   MPass->SetBinContent(8668,84.61538);
   MPass->SetBinContent(8669,88.46154);
   MPass->SetBinContent(8670,86.36364);
   MPass->SetBinContent(8671,95);
   MPass->SetBinContent(8672,90);
   MPass->SetBinContent(8673,82.14286);
   MPass->SetBinContent(8674,69.56522);
   MPass->SetBinContent(8675,73.91304);
   MPass->SetBinContent(8676,77.77778);
   MPass->SetBinContent(8677,60);
   MPass->SetBinContent(8678,52.63158);
   MPass->SetBinContent(8679,61.90476);
   MPass->SetBinContent(8680,88);
   MPass->SetBinContent(8681,73.91304);
   MPass->SetBinContent(8682,86.95652);
   MPass->SetBinContent(8683,67.85714);
   MPass->SetBinContent(8684,61.90476);
   MPass->SetBinContent(8685,70.37037);
   MPass->SetBinContent(8686,76.92308);
   MPass->SetBinContent(8687,70);
   MPass->SetBinContent(8688,80.95238);
   MPass->SetBinContent(8689,76.47059);
   MPass->SetBinContent(8690,88.88889);
   MPass->SetBinContent(8691,73.68421);
   MPass->SetBinContent(8692,60);
   MPass->SetBinContent(8693,61.53846);
   MPass->SetBinContent(8694,54.54545);
   MPass->SetBinContent(8695,68.96552);
   MPass->SetBinContent(8696,73.68421);
   MPass->SetBinContent(8697,68.18182);
   MPass->SetBinContent(8698,32.14286);
   MPass->SetBinContent(8701,45.83333);
   MPass->SetBinContent(8702,77.27273);
   MPass->SetBinContent(8703,90);
   MPass->SetBinContent(8704,93.10345);
   MPass->SetBinContent(8705,88);
   MPass->SetBinContent(8706,91.30435);
   MPass->SetBinContent(8707,83.33333);
   MPass->SetBinContent(8708,91.30435);
   MPass->SetBinContent(8709,89.47368);
   MPass->SetBinContent(8710,89.65517);
   MPass->SetBinContent(8711,80.95238);
   MPass->SetBinContent(8712,89.47368);
   MPass->SetBinContent(8713,96.66667);
   MPass->SetBinContent(8714,85.71429);
   MPass->SetBinContent(8715,90);
   MPass->SetBinContent(8716,75);
   MPass->SetBinContent(8717,92.85714);
   MPass->SetBinContent(8718,92.85714);
   MPass->SetBinContent(8719,88.88889);
   MPass->SetBinContent(8720,88.88889);
   MPass->SetBinContent(8721,100);
   MPass->SetBinContent(8722,95);
   MPass->SetBinContent(8723,83.33333);
   MPass->SetBinContent(8724,87.5);
   MPass->SetBinContent(8725,76.66667);
   MPass->SetBinContent(8726,65.38462);
   MPass->SetBinContent(8727,74.19355);
   MPass->SetBinContent(8728,62.06897);
   MPass->SetBinContent(8729,76.66667);
   MPass->SetBinContent(8730,90);
   MPass->SetBinContent(8731,69.23077);
   MPass->SetBinContent(8732,86.95652);
   MPass->SetBinContent(8733,65);
   MPass->SetBinContent(8734,68.42105);
   MPass->SetBinContent(8735,55.55556);
   MPass->SetBinContent(8736,88.88889);
   MPass->SetBinContent(8737,52.17391);
   MPass->SetBinContent(8738,65.21739);
   MPass->SetBinContent(8739,70.58824);
   MPass->SetBinContent(8740,56.52174);
   MPass->SetBinContent(8741,57.69231);
   MPass->SetBinContent(8742,78.94737);
   MPass->SetBinContent(8743,62.5);
   MPass->SetBinContent(8744,58.62069);
   MPass->SetBinContent(8745,43.75);
   MPass->SetBinContent(8746,46.15385);
   MPass->SetBinContent(8747,53.33333);
   MPass->SetBinContent(8748,41.93548);
   MPass->SetBinContent(8751,64);
   MPass->SetBinContent(8752,72.41379);
   MPass->SetBinContent(8753,79.16667);
   MPass->SetBinContent(8754,95.45455);
   MPass->SetBinContent(8755,69.23077);
   MPass->SetBinContent(8756,76);
   MPass->SetBinContent(8757,86.95652);
   MPass->SetBinContent(8758,89.18919);
   MPass->SetBinContent(8759,82.14286);
   MPass->SetBinContent(8760,80);
   MPass->SetBinContent(8761,100);
   MPass->SetBinContent(8762,93.33333);
   MPass->SetBinContent(8763,90.47619);
   MPass->SetBinContent(8764,94.11765);
   MPass->SetBinContent(8765,92);
   MPass->SetBinContent(8766,84.61538);
   MPass->SetBinContent(8767,95.83333);
   MPass->SetBinContent(8768,100);
   MPass->SetBinContent(8769,80);
   MPass->SetBinContent(8770,90);
   MPass->SetBinContent(8771,88.23529);
   MPass->SetBinContent(8772,81.81818);
   MPass->SetBinContent(8773,100);
   MPass->SetBinContent(8774,88.88889);
   MPass->SetBinContent(8775,82.6087);
   MPass->SetBinContent(8776,76.47059);
   MPass->SetBinContent(8777,77.27273);
   MPass->SetBinContent(8778,62.5);
   MPass->SetBinContent(8779,78.57143);
   MPass->SetBinContent(8780,70.83333);
   MPass->SetBinContent(8781,68.42105);
   MPass->SetBinContent(8782,70);
   MPass->SetBinContent(8783,85.71429);
   MPass->SetBinContent(8784,85.71429);
   MPass->SetBinContent(8785,55);
   MPass->SetBinContent(8786,75);
   MPass->SetBinContent(8787,50);
   MPass->SetBinContent(8788,72.22222);
   MPass->SetBinContent(8789,68.75);
   MPass->SetBinContent(8790,73.07692);
   MPass->SetBinContent(8791,56);
   MPass->SetBinContent(8792,68.18182);
   MPass->SetBinContent(8793,60);
   MPass->SetBinContent(8794,76.92308);
   MPass->SetBinContent(8795,56.52174);
   MPass->SetBinContent(8796,64.51613);
   MPass->SetBinContent(8797,60);
   MPass->SetBinContent(8798,52.63158);
   MPass->SetBinContent(8801,50);
   MPass->SetBinContent(8802,87.09677);
   MPass->SetBinContent(8803,80.95238);
   MPass->SetBinContent(8804,91.66667);
   MPass->SetBinContent(8805,81.81818);
   MPass->SetBinContent(8806,95.65217);
   MPass->SetBinContent(8807,95);
   MPass->SetBinContent(8808,100);
   MPass->SetBinContent(8809,75);
   MPass->SetBinContent(8810,95.45455);
   MPass->SetBinContent(8811,90.90909);
   MPass->SetBinContent(8812,95.83333);
   MPass->SetBinContent(8813,95.2381);
   MPass->SetBinContent(8814,90.90909);
   MPass->SetBinContent(8815,95);
   MPass->SetBinContent(8816,100);
   MPass->SetBinContent(8817,89.65517);
   MPass->SetBinContent(8818,93.33333);
   MPass->SetBinContent(8819,90.47619);
   MPass->SetBinContent(8820,100);
   MPass->SetBinContent(8821,91.30435);
   MPass->SetBinContent(8822,95);
   MPass->SetBinContent(8823,100);
   MPass->SetBinContent(8824,95.83333);
   MPass->SetBinContent(8825,93.33333);
   MPass->SetBinContent(8826,70.96774);
   MPass->SetBinContent(8827,65.21739);
   MPass->SetBinContent(8828,71.42857);
   MPass->SetBinContent(8829,72.72727);
   MPass->SetBinContent(8830,73.07692);
   MPass->SetBinContent(8831,70);
   MPass->SetBinContent(8832,93.33333);
   MPass->SetBinContent(8833,68.75);
   MPass->SetBinContent(8834,73.91304);
   MPass->SetBinContent(8835,77.27273);
   MPass->SetBinContent(8836,62.5);
   MPass->SetBinContent(8837,65.38462);
   MPass->SetBinContent(8838,71.42857);
   MPass->SetBinContent(8839,73.68421);
   MPass->SetBinContent(8840,90.47619);
   MPass->SetBinContent(8841,95.83333);
   MPass->SetBinContent(8842,80.76923);
   MPass->SetBinContent(8843,70.73171);
   MPass->SetBinContent(8844,68);
   MPass->SetBinContent(8845,66.66667);
   MPass->SetBinContent(8846,53.84615);
   MPass->SetBinContent(8847,66.66667);
   MPass->SetBinContent(8848,26.92308);
   MPass->SetBinContent(8851,66.66667);
   MPass->SetBinContent(8852,86.95652);
   MPass->SetBinContent(8853,85.71429);
   MPass->SetBinContent(8854,88.46154);
   MPass->SetBinContent(8855,100);
   MPass->SetBinContent(8856,86.95652);
   MPass->SetBinContent(8857,91.66667);
   MPass->SetBinContent(8858,86.66667);
   MPass->SetBinContent(8859,91.66667);
   MPass->SetBinContent(8860,70.83333);
   MPass->SetBinContent(8861,80);
   MPass->SetBinContent(8862,96.15385);
   MPass->SetBinContent(8863,96.2963);
   MPass->SetBinContent(8864,95.2381);
   MPass->SetBinContent(8865,100);
   MPass->SetBinContent(8866,80);
   MPass->SetBinContent(8867,92.59259);
   MPass->SetBinContent(8868,95.65217);
   MPass->SetBinContent(8869,92.30769);
   MPass->SetBinContent(8870,90.47619);
   MPass->SetBinContent(8871,96.77419);
   MPass->SetBinContent(8872,83.33333);
   MPass->SetBinContent(8873,96.66667);
   MPass->SetBinContent(8874,92.30769);
   MPass->SetBinContent(8875,73.07692);
   MPass->SetBinContent(8876,61.29032);
   MPass->SetBinContent(8877,66.66667);
   MPass->SetBinContent(8878,58.33333);
   MPass->SetBinContent(8879,60.71429);
   MPass->SetBinContent(8880,68.18182);
   MPass->SetBinContent(8881,86.66667);
   MPass->SetBinContent(8882,88.46154);
   MPass->SetBinContent(8883,72);
   MPass->SetBinContent(8884,62.96296);
   MPass->SetBinContent(8885,54.54545);
   MPass->SetBinContent(8886,68.18182);
   MPass->SetBinContent(8887,60.86957);
   MPass->SetBinContent(8888,63.63636);
   MPass->SetBinContent(8889,68.75);
   MPass->SetBinContent(8890,63.33333);
   MPass->SetBinContent(8891,71.42857);
   MPass->SetBinContent(8892,68.96552);
   MPass->SetBinContent(8893,65.51724);
   MPass->SetBinContent(8894,52);
   MPass->SetBinContent(8895,69.04762);
   MPass->SetBinContent(8896,57.89474);
   MPass->SetBinContent(8897,58.62069);
   MPass->SetBinContent(8898,41.66667);
   MPass->SetBinContent(8901,86.36364);
   MPass->SetBinContent(8902,85.71429);
   MPass->SetBinContent(8903,100);
   MPass->SetBinContent(8904,100);
   MPass->SetBinContent(8905,88);
   MPass->SetBinContent(8906,88.23529);
   MPass->SetBinContent(8907,81.81818);
   MPass->SetBinContent(8908,100);
   MPass->SetBinContent(8909,94.11765);
   MPass->SetBinContent(8910,94.11765);
   MPass->SetBinContent(8911,87.5);
   MPass->SetBinContent(8912,88.23529);
   MPass->SetBinContent(8913,88.88889);
   MPass->SetBinContent(8914,100);
   MPass->SetBinContent(8915,94.73684);
   MPass->SetBinContent(8916,88.88889);
   MPass->SetBinContent(8917,94.11765);
   MPass->SetBinContent(8918,88.88889);
   MPass->SetBinContent(8919,88);
   MPass->SetBinContent(8920,100);
   MPass->SetBinContent(8921,94.73684);
   MPass->SetBinContent(8922,91.66667);
   MPass->SetBinContent(8923,93.75);
   MPass->SetBinContent(8924,76.92308);
   MPass->SetBinContent(8925,85);
   MPass->SetBinContent(8926,63.15789);
   MPass->SetBinContent(8927,76.92308);
   MPass->SetBinContent(8928,73.33333);
   MPass->SetBinContent(8929,73.68421);
   MPass->SetBinContent(8930,69.23077);
   MPass->SetBinContent(8931,60);
   MPass->SetBinContent(8932,50);
   MPass->SetBinContent(8933,72);
   MPass->SetBinContent(8934,78.57143);
   MPass->SetBinContent(8935,42.85714);
   MPass->SetBinContent(8936,50);
   MPass->SetBinContent(8937,57.89474);
   MPass->SetBinContent(8938,68.18182);
   MPass->SetBinContent(8939,77.77778);
   MPass->SetBinContent(8940,70);
   MPass->SetBinContent(8941,64);
   MPass->SetBinContent(8942,70.83333);
   MPass->SetBinContent(8943,64.70588);
   MPass->SetBinContent(8944,76.19048);
   MPass->SetBinContent(8945,80);
   MPass->SetBinContent(8946,52.94118);
   MPass->SetBinContent(8947,61.90476);
   MPass->SetBinContent(8948,42.30769);
   MPass->SetBinContent(8951,71.42857);
   MPass->SetBinContent(8952,93.10345);
   MPass->SetBinContent(8953,91.30435);
   MPass->SetBinContent(8954,83.33333);
   MPass->SetBinContent(8955,85.71429);
   MPass->SetBinContent(8956,100);
   MPass->SetBinContent(8957,78.57143);
   MPass->SetBinContent(8958,80);
   MPass->SetBinContent(8959,72.72727);
   MPass->SetBinContent(8960,87.5);
   MPass->SetBinContent(8961,89.47368);
   MPass->SetBinContent(8962,100);
   MPass->SetBinContent(8963,96.15385);
   MPass->SetBinContent(8964,96);
   MPass->SetBinContent(8965,100);
   MPass->SetBinContent(8966,100);
   MPass->SetBinContent(8967,100);
   MPass->SetBinContent(8968,90);
   MPass->SetBinContent(8969,100);
   MPass->SetBinContent(8970,96.2963);
   MPass->SetBinContent(8971,100);
   MPass->SetBinContent(8972,92.85714);
   MPass->SetBinContent(8973,100);
   MPass->SetBinContent(8974,76.47059);
   MPass->SetBinContent(8975,78.26087);
   MPass->SetBinContent(8976,59.25926);
   MPass->SetBinContent(8977,62.5);
   MPass->SetBinContent(8978,42.10526);
   MPass->SetBinContent(8979,47.61905);
   MPass->SetBinContent(8980,64);
   MPass->SetBinContent(8981,60.86957);
   MPass->SetBinContent(8982,72.41379);
   MPass->SetBinContent(8983,82.14286);
   MPass->SetBinContent(8984,72.97297);
   MPass->SetBinContent(8985,68.75);
   MPass->SetBinContent(8986,76.92308);
   MPass->SetBinContent(8987,57.69231);
   MPass->SetBinContent(8988,77.27273);
   MPass->SetBinContent(8989,52.38095);
   MPass->SetBinContent(8990,57.89474);
   MPass->SetBinContent(8991,73.91304);
   MPass->SetBinContent(8992,69.23077);
   MPass->SetBinContent(8993,58.62069);
   MPass->SetBinContent(8994,57.14286);
   MPass->SetBinContent(8995,61.11111);
   MPass->SetBinContent(8996,62.06897);
   MPass->SetBinContent(8997,60.60606);
   MPass->SetBinContent(8998,65.38462);
   MPass->SetBinContent(9001,80);
   MPass->SetBinContent(9002,84.21053);
   MPass->SetBinContent(9003,95.45455);
   MPass->SetBinContent(9004,85.71429);
   MPass->SetBinContent(9005,95.65217);
   MPass->SetBinContent(9006,93.75);
   MPass->SetBinContent(9007,93.33333);
   MPass->SetBinContent(9008,83.33333);
   MPass->SetBinContent(9009,77.27273);
   MPass->SetBinContent(9010,86.36364);
   MPass->SetBinContent(9011,91.66667);
   MPass->SetBinContent(9012,83.33333);
   MPass->SetBinContent(9013,94.73684);
   MPass->SetBinContent(9014,90);
   MPass->SetBinContent(9015,93.10345);
   MPass->SetBinContent(9016,71.42857);
   MPass->SetBinContent(9017,79.16667);
   MPass->SetBinContent(9018,92);
   MPass->SetBinContent(9019,100);
   MPass->SetBinContent(9020,90.47619);
   MPass->SetBinContent(9021,86.95652);
   MPass->SetBinContent(9022,82.6087);
   MPass->SetBinContent(9023,91.66667);
   MPass->SetBinContent(9024,68.75);
   MPass->SetBinContent(9025,55.17241);
   MPass->SetBinContent(9026,71.42857);
   MPass->SetBinContent(9027,66.66667);
   MPass->SetBinContent(9028,75);
   MPass->SetBinContent(9029,57.89474);
   MPass->SetBinContent(9030,58.82353);
   MPass->SetBinContent(9031,82.14286);
   MPass->SetBinContent(9032,72.41379);
   MPass->SetBinContent(9033,68.42105);
   MPass->SetBinContent(9034,53.84615);
   MPass->SetBinContent(9035,54.54545);
   MPass->SetBinContent(9036,74.07407);
   MPass->SetBinContent(9037,78.94737);
   MPass->SetBinContent(9038,73.33333);
   MPass->SetBinContent(9039,73.68421);
   MPass->SetBinContent(9040,69.69697);
   MPass->SetBinContent(9041,56.52174);
   MPass->SetBinContent(9042,65);
   MPass->SetBinContent(9043,55);
   MPass->SetBinContent(9044,52);
   MPass->SetBinContent(9045,68.75);
   MPass->SetBinContent(9046,60.71429);
   MPass->SetBinContent(9047,60);
   MPass->SetBinContent(9048,45);
   MPass->SetBinContent(9051,80);
   MPass->SetBinContent(9052,85);
   MPass->SetBinContent(9053,92.85714);
   MPass->SetBinContent(9054,84.21053);
   MPass->SetBinContent(9055,88);
   MPass->SetBinContent(9056,77.77778);
   MPass->SetBinContent(9057,90);
   MPass->SetBinContent(9058,88.88889);
   MPass->SetBinContent(9059,90.90909);
   MPass->SetBinContent(9060,93.10345);
   MPass->SetBinContent(9061,80);
   MPass->SetBinContent(9062,85.71429);
   MPass->SetBinContent(9063,88.88889);
   MPass->SetBinContent(9064,88.88889);
   MPass->SetBinContent(9065,95.83333);
   MPass->SetBinContent(9066,94.11765);
   MPass->SetBinContent(9067,96.55172);
   MPass->SetBinContent(9068,91.30435);
   MPass->SetBinContent(9069,95.2381);
   MPass->SetBinContent(9070,94.73684);
   MPass->SetBinContent(9071,95.83333);
   MPass->SetBinContent(9072,88.88889);
   MPass->SetBinContent(9073,92);
   MPass->SetBinContent(9074,74.19355);
   MPass->SetBinContent(9075,85.71429);
   MPass->SetBinContent(9076,75);
   MPass->SetBinContent(9077,65);
   MPass->SetBinContent(9078,57.69231);
   MPass->SetBinContent(9079,71.875);
   MPass->SetBinContent(9080,45);
   MPass->SetBinContent(9081,72);
   MPass->SetBinContent(9082,73.07692);
   MPass->SetBinContent(9083,62.96296);
   MPass->SetBinContent(9084,65);
   MPass->SetBinContent(9085,65.21739);
   MPass->SetBinContent(9086,75);
   MPass->SetBinContent(9087,77.77778);
   MPass->SetBinContent(9088,68.18182);
   MPass->SetBinContent(9089,50);
   MPass->SetBinContent(9090,78.26087);
   MPass->SetBinContent(9091,56);
   MPass->SetBinContent(9092,68);
   MPass->SetBinContent(9093,68.18182);
   MPass->SetBinContent(9094,85.18519);
   MPass->SetBinContent(9095,80);
   MPass->SetBinContent(9096,73.91304);
   MPass->SetBinContent(9097,68.18182);
   MPass->SetBinContent(9098,33.33333);
   MPass->SetBinContent(9101,71.42857);
   MPass->SetBinContent(9102,81.25);
   MPass->SetBinContent(9103,86.36364);
   MPass->SetBinContent(9104,95);
   MPass->SetBinContent(9105,92.30769);
   MPass->SetBinContent(9106,100);
   MPass->SetBinContent(9107,81.81818);
   MPass->SetBinContent(9108,87.5);
   MPass->SetBinContent(9109,88.88889);
   MPass->SetBinContent(9110,89.47368);
   MPass->SetBinContent(9111,78.57143);
   MPass->SetBinContent(9112,83.33333);
   MPass->SetBinContent(9113,81.25);
   MPass->SetBinContent(9114,83.33333);
   MPass->SetBinContent(9115,91.30435);
   MPass->SetBinContent(9116,94.44444);
   MPass->SetBinContent(9117,88.88889);
   MPass->SetBinContent(9118,100);
   MPass->SetBinContent(9119,90.90909);
   MPass->SetBinContent(9120,95.83333);
   MPass->SetBinContent(9121,100);
   MPass->SetBinContent(9122,87.5);
   MPass->SetBinContent(9123,94.73684);
   MPass->SetBinContent(9124,85);
   MPass->SetBinContent(9125,81.81818);
   MPass->SetBinContent(9126,61.53846);
   MPass->SetBinContent(9127,66.66667);
   MPass->SetBinContent(9128,71.42857);
   MPass->SetBinContent(9129,76.92308);
   MPass->SetBinContent(9130,75);
   MPass->SetBinContent(9131,96.66667);
   MPass->SetBinContent(9132,79.31034);
   MPass->SetBinContent(9133,70.37037);
   MPass->SetBinContent(9134,76.66667);
   MPass->SetBinContent(9135,70.96774);
   MPass->SetBinContent(9136,65);
   MPass->SetBinContent(9137,74.19355);
   MPass->SetBinContent(9138,77.27273);
   MPass->SetBinContent(9139,84.21053);
   MPass->SetBinContent(9140,75);
   MPass->SetBinContent(9141,84.61538);
   MPass->SetBinContent(9142,73.68421);
   MPass->SetBinContent(9143,77.27273);
   MPass->SetBinContent(9144,73.07692);
   MPass->SetBinContent(9145,80.95238);
   MPass->SetBinContent(9146,82.35294);
   MPass->SetBinContent(9147,57.14286);
   MPass->SetBinContent(9148,50);
   MPass->SetBinContent(9151,64.70588);
   MPass->SetBinContent(9152,85.18519);
   MPass->SetBinContent(9153,93.75);
   MPass->SetBinContent(9154,77.77778);
   MPass->SetBinContent(9155,89.65517);
   MPass->SetBinContent(9156,86.36364);
   MPass->SetBinContent(9157,100);
   MPass->SetBinContent(9158,87.5);
   MPass->SetBinContent(9159,90.47619);
   MPass->SetBinContent(9160,92.85714);
   MPass->SetBinContent(9161,96.66667);
   MPass->SetBinContent(9162,80);
   MPass->SetBinContent(9163,78.94737);
   MPass->SetBinContent(9164,86.66667);
   MPass->SetBinContent(9165,100);
   MPass->SetBinContent(9166,82.6087);
   MPass->SetBinContent(9167,100);
   MPass->SetBinContent(9168,81.81818);
   MPass->SetBinContent(9169,91.30435);
   MPass->SetBinContent(9170,100);
   MPass->SetBinContent(9171,85);
   MPass->SetBinContent(9172,95.45455);
   MPass->SetBinContent(9173,80.95238);
   MPass->SetBinContent(9174,76.47059);
   MPass->SetBinContent(9175,73.33333);
   MPass->SetBinContent(9176,52.17391);
   MPass->SetBinContent(9177,87.5);
   MPass->SetBinContent(9178,78.125);
   MPass->SetBinContent(9179,72.22222);
   MPass->SetBinContent(9180,68.18182);
   MPass->SetBinContent(9181,72.41379);
   MPass->SetBinContent(9182,80.64516);
   MPass->SetBinContent(9183,66.66667);
   MPass->SetBinContent(9184,70);
   MPass->SetBinContent(9185,71.42857);
   MPass->SetBinContent(9186,76.19048);
   MPass->SetBinContent(9187,75);
   MPass->SetBinContent(9188,80);
   MPass->SetBinContent(9189,58.62069);
   MPass->SetBinContent(9190,77.27273);
   MPass->SetBinContent(9191,74.07407);
   MPass->SetBinContent(9192,81.48148);
   MPass->SetBinContent(9193,64.28571);
   MPass->SetBinContent(9194,75);
   MPass->SetBinContent(9195,47.82609);
   MPass->SetBinContent(9196,54.16667);
   MPass->SetBinContent(9197,53.33333);
   MPass->SetBinContent(9198,33.33333);
   MPass->SetBinContent(9201,60.86957);
   MPass->SetBinContent(9202,81.81818);
   MPass->SetBinContent(9203,94.44444);
   MPass->SetBinContent(9204,92.30769);
   MPass->SetBinContent(9205,86.36364);
   MPass->SetBinContent(9206,93.75);
   MPass->SetBinContent(9207,95.45455);
   MPass->SetBinContent(9208,100);
   MPass->SetBinContent(9209,95.2381);
   MPass->SetBinContent(9210,83.33333);
   MPass->SetBinContent(9211,94.73684);
   MPass->SetBinContent(9212,92);
   MPass->SetBinContent(9213,96);
   MPass->SetBinContent(9214,76.92308);
   MPass->SetBinContent(9215,80.95238);
   MPass->SetBinContent(9216,76.47059);
   MPass->SetBinContent(9217,87.5);
   MPass->SetBinContent(9218,86.36364);
   MPass->SetBinContent(9219,96.2963);
   MPass->SetBinContent(9220,72.72727);
   MPass->SetBinContent(9221,86.36364);
   MPass->SetBinContent(9222,83.33333);
   MPass->SetBinContent(9223,96.42857);
   MPass->SetBinContent(9224,90.90909);
   MPass->SetBinContent(9225,80);
   MPass->SetBinContent(9226,56);
   MPass->SetBinContent(9227,80.95238);
   MPass->SetBinContent(9228,84.61538);
   MPass->SetBinContent(9229,65.38462);
   MPass->SetBinContent(9230,50);
   MPass->SetBinContent(9231,61.76471);
   MPass->SetBinContent(9232,70);
   MPass->SetBinContent(9233,60.86957);
   MPass->SetBinContent(9234,60);
   MPass->SetBinContent(9235,55);
   MPass->SetBinContent(9236,90);
   MPass->SetBinContent(9237,80.95238);
   MPass->SetBinContent(9238,92.30769);
   MPass->SetBinContent(9239,61.53846);
   MPass->SetBinContent(9240,81.81818);
   MPass->SetBinContent(9241,73.07692);
   MPass->SetBinContent(9242,81.81818);
   MPass->SetBinContent(9243,60);
   MPass->SetBinContent(9244,74.07407);
   MPass->SetBinContent(9245,59.09091);
   MPass->SetBinContent(9246,75);
   MPass->SetBinContent(9247,68.75);
   MPass->SetBinContent(9248,63.15789);
   MPass->SetBinContent(9251,50);
   MPass->SetBinContent(9252,78.57143);
   MPass->SetBinContent(9253,92.30769);
   MPass->SetBinContent(9254,90.90909);
   MPass->SetBinContent(9255,94.11765);
   MPass->SetBinContent(9256,94.11765);
   MPass->SetBinContent(9257,100);
   MPass->SetBinContent(9258,96.875);
   MPass->SetBinContent(9259,93.10345);
   MPass->SetBinContent(9260,93.75);
   MPass->SetBinContent(9261,92.30769);
   MPass->SetBinContent(9262,90.47619);
   MPass->SetBinContent(9263,70.83333);
   MPass->SetBinContent(9264,78.26087);
   MPass->SetBinContent(9265,92.59259);
   MPass->SetBinContent(9266,75);
   MPass->SetBinContent(9267,82.14286);
   MPass->SetBinContent(9268,100);
   MPass->SetBinContent(9269,91.30435);
   MPass->SetBinContent(9270,85.71429);
   MPass->SetBinContent(9271,92.59259);
   MPass->SetBinContent(9272,90);
   MPass->SetBinContent(9273,100);
   MPass->SetBinContent(9274,86.95652);
   MPass->SetBinContent(9275,69.56522);
   MPass->SetBinContent(9276,81.25);
   MPass->SetBinContent(9277,73.52941);
   MPass->SetBinContent(9278,68.18182);
   MPass->SetBinContent(9279,82.14286);
   MPass->SetBinContent(9280,70.37037);
   MPass->SetBinContent(9281,73.91304);
   MPass->SetBinContent(9282,63.63636);
   MPass->SetBinContent(9283,70.83333);
   MPass->SetBinContent(9284,69.23077);
   MPass->SetBinContent(9285,86.36364);
   MPass->SetBinContent(9286,80);
   MPass->SetBinContent(9287,73.07692);
   MPass->SetBinContent(9288,75);
   MPass->SetBinContent(9289,81.48148);
   MPass->SetBinContent(9290,74.19355);
   MPass->SetBinContent(9291,84.61538);
   MPass->SetBinContent(9292,66.66667);
   MPass->SetBinContent(9293,57.69231);
   MPass->SetBinContent(9294,53.84615);
   MPass->SetBinContent(9295,65.21739);
   MPass->SetBinContent(9296,61.53846);
   MPass->SetBinContent(9297,61.11111);
   MPass->SetBinContent(9298,43.75);
   MPass->SetBinContent(9301,50);
   MPass->SetBinContent(9302,85.71429);
   MPass->SetBinContent(9303,83.87097);
   MPass->SetBinContent(9304,83.33333);
   MPass->SetBinContent(9305,82.14286);
   MPass->SetBinContent(9306,80);
   MPass->SetBinContent(9307,92.30769);
   MPass->SetBinContent(9308,88.88889);
   MPass->SetBinContent(9309,82.6087);
   MPass->SetBinContent(9310,100);
   MPass->SetBinContent(9311,100);
   MPass->SetBinContent(9312,84.61538);
   MPass->SetBinContent(9313,92);
   MPass->SetBinContent(9314,85);
   MPass->SetBinContent(9315,83.33333);
   MPass->SetBinContent(9316,65.21739);
   MPass->SetBinContent(9317,88);
   MPass->SetBinContent(9318,100);
   MPass->SetBinContent(9319,96);
   MPass->SetBinContent(9320,88);
   MPass->SetBinContent(9321,90);
   MPass->SetBinContent(9322,92.85714);
   MPass->SetBinContent(9323,91.30435);
   MPass->SetBinContent(9324,75);
   MPass->SetBinContent(9325,76.92308);
   MPass->SetBinContent(9326,85);
   MPass->SetBinContent(9327,58.33333);
   MPass->SetBinContent(9328,78.78788);
   MPass->SetBinContent(9329,74.07407);
   MPass->SetBinContent(9330,71.875);
   MPass->SetBinContent(9331,71.42857);
   MPass->SetBinContent(9332,56.66667);
   MPass->SetBinContent(9333,80.64516);
   MPass->SetBinContent(9334,58.33333);
   MPass->SetBinContent(9335,57.14286);
   MPass->SetBinContent(9336,69.23077);
   MPass->SetBinContent(9337,89.28571);
   MPass->SetBinContent(9338,85.71429);
   MPass->SetBinContent(9339,64.70588);
   MPass->SetBinContent(9340,61.11111);
   MPass->SetBinContent(9341,60);
   MPass->SetBinContent(9342,68);
   MPass->SetBinContent(9343,70.83333);
   MPass->SetBinContent(9344,48);
   MPass->SetBinContent(9345,62.5);
   MPass->SetBinContent(9346,70);
   MPass->SetBinContent(9347,55.55556);
   MPass->SetBinContent(9348,26.31579);
   MPass->SetBinContent(9351,83.33333);
   MPass->SetBinContent(9352,72.72727);
   MPass->SetBinContent(9353,82.35294);
   MPass->SetBinContent(9354,85.18519);
   MPass->SetBinContent(9355,85.71429);
   MPass->SetBinContent(9356,92.59259);
   MPass->SetBinContent(9357,100);
   MPass->SetBinContent(9358,92.30769);
   MPass->SetBinContent(9359,96.42857);
   MPass->SetBinContent(9360,81.81818);
   MPass->SetBinContent(9361,91.66667);
   MPass->SetBinContent(9362,92.59259);
   MPass->SetBinContent(9363,90);
   MPass->SetBinContent(9364,100);
   MPass->SetBinContent(9365,73.33333);
   MPass->SetBinContent(9366,80.95238);
   MPass->SetBinContent(9367,100);
   MPass->SetBinContent(9368,91.66667);
   MPass->SetBinContent(9369,77.27273);
   MPass->SetBinContent(9370,89.65517);
   MPass->SetBinContent(9371,80);
   MPass->SetBinContent(9372,82.35294);
   MPass->SetBinContent(9373,86.95652);
   MPass->SetBinContent(9374,80);
   MPass->SetBinContent(9375,75);
   MPass->SetBinContent(9376,64);
   MPass->SetBinContent(9377,56);
   MPass->SetBinContent(9378,52.38095);
   MPass->SetBinContent(9379,75);
   MPass->SetBinContent(9380,57.14286);
   MPass->SetBinContent(9381,73.91304);
   MPass->SetBinContent(9382,61.53846);
   MPass->SetBinContent(9383,57.89474);
   MPass->SetBinContent(9384,46.66667);
   MPass->SetBinContent(9385,60);
   MPass->SetBinContent(9386,73.07692);
   MPass->SetBinContent(9387,65.51724);
   MPass->SetBinContent(9388,64.28571);
   MPass->SetBinContent(9389,54.83871);
   MPass->SetBinContent(9390,76.47059);
   MPass->SetBinContent(9391,73.07692);
   MPass->SetBinContent(9392,68.18182);
   MPass->SetBinContent(9393,61.53846);
   MPass->SetBinContent(9394,65.21739);
   MPass->SetBinContent(9395,69.56522);
   MPass->SetBinContent(9396,66.66667);
   MPass->SetBinContent(9397,53.57143);
   MPass->SetBinContent(9398,39.28571);
   MPass->SetBinContent(9401,65.38462);
   MPass->SetBinContent(9402,80);
   MPass->SetBinContent(9403,63.63636);
   MPass->SetBinContent(9404,89.47368);
   MPass->SetBinContent(9405,73.33333);
   MPass->SetBinContent(9406,80);
   MPass->SetBinContent(9407,85.71429);
   MPass->SetBinContent(9408,89.65517);
   MPass->SetBinContent(9409,96);
   MPass->SetBinContent(9410,94.44444);
   MPass->SetBinContent(9411,93.33333);
   MPass->SetBinContent(9412,91.30435);
   MPass->SetBinContent(9413,94.11765);
   MPass->SetBinContent(9414,80);
   MPass->SetBinContent(9415,92);
   MPass->SetBinContent(9416,94.44444);
   MPass->SetBinContent(9417,76.92308);
   MPass->SetBinContent(9418,95.83333);
   MPass->SetBinContent(9419,90);
   MPass->SetBinContent(9420,89.47368);
   MPass->SetBinContent(9421,88.88889);
   MPass->SetBinContent(9422,88.23529);
   MPass->SetBinContent(9423,94.11765);
   MPass->SetBinContent(9424,83.33333);
   MPass->SetBinContent(9425,76.19048);
   MPass->SetBinContent(9426,96.15385);
   MPass->SetBinContent(9427,71.42857);
   MPass->SetBinContent(9428,78.94737);
   MPass->SetBinContent(9429,73.07692);
   MPass->SetBinContent(9430,82.35294);
   MPass->SetBinContent(9431,60);
   MPass->SetBinContent(9432,55.17241);
   MPass->SetBinContent(9433,65.38462);
   MPass->SetBinContent(9434,53.84615);
   MPass->SetBinContent(9435,58.33333);
   MPass->SetBinContent(9436,48);
   MPass->SetBinContent(9437,57.69231);
   MPass->SetBinContent(9438,47.61905);
   MPass->SetBinContent(9439,63.15789);
   MPass->SetBinContent(9440,90.90909);
   MPass->SetBinContent(9441,73.91304);
   MPass->SetBinContent(9442,61.90476);
   MPass->SetBinContent(9443,65.21739);
   MPass->SetBinContent(9444,64);
   MPass->SetBinContent(9445,59.25926);
   MPass->SetBinContent(9446,58.33333);
   MPass->SetBinContent(9447,65.38462);
   MPass->SetBinContent(9448,40.625);
   MPass->SetBinContent(9451,53.84615);
   MPass->SetBinContent(9452,87.5);
   MPass->SetBinContent(9453,100);
   MPass->SetBinContent(9454,80);
   MPass->SetBinContent(9455,80);
   MPass->SetBinContent(9456,79.16667);
   MPass->SetBinContent(9457,86.2069);
   MPass->SetBinContent(9458,96.2963);
   MPass->SetBinContent(9459,95);
   MPass->SetBinContent(9460,85.18519);
   MPass->SetBinContent(9461,95);
   MPass->SetBinContent(9462,91.30435);
   MPass->SetBinContent(9463,86.2069);
   MPass->SetBinContent(9464,89.65517);
   MPass->SetBinContent(9465,84.21053);
   MPass->SetBinContent(9466,89.65517);
   MPass->SetBinContent(9467,95.2381);
   MPass->SetBinContent(9468,92.85714);
   MPass->SetBinContent(9469,90);
   MPass->SetBinContent(9470,96.15385);
   MPass->SetBinContent(9471,89.28571);
   MPass->SetBinContent(9472,81.81818);
   MPass->SetBinContent(9473,88.46154);
   MPass->SetBinContent(9474,84.375);
   MPass->SetBinContent(9475,72.22222);
   MPass->SetBinContent(9476,61.90476);
   MPass->SetBinContent(9477,68.18182);
   MPass->SetBinContent(9478,57.14286);
   MPass->SetBinContent(9479,52.63158);
   MPass->SetBinContent(9480,75);
   MPass->SetBinContent(9481,78.26087);
   MPass->SetBinContent(9482,69.23077);
   MPass->SetBinContent(9483,51.35135);
   MPass->SetBinContent(9484,55.55556);
   MPass->SetBinContent(9485,60.71429);
   MPass->SetBinContent(9486,47.61905);
   MPass->SetBinContent(9487,51.6129);
   MPass->SetBinContent(9488,71.42857);
   MPass->SetBinContent(9489,59.25926);
   MPass->SetBinContent(9490,66.66667);
   MPass->SetBinContent(9491,80.76923);
   MPass->SetBinContent(9492,77.77778);
   MPass->SetBinContent(9493,47.82609);
   MPass->SetBinContent(9494,72.41379);
   MPass->SetBinContent(9495,58.06452);
   MPass->SetBinContent(9496,73.33333);
   MPass->SetBinContent(9497,60);
   MPass->SetBinContent(9498,50);
   MPass->SetBinContent(9501,76.47059);
   MPass->SetBinContent(9502,88);
   MPass->SetBinContent(9503,85.71429);
   MPass->SetBinContent(9504,72.72727);
   MPass->SetBinContent(9505,81.81818);
   MPass->SetBinContent(9506,78.57143);
   MPass->SetBinContent(9507,84.61538);
   MPass->SetBinContent(9508,96.2963);
   MPass->SetBinContent(9509,95.45455);
   MPass->SetBinContent(9510,90);
   MPass->SetBinContent(9511,77.77778);
   MPass->SetBinContent(9512,100);
   MPass->SetBinContent(9513,83.33333);
   MPass->SetBinContent(9514,84.61538);
   MPass->SetBinContent(9515,93.33333);
   MPass->SetBinContent(9516,100);
   MPass->SetBinContent(9517,93.75);
   MPass->SetBinContent(9518,81.81818);
   MPass->SetBinContent(9519,91.30435);
   MPass->SetBinContent(9520,89.47368);
   MPass->SetBinContent(9521,86.95652);
   MPass->SetBinContent(9522,86.66667);
   MPass->SetBinContent(9523,71.42857);
   MPass->SetBinContent(9524,71.42857);
   MPass->SetBinContent(9525,63.33333);
   MPass->SetBinContent(9526,72);
   MPass->SetBinContent(9527,57.14286);
   MPass->SetBinContent(9528,64.70588);
   MPass->SetBinContent(9529,59.09091);
   MPass->SetBinContent(9530,66.66667);
   MPass->SetBinContent(9531,73.07692);
   MPass->SetBinContent(9532,60);
   MPass->SetBinContent(9533,72.72727);
   MPass->SetBinContent(9534,50);
   MPass->SetBinContent(9535,57.14286);
   MPass->SetBinContent(9536,71.42857);
   MPass->SetBinContent(9537,80.95238);
   MPass->SetBinContent(9538,78.78788);
   MPass->SetBinContent(9539,78.125);
   MPass->SetBinContent(9540,61.11111);
   MPass->SetBinContent(9541,75);
   MPass->SetBinContent(9542,70);
   MPass->SetBinContent(9543,81.81818);
   MPass->SetBinContent(9544,65.38462);
   MPass->SetBinContent(9545,71.42857);
   MPass->SetBinContent(9546,68.42105);
   MPass->SetBinContent(9547,72);
   MPass->SetBinContent(9548,41.66667);
   MPass->SetBinContent(9551,54.54545);
   MPass->SetBinContent(9552,76.47059);
   MPass->SetBinContent(9553,77.27273);
   MPass->SetBinContent(9554,68.75);
   MPass->SetBinContent(9555,85.71429);
   MPass->SetBinContent(9556,78.94737);
   MPass->SetBinContent(9557,85.71429);
   MPass->SetBinContent(9558,71.42857);
   MPass->SetBinContent(9559,77.27273);
   MPass->SetBinContent(9560,80);
   MPass->SetBinContent(9561,73.68421);
   MPass->SetBinContent(9562,88.88889);
   MPass->SetBinContent(9563,90.90909);
   MPass->SetBinContent(9564,79.16667);
   MPass->SetBinContent(9565,80.95238);
   MPass->SetBinContent(9566,82.35294);
   MPass->SetBinContent(9567,89.47368);
   MPass->SetBinContent(9568,100);
   MPass->SetBinContent(9569,95.45455);
   MPass->SetBinContent(9570,92.30769);
   MPass->SetBinContent(9571,94.11765);
   MPass->SetBinContent(9572,85);
   MPass->SetBinContent(9573,84);
   MPass->SetBinContent(9574,82.6087);
   MPass->SetBinContent(9575,68.96552);
   MPass->SetBinContent(9576,73.33333);
   MPass->SetBinContent(9577,67.85714);
   MPass->SetBinContent(9578,88.88889);
   MPass->SetBinContent(9579,72.72727);
   MPass->SetBinContent(9580,82.35294);
   MPass->SetBinContent(9581,89.65517);
   MPass->SetBinContent(9582,55.55556);
   MPass->SetBinContent(9583,57.69231);
   MPass->SetBinContent(9584,59.09091);
   MPass->SetBinContent(9585,73.33333);
   MPass->SetBinContent(9586,58.82353);
   MPass->SetBinContent(9587,87.5);
   MPass->SetBinContent(9588,70.83333);
   MPass->SetBinContent(9589,85.71429);
   MPass->SetBinContent(9590,79.31034);
   MPass->SetBinContent(9591,47.61905);
   MPass->SetBinContent(9592,64);
   MPass->SetBinContent(9593,66.66667);
   MPass->SetBinContent(9594,80);
   MPass->SetBinContent(9595,52.38095);
   MPass->SetBinContent(9596,40);
   MPass->SetBinContent(9597,47.61905);
   MPass->SetBinContent(9598,15);
   MPass->SetBinContent(9601,66.66667);
   MPass->SetBinContent(9602,61.53846);
   MPass->SetBinContent(9603,66.66667);
   MPass->SetBinContent(9604,40.90909);
   MPass->SetBinContent(9605,64.28571);
   MPass->SetBinContent(9606,61.53846);
   MPass->SetBinContent(9607,45);
   MPass->SetBinContent(9608,69.56522);
   MPass->SetBinContent(9609,72);
   MPass->SetBinContent(9610,56.52174);
   MPass->SetBinContent(9611,70.83333);
   MPass->SetBinContent(9612,55);
   MPass->SetBinContent(9613,61.53846);
   MPass->SetBinContent(9614,55.55556);
   MPass->SetBinContent(9615,47.05882);
   MPass->SetBinContent(9616,60);
   MPass->SetBinContent(9617,58.82353);
   MPass->SetBinContent(9618,68.42105);
   MPass->SetBinContent(9619,55.55556);
   MPass->SetBinContent(9620,72.72727);
   MPass->SetBinContent(9621,66.66667);
   MPass->SetBinContent(9622,79.16667);
   MPass->SetBinContent(9623,54.83871);
   MPass->SetBinContent(9624,74.07407);
   MPass->SetBinContent(9625,55);
   MPass->SetBinContent(9626,55.17241);
   MPass->SetBinContent(9627,47.36842);
   MPass->SetBinContent(9628,57.14286);
   MPass->SetBinContent(9629,57.14286);
   MPass->SetBinContent(9630,47.36842);
   MPass->SetBinContent(9631,42.85714);
   MPass->SetBinContent(9632,55.17241);
   MPass->SetBinContent(9633,33.33333);
   MPass->SetBinContent(9634,45);
   MPass->SetBinContent(9635,55);
   MPass->SetBinContent(9636,75);
   MPass->SetBinContent(9637,62.5);
   MPass->SetBinContent(9638,58.33333);
   MPass->SetBinContent(9639,54.16667);
   MPass->SetBinContent(9640,60);
   MPass->SetBinContent(9641,38.70968);
   MPass->SetBinContent(9642,34.78261);
   MPass->SetBinContent(9643,62.5);
   MPass->SetBinContent(9644,57.89474);
   MPass->SetBinContent(9645,62.06897);
   MPass->SetBinContent(9646,25);
   MPass->SetBinContent(9647,53.57143);
   MPass->SetBinContent(9648,15);
   MPass->SetBinError(51,15.9198);
   MPass->SetBinError(52,22.17878);
   MPass->SetBinError(53,26.61437);
   MPass->SetBinError(54,20.64582);
   MPass->SetBinError(55,23.64083);
   MPass->SetBinError(56,19.57474);
   MPass->SetBinError(57,17.32249);
   MPass->SetBinError(58,21.84652);
   MPass->SetBinError(59,21.93444);
   MPass->SetBinError(60,12.92428);
   MPass->SetBinError(61,14.2668);
   MPass->SetBinError(62,21.84652);
   MPass->SetBinError(63,20.57127);
   MPass->SetBinError(64,23.89559);
   MPass->SetBinError(65,21.84652);
   MPass->SetBinError(66,24.39262);
   MPass->SetBinError(67,20.63351);
   MPass->SetBinError(68,20.41241);
   MPass->SetBinError(69,18.70585);
   MPass->SetBinError(70,29.13358);
   MPass->SetBinError(71,20.41241);
   MPass->SetBinError(72,16.46892);
   MPass->SetBinError(73,18.06239);
   MPass->SetBinError(74,21.36109);
   MPass->SetBinError(75,10.39133);
   MPass->SetBinError(76,14.78712);
   MPass->SetBinError(77,19.36492);
   MPass->SetBinError(78,19.8259);
   MPass->SetBinError(79,16.51038);
   MPass->SetBinError(80,23.00219);
   MPass->SetBinError(81,11.68466);
   MPass->SetBinError(82,12.45313);
   MPass->SetBinError(83,14.65755);
   MPass->SetBinError(84,21.91141);
   MPass->SetBinError(85,19.8259);
   MPass->SetBinError(86,16.28941);
   MPass->SetBinError(87,16.68835);
   MPass->SetBinError(88,15.37043);
   MPass->SetBinError(89,16.7332);
   MPass->SetBinError(90,12.99846);
   MPass->SetBinError(91,15.38525);
   MPass->SetBinError(92,10.61178);
   MPass->SetBinError(93,16.10729);
   MPass->SetBinError(94,16.46892);
   MPass->SetBinError(95,17.89059);
   MPass->SetBinError(96,15.30931);
   MPass->SetBinError(97,14.85221);
   MPass->SetBinError(98,12.0145);
   MPass->SetBinError(101,25.03813);
   MPass->SetBinError(102,28.57351);
   MPass->SetBinError(103,30.98387);
   MPass->SetBinError(104,21.22768);
   MPass->SetBinError(105,38.26383);
   MPass->SetBinError(106,24.17148);
   MPass->SetBinError(107,29.13358);
   MPass->SetBinError(108,28.08702);
   MPass->SetBinError(109,28.6411);
   MPass->SetBinError(110,28.08702);
   MPass->SetBinError(111,29.87069);
   MPass->SetBinError(112,24.51162);
   MPass->SetBinError(113,25.61738);
   MPass->SetBinError(114,26.00353);
   MPass->SetBinError(115,23.64083);
   MPass->SetBinError(116,27.26809);
   MPass->SetBinError(117,20.57127);
   MPass->SetBinError(118,27.04797);
   MPass->SetBinError(119,30.33826);
   MPass->SetBinError(120,35.13642);
   MPass->SetBinError(121,21.36109);
   MPass->SetBinError(122,20.74902);
   MPass->SetBinError(123,23.69728);
   MPass->SetBinError(124,22.05581);
   MPass->SetBinError(125,18.57945);
   MPass->SetBinError(126,21.51657);
   MPass->SetBinError(127,22.64647);
   MPass->SetBinError(128,21.85336);
   MPass->SetBinError(129,20.04546);
   MPass->SetBinError(130,21.51657);
   MPass->SetBinError(131,19.49419);
   MPass->SetBinError(132,27.05661);
   MPass->SetBinError(133,19.5535);
   MPass->SetBinError(134,22.64647);
   MPass->SetBinError(135,20.67149);
   MPass->SetBinError(136,19.61729);
   MPass->SetBinError(137,21.24809);
   MPass->SetBinError(138,16.98416);
   MPass->SetBinError(139,21.64441);
   MPass->SetBinError(140,16.36634);
   MPass->SetBinError(141,24.14726);
   MPass->SetBinError(142,25.95318);
   MPass->SetBinError(143,19.16769);
   MPass->SetBinError(144,24.62727);
   MPass->SetBinError(145,24.86443);
   MPass->SetBinError(146,19.51067);
   MPass->SetBinError(147,27.46585);
   MPass->SetBinError(148,21.9089);
   MPass->SetBinError(151,21.93444);
   MPass->SetBinError(152,26.41115);
   MPass->SetBinError(153,27.26809);
   MPass->SetBinError(154,26.93364);
   MPass->SetBinError(155,25.61001);
   MPass->SetBinError(156,38.26383);
   MPass->SetBinError(157,25.61001);
   MPass->SetBinError(158,27.04797);
   MPass->SetBinError(159,26.41115);
   MPass->SetBinError(160,23.15707);
   MPass->SetBinError(161,29.87069);
   MPass->SetBinError(162,31.257);
   MPass->SetBinError(163,39.72104);
   MPass->SetBinError(164,41.35215);
   MPass->SetBinError(165,29.24038);
   MPass->SetBinError(166,29.75624);
   MPass->SetBinError(167,29.87069);
   MPass->SetBinError(168,26.41115);
   MPass->SetBinError(169,27.43429);
   MPass->SetBinError(170,26.28717);
   MPass->SetBinError(171,27.71598);
   MPass->SetBinError(172,28.64691);
   MPass->SetBinError(173,23.69728);
   MPass->SetBinError(174,19.57474);
   MPass->SetBinError(175,27.71598);
   MPass->SetBinError(176,23.13093);
   MPass->SetBinError(177,20.41241);
   MPass->SetBinError(178,24.62727);
   MPass->SetBinError(179,23.11596);
   MPass->SetBinError(180,38.26383);
   MPass->SetBinError(181,23.44275);
   MPass->SetBinError(182,31.65733);
   MPass->SetBinError(183,26.61437);
   MPass->SetBinError(184,17.53251);
   MPass->SetBinError(185,24);
   MPass->SetBinError(186,19.92028);
   MPass->SetBinError(187,25.28319);
   MPass->SetBinError(188,20.67848);
   MPass->SetBinError(189,19.5535);
   MPass->SetBinError(190,15.81139);
   MPass->SetBinError(191,30.42903);
   MPass->SetBinError(192,23.13093);
   MPass->SetBinError(193,23.40258);
   MPass->SetBinError(194,29.57424);
   MPass->SetBinError(195,18.70585);
   MPass->SetBinError(196,18.69599);
   MPass->SetBinError(197,30.54152);
   MPass->SetBinError(198,16.85705);
   MPass->SetBinError(201,21.75611);
   MPass->SetBinError(202,28.86751);
   MPass->SetBinError(203,21.22768);
   MPass->SetBinError(204,26.83282);
   MPass->SetBinError(205,29.72155);
   MPass->SetBinError(206,27.53212);
   MPass->SetBinError(207,21.23179);
   MPass->SetBinError(208,31.94109);
   MPass->SetBinError(209,24.14726);
   MPass->SetBinError(210,29.24038);
   MPass->SetBinError(211,22.83034);
   MPass->SetBinError(212,29.24038);
   MPass->SetBinError(213,27.53212);
   MPass->SetBinError(214,25.7247);
   MPass->SetBinError(215,22.64647);
   MPass->SetBinError(216,19.59592);
   MPass->SetBinError(217,21.84493);
   MPass->SetBinError(218,30.33826);
   MPass->SetBinError(219,26.00915);
   MPass->SetBinError(220,32.78261);
   MPass->SetBinError(221,29.87069);
   MPass->SetBinError(222,20.66054);
   MPass->SetBinError(223,21.85336);
   MPass->SetBinError(224,28.08702);
   MPass->SetBinError(225,19.43875);
   MPass->SetBinError(226,21.75611);
   MPass->SetBinError(227,20.56215);
   MPass->SetBinError(228,21.51657);
   MPass->SetBinError(229,28.04015);
   MPass->SetBinError(230,20.39382);
   MPass->SetBinError(231,19.61242);
   MPass->SetBinError(232,23.28848);
   MPass->SetBinError(233,22.4543);
   MPass->SetBinError(234,21.51657);
   MPass->SetBinError(235,24.31052);
   MPass->SetBinError(236,21.84652);
   MPass->SetBinError(237,20.49);
   MPass->SetBinError(238,18.50366);
   MPass->SetBinError(239,26.28717);
   MPass->SetBinError(240,20.58406);
   MPass->SetBinError(241,21.93444);
   MPass->SetBinError(242,16.46892);
   MPass->SetBinError(243,18.6533);
   MPass->SetBinError(244,26.5812);
   MPass->SetBinError(245,20.67848);
   MPass->SetBinError(246,17.78089);
   MPass->SetBinError(247,21.75611);
   MPass->SetBinError(248,16.45034);
   MPass->SetBinError(251,20.49);
   MPass->SetBinError(252,32.02172);
   MPass->SetBinError(253,30.86067);
   MPass->SetBinError(254,31.257);
   MPass->SetBinError(255,26.5812);
   MPass->SetBinError(256,24.62841);
   MPass->SetBinError(257,29.12124);
   MPass->SetBinError(258,28.52501);
   MPass->SetBinError(259,26.61437);
   MPass->SetBinError(260,25.7247);
   MPass->SetBinError(261,31.257);
   MPass->SetBinError(262,26.00353);
   MPass->SetBinError(263,29.12124);
   MPass->SetBinError(264,28.6411);
   MPass->SetBinError(265,22.87883);
   MPass->SetBinError(266,27.55778);
   MPass->SetBinError(267,27.53212);
   MPass->SetBinError(268,29.75624);
   MPass->SetBinError(269,26.14563);
   MPass->SetBinError(270,24.51162);
   MPass->SetBinError(271,28.64691);
   MPass->SetBinError(272,24.31052);
   MPass->SetBinError(273,26.41115);
   MPass->SetBinError(274,23.13093);
   MPass->SetBinError(275,27.05661);
   MPass->SetBinError(276,30.98387);
   MPass->SetBinError(277,26.28717);
   MPass->SetBinError(278,26.58627);
   MPass->SetBinError(279,29.72155);
   MPass->SetBinError(280,29.12124);
   MPass->SetBinError(281,29.24038);
   MPass->SetBinError(282,30.54152);
   MPass->SetBinError(283,19.61729);
   MPass->SetBinError(284,23.64083);
   MPass->SetBinError(285,20.41824);
   MPass->SetBinError(286,23.38765);
   MPass->SetBinError(287,27.04797);
   MPass->SetBinError(288,24);
   MPass->SetBinError(289,17.32249);
   MPass->SetBinError(290,19.5535);
   MPass->SetBinError(291,20.04546);
   MPass->SetBinError(292,28.17468);
   MPass->SetBinError(293,27.26809);
   MPass->SetBinError(294,22.30394);
   MPass->SetBinError(295,25.61001);
   MPass->SetBinError(296,22.64647);
   MPass->SetBinError(297,30.33826);
   MPass->SetBinError(298,18.29582);
   MPass->SetBinError(301,25.03813);
   MPass->SetBinError(302,24.953);
   MPass->SetBinError(303,29.11026);
   MPass->SetBinError(304,30.02048);
   MPass->SetBinError(305,34.68376);
   MPass->SetBinError(306,40.82483);
   MPass->SetBinError(307,33.79347);
   MPass->SetBinError(308,27.55778);
   MPass->SetBinError(309,34.68376);
   MPass->SetBinError(310,30.33826);
   MPass->SetBinError(311,35.6812);
   MPass->SetBinError(312,31.65733);
   MPass->SetBinError(313,27.46585);
   MPass->SetBinError(314,28.64691);
   MPass->SetBinError(315,26.41115);
   MPass->SetBinError(316,24.39262);
   MPass->SetBinError(317,21.22768);
   MPass->SetBinError(318,32.84081);
   MPass->SetBinError(319,25.32223);
   MPass->SetBinError(320,24.953);
   MPass->SetBinError(321,29.12124);
   MPass->SetBinError(322,25.28319);
   MPass->SetBinError(323,22.83739);
   MPass->SetBinError(324,29.87069);
   MPass->SetBinError(325,21.84652);
   MPass->SetBinError(326,30.98387);
   MPass->SetBinError(327,19.61729);
   MPass->SetBinError(328,29.57424);
   MPass->SetBinError(329,24.39262);
   MPass->SetBinError(330,32.35556);
   MPass->SetBinError(331,28.6411);
   MPass->SetBinError(332,13.97542);
   MPass->SetBinError(333,20.56215);
   MPass->SetBinError(334,19.49586);
   MPass->SetBinError(335,21.67811);
   MPass->SetBinError(336,23.44275);
   MPass->SetBinError(337,25.61738);
   MPass->SetBinError(338,26.41115);
   MPass->SetBinError(339,25.29822);
   MPass->SetBinError(340,17.88854);
   MPass->SetBinError(341,23.15707);
   MPass->SetBinError(342,24.14726);
   MPass->SetBinError(343,21.07221);
   MPass->SetBinError(344,26.28717);
   MPass->SetBinError(345,24.39262);
   MPass->SetBinError(346,24.51162);
   MPass->SetBinError(347,27.26809);
   MPass->SetBinError(348,17.84983);
   MPass->SetBinError(351,16.46892);
   MPass->SetBinError(352,27.96379);
   MPass->SetBinError(353,23.13093);
   MPass->SetBinError(354,27.53212);
   MPass->SetBinError(355,28.86751);
   MPass->SetBinError(356,26.41115);
   MPass->SetBinError(357,33.69353);
   MPass->SetBinError(358,25.28986);
   MPass->SetBinError(359,26.61437);
   MPass->SetBinError(360,25.7247);
   MPass->SetBinError(361,26.83282);
   MPass->SetBinError(362,35.76527);
   MPass->SetBinError(363,29.13358);
   MPass->SetBinError(364,20.58406);
   MPass->SetBinError(365,18.95541);
   MPass->SetBinError(366,29.57424);
   MPass->SetBinError(367,25.7247);
   MPass->SetBinError(368,26.83282);
   MPass->SetBinError(369,31.257);
   MPass->SetBinError(370,26.93364);
   MPass->SetBinError(371,32.02172);
   MPass->SetBinError(372,24.51162);
   MPass->SetBinError(373,26.14563);
   MPass->SetBinError(374,29.12124);
   MPass->SetBinError(375,20.28602);
   MPass->SetBinError(376,21.44862);
   MPass->SetBinError(377,18.60672);
   MPass->SetBinError(378,21.9089);
   MPass->SetBinError(379,22.05581);
   MPass->SetBinError(380,23.13093);
   MPass->SetBinError(381,20.57127);
   MPass->SetBinError(382,22.83034);
   MPass->SetBinError(383,18.69331);
   MPass->SetBinError(384,21.64441);
   MPass->SetBinError(385,21.67811);
   MPass->SetBinError(386,22.63);
   MPass->SetBinError(387,25.61738);
   MPass->SetBinError(388,23.00219);
   MPass->SetBinError(389,18.42988);
   MPass->SetBinError(390,16.10729);
   MPass->SetBinError(391,15.9198);
   MPass->SetBinError(392,29.13358);
   MPass->SetBinError(393,21.84652);
   MPass->SetBinError(394,22.14464);
   MPass->SetBinError(395,31.65733);
   MPass->SetBinError(396,20.41824);
   MPass->SetBinError(397,23.64083);
   MPass->SetBinError(398,16.18706);
   MPass->SetBinError(401,22.05581);
   MPass->SetBinError(402,30.43436);
   MPass->SetBinError(403,34.68376);
   MPass->SetBinError(404,23.11596);
   MPass->SetBinError(405,22.36198);
   MPass->SetBinError(406,33.69353);
   MPass->SetBinError(407,24.31052);
   MPass->SetBinError(408,24);
   MPass->SetBinError(409,32.84081);
   MPass->SetBinError(410,25.19456);
   MPass->SetBinError(411,26.14563);
   MPass->SetBinError(412,26.41115);
   MPass->SetBinError(413,29.13358);
   MPass->SetBinError(414,23.87467);
   MPass->SetBinError(415,24.17148);
   MPass->SetBinError(416,25.32223);
   MPass->SetBinError(417,26.41115);
   MPass->SetBinError(418,30.54152);
   MPass->SetBinError(419,23.87467);
   MPass->SetBinError(420,31.94109);
   MPass->SetBinError(421,26.12947);
   MPass->SetBinError(422,23.69728);
   MPass->SetBinError(423,31.94109);
   MPass->SetBinError(424,26.83282);
   MPass->SetBinError(425,17.19638);
   MPass->SetBinError(426,24.953);
   MPass->SetBinError(427,19.64809);
   MPass->SetBinError(428,22.4543);
   MPass->SetBinError(429,23.22196);
   MPass->SetBinError(430,19.51067);
   MPass->SetBinError(431,31.65733);
   MPass->SetBinError(432,20.91214);
   MPass->SetBinError(433,25.19456);
   MPass->SetBinError(434,23.15707);
   MPass->SetBinError(435,29.72155);
   MPass->SetBinError(436,23.40258);
   MPass->SetBinError(437,25.03813);
   MPass->SetBinError(438,19.91649);
   MPass->SetBinError(439,21.51657);
   MPass->SetBinError(440,20.41241);
   MPass->SetBinError(441,26.28717);
   MPass->SetBinError(442,22.83034);
   MPass->SetBinError(443,38.26383);
   MPass->SetBinError(444,32.02172);
   MPass->SetBinError(445,25.61738);
   MPass->SetBinError(446,22.87883);
   MPass->SetBinError(447,19.61242);
   MPass->SetBinError(448,17.33568);
   MPass->SetBinError(451,23.44275);
   MPass->SetBinError(452,29.12124);
   MPass->SetBinError(453,34.68376);
   MPass->SetBinError(454,25.61738);
   MPass->SetBinError(455,25.19456);
   MPass->SetBinError(456,26.83282);
   MPass->SetBinError(457,25.61001);
   MPass->SetBinError(458,32.02172);
   MPass->SetBinError(459,28.6411);
   MPass->SetBinError(460,23.64083);
   MPass->SetBinError(461,32.02172);
   MPass->SetBinError(462,31.94109);
   MPass->SetBinError(463,28.57351);
   MPass->SetBinError(464,29.12124);
   MPass->SetBinError(465,21.84652);
   MPass->SetBinError(466,22.64647);
   MPass->SetBinError(467,20.74902);
   MPass->SetBinError(468,24.56806);
   MPass->SetBinError(469,24);
   MPass->SetBinError(470,27.43429);
   MPass->SetBinError(471,27.53212);
   MPass->SetBinError(472,23.38765);
   MPass->SetBinError(473,23.00219);
   MPass->SetBinError(474,25.69958);
   MPass->SetBinError(475,20.28602);
   MPass->SetBinError(476,29.87069);
   MPass->SetBinError(477,15.21729);
   MPass->SetBinError(478,27.46585);
   MPass->SetBinError(479,19.57474);
   MPass->SetBinError(480,23.13093);
   MPass->SetBinError(481,18.93159);
   MPass->SetBinError(482,29.13358);
   MPass->SetBinError(483,20.41241);
   MPass->SetBinError(484,25.95318);
   MPass->SetBinError(485,21.51657);
   MPass->SetBinError(486,23.28848);
   MPass->SetBinError(487,27.04797);
   MPass->SetBinError(488,21.51657);
   MPass->SetBinError(489,21.37662);
   MPass->SetBinError(490,25.03813);
   MPass->SetBinError(491,30.54152);
   MPass->SetBinError(492,23.64083);
   MPass->SetBinError(493,20.1692);
   MPass->SetBinError(494,22.63);
   MPass->SetBinError(495,15.41975);
   MPass->SetBinError(496,24.14726);
   MPass->SetBinError(497,21.75611);
   MPass->SetBinError(498,13.71056);
   MPass->SetBinError(501,23.40258);
   MPass->SetBinError(502,27.26809);
   MPass->SetBinError(503,22.64647);
   MPass->SetBinError(504,25.32586);
   MPass->SetBinError(505,24);
   MPass->SetBinError(506,27.55778);
   MPass->SetBinError(507,24.21425);
   MPass->SetBinError(508,25.69958);
   MPass->SetBinError(509,37.94733);
   MPass->SetBinError(510,26.41115);
   MPass->SetBinError(511,28.08702);
   MPass->SetBinError(512,29.13358);
   MPass->SetBinError(513,22.63);
   MPass->SetBinError(514,29.24038);
   MPass->SetBinError(515,26.00353);
   MPass->SetBinError(516,21.22768);
   MPass->SetBinError(517,25.28319);
   MPass->SetBinError(518,26.61437);
   MPass->SetBinError(519,25.95318);
   MPass->SetBinError(520,29.12124);
   MPass->SetBinError(521,28.57351);
   MPass->SetBinError(522,26.58627);
   MPass->SetBinError(523,20.87839);
   MPass->SetBinError(524,28.57351);
   MPass->SetBinError(525,22.05581);
   MPass->SetBinError(526,17.88394);
   MPass->SetBinError(527,23.13093);
   MPass->SetBinError(528,25.95318);
   MPass->SetBinError(529,21.80083);
   MPass->SetBinError(530,23.89559);
   MPass->SetBinError(531,23.64083);
   MPass->SetBinError(532,21.64441);
   MPass->SetBinError(533,20.39382);
   MPass->SetBinError(534,20.56215);
   MPass->SetBinError(535,20.63351);
   MPass->SetBinError(536,24.14726);
   MPass->SetBinError(537,22.63);
   MPass->SetBinError(538,17.90632);
   MPass->SetBinError(539,18.42988);
   MPass->SetBinError(540,20.57127);
   MPass->SetBinError(541,22.83034);
   MPass->SetBinError(542,22.38511);
   MPass->SetBinError(543,20.63351);
   MPass->SetBinError(544,23.38536);
   MPass->SetBinError(545,19.51067);
   MPass->SetBinError(546,16.00791);
   MPass->SetBinError(547,18.42988);
   MPass->SetBinError(548,18.06239);
   MPass->SetBinError(551,18.62465);
   MPass->SetBinError(552,34.68376);
   MPass->SetBinError(553,29.13358);
   MPass->SetBinError(554,24.56806);
   MPass->SetBinError(555,28.52501);
   MPass->SetBinError(556,24.62727);
   MPass->SetBinError(557,26.58627);
   MPass->SetBinError(558,31.94109);
   MPass->SetBinError(559,30.54152);
   MPass->SetBinError(560,30.86067);
   MPass->SetBinError(561,27.55778);
   MPass->SetBinError(562,26.28717);
   MPass->SetBinError(563,22.83739);
   MPass->SetBinError(564,23.15707);
   MPass->SetBinError(565,25.28986);
   MPass->SetBinError(566,25.95318);
   MPass->SetBinError(567,30.54152);
   MPass->SetBinError(568,31.62278);
   MPass->SetBinError(569,30.02048);
   MPass->SetBinError(570,25.7247);
   MPass->SetBinError(571,26.58627);
   MPass->SetBinError(572,21.22768);
   MPass->SetBinError(573,28.17468);
   MPass->SetBinError(574,20.1692);
   MPass->SetBinError(575,28.57351);
   MPass->SetBinError(576,24.953);
   MPass->SetBinError(577,24.62727);
   MPass->SetBinError(578,25.61001);
   MPass->SetBinError(579,19.75949);
   MPass->SetBinError(580,24.31052);
   MPass->SetBinError(581,20.85367);
   MPass->SetBinError(582,23.40258);
   MPass->SetBinError(583,35.6812);
   MPass->SetBinError(584,27.71598);
   MPass->SetBinError(585,20.63351);
   MPass->SetBinError(586,20.67149);
   MPass->SetBinError(587,21.9089);
   MPass->SetBinError(588,27.26809);
   MPass->SetBinError(589,27.21655);
   MPass->SetBinError(590,25.7247);
   MPass->SetBinError(591,24.953);
   MPass->SetBinError(592,21.51657);
   MPass->SetBinError(593,25.95318);
   MPass->SetBinError(594,25.95318);
   MPass->SetBinError(595,27.65283);
   MPass->SetBinError(596,20.28602);
   MPass->SetBinError(597,18.69331);
   MPass->SetBinError(598,15.01314);
   MPass->SetBinError(601,29.24038);
   MPass->SetBinError(602,28.64691);
   MPass->SetBinError(603,29.57424);
   MPass->SetBinError(604,32.35556);
   MPass->SetBinError(605,38.26383);
   MPass->SetBinError(606,34.68376);
   MPass->SetBinError(607,23.64083);
   MPass->SetBinError(608,30.33826);
   MPass->SetBinError(609,30.54152);
   MPass->SetBinError(610,32.78261);
   MPass->SetBinError(611,37.79645);
   MPass->SetBinError(612,27.71598);
   MPass->SetBinError(613,31.257);
   MPass->SetBinError(614,24.56806);
   MPass->SetBinError(615,25.95318);
   MPass->SetBinError(616,22.87883);
   MPass->SetBinError(617,26.00353);
   MPass->SetBinError(618,28.17468);
   MPass->SetBinError(619,30.98387);
   MPass->SetBinError(620,25.28319);
   MPass->SetBinError(621,32.84081);
   MPass->SetBinError(622,24.62841);
   MPass->SetBinError(623,25.61738);
   MPass->SetBinError(624,20.74902);
   MPass->SetBinError(625,35.35534);
   MPass->SetBinError(626,22.83034);
   MPass->SetBinError(627,24.8452);
   MPass->SetBinError(628,19.49586);
   MPass->SetBinError(629,30.02048);
   MPass->SetBinError(630,25.29822);
   MPass->SetBinError(631,19.57474);
   MPass->SetBinError(632,26.41115);
   MPass->SetBinError(633,30.98387);
   MPass->SetBinError(634,24.953);
   MPass->SetBinError(635,28.17468);
   MPass->SetBinError(636,25.28319);
   MPass->SetBinError(637,19.61242);
   MPass->SetBinError(638,23.44275);
   MPass->SetBinError(639,23.11596);
   MPass->SetBinError(640,25.23042);
   MPass->SetBinError(641,20.67149);
   MPass->SetBinError(642,22.25668);
   MPass->SetBinError(643,24.62727);
   MPass->SetBinError(644,21.65064);
   MPass->SetBinError(645,17.33568);
   MPass->SetBinError(646,18.69331);
   MPass->SetBinError(647,22.25668);
   MPass->SetBinError(648,16.28941);
   MPass->SetBinError(651,26.92764);
   MPass->SetBinError(652,34.68376);
   MPass->SetBinError(653,32.35556);
   MPass->SetBinError(654,22.64647);
   MPass->SetBinError(655,30.54152);
   MPass->SetBinError(656,29.87069);
   MPass->SetBinError(657,30.15113);
   MPass->SetBinError(658,35.76527);
   MPass->SetBinError(659,30.33826);
   MPass->SetBinError(660,29.24038);
   MPass->SetBinError(661,24.14726);
   MPass->SetBinError(662,32.02172);
   MPass->SetBinError(663,27.26809);
   MPass->SetBinError(664,26.45934);
   MPass->SetBinError(665,29.24038);
   MPass->SetBinError(666,25.61738);
   MPass->SetBinError(667,28.57351);
   MPass->SetBinError(668,32.02172);
   MPass->SetBinError(669,22.38511);
   MPass->SetBinError(670,26.12947);
   MPass->SetBinError(671,23.64083);
   MPass->SetBinError(672,26.00353);
   MPass->SetBinError(673,26.58627);
   MPass->SetBinError(674,23.38536);
   MPass->SetBinError(675,21.51657);
   MPass->SetBinError(676,22.83739);
   MPass->SetBinError(677,21.51657);
   MPass->SetBinError(678,20.25231);
   MPass->SetBinError(679,19.49419);
   MPass->SetBinError(680,17.67767);
   MPass->SetBinError(681,21.07221);
   MPass->SetBinError(682,21.64441);
   MPass->SetBinError(683,23.15707);
   MPass->SetBinError(684,19.3375);
   MPass->SetBinError(685,22.64647);
   MPass->SetBinError(686,29.57424);
   MPass->SetBinError(687,19.49419);
   MPass->SetBinError(688,19.61729);
   MPass->SetBinError(689,22.38511);
   MPass->SetBinError(690,21.64441);
   MPass->SetBinError(691,15.50676);
   MPass->SetBinError(692,18.69599);
   MPass->SetBinError(693,22.83034);
   MPass->SetBinError(694,21.75611);
   MPass->SetBinError(695,25.61738);
   MPass->SetBinError(696,18.68049);
   MPass->SetBinError(697,16.57653);
   MPass->SetBinError(698,20.28602);
   MPass->SetBinError(701,19.51067);
   MPass->SetBinError(702,22.63);
   MPass->SetBinError(703,22.87883);
   MPass->SetBinError(704,26.14563);
   MPass->SetBinError(705,31.94109);
   MPass->SetBinError(706,24.51162);
   MPass->SetBinError(707,25.28319);
   MPass->SetBinError(708,25.32223);
   MPass->SetBinError(709,24.86443);
   MPass->SetBinError(710,27.71598);
   MPass->SetBinError(711,29.13358);
   MPass->SetBinError(712,35.35534);
   MPass->SetBinError(713,26.41115);
   MPass->SetBinError(714,29.12124);
   MPass->SetBinError(715,28.57351);
   MPass->SetBinError(716,25.17347);
   MPass->SetBinError(717,26.58627);
   MPass->SetBinError(718,29.24038);
   MPass->SetBinError(719,34.66466);
   MPass->SetBinError(720,25.32223);
   MPass->SetBinError(721,35.6812);
   MPass->SetBinError(722,21.65064);
   MPass->SetBinError(723,23.87467);
   MPass->SetBinError(724,21.01631);
   MPass->SetBinError(725,25.95318);
   MPass->SetBinError(726,26.00353);
   MPass->SetBinError(727,25.28319);
   MPass->SetBinError(728,20.63351);
   MPass->SetBinError(729,24.31052);
   MPass->SetBinError(730,17.90632);
   MPass->SetBinError(731,21.44862);
   MPass->SetBinError(732,21.84652);
   MPass->SetBinError(733,18.42988);
   MPass->SetBinError(734,24);
   MPass->SetBinError(735,25.28319);
   MPass->SetBinError(736,26.00353);
   MPass->SetBinError(737,23.38765);
   MPass->SetBinError(738,22.64647);
   MPass->SetBinError(739,16.85705);
   MPass->SetBinError(740,18.69599);
   MPass->SetBinError(741,20.1692);
   MPass->SetBinError(742,28.17468);
   MPass->SetBinError(743,22.83034);
   MPass->SetBinError(744,23.64083);
   MPass->SetBinError(745,24.62841);
   MPass->SetBinError(746,20.67149);
   MPass->SetBinError(747,30.33826);
   MPass->SetBinError(748,18.57945);
   MPass->SetBinError(751,19.49586);
   MPass->SetBinError(752,26.93364);
   MPass->SetBinError(753,28.04015);
   MPass->SetBinError(754,36.95265);
   MPass->SetBinError(755,30.33826);
   MPass->SetBinError(756,28.64691);
   MPass->SetBinError(757,34.29972);
   MPass->SetBinError(758,32.02172);
   MPass->SetBinError(759,25.61001);
   MPass->SetBinError(760,29.24038);
   MPass->SetBinError(761,24.89883);
   MPass->SetBinError(762,31.16066);
   MPass->SetBinError(763,39.22323);
   MPass->SetBinError(764,31.65733);
   MPass->SetBinError(765,30.54152);
   MPass->SetBinError(766,31.16066);
   MPass->SetBinError(767,24.62841);
   MPass->SetBinError(768,31.257);
   MPass->SetBinError(769,33.69353);
   MPass->SetBinError(770,27.53212);
   MPass->SetBinError(771,25.23042);
   MPass->SetBinError(772,21.84493);
   MPass->SetBinError(773,26.41115);
   MPass->SetBinError(774,24);
   MPass->SetBinError(775,29.72155);
   MPass->SetBinError(776,19.59592);
   MPass->SetBinError(777,20.67848);
   MPass->SetBinError(778,16.7597);
   MPass->SetBinError(779,26.41115);
   MPass->SetBinError(780,20.63351);
   MPass->SetBinError(781,18.62465);
   MPass->SetBinError(782,25.03813);
   MPass->SetBinError(783,21.84652);
   MPass->SetBinError(784,21.84652);
   MPass->SetBinError(785,24.62841);
   MPass->SetBinError(786,23.28848);
   MPass->SetBinError(787,18.46372);
   MPass->SetBinError(788,20.39382);
   MPass->SetBinError(789,19.49586);
   MPass->SetBinError(790,24.31052);
   MPass->SetBinError(791,24.31052);
   MPass->SetBinError(792,18.46372);
   MPass->SetBinError(793,26.83282);
   MPass->SetBinError(794,22.25668);
   MPass->SetBinError(795,20.57127);
   MPass->SetBinError(796,23.4375);
   MPass->SetBinError(797,22.87883);
   MPass->SetBinError(798,19.36492);
   MPass->SetBinError(801,27.21655);
   MPass->SetBinError(802,27.04797);
   MPass->SetBinError(803,36.51484);
   MPass->SetBinError(804,26.14563);
   MPass->SetBinError(805,30.54152);
   MPass->SetBinError(806,31.94109);
   MPass->SetBinError(807,31.94109);
   MPass->SetBinError(808,22.05581);
   MPass->SetBinError(809,20.2837);
   MPass->SetBinError(810,31.16066);
   MPass->SetBinError(811,25.69958);
   MPass->SetBinError(812,31.62278);
   MPass->SetBinError(813,24.62841);
   MPass->SetBinError(814,27.04797);
   MPass->SetBinError(815,24.21425);
   MPass->SetBinError(816,31.94109);
   MPass->SetBinError(817,22.56677);
   MPass->SetBinError(818,29.11026);
   MPass->SetBinError(819,24.39262);
   MPass->SetBinError(820,20.41824);
   MPass->SetBinError(821,27.05661);
   MPass->SetBinError(822,24.62841);
   MPass->SetBinError(823,27.05661);
   MPass->SetBinError(824,23.52718);
   MPass->SetBinError(825,19.61242);
   MPass->SetBinError(826,20.04546);
   MPass->SetBinError(827,21.07221);
   MPass->SetBinError(828,28.17468);
   MPass->SetBinError(829,26.00353);
   MPass->SetBinError(830,26.58627);
   MPass->SetBinError(831,19.24501);
   MPass->SetBinError(832,20.91214);
   MPass->SetBinError(833,15.96537);
   MPass->SetBinError(834,20.91214);
   MPass->SetBinError(835,19.3375);
   MPass->SetBinError(836,22.05581);
   MPass->SetBinError(837,21.84652);
   MPass->SetBinError(838,20.67149);
   MPass->SetBinError(839,23.38536);
   MPass->SetBinError(840,25.29822);
   MPass->SetBinError(841,20.67149);
   MPass->SetBinError(842,28.6411);
   MPass->SetBinError(843,19.3375);
   MPass->SetBinError(844,21.91141);
   MPass->SetBinError(845,21.85336);
   MPass->SetBinError(846,19.14559);
   MPass->SetBinError(847,22.14464);
   MPass->SetBinError(848,18.29582);
   MPass->SetBinError(851,18.6533);
   MPass->SetBinError(852,32.84081);
   MPass->SetBinError(853,33.69353);
   MPass->SetBinError(854,36.51484);
   MPass->SetBinError(855,27.21655);
   MPass->SetBinError(856,23.87467);
   MPass->SetBinError(857,30.43436);
   MPass->SetBinError(858,24.51162);
   MPass->SetBinError(859,26.14563);
   MPass->SetBinError(860,24.21425);
   MPass->SetBinError(861,37.79645);
   MPass->SetBinError(862,26.93364);
   MPass->SetBinError(863,28.52501);
   MPass->SetBinError(864,30.43436);
   MPass->SetBinError(865,31.16066);
   MPass->SetBinError(866,26.61437);
   MPass->SetBinError(867,31.62278);
   MPass->SetBinError(868,26.14563);
   MPass->SetBinError(869,29.48839);
   MPass->SetBinError(870,27.53212);
   MPass->SetBinError(871,23.38536);
   MPass->SetBinError(872,26.92764);
   MPass->SetBinError(873,24.51162);
   MPass->SetBinError(874,35.35534);
   MPass->SetBinError(875,24.31052);
   MPass->SetBinError(876,27.04797);
   MPass->SetBinError(877,26.92764);
   MPass->SetBinError(878,23.38536);
   MPass->SetBinError(879,22.83034);
   MPass->SetBinError(880,20.49);
   MPass->SetBinError(881,17.89059);
   MPass->SetBinError(882,20.04546);
   MPass->SetBinError(883,22.25668);
   MPass->SetBinError(884,24.953);
   MPass->SetBinError(885,21.85336);
   MPass->SetBinError(886,24.14726);
   MPass->SetBinError(887,22.64647);
   MPass->SetBinError(888,17.70464);
   MPass->SetBinError(889,24.39262);
   MPass->SetBinError(890,21.64441);
   MPass->SetBinError(891,21.24809);
   MPass->SetBinError(892,23.44275);
   MPass->SetBinError(893,24.62727);
   MPass->SetBinError(894,22.25668);
   MPass->SetBinError(895,24.62727);
   MPass->SetBinError(896,24.62727);
   MPass->SetBinError(897,21.07221);
   MPass->SetBinError(898,25.29822);
   MPass->SetBinError(901,27.46585);
   MPass->SetBinError(902,35.6812);
   MPass->SetBinError(903,28.57351);
   MPass->SetBinError(904,28.57351);
   MPass->SetBinError(905,32.84081);
   MPass->SetBinError(906,26.26129);
   MPass->SetBinError(907,35.35534);
   MPass->SetBinError(908,29.24038);
   MPass->SetBinError(909,29.72155);
   MPass->SetBinError(910,27.71598);
   MPass->SetBinError(911,28.04015);
   MPass->SetBinError(912,34.66466);
   MPass->SetBinError(913,27.05661);
   MPass->SetBinError(914,25.61001);
   MPass->SetBinError(915,25.19456);
   MPass->SetBinError(916,31.62278);
   MPass->SetBinError(917,35.35534);
   MPass->SetBinError(918,29.72155);
   MPass->SetBinError(919,32.84081);
   MPass->SetBinError(920,28.04015);
   MPass->SetBinError(921,27.71598);
   MPass->SetBinError(922,24);
   MPass->SetBinError(923,27.21655);
   MPass->SetBinError(924,28.04015);
   MPass->SetBinError(925,27.21655);
   MPass->SetBinError(926,24.62727);
   MPass->SetBinError(927,24.51636);
   MPass->SetBinError(928,25.19456);
   MPass->SetBinError(929,27.46585);
   MPass->SetBinError(930,19.24501);
   MPass->SetBinError(931,20.56215);
   MPass->SetBinError(932,26.00353);
   MPass->SetBinError(933,16.10729);
   MPass->SetBinError(934,24.39262);
   MPass->SetBinError(935,21.07221);
   MPass->SetBinError(936,28.6411);
   MPass->SetBinError(937,23.00219);
   MPass->SetBinError(938,23.38765);
   MPass->SetBinError(939,21.64441);
   MPass->SetBinError(940,21.93444);
   MPass->SetBinError(941,17.90632);
   MPass->SetBinError(942,23.64083);
   MPass->SetBinError(943,18.6533);
   MPass->SetBinError(944,25.61001);
   MPass->SetBinError(945,21.75611);
   MPass->SetBinError(946,17.90809);
   MPass->SetBinError(947,23.89559);
   MPass->SetBinError(948,17.90809);
   MPass->SetBinError(951,25.95318);
   MPass->SetBinError(952,30.98387);
   MPass->SetBinError(953,27.43429);
   MPass->SetBinError(954,26.83282);
   MPass->SetBinError(955,28.64691);
   MPass->SetBinError(956,23.13093);
   MPass->SetBinError(957,27.05661);
   MPass->SetBinError(958,21.35519);
   MPass->SetBinError(959,33.33333);
   MPass->SetBinError(960,21.80083);
   MPass->SetBinError(961,26.83282);
   MPass->SetBinError(962,27.55778);
   MPass->SetBinError(963,29.13358);
   MPass->SetBinError(964,26.14563);
   MPass->SetBinError(965,30.33826);
   MPass->SetBinError(966,26.41115);
   MPass->SetBinError(967,25.29822);
   MPass->SetBinError(968,22.0487);
   MPass->SetBinError(969,29.11026);
   MPass->SetBinError(970,23.64083);
   MPass->SetBinError(971,34.66466);
   MPass->SetBinError(972,22.83034);
   MPass->SetBinError(973,23.13093);
   MPass->SetBinError(974,26.41115);
   MPass->SetBinError(975,23.28848);
   MPass->SetBinError(976,22.63);
   MPass->SetBinError(977,17.07469);
   MPass->SetBinError(978,18.70585);
   MPass->SetBinError(979,23.38536);
   MPass->SetBinError(980,24.39262);
   MPass->SetBinError(981,21.23179);
   MPass->SetBinError(982,20.04546);
   MPass->SetBinError(983,23.1455);
   MPass->SetBinError(984,20.63351);
   MPass->SetBinError(985,23.28848);
   MPass->SetBinError(986,20.08691);
   MPass->SetBinError(987,22.38511);
   MPass->SetBinError(988,22.25668);
   MPass->SetBinError(989,19.5535);
   MPass->SetBinError(990,26.41115);
   MPass->SetBinError(991,18.56919);
   MPass->SetBinError(992,22.83739);
   MPass->SetBinError(993,14.01903);
   MPass->SetBinError(994,20.67848);
   MPass->SetBinError(995,17.53251);
   MPass->SetBinError(996,20.49);
   MPass->SetBinError(997,19.49419);
   MPass->SetBinError(998,18.57945);
   MPass->SetBinError(1001,26.92764);
   MPass->SetBinError(1002,26.93364);
   MPass->SetBinError(1003,28.52501);
   MPass->SetBinError(1004,34.68376);
   MPass->SetBinError(1005,25.23042);
   MPass->SetBinError(1006,27.05661);
   MPass->SetBinError(1007,26.58627);
   MPass->SetBinError(1008,24.17148);
   MPass->SetBinError(1009,24.62727);
   MPass->SetBinError(1010,28.52501);
   MPass->SetBinError(1011,29.75624);
   MPass->SetBinError(1012,29.12124);
   MPass->SetBinError(1013,28.64691);
   MPass->SetBinError(1014,29.13358);
   MPass->SetBinError(1015,33.07189);
   MPass->SetBinError(1016,24.31052);
   MPass->SetBinError(1017,27.43429);
   MPass->SetBinError(1018,24.86443);
   MPass->SetBinError(1019,36.95265);
   MPass->SetBinError(1020,25.28319);
   MPass->SetBinError(1021,31.65733);
   MPass->SetBinError(1022,22.87883);
   MPass->SetBinError(1023,24.86443);
   MPass->SetBinError(1024,19.5535);
   MPass->SetBinError(1025,15.8879);
   MPass->SetBinError(1026,18.66782);
   MPass->SetBinError(1027,17.90632);
   MPass->SetBinError(1028,18.57945);
   MPass->SetBinError(1029,22.25668);
   MPass->SetBinError(1030,22.64647);
   MPass->SetBinError(1031,17.88854);
   MPass->SetBinError(1032,19.37214);
   MPass->SetBinError(1033,27.71598);
   MPass->SetBinError(1034,22.64647);
   MPass->SetBinError(1035,26.61437);
   MPass->SetBinError(1036,27.26809);
   MPass->SetBinError(1037,24.62841);
   MPass->SetBinError(1038,23.52718);
   MPass->SetBinError(1039,19.3375);
   MPass->SetBinError(1040,19.42129);
   MPass->SetBinError(1041,22.64647);
   MPass->SetBinError(1042,25.28319);
   MPass->SetBinError(1043,19.59592);
   MPass->SetBinError(1044,20.39382);
   MPass->SetBinError(1045,21.51657);
   MPass->SetBinError(1046,29.57424);
   MPass->SetBinError(1047,22.25668);
   MPass->SetBinError(1048,21.65064);
   MPass->SetBinError(1051,23.3492);
   MPass->SetBinError(1052,20.04546);
   MPass->SetBinError(1053,35.6812);
   MPass->SetBinError(1054,26.28717);
   MPass->SetBinError(1055,30.02048);
   MPass->SetBinError(1056,26.14563);
   MPass->SetBinError(1057,29.24038);
   MPass->SetBinError(1058,39.22323);
   MPass->SetBinError(1059,29.24038);
   MPass->SetBinError(1060,28.57351);
   MPass->SetBinError(1061,26.83282);
   MPass->SetBinError(1062,30.43436);
   MPass->SetBinError(1063,32.35556);
   MPass->SetBinError(1064,33.71982);
   MPass->SetBinError(1065,35.76527);
   MPass->SetBinError(1066,26.28717);
   MPass->SetBinError(1067,33.69353);
   MPass->SetBinError(1068,38.26383);
   MPass->SetBinError(1069,32.84081);
   MPass->SetBinError(1070,25.23042);
   MPass->SetBinError(1071,22.63);
   MPass->SetBinError(1072,20.74902);
   MPass->SetBinError(1073,23.40258);
   MPass->SetBinError(1074,24.8452);
   MPass->SetBinError(1075,25.95318);
   MPass->SetBinError(1076,22.64647);
   MPass->SetBinError(1077,27.65283);
   MPass->SetBinError(1078,18.57945);
   MPass->SetBinError(1079,38.26383);
   MPass->SetBinError(1080,21.91141);
   MPass->SetBinError(1081,20.28602);
   MPass->SetBinError(1082,19.64809);
   MPass->SetBinError(1083,26.61437);
   MPass->SetBinError(1084,23.13093);
   MPass->SetBinError(1085,18.69599);
   MPass->SetBinError(1086,22.4543);
   MPass->SetBinError(1087,24);
   MPass->SetBinError(1088,25.61001);
   MPass->SetBinError(1089,24.8452);
   MPass->SetBinError(1090,24.39262);
   MPass->SetBinError(1091,17.85744);
   MPass->SetBinError(1092,25.19456);
   MPass->SetBinError(1093,18.50366);
   MPass->SetBinError(1094,21.93444);
   MPass->SetBinError(1095,24.62727);
   MPass->SetBinError(1096,23.00219);
   MPass->SetBinError(1097,23.38536);
   MPass->SetBinError(1098,20.41241);
   MPass->SetBinError(1101,30.02048);
   MPass->SetBinError(1102,20.58406);
   MPass->SetBinError(1103,20.58406);
   MPass->SetBinError(1104,39.22323);
   MPass->SetBinError(1105,21.44862);
   MPass->SetBinError(1106,26.5812);
   MPass->SetBinError(1107,25.69958);
   MPass->SetBinError(1108,33.69353);
   MPass->SetBinError(1109,24.62727);
   MPass->SetBinError(1110,29.72155);
   MPass->SetBinError(1111,27.53212);
   MPass->SetBinError(1112,30.43436);
   MPass->SetBinError(1113,30.33826);
   MPass->SetBinError(1114,21.22768);
   MPass->SetBinError(1115,24);
   MPass->SetBinError(1116,24.14726);
   MPass->SetBinError(1117,32.84081);
   MPass->SetBinError(1118,27.43429);
   MPass->SetBinError(1119,28.86751);
   MPass->SetBinError(1120,26.45934);
   MPass->SetBinError(1121,20.41824);
   MPass->SetBinError(1122,27.26809);
   MPass->SetBinError(1123,28.57351);
   MPass->SetBinError(1124,20.1692);
   MPass->SetBinError(1125,23.38536);
   MPass->SetBinError(1126,27.21655);
   MPass->SetBinError(1127,18.6533);
   MPass->SetBinError(1128,21.93444);
   MPass->SetBinError(1129,19.49419);
   MPass->SetBinError(1130,18.46372);
   MPass->SetBinError(1131,20.57127);
   MPass->SetBinError(1132,23.64083);
   MPass->SetBinError(1133,24.953);
   MPass->SetBinError(1134,19.91649);
   MPass->SetBinError(1135,19.3375);
   MPass->SetBinError(1136,19.49586);
   MPass->SetBinError(1137,21.91141);
   MPass->SetBinError(1138,30.98387);
   MPass->SetBinError(1139,22.64647);
   MPass->SetBinError(1140,18.62465);
   MPass->SetBinError(1141,17.81524);
   MPass->SetBinError(1142,17.84983);
   MPass->SetBinError(1143,25.28319);
   MPass->SetBinError(1144,18.70585);
   MPass->SetBinError(1145,28.17468);
   MPass->SetBinError(1146,17.07695);
   MPass->SetBinError(1147,23.00219);
   MPass->SetBinError(1148,17.84983);
   MPass->SetBinError(1151,21.51657);
   MPass->SetBinError(1152,26.00353);
   MPass->SetBinError(1153,29.72155);
   MPass->SetBinError(1154,23.89559);
   MPass->SetBinError(1155,24.56806);
   MPass->SetBinError(1156,32.02172);
   MPass->SetBinError(1157,27.96379);
   MPass->SetBinError(1158,27.96379);
   MPass->SetBinError(1159,27.05661);
   MPass->SetBinError(1160,27.04797);
   MPass->SetBinError(1161,25.7247);
   MPass->SetBinError(1162,25.17347);
   MPass->SetBinError(1163,23.84351);
   MPass->SetBinError(1164,25.7247);
   MPass->SetBinError(1165,26.14563);
   MPass->SetBinError(1166,29.24038);
   MPass->SetBinError(1167,25.58111);
   MPass->SetBinError(1168,22.0487);
   MPass->SetBinError(1169,32.78261);
   MPass->SetBinError(1170,25.61001);
   MPass->SetBinError(1171,29.24038);
   MPass->SetBinError(1172,35.76527);
   MPass->SetBinError(1173,24.62841);
   MPass->SetBinError(1174,21.9089);
   MPass->SetBinError(1175,20.63351);
   MPass->SetBinError(1176,23.38765);
   MPass->SetBinError(1177,27.74303);
   MPass->SetBinError(1178,28.64691);
   MPass->SetBinError(1179,21.84652);
   MPass->SetBinError(1180,25.61001);
   MPass->SetBinError(1181,20.1692);
   MPass->SetBinError(1182,26.00353);
   MPass->SetBinError(1183,19.61729);
   MPass->SetBinError(1184,17.14126);
   MPass->SetBinError(1185,20.64582);
   MPass->SetBinError(1186,14.38878);
   MPass->SetBinError(1187,21.84652);
   MPass->SetBinError(1188,24.14726);
   MPass->SetBinError(1189,20.67848);
   MPass->SetBinError(1190,24.8452);
   MPass->SetBinError(1191,32.02172);
   MPass->SetBinError(1192,18.57945);
   MPass->SetBinError(1193,23.13093);
   MPass->SetBinError(1194,22.4543);
   MPass->SetBinError(1195,24.39262);
   MPass->SetBinError(1196,20.57127);
   MPass->SetBinError(1197,23.40258);
   MPass->SetBinError(1198,18.88526);
   MPass->SetBinError(1201,27.65283);
   MPass->SetBinError(1202,30.02048);
   MPass->SetBinError(1203,30.33826);
   MPass->SetBinError(1204,20.28602);
   MPass->SetBinError(1205,34.68376);
   MPass->SetBinError(1206,26.00353);
   MPass->SetBinError(1207,29.24038);
   MPass->SetBinError(1208,24.14726);
   MPass->SetBinError(1209,24.62727);
   MPass->SetBinError(1210,25.95318);
   MPass->SetBinError(1211,37.79645);
   MPass->SetBinError(1212,25.95318);
   MPass->SetBinError(1213,23.89559);
   MPass->SetBinError(1214,30.43436);
   MPass->SetBinError(1215,24.51162);
   MPass->SetBinError(1216,21.85336);
   MPass->SetBinError(1217,26.58627);
   MPass->SetBinError(1218,29.75624);
   MPass->SetBinError(1219,24.51162);
   MPass->SetBinError(1220,24.31052);
   MPass->SetBinError(1221,20.91214);
   MPass->SetBinError(1222,24.62727);
   MPass->SetBinError(1223,33.71982);
   MPass->SetBinError(1224,34.68376);
   MPass->SetBinError(1225,23.40258);
   MPass->SetBinError(1226,25.23042);
   MPass->SetBinError(1227,20.67848);
   MPass->SetBinError(1228,27.26809);
   MPass->SetBinError(1229,22.25668);
   MPass->SetBinError(1230,18.66782);
   MPass->SetBinError(1231,22.83739);
   MPass->SetBinError(1232,28.64691);
   MPass->SetBinError(1233,16.57282);
   MPass->SetBinError(1234,20.67848);
   MPass->SetBinError(1235,26.58627);
   MPass->SetBinError(1236,21.9089);
   MPass->SetBinError(1237,19.36492);
   MPass->SetBinError(1238,25);
   MPass->SetBinError(1239,15.38525);
   MPass->SetBinError(1240,18.6533);
   MPass->SetBinError(1241,26.61437);
   MPass->SetBinError(1242,23.00219);
   MPass->SetBinError(1243,29.72155);
   MPass->SetBinError(1244,22.05581);
   MPass->SetBinError(1245,16.7332);
   MPass->SetBinError(1246,23.89559);
   MPass->SetBinError(1247,21.51657);
   MPass->SetBinError(1248,21.84652);
   MPass->SetBinError(1251,23.15707);
   MPass->SetBinError(1252,29.24038);
   MPass->SetBinError(1253,25.95318);
   MPass->SetBinError(1254,30.33826);
   MPass->SetBinError(1255,24.51162);
   MPass->SetBinError(1256,28.04015);
   MPass->SetBinError(1257,28.17468);
   MPass->SetBinError(1258,21.80083);
   MPass->SetBinError(1259,28.64691);
   MPass->SetBinError(1260,27.05661);
   MPass->SetBinError(1261,30.33826);
   MPass->SetBinError(1262,27.71598);
   MPass->SetBinError(1263,22.92732);
   MPass->SetBinError(1264,23.69728);
   MPass->SetBinError(1265,23.22196);
   MPass->SetBinError(1266,31.257);
   MPass->SetBinError(1267,24.86443);
   MPass->SetBinError(1268,34.68376);
   MPass->SetBinError(1269,30.33826);
   MPass->SetBinError(1270,24.17148);
   MPass->SetBinError(1271,26.00353);
   MPass->SetBinError(1272,20.63351);
   MPass->SetBinError(1273,23.69728);
   MPass->SetBinError(1274,24.953);
   MPass->SetBinError(1275,21.22768);
   MPass->SetBinError(1276,24.17148);
   MPass->SetBinError(1277,18.8192);
   MPass->SetBinError(1278,21.91141);
   MPass->SetBinError(1279,25.61001);
   MPass->SetBinError(1280,20.91214);
   MPass->SetBinError(1281,20.25231);
   MPass->SetBinError(1282,27.04797);
   MPass->SetBinError(1283,18.62465);
   MPass->SetBinError(1284,16.51038);
   MPass->SetBinError(1285,23.00219);
   MPass->SetBinError(1286,26.28717);
   MPass->SetBinError(1287,23.28848);
   MPass->SetBinError(1288,23.38536);
   MPass->SetBinError(1289,17.70464);
   MPass->SetBinError(1290,25.03813);
   MPass->SetBinError(1291,16.68835);
   MPass->SetBinError(1292,18.56919);
   MPass->SetBinError(1293,19.49586);
   MPass->SetBinError(1294,14.6143);
   MPass->SetBinError(1295,19.59592);
   MPass->SetBinError(1296,16.36634);
   MPass->SetBinError(1297,16.98611);
   MPass->SetBinError(1298,15.81139);
   MPass->SetBinError(1301,23.4375);
   MPass->SetBinError(1302,30.98387);
   MPass->SetBinError(1303,29.11026);
   MPass->SetBinError(1304,26.83282);
   MPass->SetBinError(1305,33.69353);
   MPass->SetBinError(1306,29.13358);
   MPass->SetBinError(1307,36.51484);
   MPass->SetBinError(1308,24.86443);
   MPass->SetBinError(1309,32.02172);
   MPass->SetBinError(1310,26.41115);
   MPass->SetBinError(1311,28.08702);
   MPass->SetBinError(1312,23.38536);
   MPass->SetBinError(1313,27.04797);
   MPass->SetBinError(1314,26.12947);
   MPass->SetBinError(1315,24.953);
   MPass->SetBinError(1316,34.66466);
   MPass->SetBinError(1317,24.86443);
   MPass->SetBinError(1318,26.28717);
   MPass->SetBinError(1319,25.32223);
   MPass->SetBinError(1320,27.04797);
   MPass->SetBinError(1321,29.72155);
   MPass->SetBinError(1322,25.61001);
   MPass->SetBinError(1323,22.25668);
   MPass->SetBinError(1324,20.39382);
   MPass->SetBinError(1325,26.41115);
   MPass->SetBinError(1326,21.37662);
   MPass->SetBinError(1327,20.39382);
   MPass->SetBinError(1328,23.13093);
   MPass->SetBinError(1329,33.69353);
   MPass->SetBinError(1330,28.6411);
   MPass->SetBinError(1331,22.64647);
   MPass->SetBinError(1332,18.8192);
   MPass->SetBinError(1333,25.19456);
   MPass->SetBinError(1334,17.2025);
   MPass->SetBinError(1335,21.85336);
   MPass->SetBinError(1336,27.21655);
   MPass->SetBinError(1337,24.953);
   MPass->SetBinError(1338,21.82401);
   MPass->SetBinError(1339,24);
   MPass->SetBinError(1340,24.953);
   MPass->SetBinError(1341,24.62727);
   MPass->SetBinError(1342,25.32586);
   MPass->SetBinError(1343,27.21655);
   MPass->SetBinError(1344,29.72155);
   MPass->SetBinError(1345,20.56215);
   MPass->SetBinError(1346,15.4937);
   MPass->SetBinError(1347,17.64443);
   MPass->SetBinError(1348,16.25384);
   MPass->SetBinError(1351,25.32586);
   MPass->SetBinError(1352,35.76527);
   MPass->SetBinError(1353,37.79645);
   MPass->SetBinError(1354,23.38765);
   MPass->SetBinError(1355,28.64691);
   MPass->SetBinError(1356,26.00353);
   MPass->SetBinError(1357,38.26383);
   MPass->SetBinError(1358,33.69353);
   MPass->SetBinError(1359,31.65733);
   MPass->SetBinError(1360,29.13358);
   MPass->SetBinError(1361,32.44428);
   MPass->SetBinError(1362,34.68376);
   MPass->SetBinError(1363,28.6411);
   MPass->SetBinError(1364,31.65733);
   MPass->SetBinError(1365,26.61437);
   MPass->SetBinError(1366,36.95265);
   MPass->SetBinError(1367,28.04015);
   MPass->SetBinError(1368,21.75611);
   MPass->SetBinError(1369,21.85336);
   MPass->SetBinError(1370,22.25668);
   MPass->SetBinError(1371,30.54152);
   MPass->SetBinError(1372,25.28319);
   MPass->SetBinError(1373,24.93705);
   MPass->SetBinError(1374,22.64647);
   MPass->SetBinError(1375,25.95318);
   MPass->SetBinError(1376,30.33826);
   MPass->SetBinError(1377,26.00353);
   MPass->SetBinError(1378,27.71598);
   MPass->SetBinError(1379,33.71982);
   MPass->SetBinError(1380,21.75611);
   MPass->SetBinError(1381,19.36492);
   MPass->SetBinError(1382,24.8452);
   MPass->SetBinError(1383,18.88526);
   MPass->SetBinError(1384,23.3492);
   MPass->SetBinError(1385,27.55778);
   MPass->SetBinError(1386,25.23042);
   MPass->SetBinError(1387,27.71598);
   MPass->SetBinError(1388,24.953);
   MPass->SetBinError(1389,27.71598);
   MPass->SetBinError(1390,18.66782);
   MPass->SetBinError(1391,25.03813);
   MPass->SetBinError(1392,23.64083);
   MPass->SetBinError(1393,16.85705);
   MPass->SetBinError(1394,23.38536);
   MPass->SetBinError(1395,23.00219);
   MPass->SetBinError(1396,18.56919);
   MPass->SetBinError(1397,15.50676);
   MPass->SetBinError(1398,18.62465);
   MPass->SetBinError(1401,25.03813);
   MPass->SetBinError(1402,31.257);
   MPass->SetBinError(1403,23.11596);
   MPass->SetBinError(1404,27.53212);
   MPass->SetBinError(1405,22.56677);
   MPass->SetBinError(1406,24.51162);
   MPass->SetBinError(1407,25.32223);
   MPass->SetBinError(1408,27.26809);
   MPass->SetBinError(1409,30.43436);
   MPass->SetBinError(1410,26.14563);
   MPass->SetBinError(1411,20.80592);
   MPass->SetBinError(1412,29.13358);
   MPass->SetBinError(1413,28.64691);
   MPass->SetBinError(1414,28.64691);
   MPass->SetBinError(1415,26.28717);
   MPass->SetBinError(1416,26.83282);
   MPass->SetBinError(1417,25.61738);
   MPass->SetBinError(1418,27.55778);
   MPass->SetBinError(1419,29.87069);
   MPass->SetBinError(1420,23.11596);
   MPass->SetBinError(1421,26.41115);
   MPass->SetBinError(1422,22.38511);
   MPass->SetBinError(1423,27.26809);
   MPass->SetBinError(1424,25.29822);
   MPass->SetBinError(1425,19.91649);
   MPass->SetBinError(1426,25.95318);
   MPass->SetBinError(1427,28.64691);
   MPass->SetBinError(1428,19.51067);
   MPass->SetBinError(1429,23.40258);
   MPass->SetBinError(1430,23.38536);
   MPass->SetBinError(1431,21.22768);
   MPass->SetBinError(1432,22.64647);
   MPass->SetBinError(1433,16.98416);
   MPass->SetBinError(1434,17.17442);
   MPass->SetBinError(1435,21.37662);
   MPass->SetBinError(1436,16.55017);
   MPass->SetBinError(1437,16.10729);
   MPass->SetBinError(1438,25.29822);
   MPass->SetBinError(1439,21.01631);
   MPass->SetBinError(1440,18.56919);
   MPass->SetBinError(1441,17.88854);
   MPass->SetBinError(1442,18.50366);
   MPass->SetBinError(1443,17.84983);
   MPass->SetBinError(1444,16.46892);
   MPass->SetBinError(1445,24.14726);
   MPass->SetBinError(1446,20.57127);
   MPass->SetBinError(1447,20.39382);
   MPass->SetBinError(1448,15.68276);
   MPass->SetBinError(1451,25.24347);
   MPass->SetBinError(1452,24.86443);
   MPass->SetBinError(1453,24.39262);
   MPass->SetBinError(1454,27.53212);
   MPass->SetBinError(1455,23.69728);
   MPass->SetBinError(1456,23.52718);
   MPass->SetBinError(1457,21.75611);
   MPass->SetBinError(1458,30.54152);
   MPass->SetBinError(1459,27.26809);
   MPass->SetBinError(1460,26.58627);
   MPass->SetBinError(1461,24.93705);
   MPass->SetBinError(1462,25.23042);
   MPass->SetBinError(1463,27.05661);
   MPass->SetBinError(1464,28.08702);
   MPass->SetBinError(1465,24.51162);
   MPass->SetBinError(1466,29.72155);
   MPass->SetBinError(1467,29.72155);
   MPass->SetBinError(1468,33.69353);
   MPass->SetBinError(1469,23.64083);
   MPass->SetBinError(1470,30.43436);
   MPass->SetBinError(1471,27.26809);
   MPass->SetBinError(1472,25.95318);
   MPass->SetBinError(1473,30.43436);
   MPass->SetBinError(1474,28.64691);
   MPass->SetBinError(1475,26.83282);
   MPass->SetBinError(1476,24.953);
   MPass->SetBinError(1477,25.23042);
   MPass->SetBinError(1478,25.95318);
   MPass->SetBinError(1479,19.42129);
   MPass->SetBinError(1480,26.28717);
   MPass->SetBinError(1481,28.6411);
   MPass->SetBinError(1482,20.67848);
   MPass->SetBinError(1483,22.4543);
   MPass->SetBinError(1484,18.57945);
   MPass->SetBinError(1485,23.28848);
   MPass->SetBinError(1486,16.56157);
   MPass->SetBinError(1487,17.63908);
   MPass->SetBinError(1488,26.83282);
   MPass->SetBinError(1489,20.1692);
   MPass->SetBinError(1490,25.29822);
   MPass->SetBinError(1491,24.17148);
   MPass->SetBinError(1492,26.83282);
   MPass->SetBinError(1493,23.64083);
   MPass->SetBinError(1494,17.07695);
   MPass->SetBinError(1495,25.28319);
   MPass->SetBinError(1496,23.38765);
   MPass->SetBinError(1497,22.63);
   MPass->SetBinError(1498,18.46372);
   MPass->SetBinError(1501,25.03813);
   MPass->SetBinError(1502,33.07189);
   MPass->SetBinError(1503,21.9089);
   MPass->SetBinError(1504,26.28717);
   MPass->SetBinError(1505,30.43436);
   MPass->SetBinError(1506,27.53212);
   MPass->SetBinError(1507,27.53212);
   MPass->SetBinError(1508,30.02048);
   MPass->SetBinError(1509,29.72155);
   MPass->SetBinError(1510,28.6411);
   MPass->SetBinError(1511,26.92764);
   MPass->SetBinError(1512,33.69353);
   MPass->SetBinError(1513,24.62841);
   MPass->SetBinError(1514,24);
   MPass->SetBinError(1515,35.76527);
   MPass->SetBinError(1516,31.65733);
   MPass->SetBinError(1517,31.257);
   MPass->SetBinError(1518,26.14563);
   MPass->SetBinError(1519,34.68376);
   MPass->SetBinError(1520,24.56806);
   MPass->SetBinError(1521,29.72155);
   MPass->SetBinError(1522,30.43436);
   MPass->SetBinError(1523,27.55778);
   MPass->SetBinError(1524,21.22768);
   MPass->SetBinError(1525,23.38765);
   MPass->SetBinError(1526,29.13358);
   MPass->SetBinError(1527,29.13358);
   MPass->SetBinError(1528,20.28602);
   MPass->SetBinError(1529,21.75611);
   MPass->SetBinError(1530,24.953);
   MPass->SetBinError(1531,30.33826);
   MPass->SetBinError(1532,22.63);
   MPass->SetBinError(1533,20.67149);
   MPass->SetBinError(1534,20.67848);
   MPass->SetBinError(1535,43.19224);
   MPass->SetBinError(1536,23.69728);
   MPass->SetBinError(1537,20.57127);
   MPass->SetBinError(1538,20.74902);
   MPass->SetBinError(1539,22.83034);
   MPass->SetBinError(1540,23.38765);
   MPass->SetBinError(1541,17.78089);
   MPass->SetBinError(1542,23.38765);
   MPass->SetBinError(1543,22.38511);
   MPass->SetBinError(1544,21.91141);
   MPass->SetBinError(1545,20.1692);
   MPass->SetBinError(1546,22.38511);
   MPass->SetBinError(1547,18.62465);
   MPass->SetBinError(1548,15.37043);
   MPass->SetBinError(1551,17.53251);
   MPass->SetBinError(1552,19.04072);
   MPass->SetBinError(1553,27.04797);
   MPass->SetBinError(1554,21.93444);
   MPass->SetBinError(1555,31.94109);
   MPass->SetBinError(1556,24.86443);
   MPass->SetBinError(1557,25.61001);
   MPass->SetBinError(1558,28.17468);
   MPass->SetBinError(1559,27.26809);
   MPass->SetBinError(1560,28.64691);
   MPass->SetBinError(1561,25.61001);
   MPass->SetBinError(1562,31.94109);
   MPass->SetBinError(1563,29.12124);
   MPass->SetBinError(1564,31.16066);
   MPass->SetBinError(1565,26.00353);
   MPass->SetBinError(1566,27.71598);
   MPass->SetBinError(1567,29.72155);
   MPass->SetBinError(1568,25.61001);
   MPass->SetBinError(1569,25.61001);
   MPass->SetBinError(1570,23.11596);
   MPass->SetBinError(1571,23.64083);
   MPass->SetBinError(1572,18.69599);
   MPass->SetBinError(1573,25.61001);
   MPass->SetBinError(1574,26.41115);
   MPass->SetBinError(1575,23.64083);
   MPass->SetBinError(1576,20.74902);
   MPass->SetBinError(1577,28.08702);
   MPass->SetBinError(1578,20.67848);
   MPass->SetBinError(1579,23.89559);
   MPass->SetBinError(1580,20.63351);
   MPass->SetBinError(1581,28.57351);
   MPass->SetBinError(1582,24.953);
   MPass->SetBinError(1583,27.04797);
   MPass->SetBinError(1584,25.19456);
   MPass->SetBinError(1585,22.38511);
   MPass->SetBinError(1586,21.93444);
   MPass->SetBinError(1587,24.14726);
   MPass->SetBinError(1588,18.93159);
   MPass->SetBinError(1589,20.63351);
   MPass->SetBinError(1590,18.93159);
   MPass->SetBinError(1591,23.4375);
   MPass->SetBinError(1592,23.15707);
   MPass->SetBinError(1593,20.63351);
   MPass->SetBinError(1594,16.55017);
   MPass->SetBinError(1595,20.28602);
   MPass->SetBinError(1596,24.14726);
   MPass->SetBinError(1597,19.49419);
   MPass->SetBinError(1598,20.49);
   MPass->SetBinError(1601,21.84652);
   MPass->SetBinError(1602,22.87883);
   MPass->SetBinError(1603,26.28717);
   MPass->SetBinError(1604,21.45239);
   MPass->SetBinError(1605,25.32223);
   MPass->SetBinError(1606,26.5812);
   MPass->SetBinError(1607,27.26809);
   MPass->SetBinError(1608,35.6812);
   MPass->SetBinError(1609,33.69353);
   MPass->SetBinError(1610,27.46585);
   MPass->SetBinError(1611,25.61001);
   MPass->SetBinError(1612,30.15113);
   MPass->SetBinError(1613,27.55778);
   MPass->SetBinError(1614,27.05661);
   MPass->SetBinError(1615,33.71982);
   MPass->SetBinError(1616,25.28319);
   MPass->SetBinError(1617,22.30394);
   MPass->SetBinError(1618,28.17468);
   MPass->SetBinError(1619,26.12947);
   MPass->SetBinError(1620,27.05661);
   MPass->SetBinError(1621,24.17148);
   MPass->SetBinError(1622,25.61001);
   MPass->SetBinError(1623,26.5812);
   MPass->SetBinError(1624,34.66466);
   MPass->SetBinError(1625,24.51162);
   MPass->SetBinError(1626,22.38511);
   MPass->SetBinError(1627,20.67149);
   MPass->SetBinError(1628,23.89559);
   MPass->SetBinError(1629,25.03813);
   MPass->SetBinError(1630,26.92764);
   MPass->SetBinError(1631,27.21655);
   MPass->SetBinError(1632,25.61738);
   MPass->SetBinError(1633,23.89559);
   MPass->SetBinError(1634,20.63351);
   MPass->SetBinError(1635,21.85336);
   MPass->SetBinError(1636,23.38765);
   MPass->SetBinError(1637,23.69728);
   MPass->SetBinError(1638,25.32223);
   MPass->SetBinError(1639,23.15707);
   MPass->SetBinError(1640,17.78089);
   MPass->SetBinError(1641,23.44275);
   MPass->SetBinError(1642,43.19224);
   MPass->SetBinError(1643,25.61738);
   MPass->SetBinError(1644,20.28602);
   MPass->SetBinError(1645,20.64582);
   MPass->SetBinError(1646,23.4375);
   MPass->SetBinError(1647,24.14726);
   MPass->SetBinError(1648,20.41241);
   MPass->SetBinError(1651,24.62727);
   MPass->SetBinError(1652,23.38536);
   MPass->SetBinError(1653,35.35534);
   MPass->SetBinError(1654,21.22768);
   MPass->SetBinError(1655,25.32223);
   MPass->SetBinError(1656,21.91141);
   MPass->SetBinError(1657,26.61437);
   MPass->SetBinError(1658,35.76527);
   MPass->SetBinError(1659,29.57424);
   MPass->SetBinError(1660,20.39382);
   MPass->SetBinError(1661,35.6812);
   MPass->SetBinError(1662,28.52501);
   MPass->SetBinError(1663,26.14563);
   MPass->SetBinError(1664,35.76527);
   MPass->SetBinError(1665,23.69728);
   MPass->SetBinError(1666,26.61437);
   MPass->SetBinError(1667,26.83282);
   MPass->SetBinError(1668,24.62841);
   MPass->SetBinError(1669,24.51162);
   MPass->SetBinError(1670,27.04797);
   MPass->SetBinError(1671,36.77454);
   MPass->SetBinError(1672,29.48839);
   MPass->SetBinError(1673,30.54152);
   MPass->SetBinError(1674,24.62841);
   MPass->SetBinError(1675,30.33826);
   MPass->SetBinError(1676,21.93444);
   MPass->SetBinError(1677,18.69599);
   MPass->SetBinError(1678,19.49419);
   MPass->SetBinError(1679,20.63351);
   MPass->SetBinError(1680,27.68287);
   MPass->SetBinError(1684,35.63048);
   MPass->SetBinError(1685,23.38765);
   MPass->SetBinError(1686,23.64083);
   MPass->SetBinError(1687,30.33826);
   MPass->SetBinError(1688,27.55778);
   MPass->SetBinError(1689,27.71598);
   MPass->SetBinError(1690,24.14726);
   MPass->SetBinError(1691,23.40258);
   MPass->SetBinError(1692,35.6812);
   MPass->SetBinError(1693,17.2025);
   MPass->SetBinError(1694,23.38536);
   MPass->SetBinError(1695,24.39262);
   MPass->SetBinError(1696,23.00219);
   MPass->SetBinError(1697,21.37662);
   MPass->SetBinError(1698,15.10457);
   MPass->SetBinError(1701,20.67149);
   MPass->SetBinError(1702,21.45239);
   MPass->SetBinError(1703,31.16066);
   MPass->SetBinError(1704,27.53212);
   MPass->SetBinError(1705,25.23042);
   MPass->SetBinError(1706,28.64691);
   MPass->SetBinError(1707,29.87069);
   MPass->SetBinError(1708,24);
   MPass->SetBinError(1709,22.38511);
   MPass->SetBinError(1710,22.14464);
   MPass->SetBinError(1711,27.05661);
   MPass->SetBinError(1712,24.62727);
   MPass->SetBinError(1713,23.89559);
   MPass->SetBinError(1714,26.45934);
   MPass->SetBinError(1715,23.13093);
   MPass->SetBinError(1716,22.63);
   MPass->SetBinError(1717,26.41115);
   MPass->SetBinError(1718,26.58627);
   MPass->SetBinError(1719,30.54152);
   MPass->SetBinError(1720,23.18081);
   MPass->SetBinError(1721,20.57127);
   MPass->SetBinError(1722,24.31052);
   MPass->SetBinError(1723,21.9089);
   MPass->SetBinError(1724,27.53212);
   MPass->SetBinError(1725,18.69599);
   MPass->SetBinError(1726,21.37662);
   MPass->SetBinError(1727,18.69599);
   MPass->SetBinError(1728,15.8879);
   MPass->SetBinError(1729,21.84652);
   MPass->SetBinError(1735,21.37662);
   MPass->SetBinError(1736,18.46372);
   MPass->SetBinError(1737,21.91141);
   MPass->SetBinError(1738,21.45239);
   MPass->SetBinError(1739,19.42129);
   MPass->SetBinError(1740,19.61729);
   MPass->SetBinError(1741,18.42988);
   MPass->SetBinError(1742,24);
   MPass->SetBinError(1743,14.6143);
   MPass->SetBinError(1744,21.07221);
   MPass->SetBinError(1745,17.74584);
   MPass->SetBinError(1746,17.14126);
   MPass->SetBinError(1747,20.58406);
   MPass->SetBinError(1748,16.98416);
   MPass->SetBinError(1751,21.93444);
   MPass->SetBinError(1752,26.41115);
   MPass->SetBinError(1753,27.26809);
   MPass->SetBinError(1754,24.86443);
   MPass->SetBinError(1755,30.15113);
   MPass->SetBinError(1756,28.17468);
   MPass->SetBinError(1757,22.56677);
   MPass->SetBinError(1758,29.24038);
   MPass->SetBinError(1759,29.72155);
   MPass->SetBinError(1760,26.58627);
   MPass->SetBinError(1761,24.93705);
   MPass->SetBinError(1762,24.8452);
   MPass->SetBinError(1763,29.72155);
   MPass->SetBinError(1764,24.86443);
   MPass->SetBinError(1765,29.11026);
   MPass->SetBinError(1766,23.38536);
   MPass->SetBinError(1767,28.08702);
   MPass->SetBinError(1768,26.41115);
   MPass->SetBinError(1769,28.57351);
   MPass->SetBinError(1770,28.17468);
   MPass->SetBinError(1771,24.51162);
   MPass->SetBinError(1772,22.64647);
   MPass->SetBinError(1773,26.28717);
   MPass->SetBinError(1774,24.62841);
   MPass->SetBinError(1775,22.25668);
   MPass->SetBinError(1776,24.31052);
   MPass->SetBinError(1777,27.74303);
   MPass->SetBinError(1778,20.39382);
   MPass->SetBinError(1779,26.92764);
   MPass->SetBinError(1785,34.49638);
   MPass->SetBinError(1786,30.98387);
   MPass->SetBinError(1787,17.67767);
   MPass->SetBinError(1788,25.61738);
   MPass->SetBinError(1789,23.28848);
   MPass->SetBinError(1790,24.14726);
   MPass->SetBinError(1791,27.71598);
   MPass->SetBinError(1792,19.61242);
   MPass->SetBinError(1793,22.38511);
   MPass->SetBinError(1794,23.13093);
   MPass->SetBinError(1795,26.00353);
   MPass->SetBinError(1796,20.67848);
   MPass->SetBinError(1797,25.19456);
   MPass->SetBinError(1798,17.89059);
   MPass->SetBinError(1801,30.02048);
   MPass->SetBinError(1802,32.35556);
   MPass->SetBinError(1803,26.92764);
   MPass->SetBinError(1804,28.04015);
   MPass->SetBinError(1805,24.14726);
   MPass->SetBinError(1806,24.953);
   MPass->SetBinError(1807,29.87069);
   MPass->SetBinError(1808,29.24038);
   MPass->SetBinError(1809,39.22323);
   MPass->SetBinError(1810,24.62727);
   MPass->SetBinError(1811,24.62727);
   MPass->SetBinError(1812,28.04015);
   MPass->SetBinError(1813,24.14726);
   MPass->SetBinError(1814,25.7247);
   MPass->SetBinError(1815,25.32586);
   MPass->SetBinError(1816,26.58627);
   MPass->SetBinError(1817,27.53212);
   MPass->SetBinError(1818,28.04015);
   MPass->SetBinError(1819,23.28848);
   MPass->SetBinError(1820,28.04015);
   MPass->SetBinError(1821,32.02172);
   MPass->SetBinError(1822,32.78261);
   MPass->SetBinError(1823,34.68376);
   MPass->SetBinError(1824,26.92764);
   MPass->SetBinError(1825,23.38765);
   MPass->SetBinError(1826,26.92764);
   MPass->SetBinError(1827,24.8452);
   MPass->SetBinError(1828,20.57127);
   MPass->SetBinError(1829,37.94733);
   MPass->SetBinError(1835,32.02172);
   MPass->SetBinError(1836,24.8452);
   MPass->SetBinError(1837,23.44275);
   MPass->SetBinError(1838,25.24347);
   MPass->SetBinError(1839,21.75611);
   MPass->SetBinError(1840,26.92764);
   MPass->SetBinError(1841,24.39262);
   MPass->SetBinError(1842,26.41115);
   MPass->SetBinError(1843,27.26809);
   MPass->SetBinError(1844,24.93705);
   MPass->SetBinError(1845,43.30127);
   MPass->SetBinError(1851,26.28717);
   MPass->SetBinError(1852,25.95318);
   MPass->SetBinError(1853,36.51484);
   MPass->SetBinError(1854,32.02172);
   MPass->SetBinError(1855,21.01631);
   MPass->SetBinError(1856,29.24038);
   MPass->SetBinError(1857,29.13358);
   MPass->SetBinError(1858,27.05661);
   MPass->SetBinError(1859,22.83739);
   MPass->SetBinError(1860,28.08702);
   MPass->SetBinError(1861,26.41115);
   MPass->SetBinError(1862,23.15707);
   MPass->SetBinError(1863,21.24809);
   MPass->SetBinError(1864,30.33826);
   MPass->SetBinError(1865,21.32629);
   MPass->SetBinError(1866,28.17468);
   MPass->SetBinError(1867,34.29972);
   MPass->SetBinError(1868,26.00353);
   MPass->SetBinError(1869,27.04797);
   MPass->SetBinError(1870,33.33333);
   MPass->SetBinError(1871,29.13358);
   MPass->SetBinError(1872,25.23042);
   MPass->SetBinError(1873,25.7247);
   MPass->SetBinError(1874,21.67811);
   MPass->SetBinError(1875,18.69331);
   MPass->SetBinError(1876,26.58627);
   MPass->SetBinError(1877,20.74902);
   MPass->SetBinError(1878,22.83034);
   MPass->SetBinError(1879,26.28717);
   MPass->SetBinError(1880,41.82429);
   MPass->SetBinError(1884,50.46084);
   MPass->SetBinError(1885,22.05581);
   MPass->SetBinError(1886,23.28848);
   MPass->SetBinError(1887,29.24038);
   MPass->SetBinError(1888,19.49586);
   MPass->SetBinError(1889,19.59592);
   MPass->SetBinError(1890,20.67848);
   MPass->SetBinError(1891,21.45239);
   MPass->SetBinError(1892,19.78366);
   MPass->SetBinError(1893,23.89559);
   MPass->SetBinError(1894,24.8452);
   MPass->SetBinError(1901,20.67848);
   MPass->SetBinError(1902,33.69353);
   MPass->SetBinError(1903,31.16066);
   MPass->SetBinError(1904,29.57424);
   MPass->SetBinError(1905,21.22768);
   MPass->SetBinError(1906,26.61437);
   MPass->SetBinError(1907,23.11596);
   MPass->SetBinError(1908,24);
   MPass->SetBinError(1909,34.29972);
   MPass->SetBinError(1910,23.52718);
   MPass->SetBinError(1911,24.51162);
   MPass->SetBinError(1912,31.94109);
   MPass->SetBinError(1913,30.43436);
   MPass->SetBinError(1914,29.87069);
   MPass->SetBinError(1915,23.00219);
   MPass->SetBinError(1916,24.86443);
   MPass->SetBinError(1917,26.58627);
   MPass->SetBinError(1918,24.31052);
   MPass->SetBinError(1919,27.53212);
   MPass->SetBinError(1920,28.08702);
   MPass->SetBinError(1921,26.00353);
   MPass->SetBinError(1922,21.9089);
   MPass->SetBinError(1923,24.62841);
   MPass->SetBinError(1924,27.46585);
   MPass->SetBinError(1925,20.91214);
   MPass->SetBinError(1926,32.84081);
   MPass->SetBinError(1927,20.67149);
   MPass->SetBinError(1928,24.953);
   MPass->SetBinError(1929,31.257);
   MPass->SetBinError(1930,31.65733);
   MPass->SetBinError(1931,32.35556);
   MPass->SetBinError(1932,23.89559);
   MPass->SetBinError(1933,36.77454);
   MPass->SetBinError(1934,25.03813);
   MPass->SetBinError(1935,30.76779);
   MPass->SetBinError(1936,26.61437);
   MPass->SetBinError(1937,24.8452);
   MPass->SetBinError(1938,25.28319);
   MPass->SetBinError(1939,29.11026);
   MPass->SetBinError(1940,24.31052);
   MPass->SetBinError(1941,32.78261);
   MPass->SetBinError(1942,23.11596);
   MPass->SetBinError(1943,24.953);
   MPass->SetBinError(1944,28.17468);
   MPass->SetBinError(1951,21.65064);
   MPass->SetBinError(1952,29.57424);
   MPass->SetBinError(1953,36.77454);
   MPass->SetBinError(1954,42.64014);
   MPass->SetBinError(1955,29.13358);
   MPass->SetBinError(1956,35.76527);
   MPass->SetBinError(1957,27.55778);
   MPass->SetBinError(1958,31.94109);
   MPass->SetBinError(1959,41.35215);
   MPass->SetBinError(1960,27.04797);
   MPass->SetBinError(1961,32.84081);
   MPass->SetBinError(1962,29.24038);
   MPass->SetBinError(1963,27.21655);
   MPass->SetBinError(1964,27.53212);
   MPass->SetBinError(1965,23.38536);
   MPass->SetBinError(1966,25.03813);
   MPass->SetBinError(1967,25.61001);
   MPass->SetBinError(1968,29.87069);
   MPass->SetBinError(1969,27.53212);
   MPass->SetBinError(1970,31.62278);
   MPass->SetBinError(1971,31.65733);
   MPass->SetBinError(1972,26.41115);
   MPass->SetBinError(1973,21.93444);
   MPass->SetBinError(1974,33.71982);
   MPass->SetBinError(1975,30.42903);
   MPass->SetBinError(1976,25.03813);
   MPass->SetBinError(1977,24.62727);
   MPass->SetBinError(1978,23.89559);
   MPass->SetBinError(1979,21.64441);
   MPass->SetBinError(1980,16.36634);
   MPass->SetBinError(1981,21.93444);
   MPass->SetBinError(1982,24.14726);
   MPass->SetBinError(1983,18.57945);
   MPass->SetBinError(1984,30.42903);
   MPass->SetBinError(1985,21.51657);
   MPass->SetBinError(1986,20.64582);
   MPass->SetBinError(1987,31.65733);
   MPass->SetBinError(1988,22.83034);
   MPass->SetBinError(1989,27.46585);
   MPass->SetBinError(1990,23.38765);
   MPass->SetBinError(1991,24.31052);
   MPass->SetBinError(1992,17.90809);
   MPass->SetBinError(1993,29.57424);
   MPass->SetBinError(1994,22.4543);
   MPass->SetBinError(2001,23.38765);
   MPass->SetBinError(2002,21.04963);
   MPass->SetBinError(2003,27.71598);
   MPass->SetBinError(2004,30.33826);
   MPass->SetBinError(2005,22.25668);
   MPass->SetBinError(2006,29.13358);
   MPass->SetBinError(2007,27.26809);
   MPass->SetBinError(2008,35.35534);
   MPass->SetBinError(2009,29.13358);
   MPass->SetBinError(2010,26.58627);
   MPass->SetBinError(2011,25.28986);
   MPass->SetBinError(2012,20.87839);
   MPass->SetBinError(2013,25.23042);
   MPass->SetBinError(2014,33.71982);
   MPass->SetBinError(2015,20.58406);
   MPass->SetBinError(2016,22.25668);
   MPass->SetBinError(2017,28.52501);
   MPass->SetBinError(2018,25.7247);
   MPass->SetBinError(2019,28.04015);
   MPass->SetBinError(2020,24.86443);
   MPass->SetBinError(2021,34.29972);
   MPass->SetBinError(2022,26.00353);
   MPass->SetBinError(2023,24.56806);
   MPass->SetBinError(2024,20.58406);
   MPass->SetBinError(2025,17.07695);
   MPass->SetBinError(2026,24.56806);
   MPass->SetBinError(2027,20.49);
   MPass->SetBinError(2028,18.46372);
   MPass->SetBinError(2029,22.56677);
   MPass->SetBinError(2030,23.38536);
   MPass->SetBinError(2031,20.63351);
   MPass->SetBinError(2032,22.25668);
   MPass->SetBinError(2033,26.14563);
   MPass->SetBinError(2034,22.83034);
   MPass->SetBinError(2035,16.57653);
   MPass->SetBinError(2036,27.26809);
   MPass->SetBinError(2037,21.51657);
   MPass->SetBinError(2038,23.28848);
   MPass->SetBinError(2039,19.61242);
   MPass->SetBinError(2040,20.74902);
   MPass->SetBinError(2041,17.17442);
   MPass->SetBinError(2042,23.84351);
   MPass->SetBinError(2043,27.04797);
   MPass->SetBinError(2044,20.1692);
   MPass->SetBinError(2045,50.46084);
   MPass->SetBinError(2051,21.93444);
   MPass->SetBinError(2052,22.87883);
   MPass->SetBinError(2053,30.42903);
   MPass->SetBinError(2054,23.40258);
   MPass->SetBinError(2055,29.75624);
   MPass->SetBinError(2056,32.44428);
   MPass->SetBinError(2057,24.953);
   MPass->SetBinError(2058,37.79645);
   MPass->SetBinError(2059,28.57351);
   MPass->SetBinError(2060,24.51162);
   MPass->SetBinError(2061,23.84351);
   MPass->SetBinError(2062,21.57844);
   MPass->SetBinError(2063,33.69353);
   MPass->SetBinError(2064,27.55778);
   MPass->SetBinError(2065,27.04797);
   MPass->SetBinError(2066,32.84081);
   MPass->SetBinError(2067,27.55778);
   MPass->SetBinError(2068,29.87069);
   MPass->SetBinError(2069,27.04797);
   MPass->SetBinError(2070,22.14464);
   MPass->SetBinError(2071,32.02172);
   MPass->SetBinError(2072,29.87069);
   MPass->SetBinError(2073,28.17468);
   MPass->SetBinError(2074,19.3375);
   MPass->SetBinError(2075,28.04015);
   MPass->SetBinError(2076,23.89559);
   MPass->SetBinError(2077,19.61242);
   MPass->SetBinError(2078,26.41115);
   MPass->SetBinError(2079,18.66782);
   MPass->SetBinError(2080,22.87883);
   MPass->SetBinError(2081,19.24501);
   MPass->SetBinError(2082,23.89559);
   MPass->SetBinError(2083,23.00219);
   MPass->SetBinError(2084,19.49419);
   MPass->SetBinError(2085,26.61437);
   MPass->SetBinError(2086,23.4375);
   MPass->SetBinError(2087,25.23042);
   MPass->SetBinError(2088,29.87069);
   MPass->SetBinError(2089,25.19456);
   MPass->SetBinError(2090,24.62841);
   MPass->SetBinError(2091,26.14563);
   MPass->SetBinError(2092,25.28319);
   MPass->SetBinError(2093,29.11026);
   MPass->SetBinError(2094,27.71598);
   MPass->SetBinError(2095,21.75611);
   MPass->SetBinError(2096,29.57424);
   MPass->SetBinError(2097,30.54152);
   MPass->SetBinError(2098,23.4375);
   MPass->SetBinError(2101,30.42903);
   MPass->SetBinError(2102,30.98387);
   MPass->SetBinError(2103,23.69728);
   MPass->SetBinError(2104,37.94733);
   MPass->SetBinError(2105,32.02172);
   MPass->SetBinError(2106,27.53212);
   MPass->SetBinError(2107,34.66466);
   MPass->SetBinError(2108,31.257);
   MPass->SetBinError(2109,29.24038);
   MPass->SetBinError(2110,31.16066);
   MPass->SetBinError(2111,27.43429);
   MPass->SetBinError(2112,30.54152);
   MPass->SetBinError(2113,24.62841);
   MPass->SetBinError(2114,35.6812);
   MPass->SetBinError(2115,20.91214);
   MPass->SetBinError(2116,29.13358);
   MPass->SetBinError(2117,29.72155);
   MPass->SetBinError(2118,33.71982);
   MPass->SetBinError(2119,37.79645);
   MPass->SetBinError(2120,34.68376);
   MPass->SetBinError(2121,30.43436);
   MPass->SetBinError(2122,26.00353);
   MPass->SetBinError(2123,32.84081);
   MPass->SetBinError(2124,20.39382);
   MPass->SetBinError(2125,27.21655);
   MPass->SetBinError(2126,27.21655);
   MPass->SetBinError(2127,17.67767);
   MPass->SetBinError(2128,25.61738);
   MPass->SetBinError(2129,22.05581);
   MPass->SetBinError(2130,36.95265);
   MPass->SetBinError(2131,20.63351);
   MPass->SetBinError(2132,20.67848);
   MPass->SetBinError(2133,17.53251);
   MPass->SetBinError(2134,21.37662);
   MPass->SetBinError(2135,24.31052);
   MPass->SetBinError(2136,25.95318);
   MPass->SetBinError(2137,20.67149);
   MPass->SetBinError(2138,18.70585);
   MPass->SetBinError(2139,20.57127);
   MPass->SetBinError(2140,23.15707);
   MPass->SetBinError(2141,24.8452);
   MPass->SetBinError(2142,28.17468);
   MPass->SetBinError(2143,24.62841);
   MPass->SetBinError(2144,24.14726);
   MPass->SetBinError(2145,28.6411);
   MPass->SetBinError(2146,24.39262);
   MPass->SetBinError(2147,27.71598);
   MPass->SetBinError(2148,18.57945);
   MPass->SetBinError(2151,18.6533);
   MPass->SetBinError(2152,26.5812);
   MPass->SetBinError(2153,19.57474);
   MPass->SetBinError(2154,29.24038);
   MPass->SetBinError(2155,28.52501);
   MPass->SetBinError(2156,35.76527);
   MPass->SetBinError(2157,25.7247);
   MPass->SetBinError(2158,25.23042);
   MPass->SetBinError(2159,30.86067);
   MPass->SetBinError(2160,29.13358);
   MPass->SetBinError(2161,29.13358);
   MPass->SetBinError(2162,24.14726);
   MPass->SetBinError(2163,30.54152);
   MPass->SetBinError(2164,24.953);
   MPass->SetBinError(2165,32.35556);
   MPass->SetBinError(2166,24.14726);
   MPass->SetBinError(2167,28.17468);
   MPass->SetBinError(2168,26.28717);
   MPass->SetBinError(2169,23.52718);
   MPass->SetBinError(2170,26.93364);
   MPass->SetBinError(2171,26.00353);
   MPass->SetBinError(2172,30.54152);
   MPass->SetBinError(2173,25.32223);
   MPass->SetBinError(2174,20.57127);
   MPass->SetBinError(2175,22.83034);
   MPass->SetBinError(2176,23.15707);
   MPass->SetBinError(2177,25.29822);
   MPass->SetBinError(2178,17.88854);
   MPass->SetBinError(2179,23.38536);
   MPass->SetBinError(2180,18.62465);
   MPass->SetBinError(2181,23.00219);
   MPass->SetBinError(2182,23.69728);
   MPass->SetBinError(2183,27.26809);
   MPass->SetBinError(2184,23.15707);
   MPass->SetBinError(2185,19.24501);
   MPass->SetBinError(2186,26.83282);
   MPass->SetBinError(2187,26.61437);
   MPass->SetBinError(2188,21.84652);
   MPass->SetBinError(2189,21.37662);
   MPass->SetBinError(2190,22.87883);
   MPass->SetBinError(2191,18.62465);
   MPass->SetBinError(2192,18.56919);
   MPass->SetBinError(2193,19.61242);
   MPass->SetBinError(2194,19.14559);
   MPass->SetBinError(2195,19.5535);
   MPass->SetBinError(2196,19.16769);
   MPass->SetBinError(2197,18.17312);
   MPass->SetBinError(2198,17.63908);
   MPass->SetBinError(2201,16.25384);
   MPass->SetBinError(2202,24.14726);
   MPass->SetBinError(2203,26.92764);
   MPass->SetBinError(2204,20.66054);
   MPass->SetBinError(2205,31.94109);
   MPass->SetBinError(2206,22.83034);
   MPass->SetBinError(2207,35.35534);
   MPass->SetBinError(2208,26.58627);
   MPass->SetBinError(2209,24.86443);
   MPass->SetBinError(2210,27.53212);
   MPass->SetBinError(2211,27.04797);
   MPass->SetBinError(2212,30.43436);
   MPass->SetBinError(2213,29.24038);
   MPass->SetBinError(2214,29.13358);
   MPass->SetBinError(2215,29.72155);
   MPass->SetBinError(2216,32.84081);
   MPass->SetBinError(2217,23.84351);
   MPass->SetBinError(2218,24.62841);
   MPass->SetBinError(2219,27.26809);
   MPass->SetBinError(2220,30.33826);
   MPass->SetBinError(2221,28.64691);
   MPass->SetBinError(2222,29.72155);
   MPass->SetBinError(2223,31.94109);
   MPass->SetBinError(2224,25.23042);
   MPass->SetBinError(2225,37.79645);
   MPass->SetBinError(2226,23.13093);
   MPass->SetBinError(2227,25.28319);
   MPass->SetBinError(2228,26.00353);
   MPass->SetBinError(2229,28.17468);
   MPass->SetBinError(2230,24.953);
   MPass->SetBinError(2231,29.72155);
   MPass->SetBinError(2232,24.17148);
   MPass->SetBinError(2233,25.61001);
   MPass->SetBinError(2234,27.65283);
   MPass->SetBinError(2235,26.28717);
   MPass->SetBinError(2236,21.04963);
   MPass->SetBinError(2237,21.84652);
   MPass->SetBinError(2238,20.49);
   MPass->SetBinError(2239,33.71982);
   MPass->SetBinError(2240,22.64647);
   MPass->SetBinError(2241,27.55778);
   MPass->SetBinError(2242,23.64083);
   MPass->SetBinError(2243,20.56215);
   MPass->SetBinError(2244,21.93444);
   MPass->SetBinError(2245,24.8452);
   MPass->SetBinError(2246,26.61437);
   MPass->SetBinError(2247,21.37662);
   MPass->SetBinError(2248,24.14726);
   MPass->SetBinError(2251,16.36634);
   MPass->SetBinError(2252,26.00353);
   MPass->SetBinError(2253,27.74303);
   MPass->SetBinError(2254,29.13358);
   MPass->SetBinError(2255,31.257);
   MPass->SetBinError(2256,28.64691);
   MPass->SetBinError(2257,33.07189);
   MPass->SetBinError(2258,25.7247);
   MPass->SetBinError(2259,27.53212);
   MPass->SetBinError(2260,31.257);
   MPass->SetBinError(2261,27.43429);
   MPass->SetBinError(2262,28.57351);
   MPass->SetBinError(2263,25.23042);
   MPass->SetBinError(2264,28.6411);
   MPass->SetBinError(2265,26.00353);
   MPass->SetBinError(2266,30.43436);
   MPass->SetBinError(2267,35.76527);
   MPass->SetBinError(2268,34.68376);
   MPass->SetBinError(2269,24.953);
   MPass->SetBinError(2270,25.03813);
   MPass->SetBinError(2271,21.85336);
   MPass->SetBinError(2272,34.66466);
   MPass->SetBinError(2273,25.61001);
   MPass->SetBinError(2274,26.00353);
   MPass->SetBinError(2275,21.82401);
   MPass->SetBinError(2276,29.13358);
   MPass->SetBinError(2277,23.38765);
   MPass->SetBinError(2278,28.17468);
   MPass->SetBinError(2279,29.72155);
   MPass->SetBinError(2280,20.10027);
   MPass->SetBinError(2281,21.51657);
   MPass->SetBinError(2282,25.61738);
   MPass->SetBinError(2283,30.98387);
   MPass->SetBinError(2284,22.83034);
   MPass->SetBinError(2285,27.26809);
   MPass->SetBinError(2286,20.67149);
   MPass->SetBinError(2287,21.64441);
   MPass->SetBinError(2288,20.1692);
   MPass->SetBinError(2289,19.5535);
   MPass->SetBinError(2290,18.70585);
   MPass->SetBinError(2291,15.04109);
   MPass->SetBinError(2292,33.79347);
   MPass->SetBinError(2293,25.29822);
   MPass->SetBinError(2294,30.98387);
   MPass->SetBinError(2295,17.53251);
   MPass->SetBinError(2296,22.4543);
   MPass->SetBinError(2297,16.85705);
   MPass->SetBinError(2298,17.84983);
   MPass->SetBinError(2301,19.61729);
   MPass->SetBinError(2302,24.51162);
   MPass->SetBinError(2303,29.12124);
   MPass->SetBinError(2304,25.95318);
   MPass->SetBinError(2305,26.00353);
   MPass->SetBinError(2306,27.04797);
   MPass->SetBinError(2307,26.83282);
   MPass->SetBinError(2308,29.12124);
   MPass->SetBinError(2309,26.41115);
   MPass->SetBinError(2310,31.65733);
   MPass->SetBinError(2311,26.00353);
   MPass->SetBinError(2312,32.78261);
   MPass->SetBinError(2313,25.23042);
   MPass->SetBinError(2314,23.38536);
   MPass->SetBinError(2315,27.55778);
   MPass->SetBinError(2316,25.61738);
   MPass->SetBinError(2317,25.7247);
   MPass->SetBinError(2318,22.87883);
   MPass->SetBinError(2319,26.5812);
   MPass->SetBinError(2320,24.86443);
   MPass->SetBinError(2321,22.4543);
   MPass->SetBinError(2322,24.51162);
   MPass->SetBinError(2323,21.84493);
   MPass->SetBinError(2324,29.87069);
   MPass->SetBinError(2325,22.25668);
   MPass->SetBinError(2326,25.28319);
   MPass->SetBinError(2327,18.69599);
   MPass->SetBinError(2328,22.25668);
   MPass->SetBinError(2329,20.10027);
   MPass->SetBinError(2330,24);
   MPass->SetBinError(2331,23.28848);
   MPass->SetBinError(2332,23.15707);
   MPass->SetBinError(2333,18.70585);
   MPass->SetBinError(2334,23.00219);
   MPass->SetBinError(2335,17.10199);
   MPass->SetBinError(2336,21.93444);
   MPass->SetBinError(2337,18.62465);
   MPass->SetBinError(2338,18.8192);
   MPass->SetBinError(2339,19.49586);
   MPass->SetBinError(2340,17.90809);
   MPass->SetBinError(2341,22.4543);
   MPass->SetBinError(2342,17.84983);
   MPass->SetBinError(2343,19.49419);
   MPass->SetBinError(2344,24.31052);
   MPass->SetBinError(2345,19.04072);
   MPass->SetBinError(2346,13.69306);
   MPass->SetBinError(2347,18.56919);
   MPass->SetBinError(2348,17.74584);
   MPass->SetBinError(2351,28.17468);
   MPass->SetBinError(2352,26.00353);
   MPass->SetBinError(2353,29.24038);
   MPass->SetBinError(2354,26.58627);
   MPass->SetBinError(2355,26.83282);
   MPass->SetBinError(2356,27.55778);
   MPass->SetBinError(2357,32.78261);
   MPass->SetBinError(2358,32.02172);
   MPass->SetBinError(2359,24.89883);
   MPass->SetBinError(2360,32.78261);
   MPass->SetBinError(2361,30.98387);
   MPass->SetBinError(2362,24.31052);
   MPass->SetBinError(2363,28.04015);
   MPass->SetBinError(2364,29.72155);
   MPass->SetBinError(2365,28.08702);
   MPass->SetBinError(2366,29.24038);
   MPass->SetBinError(2367,44.72136);
   MPass->SetBinError(2368,28.17468);
   MPass->SetBinError(2369,25.32223);
   MPass->SetBinError(2370,31.65733);
   MPass->SetBinError(2371,22.83034);
   MPass->SetBinError(2372,30.33826);
   MPass->SetBinError(2373,31.62278);
   MPass->SetBinError(2374,30.02048);
   MPass->SetBinError(2375,22.38511);
   MPass->SetBinError(2376,23.22196);
   MPass->SetBinError(2377,20.28602);
   MPass->SetBinError(2378,18.6533);
   MPass->SetBinError(2379,27.05661);
   MPass->SetBinError(2380,19.61242);
   MPass->SetBinError(2381,38.26383);
   MPass->SetBinError(2382,29.11026);
   MPass->SetBinError(2383,28.17468);
   MPass->SetBinError(2384,22.87883);
   MPass->SetBinError(2385,19.24501);
   MPass->SetBinError(2386,23.28848);
   MPass->SetBinError(2387,23.89559);
   MPass->SetBinError(2388,21.51657);
   MPass->SetBinError(2389,20.91214);
   MPass->SetBinError(2390,23.00219);
   MPass->SetBinError(2391,22.83034);
   MPass->SetBinError(2392,24.62727);
   MPass->SetBinError(2393,30.98387);
   MPass->SetBinError(2394,22.38511);
   MPass->SetBinError(2395,23.64083);
   MPass->SetBinError(2396,27.68287);
   MPass->SetBinError(2397,27.38613);
   MPass->SetBinError(2398,18.06239);
   MPass->SetBinError(2401,34.66466);
   MPass->SetBinError(2402,39.22323);
   MPass->SetBinError(2403,24.51162);
   MPass->SetBinError(2404,29.87069);
   MPass->SetBinError(2405,32.78261);
   MPass->SetBinError(2406,33.71982);
   MPass->SetBinError(2407,27.04797);
   MPass->SetBinError(2408,25.61001);
   MPass->SetBinError(2409,33.71982);
   MPass->SetBinError(2410,32.84081);
   MPass->SetBinError(2411,31.257);
   MPass->SetBinError(2412,24.31052);
   MPass->SetBinError(2413,31.94109);
   MPass->SetBinError(2414,28.17468);
   MPass->SetBinError(2415,40.50463);
   MPass->SetBinError(2419,43.19224);
   MPass->SetBinError(2420,24.86443);
   MPass->SetBinError(2421,26.12947);
   MPass->SetBinError(2422,27.26809);
   MPass->SetBinError(2423,26.58627);
   MPass->SetBinError(2424,22.30394);
   MPass->SetBinError(2425,26.83282);
   MPass->SetBinError(2426,25.32586);
   MPass->SetBinError(2427,22.83034);
   MPass->SetBinError(2428,18.42988);
   MPass->SetBinError(2429,22.64647);
   MPass->SetBinError(2430,24);
   MPass->SetBinError(2431,20.1692);
   MPass->SetBinError(2432,17.70464);
   MPass->SetBinError(2433,21.9089);
   MPass->SetBinError(2434,30.02048);
   MPass->SetBinError(2435,21.51657);
   MPass->SetBinError(2436,26.00353);
   MPass->SetBinError(2437,23.15707);
   MPass->SetBinError(2438,19.3375);
   MPass->SetBinError(2439,26.92764);
   MPass->SetBinError(2440,20.28602);
   MPass->SetBinError(2441,24.62841);
   MPass->SetBinError(2442,23.11596);
   MPass->SetBinError(2443,22.30394);
   MPass->SetBinError(2444,26.83282);
   MPass->SetBinError(2445,30.61862);
   MPass->SetBinError(2451,25.19456);
   MPass->SetBinError(2452,22.38511);
   MPass->SetBinError(2453,28.08702);
   MPass->SetBinError(2454,23.13093);
   MPass->SetBinError(2455,26.5812);
   MPass->SetBinError(2456,29.75624);
   MPass->SetBinError(2457,24.62841);
   MPass->SetBinError(2458,26.5812);
   MPass->SetBinError(2459,27.71598);
   MPass->SetBinError(2460,28.08702);
   MPass->SetBinError(2461,26.14563);
   MPass->SetBinError(2462,29.24038);
   MPass->SetBinError(2463,29.24038);
   MPass->SetBinError(2464,31.257);
   MPass->SetBinError(2470,29.87069);
   MPass->SetBinError(2471,23.69728);
   MPass->SetBinError(2472,24.31052);
   MPass->SetBinError(2473,22.4543);
   MPass->SetBinError(2474,26.58627);
   MPass->SetBinError(2475,20.39382);
   MPass->SetBinError(2476,22.64647);
   MPass->SetBinError(2477,19.42129);
   MPass->SetBinError(2478,19.14559);
   MPass->SetBinError(2479,20.60055);
   MPass->SetBinError(2480,19.91649);
   MPass->SetBinError(2481,20.28602);
   MPass->SetBinError(2482,21.01631);
   MPass->SetBinError(2483,25.61738);
   MPass->SetBinError(2484,20.63351);
   MPass->SetBinError(2485,23.38536);
   MPass->SetBinError(2486,18.57945);
   MPass->SetBinError(2487,21.67811);
   MPass->SetBinError(2488,18.17312);
   MPass->SetBinError(2489,22.05581);
   MPass->SetBinError(2490,23.18081);
   MPass->SetBinError(2491,19.78366);
   MPass->SetBinError(2492,23.13093);
   MPass->SetBinError(2493,16.56157);
   MPass->SetBinError(2494,18.06239);
   MPass->SetBinError(2501,21.22768);
   MPass->SetBinError(2502,23.64083);
   MPass->SetBinError(2503,28.52501);
   MPass->SetBinError(2504,30.86067);
   MPass->SetBinError(2505,32.84081);
   MPass->SetBinError(2506,32.78261);
   MPass->SetBinError(2507,35.35534);
   MPass->SetBinError(2508,30.54152);
   MPass->SetBinError(2509,28.64691);
   MPass->SetBinError(2510,26.45934);
   MPass->SetBinError(2511,24.51162);
   MPass->SetBinError(2512,27.43429);
   MPass->SetBinError(2513,32.02172);
   MPass->SetBinError(2514,35.35534);
   MPass->SetBinError(2520,32.02172);
   MPass->SetBinError(2521,28.04015);
   MPass->SetBinError(2522,28.04015);
   MPass->SetBinError(2523,36.51484);
   MPass->SetBinError(2524,24.78466);
   MPass->SetBinError(2525,26.00353);
   MPass->SetBinError(2526,31.16066);
   MPass->SetBinError(2527,23.64083);
   MPass->SetBinError(2528,18.57945);
   MPass->SetBinError(2529,21.93444);
   MPass->SetBinError(2530,25.69958);
   MPass->SetBinError(2531,21.82401);
   MPass->SetBinError(2532,24.51162);
   MPass->SetBinError(2533,19.9225);
   MPass->SetBinError(2534,23.15707);
   MPass->SetBinError(2535,20.63351);
   MPass->SetBinError(2536,25.95318);
   MPass->SetBinError(2537,22.14464);
   MPass->SetBinError(2538,21.07221);
   MPass->SetBinError(2539,28.04015);
   MPass->SetBinError(2540,23.40258);
   MPass->SetBinError(2541,26.28717);
   MPass->SetBinError(2542,18.8192);
   MPass->SetBinError(2543,24.14726);
   MPass->SetBinError(2544,43.8178);
   MPass->SetBinError(2551,23.44275);
   MPass->SetBinError(2552,28.64691);
   MPass->SetBinError(2553,28.57351);
   MPass->SetBinError(2554,31.257);
   MPass->SetBinError(2555,31.257);
   MPass->SetBinError(2556,33.33333);
   MPass->SetBinError(2557,42.64014);
   MPass->SetBinError(2558,27.55778);
   MPass->SetBinError(2559,33.33333);
   MPass->SetBinError(2560,30.43436);
   MPass->SetBinError(2561,29.72155);
   MPass->SetBinError(2562,31.16066);
   MPass->SetBinError(2563,29.12124);
   MPass->SetBinError(2564,35.35534);
   MPass->SetBinError(2570,40.50463);
   MPass->SetBinError(2571,24.52512);
   MPass->SetBinError(2572,29.75624);
   MPass->SetBinError(2573,26.14563);
   MPass->SetBinError(2574,24);
   MPass->SetBinError(2575,27.26809);
   MPass->SetBinError(2576,26.14563);
   MPass->SetBinError(2577,21.51657);
   MPass->SetBinError(2578,25.28319);
   MPass->SetBinError(2579,24);
   MPass->SetBinError(2580,28.57351);
   MPass->SetBinError(2581,22.63);
   MPass->SetBinError(2582,26.41115);
   MPass->SetBinError(2583,23.64083);
   MPass->SetBinError(2584,22.83034);
   MPass->SetBinError(2585,22.83034);
   MPass->SetBinError(2586,22.05581);
   MPass->SetBinError(2587,29.13358);
   MPass->SetBinError(2588,21.75611);
   MPass->SetBinError(2589,24);
   MPass->SetBinError(2590,18.26346);
   MPass->SetBinError(2591,24.14726);
   MPass->SetBinError(2592,22.25668);
   MPass->SetBinError(2593,23.28848);
   MPass->SetBinError(2594,21.51657);
   MPass->SetBinError(2601,28.04015);
   MPass->SetBinError(2602,30.54152);
   MPass->SetBinError(2603,26.12947);
   MPass->SetBinError(2604,29.72155);
   MPass->SetBinError(2605,29.24038);
   MPass->SetBinError(2606,27.05661);
   MPass->SetBinError(2607,22.92732);
   MPass->SetBinError(2608,26.14563);
   MPass->SetBinError(2609,26.61437);
   MPass->SetBinError(2610,27.55778);
   MPass->SetBinError(2611,30.54152);
   MPass->SetBinError(2612,26.12947);
   MPass->SetBinError(2613,29.75624);
   MPass->SetBinError(2614,24.6183);
   MPass->SetBinError(2615,40.50463);
   MPass->SetBinError(2619,45.28555);
   MPass->SetBinError(2620,25.69958);
   MPass->SetBinError(2621,25.95318);
   MPass->SetBinError(2622,26.00915);
   MPass->SetBinError(2623,22.87754);
   MPass->SetBinError(2624,22.87883);
   MPass->SetBinError(2625,23.69728);
   MPass->SetBinError(2626,24.31052);
   MPass->SetBinError(2627,22.87883);
   MPass->SetBinError(2628,17.84983);
   MPass->SetBinError(2629,23.4375);
   MPass->SetBinError(2630,23.13093);
   MPass->SetBinError(2631,20.57127);
   MPass->SetBinError(2632,22.36783);
   MPass->SetBinError(2633,19.49419);
   MPass->SetBinError(2634,20.1692);
   MPass->SetBinError(2635,20.39382);
   MPass->SetBinError(2636,24.14726);
   MPass->SetBinError(2637,18.69331);
   MPass->SetBinError(2638,18.3494);
   MPass->SetBinError(2639,23.64083);
   MPass->SetBinError(2640,24.8452);
   MPass->SetBinError(2641,23.22196);
   MPass->SetBinError(2642,18.70439);
   MPass->SetBinError(2643,20.67848);
   MPass->SetBinError(2644,23.00219);
   MPass->SetBinError(2645,41.82429);
   MPass->SetBinError(2651,23.44275);
   MPass->SetBinError(2652,31.62278);
   MPass->SetBinError(2653,28.52501);
   MPass->SetBinError(2654,26.83282);
   MPass->SetBinError(2655,25.7247);
   MPass->SetBinError(2656,25.28986);
   MPass->SetBinError(2657,32.78261);
   MPass->SetBinError(2658,27.43429);
   MPass->SetBinError(2659,28.28427);
   MPass->SetBinError(2660,31.16066);
   MPass->SetBinError(2661,26.45934);
   MPass->SetBinError(2662,29.48839);
   MPass->SetBinError(2663,27.04797);
   MPass->SetBinError(2664,25.40003);
   MPass->SetBinError(2665,29.24038);
   MPass->SetBinError(2666,37.79645);
   MPass->SetBinError(2667,30.98387);
   MPass->SetBinError(2668,32.02172);
   MPass->SetBinError(2669,30.43436);
   MPass->SetBinError(2670,26.93364);
   MPass->SetBinError(2671,36.51484);
   MPass->SetBinError(2672,29.12124);
   MPass->SetBinError(2673,27.55778);
   MPass->SetBinError(2674,24.21425);
   MPass->SetBinError(2675,21.85336);
   MPass->SetBinError(2676,24.86443);
   MPass->SetBinError(2677,24.14726);
   MPass->SetBinError(2678,20.28602);
   MPass->SetBinError(2679,26.14563);
   MPass->SetBinError(2680,20.49);
   MPass->SetBinError(2681,28.17468);
   MPass->SetBinError(2682,23.40258);
   MPass->SetBinError(2683,25.19456);
   MPass->SetBinError(2684,21.44862);
   MPass->SetBinError(2685,24.8452);
   MPass->SetBinError(2686,19.59592);
   MPass->SetBinError(2687,34.49638);
   MPass->SetBinError(2688,26.28717);
   MPass->SetBinError(2689,21.65064);
   MPass->SetBinError(2690,19.16769);
   MPass->SetBinError(2691,23.69728);
   MPass->SetBinError(2692,25.23042);
   MPass->SetBinError(2693,24.62727);
   MPass->SetBinError(2694,18.6533);
   MPass->SetBinError(2695,33.69353);
   MPass->SetBinError(2696,30.76779);
   MPass->SetBinError(2697,38.26383);
   MPass->SetBinError(2698,23.28848);
   MPass->SetBinError(2701,21.93444);
   MPass->SetBinError(2702,30.54152);
   MPass->SetBinError(2703,34.68376);
   MPass->SetBinError(2704,28.57351);
   MPass->SetBinError(2705,33.69353);
   MPass->SetBinError(2706,28.08702);
   MPass->SetBinError(2707,21.51657);
   MPass->SetBinError(2708,30.86067);
   MPass->SetBinError(2709,29.12124);
   MPass->SetBinError(2710,29.87069);
   MPass->SetBinError(2711,22.10203);
   MPass->SetBinError(2712,27.55778);
   MPass->SetBinError(2713,35.76527);
   MPass->SetBinError(2714,31.62278);
   MPass->SetBinError(2715,31.62278);
   MPass->SetBinError(2716,24.21425);
   MPass->SetBinError(2717,30.43436);
   MPass->SetBinError(2718,27.53212);
   MPass->SetBinError(2719,26.61437);
   MPass->SetBinError(2720,27.96379);
   MPass->SetBinError(2721,24.62841);
   MPass->SetBinError(2722,27.05661);
   MPass->SetBinError(2723,33.71982);
   MPass->SetBinError(2724,29.24038);
   MPass->SetBinError(2725,25.61738);
   MPass->SetBinError(2726,25.61738);
   MPass->SetBinError(2727,22.87883);
   MPass->SetBinError(2728,24.8452);
   MPass->SetBinError(2729,21.37662);
   MPass->SetBinError(2730,32.84081);
   MPass->SetBinError(2731,23.38536);
   MPass->SetBinError(2732,22.87883);
   MPass->SetBinError(2733,19.57474);
   MPass->SetBinError(2734,20.28602);
   MPass->SetBinError(2735,26.41115);
   MPass->SetBinError(2736,22.4543);
   MPass->SetBinError(2737,24.953);
   MPass->SetBinError(2738,20.57127);
   MPass->SetBinError(2739,17.33568);
   MPass->SetBinError(2740,19.49419);
   MPass->SetBinError(2741,17.67767);
   MPass->SetBinError(2742,20.91214);
   MPass->SetBinError(2743,19.61242);
   MPass->SetBinError(2744,22.4543);
   MPass->SetBinError(2745,23.13093);
   MPass->SetBinError(2746,27.21655);
   MPass->SetBinError(2747,28.57351);
   MPass->SetBinError(2748,15.81139);
   MPass->SetBinError(2751,23.1455);
   MPass->SetBinError(2752,26.93364);
   MPass->SetBinError(2753,28.04015);
   MPass->SetBinError(2754,36.95265);
   MPass->SetBinError(2755,27.55778);
   MPass->SetBinError(2756,24.78466);
   MPass->SetBinError(2757,29.24038);
   MPass->SetBinError(2758,22.56677);
   MPass->SetBinError(2759,23.40258);
   MPass->SetBinError(2760,24.86443);
   MPass->SetBinError(2761,29.12124);
   MPass->SetBinError(2762,27.21655);
   MPass->SetBinError(2763,29.24038);
   MPass->SetBinError(2764,25.7247);
   MPass->SetBinError(2765,29.24038);
   MPass->SetBinError(2766,38.26383);
   MPass->SetBinError(2767,25.32223);
   MPass->SetBinError(2768,25.28319);
   MPass->SetBinError(2769,21.01631);
   MPass->SetBinError(2770,32.84081);
   MPass->SetBinError(2771,23.64083);
   MPass->SetBinError(2772,27.21655);
   MPass->SetBinError(2773,24.21425);
   MPass->SetBinError(2774,21.23179);
   MPass->SetBinError(2775,30.98387);
   MPass->SetBinError(2776,22.63);
   MPass->SetBinError(2777,32.02172);
   MPass->SetBinError(2778,19.49586);
   MPass->SetBinError(2779,20.1692);
   MPass->SetBinError(2780,20.49);
   MPass->SetBinError(2781,20.28602);
   MPass->SetBinError(2782,21.37662);
   MPass->SetBinError(2783,23.11596);
   MPass->SetBinError(2784,20.64582);
   MPass->SetBinError(2785,20.74902);
   MPass->SetBinError(2786,24.62727);
   MPass->SetBinError(2787,23.3492);
   MPass->SetBinError(2788,14.91668);
   MPass->SetBinError(2789,19.61729);
   MPass->SetBinError(2790,20.63351);
   MPass->SetBinError(2791,17.88854);
   MPass->SetBinError(2792,21.64441);
   MPass->SetBinError(2793,18.56919);
   MPass->SetBinError(2794,20.58406);
   MPass->SetBinError(2795,18.81746);
   MPass->SetBinError(2796,21.67811);
   MPass->SetBinError(2797,20.25231);
   MPass->SetBinError(2798,20.41241);
   MPass->SetBinError(2801,21.64441);
   MPass->SetBinError(2802,23.69728);
   MPass->SetBinError(2803,29.24038);
   MPass->SetBinError(2804,30.43436);
   MPass->SetBinError(2805,31.257);
   MPass->SetBinError(2806,30.54152);
   MPass->SetBinError(2807,26.58627);
   MPass->SetBinError(2808,25.32223);
   MPass->SetBinError(2809,39.22323);
   MPass->SetBinError(2810,29.48839);
   MPass->SetBinError(2811,30.86067);
   MPass->SetBinError(2812,26.5812);
   MPass->SetBinError(2813,32.84081);
   MPass->SetBinError(2814,31.16066);
   MPass->SetBinError(2815,29.24038);
   MPass->SetBinError(2816,28.64691);
   MPass->SetBinError(2817,31.16066);
   MPass->SetBinError(2818,29.13358);
   MPass->SetBinError(2819,31.62278);
   MPass->SetBinError(2820,28.08702);
   MPass->SetBinError(2821,32.35556);
   MPass->SetBinError(2822,31.257);
   MPass->SetBinError(2823,26.12947);
   MPass->SetBinError(2824,23.2348);
   MPass->SetBinError(2825,29.87069);
   MPass->SetBinError(2826,26.00353);
   MPass->SetBinError(2827,22.83034);
   MPass->SetBinError(2828,23.28848);
   MPass->SetBinError(2829,21.37662);
   MPass->SetBinError(2830,16.51038);
   MPass->SetBinError(2831,15.37043);
   MPass->SetBinError(2832,25.19456);
   MPass->SetBinError(2833,26.00353);
   MPass->SetBinError(2834,20.63351);
   MPass->SetBinError(2835,25.28319);
   MPass->SetBinError(2836,19.8259);
   MPass->SetBinError(2837,20.28602);
   MPass->SetBinError(2838,27.65283);
   MPass->SetBinError(2839,30.43436);
   MPass->SetBinError(2840,32.02172);
   MPass->SetBinError(2841,20.2837);
   MPass->SetBinError(2842,21.9089);
   MPass->SetBinError(2843,22.83034);
   MPass->SetBinError(2844,24.953);
   MPass->SetBinError(2845,32.02172);
   MPass->SetBinError(2846,23.64083);
   MPass->SetBinError(2847,18.69599);
   MPass->SetBinError(2848,17.74584);
   MPass->SetBinError(2851,30.98387);
   MPass->SetBinError(2852,24.52512);
   MPass->SetBinError(2853,29.87069);
   MPass->SetBinError(2854,29.24038);
   MPass->SetBinError(2855,30.54152);
   MPass->SetBinError(2856,28.28427);
   MPass->SetBinError(2857,28.57351);
   MPass->SetBinError(2858,30.15113);
   MPass->SetBinError(2859,24.52512);
   MPass->SetBinError(2860,21.85336);
   MPass->SetBinError(2861,31.257);
   MPass->SetBinError(2862,40.82483);
   MPass->SetBinError(2863,32.44428);
   MPass->SetBinError(2864,27.96379);
   MPass->SetBinError(2865,29.72155);
   MPass->SetBinError(2866,29.87069);
   MPass->SetBinError(2867,26.12947);
   MPass->SetBinError(2868,27.53212);
   MPass->SetBinError(2869,23.52718);
   MPass->SetBinError(2870,30.43436);
   MPass->SetBinError(2871,30.33826);
   MPass->SetBinError(2872,26.14563);
   MPass->SetBinError(2873,31.16066);
   MPass->SetBinError(2874,24.21425);
   MPass->SetBinError(2875,21.84652);
   MPass->SetBinError(2876,21.82401);
   MPass->SetBinError(2877,24.8452);
   MPass->SetBinError(2878,18.50366);
   MPass->SetBinError(2879,22.4543);
   MPass->SetBinError(2880,19.57474);
   MPass->SetBinError(2881,23.89559);
   MPass->SetBinError(2882,19.91649);
   MPass->SetBinError(2883,21.84652);
   MPass->SetBinError(2884,24.39262);
   MPass->SetBinError(2885,23.89559);
   MPass->SetBinError(2886,23.00219);
   MPass->SetBinError(2887,22.64647);
   MPass->SetBinError(2888,19.5535);
   MPass->SetBinError(2889,17.19638);
   MPass->SetBinError(2890,24.62727);
   MPass->SetBinError(2891,23.38536);
   MPass->SetBinError(2892,21.51657);
   MPass->SetBinError(2893,30.98387);
   MPass->SetBinError(2894,20.63351);
   MPass->SetBinError(2895,24.953);
   MPass->SetBinError(2896,24.62841);
   MPass->SetBinError(2897,14.66796);
   MPass->SetBinError(2898,15.50676);
   MPass->SetBinError(2901,24.39262);
   MPass->SetBinError(2902,27.96379);
   MPass->SetBinError(2903,24.52512);
   MPass->SetBinError(2904,24.86443);
   MPass->SetBinError(2905,32.44428);
   MPass->SetBinError(2906,28.08702);
   MPass->SetBinError(2907,23.11596);
   MPass->SetBinError(2908,29.72155);
   MPass->SetBinError(2909,23.84351);
   MPass->SetBinError(2910,31.257);
   MPass->SetBinError(2911,30.98387);
   MPass->SetBinError(2912,22.05581);
   MPass->SetBinError(2913,23.54846);
   MPass->SetBinError(2914,33.33333);
   MPass->SetBinError(2915,28.08702);
   MPass->SetBinError(2916,36.77454);
   MPass->SetBinError(2917,26.83282);
   MPass->SetBinError(2918,44.72136);
   MPass->SetBinError(2919,21.67811);
   MPass->SetBinError(2920,25.23042);
   MPass->SetBinError(2921,29.13358);
   MPass->SetBinError(2922,34.29972);
   MPass->SetBinError(2923,27.21655);
   MPass->SetBinError(2924,22.56677);
   MPass->SetBinError(2925,23.64083);
   MPass->SetBinError(2926,24.62841);
   MPass->SetBinError(2927,24);
   MPass->SetBinError(2928,25.61738);
   MPass->SetBinError(2929,23.89559);
   MPass->SetBinError(2930,18.66782);
   MPass->SetBinError(2931,17.90632);
   MPass->SetBinError(2932,21.85336);
   MPass->SetBinError(2933,23.69728);
   MPass->SetBinError(2934,19.42129);
   MPass->SetBinError(2935,22.05581);
   MPass->SetBinError(2936,18.3494);
   MPass->SetBinError(2937,18.70585);
   MPass->SetBinError(2938,17.88854);
   MPass->SetBinError(2939,18.69331);
   MPass->SetBinError(2940,17.14126);
   MPass->SetBinError(2941,23.28848);
   MPass->SetBinError(2942,22.4543);
   MPass->SetBinError(2943,21.75611);
   MPass->SetBinError(2944,18.26346);
   MPass->SetBinError(2945,17.81524);
   MPass->SetBinError(2946,21.93444);
   MPass->SetBinError(2947,19.78366);
   MPass->SetBinError(2948,19.49419);
   MPass->SetBinError(2951,21.91141);
   MPass->SetBinError(2952,27.55778);
   MPass->SetBinError(2953,30.86067);
   MPass->SetBinError(2954,31.62278);
   MPass->SetBinError(2955,29.87069);
   MPass->SetBinError(2956,23.82492);
   MPass->SetBinError(2957,34.68376);
   MPass->SetBinError(2958,28.57351);
   MPass->SetBinError(2959,30.33826);
   MPass->SetBinError(2960,32.02172);
   MPass->SetBinError(2961,30.86067);
   MPass->SetBinError(2962,27.96379);
   MPass->SetBinError(2963,30.43436);
   MPass->SetBinError(2964,27.43429);
   MPass->SetBinError(2965,27.55778);
   MPass->SetBinError(2966,29.12124);
   MPass->SetBinError(2967,25.28986);
   MPass->SetBinError(2968,27.26809);
   MPass->SetBinError(2969,27.05661);
   MPass->SetBinError(2970,29.24038);
   MPass->SetBinError(2971,30.54152);
   MPass->SetBinError(2972,29.87069);
   MPass->SetBinError(2973,31.16066);
   MPass->SetBinError(2974,26.14563);
   MPass->SetBinError(2975,18.62465);
   MPass->SetBinError(2976,22.25668);
   MPass->SetBinError(2977,18.6533);
   MPass->SetBinError(2978,22.64647);
   MPass->SetBinError(2979,19.61729);
   MPass->SetBinError(2980,24.953);
   MPass->SetBinError(2981,17.53251);
   MPass->SetBinError(2982,21.75611);
   MPass->SetBinError(2983,23.00219);
   MPass->SetBinError(2984,25.32586);
   MPass->SetBinError(2985,24.953);
   MPass->SetBinError(2986,17.53251);
   MPass->SetBinError(2987,30.42903);
   MPass->SetBinError(2988,20.63351);
   MPass->SetBinError(2989,19.57474);
   MPass->SetBinError(2990,21.91141);
   MPass->SetBinError(2991,24);
   MPass->SetBinError(2992,26.28717);
   MPass->SetBinError(2993,18.56919);
   MPass->SetBinError(2994,29.13358);
   MPass->SetBinError(2995,26.28717);
   MPass->SetBinError(2996,30.33826);
   MPass->SetBinError(2997,25.95318);
   MPass->SetBinError(2998,23.28848);
   MPass->SetBinError(3001,24.39262);
   MPass->SetBinError(3002,27.53212);
   MPass->SetBinError(3003,36.51484);
   MPass->SetBinError(3004,31.62278);
   MPass->SetBinError(3005,29.48839);
   MPass->SetBinError(3006,24.52512);
   MPass->SetBinError(3007,32.02172);
   MPass->SetBinError(3008,27.96379);
   MPass->SetBinError(3009,35.35534);
   MPass->SetBinError(3010,32.84081);
   MPass->SetBinError(3011,34.68376);
   MPass->SetBinError(3012,25.28986);
   MPass->SetBinError(3013,26.5812);
   MPass->SetBinError(3014,25.28986);
   MPass->SetBinError(3015,28.64691);
   MPass->SetBinError(3016,26.12947);
   MPass->SetBinError(3017,37.79645);
   MPass->SetBinError(3018,27.53212);
   MPass->SetBinError(3019,27.26809);
   MPass->SetBinError(3020,25.40003);
   MPass->SetBinError(3021,28.04015);
   MPass->SetBinError(3022,28.57351);
   MPass->SetBinError(3023,27.04797);
   MPass->SetBinError(3024,24);
   MPass->SetBinError(3025,27.26809);
   MPass->SetBinError(3026,20.28602);
   MPass->SetBinError(3027,20.74902);
   MPass->SetBinError(3028,20.67149);
   MPass->SetBinError(3029,22.4543);
   MPass->SetBinError(3030,18.56919);
   MPass->SetBinError(3031,21.75611);
   MPass->SetBinError(3032,20.39382);
   MPass->SetBinError(3033,20.28602);
   MPass->SetBinError(3034,27.04797);
   MPass->SetBinError(3035,21.84652);
   MPass->SetBinError(3036,23.38765);
   MPass->SetBinError(3037,27.04797);
   MPass->SetBinError(3038,19.61242);
   MPass->SetBinError(3039,14.78712);
   MPass->SetBinError(3040,21.51657);
   MPass->SetBinError(3041,25.7247);
   MPass->SetBinError(3042,24.86443);
   MPass->SetBinError(3043,23.38536);
   MPass->SetBinError(3044,28.04015);
   MPass->SetBinError(3045,15.85742);
   MPass->SetBinError(3046,19.64809);
   MPass->SetBinError(3047,19.24501);
   MPass->SetBinError(3048,10.56443);
   MPass->SetBinError(3051,18.46372);
   MPass->SetBinError(3052,31.16066);
   MPass->SetBinError(3053,27.55778);
   MPass->SetBinError(3054,34.29972);
   MPass->SetBinError(3055,27.73501);
   MPass->SetBinError(3056,35.76527);
   MPass->SetBinError(3057,23.54846);
   MPass->SetBinError(3058,35.35534);
   MPass->SetBinError(3059,22.10203);
   MPass->SetBinError(3060,25.32223);
   MPass->SetBinError(3061,31.94109);
   MPass->SetBinError(3062,25.58111);
   MPass->SetBinError(3063,27.05661);
   MPass->SetBinError(3064,26.93364);
   MPass->SetBinError(3065,39.22323);
   MPass->SetBinError(3066,26.58627);
   MPass->SetBinError(3067,29.24038);
   MPass->SetBinError(3068,24.21425);
   MPass->SetBinError(3069,35.35534);
   MPass->SetBinError(3070,27.96379);
   MPass->SetBinError(3071,23.22196);
   MPass->SetBinError(3072,27.21655);
   MPass->SetBinError(3073,27.43429);
   MPass->SetBinError(3074,28.08702);
   MPass->SetBinError(3075,28.04015);
   MPass->SetBinError(3076,21.67811);
   MPass->SetBinError(3077,17.18182);
   MPass->SetBinError(3078,24.953);
   MPass->SetBinError(3079,22.4543);
   MPass->SetBinError(3080,19.24501);
   MPass->SetBinError(3081,20.1692);
   MPass->SetBinError(3082,22.87883);
   MPass->SetBinError(3083,17.05439);
   MPass->SetBinError(3084,21.64441);
   MPass->SetBinError(3085,21.64441);
   MPass->SetBinError(3086,22.4543);
   MPass->SetBinError(3087,25.61738);
   MPass->SetBinError(3088,22.64278);
   MPass->SetBinError(3089,21.24809);
   MPass->SetBinError(3090,21.85336);
   MPass->SetBinError(3091,25.19456);
   MPass->SetBinError(3092,25.95318);
   MPass->SetBinError(3093,22.83034);
   MPass->SetBinError(3094,29.24038);
   MPass->SetBinError(3095,27.26809);
   MPass->SetBinError(3096,19.91649);
   MPass->SetBinError(3097,20.57127);
   MPass->SetBinError(3098,18.62465);
   MPass->SetBinError(3101,24.953);
   MPass->SetBinError(3102,34.29972);
   MPass->SetBinError(3103,30.86067);
   MPass->SetBinError(3104,37.79645);
   MPass->SetBinError(3105,31.62278);
   MPass->SetBinError(3106,27.04797);
   MPass->SetBinError(3107,33.69353);
   MPass->SetBinError(3108,28.64691);
   MPass->SetBinError(3109,27.05661);
   MPass->SetBinError(3110,34.29972);
   MPass->SetBinError(3111,23.52718);
   MPass->SetBinError(3112,28.08702);
   MPass->SetBinError(3113,24.86443);
   MPass->SetBinError(3114,31.257);
   MPass->SetBinError(3115,29.12124);
   MPass->SetBinError(3116,29.75624);
   MPass->SetBinError(3117,31.65733);
   MPass->SetBinError(3118,26.58627);
   MPass->SetBinError(3119,26.83282);
   MPass->SetBinError(3120,31.94109);
   MPass->SetBinError(3121,23.54846);
   MPass->SetBinError(3122,30.54152);
   MPass->SetBinError(3123,28.08702);
   MPass->SetBinError(3124,26.83282);
   MPass->SetBinError(3125,31.65733);
   MPass->SetBinError(3126,24.39262);
   MPass->SetBinError(3127,22.83034);
   MPass->SetBinError(3128,25.61738);
   MPass->SetBinError(3129,26.00353);
   MPass->SetBinError(3130,28.17468);
   MPass->SetBinError(3131,21.37662);
   MPass->SetBinError(3132,26.83282);
   MPass->SetBinError(3133,23.44275);
   MPass->SetBinError(3134,27.53212);
   MPass->SetBinError(3135,26.00353);
   MPass->SetBinError(3136,26.41115);
   MPass->SetBinError(3137,23.52718);
   MPass->SetBinError(3138,28.64691);
   MPass->SetBinError(3139,29.87069);
   MPass->SetBinError(3140,26.58627);
   MPass->SetBinError(3141,22.63);
   MPass->SetBinError(3142,28.17468);
   MPass->SetBinError(3143,27.26809);
   MPass->SetBinError(3144,22.25668);
   MPass->SetBinError(3145,26.83282);
   MPass->SetBinError(3146,27.53212);
   MPass->SetBinError(3147,20.04546);
   MPass->SetBinError(3148,12.99846);
   MPass->SetBinError(3151,28.17468);
   MPass->SetBinError(3152,26.5812);
   MPass->SetBinError(3153,29.13358);
   MPass->SetBinError(3154,31.16066);
   MPass->SetBinError(3155,29.72155);
   MPass->SetBinError(3156,35.35534);
   MPass->SetBinError(3157,26.14563);
   MPass->SetBinError(3158,27.05661);
   MPass->SetBinError(3159,24.17148);
   MPass->SetBinError(3160,32.02172);
   MPass->SetBinError(3161,32.02172);
   MPass->SetBinError(3162,27.55778);
   MPass->SetBinError(3163,42.64014);
   MPass->SetBinError(3164,39.72104);
   MPass->SetBinError(3165,31.257);
   MPass->SetBinError(3166,44.72136);
   MPass->SetBinError(3167,27.04797);
   MPass->SetBinError(3168,33.69353);
   MPass->SetBinError(3169,25.7247);
   MPass->SetBinError(3170,29.75624);
   MPass->SetBinError(3171,29.87069);
   MPass->SetBinError(3172,24.86443);
   MPass->SetBinError(3173,25.58111);
   MPass->SetBinError(3174,25.28319);
   MPass->SetBinError(3175,26.00353);
   MPass->SetBinError(3176,21.37662);
   MPass->SetBinError(3177,24.14726);
   MPass->SetBinError(3178,30.43436);
   MPass->SetBinError(3179,19.57474);
   MPass->SetBinError(3180,22.25668);
   MPass->SetBinError(3181,24.62841);
   MPass->SetBinError(3182,17.78089);
   MPass->SetBinError(3183,23.00219);
   MPass->SetBinError(3184,18.70585);
   MPass->SetBinError(3185,18.66782);
   MPass->SetBinError(3186,17.14126);
   MPass->SetBinError(3187,25.03813);
   MPass->SetBinError(3188,21.45239);
   MPass->SetBinError(3189,22.87883);
   MPass->SetBinError(3190,23.13093);
   MPass->SetBinError(3191,29.13358);
   MPass->SetBinError(3192,26.58627);
   MPass->SetBinError(3193,27.53212);
   MPass->SetBinError(3194,20.85367);
   MPass->SetBinError(3195,21.65064);
   MPass->SetBinError(3196,21.84652);
   MPass->SetBinError(3197,21.04963);
   MPass->SetBinError(3198,17.53251);
   MPass->SetBinError(3201,23.15707);
   MPass->SetBinError(3202,26.00353);
   MPass->SetBinError(3203,28.08702);
   MPass->SetBinError(3204,35.35534);
   MPass->SetBinError(3205,28.86751);
   MPass->SetBinError(3206,30.43436);
   MPass->SetBinError(3207,32.02172);
   MPass->SetBinError(3208,28.64691);
   MPass->SetBinError(3209,33.33333);
   MPass->SetBinError(3210,26.93364);
   MPass->SetBinError(3211,32.78261);
   MPass->SetBinError(3212,21.67811);
   MPass->SetBinError(3213,27.43429);
   MPass->SetBinError(3214,27.05661);
   MPass->SetBinError(3215,30.33826);
   MPass->SetBinError(3216,24.89883);
   MPass->SetBinError(3217,26.00915);
   MPass->SetBinError(3218,21.85336);
   MPass->SetBinError(3219,25.32223);
   MPass->SetBinError(3220,28.28427);
   MPass->SetBinError(3221,24);
   MPass->SetBinError(3222,24.62841);
   MPass->SetBinError(3223,24.52512);
   MPass->SetBinError(3224,26.58627);
   MPass->SetBinError(3225,20.49);
   MPass->SetBinError(3226,23.00219);
   MPass->SetBinError(3227,21.64441);
   MPass->SetBinError(3228,22.63);
   MPass->SetBinError(3229,26.92764);
   MPass->SetBinError(3230,31.65733);
   MPass->SetBinError(3231,20.91214);
   MPass->SetBinError(3232,20.1692);
   MPass->SetBinError(3233,19.5535);
   MPass->SetBinError(3234,16.01748);
   MPass->SetBinError(3235,21.51657);
   MPass->SetBinError(3236,23.13093);
   MPass->SetBinError(3237,23.00219);
   MPass->SetBinError(3238,34.66466);
   MPass->SetBinError(3239,24.51162);
   MPass->SetBinError(3240,26.58627);
   MPass->SetBinError(3241,24.62841);
   MPass->SetBinError(3242,25.28319);
   MPass->SetBinError(3243,21.9089);
   MPass->SetBinError(3244,21.82401);
   MPass->SetBinError(3245,20.58406);
   MPass->SetBinError(3246,18.3494);
   MPass->SetBinError(3247,20.67149);
   MPass->SetBinError(3248,17.67767);
   MPass->SetBinError(3251,19.57474);
   MPass->SetBinError(3252,35.35534);
   MPass->SetBinError(3253,35.76527);
   MPass->SetBinError(3254,36.51484);
   MPass->SetBinError(3255,23.49632);
   MPass->SetBinError(3256,29.75624);
   MPass->SetBinError(3257,31.16066);
   MPass->SetBinError(3258,26.14563);
   MPass->SetBinError(3259,28.6411);
   MPass->SetBinError(3260,30.43436);
   MPass->SetBinError(3261,34.68376);
   MPass->SetBinError(3262,30.86067);
   MPass->SetBinError(3263,28.08702);
   MPass->SetBinError(3264,27.04797);
   MPass->SetBinError(3265,31.94109);
   MPass->SetBinError(3266,39.22323);
   MPass->SetBinError(3267,28.57351);
   MPass->SetBinError(3268,28.04015);
   MPass->SetBinError(3269,25.61738);
   MPass->SetBinError(3270,28.52501);
   MPass->SetBinError(3271,26.12947);
   MPass->SetBinError(3272,25.28986);
   MPass->SetBinError(3273,24.56806);
   MPass->SetBinError(3274,24.93705);
   MPass->SetBinError(3275,25.29822);
   MPass->SetBinError(3276,22.14464);
   MPass->SetBinError(3277,30.54152);
   MPass->SetBinError(3278,28.57351);
   MPass->SetBinError(3279,28.57351);
   MPass->SetBinError(3280,28.52501);
   MPass->SetBinError(3281,27.53212);
   MPass->SetBinError(3282,24);
   MPass->SetBinError(3283,24.8452);
   MPass->SetBinError(3284,24.14726);
   MPass->SetBinError(3285,25.61738);
   MPass->SetBinError(3286,30.98387);
   MPass->SetBinError(3287,28.17468);
   MPass->SetBinError(3288,25.95318);
   MPass->SetBinError(3289,19.78366);
   MPass->SetBinError(3290,23.64083);
   MPass->SetBinError(3291,30.43436);
   MPass->SetBinError(3292,29.87069);
   MPass->SetBinError(3293,24.31052);
   MPass->SetBinError(3294,25.28319);
   MPass->SetBinError(3295,26.83282);
   MPass->SetBinError(3296,23.40258);
   MPass->SetBinError(3297,19.16769);
   MPass->SetBinError(3298,19.78366);
   MPass->SetBinError(3301,33.71982);
   MPass->SetBinError(3302,47.14045);
   MPass->SetBinError(3303,28.08702);
   MPass->SetBinError(3304,31.16066);
   MPass->SetBinError(3305,25.7247);
   MPass->SetBinError(3306,32.78261);
   MPass->SetBinError(3307,26.12947);
   MPass->SetBinError(3308,38.26383);
   MPass->SetBinError(3309,30.54152);
   MPass->SetBinError(3310,31.16066);
   MPass->SetBinError(3311,29.87069);
   MPass->SetBinError(3312,29.87069);
   MPass->SetBinError(3313,30.86067);
   MPass->SetBinError(3314,32.78261);
   MPass->SetBinError(3315,28.04015);
   MPass->SetBinError(3316,24.86443);
   MPass->SetBinError(3317,24.78466);
   MPass->SetBinError(3318,34.68376);
   MPass->SetBinError(3319,29.12124);
   MPass->SetBinError(3320,28.64691);
   MPass->SetBinError(3321,24.51162);
   MPass->SetBinError(3322,26.14563);
   MPass->SetBinError(3323,27.21655);
   MPass->SetBinError(3324,24);
   MPass->SetBinError(3325,26.00353);
   MPass->SetBinError(3326,26.41115);
   MPass->SetBinError(3327,19.04072);
   MPass->SetBinError(3328,26.92764);
   MPass->SetBinError(3329,24.62841);
   MPass->SetBinError(3330,22.87883);
   MPass->SetBinError(3331,29.57424);
   MPass->SetBinError(3332,22.83034);
   MPass->SetBinError(3333,24);
   MPass->SetBinError(3334,25.61738);
   MPass->SetBinError(3335,22.83034);
   MPass->SetBinError(3336,29.11026);
   MPass->SetBinError(3337,26.61437);
   MPass->SetBinError(3338,18.50366);
   MPass->SetBinError(3339,17.18182);
   MPass->SetBinError(3340,15.50468);
   MPass->SetBinError(3341,25.61001);
   MPass->SetBinError(3342,27.26809);
   MPass->SetBinError(3343,21.51657);
   MPass->SetBinError(3344,22.87883);
   MPass->SetBinError(3345,25.19456);
   MPass->SetBinError(3346,25.61001);
   MPass->SetBinError(3347,23.38536);
   MPass->SetBinError(3348,19.14559);
   MPass->SetBinError(3351,19.61242);
   MPass->SetBinError(3352,21.9089);
   MPass->SetBinError(3353,26.12947);
   MPass->SetBinError(3354,25.61001);
   MPass->SetBinError(3355,29.12124);
   MPass->SetBinError(3356,28.52501);
   MPass->SetBinError(3357,23.69728);
   MPass->SetBinError(3358,33.69353);
   MPass->SetBinError(3359,22.0487);
   MPass->SetBinError(3360,26.00915);
   MPass->SetBinError(3361,27.53212);
   MPass->SetBinError(3362,27.05661);
   MPass->SetBinError(3363,26.41115);
   MPass->SetBinError(3364,32.02172);
   MPass->SetBinError(3365,28.08702);
   MPass->SetBinError(3366,24.21425);
   MPass->SetBinError(3367,23.39171);
   MPass->SetBinError(3368,26.12947);
   MPass->SetBinError(3369,26.41115);
   MPass->SetBinError(3370,27.05661);
   MPass->SetBinError(3371,22.36783);
   MPass->SetBinError(3372,22.0487);
   MPass->SetBinError(3373,23.2348);
   MPass->SetBinError(3374,23.89559);
   MPass->SetBinError(3375,16.01745);
   MPass->SetBinError(3376,19.51067);
   MPass->SetBinError(3377,20.74902);
   MPass->SetBinError(3378,25.28319);
   MPass->SetBinError(3379,19.5535);
   MPass->SetBinError(3380,26.61437);
   MPass->SetBinError(3381,21.93444);
   MPass->SetBinError(3382,21.75611);
   MPass->SetBinError(3383,21.65064);
   MPass->SetBinError(3384,17.84983);
   MPass->SetBinError(3385,19.61729);
   MPass->SetBinError(3386,21.24809);
   MPass->SetBinError(3387,21.84652);
   MPass->SetBinError(3388,22.87883);
   MPass->SetBinError(3389,24.8452);
   MPass->SetBinError(3390,26.00353);
   MPass->SetBinError(3391,24.8452);
   MPass->SetBinError(3392,21.22768);
   MPass->SetBinError(3393,22.64647);
   MPass->SetBinError(3394,21.07221);
   MPass->SetBinError(3395,28.08702);
   MPass->SetBinError(3396,25.28319);
   MPass->SetBinError(3397,17.20647);
   MPass->SetBinError(3398,17.07695);
   MPass->SetBinError(3401,26.92764);
   MPass->SetBinError(3402,28.52501);
   MPass->SetBinError(3403,29.75624);
   MPass->SetBinError(3404,32.44428);
   MPass->SetBinError(3405,29.24038);
   MPass->SetBinError(3406,28.52501);
   MPass->SetBinError(3407,24.17148);
   MPass->SetBinError(3408,33.33333);
   MPass->SetBinError(3409,29.75624);
   MPass->SetBinError(3410,29.75624);
   MPass->SetBinError(3411,26.41115);
   MPass->SetBinError(3412,28.04015);
   MPass->SetBinError(3413,31.16066);
   MPass->SetBinError(3414,28.57351);
   MPass->SetBinError(3415,29.24038);
   MPass->SetBinError(3416,31.94109);
   MPass->SetBinError(3417,37.79645);
   MPass->SetBinError(3418,33.69353);
   MPass->SetBinError(3419,31.16066);
   MPass->SetBinError(3420,36.51484);
   MPass->SetBinError(3421,30.43436);
   MPass->SetBinError(3422,29.75624);
   MPass->SetBinError(3423,29.24038);
   MPass->SetBinError(3424,35.76527);
   MPass->SetBinError(3425,24.56806);
   MPass->SetBinError(3426,27.26809);
   MPass->SetBinError(3427,22.87883);
   MPass->SetBinError(3428,28.17468);
   MPass->SetBinError(3429,24);
   MPass->SetBinError(3430,26.28717);
   MPass->SetBinError(3431,27.21655);
   MPass->SetBinError(3432,26.61437);
   MPass->SetBinError(3433,21.85336);
   MPass->SetBinError(3434,23.44275);
   MPass->SetBinError(3435,27.26809);
   MPass->SetBinError(3436,24.51162);
   MPass->SetBinError(3437,24.62841);
   MPass->SetBinError(3438,27.71598);
   MPass->SetBinError(3439,21.51657);
   MPass->SetBinError(3440,26.83282);
   MPass->SetBinError(3441,27.65283);
   MPass->SetBinError(3442,39.72104);
   MPass->SetBinError(3443,30.33826);
   MPass->SetBinError(3444,22.4543);
   MPass->SetBinError(3445,28.04015);
   MPass->SetBinError(3446,25.95318);
   MPass->SetBinError(3447,24.89883);
   MPass->SetBinError(3448,16.98416);
   MPass->SetBinError(3451,20.64582);
   MPass->SetBinError(3452,35.35534);
   MPass->SetBinError(3453,30.33826);
   MPass->SetBinError(3454,29.24038);
   MPass->SetBinError(3455,24.89883);
   MPass->SetBinError(3456,35.76527);
   MPass->SetBinError(3457,29.75624);
   MPass->SetBinError(3458,25.32223);
   MPass->SetBinError(3459,29.11026);
   MPass->SetBinError(3460,24.93705);
   MPass->SetBinError(3461,22.83739);
   MPass->SetBinError(3462,29.13358);
   MPass->SetBinError(3463,34.68376);
   MPass->SetBinError(3464,33.33333);
   MPass->SetBinError(3465,31.62278);
   MPass->SetBinError(3466,25.58111);
   MPass->SetBinError(3467,29.87069);
   MPass->SetBinError(3468,31.94109);
   MPass->SetBinError(3469,32.44428);
   MPass->SetBinError(3470,27.05661);
   MPass->SetBinError(3471,33.71982);
   MPass->SetBinError(3472,34.29972);
   MPass->SetBinError(3473,21.23179);
   MPass->SetBinError(3474,21.01631);
   MPass->SetBinError(3475,21.51657);
   MPass->SetBinError(3476,20.28602);
   MPass->SetBinError(3477,21.93444);
   MPass->SetBinError(3478,17.07695);
   MPass->SetBinError(3479,22.63);
   MPass->SetBinError(3480,25.03813);
   MPass->SetBinError(3481,19.3375);
   MPass->SetBinError(3482,20.04546);
   MPass->SetBinError(3483,26.00353);
   MPass->SetBinError(3484,20.58406);
   MPass->SetBinError(3485,24.14726);
   MPass->SetBinError(3486,21.75611);
   MPass->SetBinError(3487,24.17148);
   MPass->SetBinError(3488,22.87883);
   MPass->SetBinError(3489,24.51162);
   MPass->SetBinError(3490,22.25668);
   MPass->SetBinError(3491,22.05581);
   MPass->SetBinError(3492,21.93444);
   MPass->SetBinError(3493,20.49);
   MPass->SetBinError(3494,21.85336);
   MPass->SetBinError(3495,23.40258);
   MPass->SetBinError(3496,20.04546);
   MPass->SetBinError(3497,20.10027);
   MPass->SetBinError(3498,14.27691);
   MPass->SetBinError(3501,20.63351);
   MPass->SetBinError(3502,25.61001);
   MPass->SetBinError(3503,28.08702);
   MPass->SetBinError(3504,30.43436);
   MPass->SetBinError(3505,28.28427);
   MPass->SetBinError(3506,24.78466);
   MPass->SetBinError(3507,30.54152);
   MPass->SetBinError(3508,24.78466);
   MPass->SetBinError(3509,24.41328);
   MPass->SetBinError(3510,23.2348);
   MPass->SetBinError(3511,24.52512);
   MPass->SetBinError(3512,24.62841);
   MPass->SetBinError(3513,24.56806);
   MPass->SetBinError(3514,35.35534);
   MPass->SetBinError(3515,24.16752);
   MPass->SetBinError(3516,25.32223);
   MPass->SetBinError(3517,30.54152);
   MPass->SetBinError(3518,30.43436);
   MPass->SetBinError(3519,26.12947);
   MPass->SetBinError(3520,26.00915);
   MPass->SetBinError(3521,30.98387);
   MPass->SetBinError(3522,29.12124);
   MPass->SetBinError(3523,25.61738);
   MPass->SetBinError(3524,24.86443);
   MPass->SetBinError(3525,25.28319);
   MPass->SetBinError(3526,16.58088);
   MPass->SetBinError(3527,23.28848);
   MPass->SetBinError(3528,17.78089);
   MPass->SetBinError(3529,23.38536);
   MPass->SetBinError(3530,23.38536);
   MPass->SetBinError(3531,23.89559);
   MPass->SetBinError(3532,31.65733);
   MPass->SetBinError(3533,18.69331);
   MPass->SetBinError(3534,21.07221);
   MPass->SetBinError(3535,26.14563);
   MPass->SetBinError(3536,23.11596);
   MPass->SetBinError(3537,24.17148);
   MPass->SetBinError(3538,25.95318);
   MPass->SetBinError(3539,20.28602);
   MPass->SetBinError(3540,20.28602);
   MPass->SetBinError(3541,23.64083);
   MPass->SetBinError(3542,21.84652);
   MPass->SetBinError(3543,41.35215);
   MPass->SetBinError(3544,22.63);
   MPass->SetBinError(3545,21.24809);
   MPass->SetBinError(3546,24.953);
   MPass->SetBinError(3547,18.58783);
   MPass->SetBinError(3548,15.81139);
   MPass->SetBinError(3551,26.92764);
   MPass->SetBinError(3552,28.08702);
   MPass->SetBinError(3553,29.87069);
   MPass->SetBinError(3554,28.86751);
   MPass->SetBinError(3555,30.15113);
   MPass->SetBinError(3556,36.51484);
   MPass->SetBinError(3557,31.257);
   MPass->SetBinError(3558,29.75624);
   MPass->SetBinError(3559,26.58627);
   MPass->SetBinError(3560,29.24038);
   MPass->SetBinError(3561,26.58627);
   MPass->SetBinError(3562,30.43436);
   MPass->SetBinError(3563,26.12947);
   MPass->SetBinError(3564,34.29972);
   MPass->SetBinError(3565,28.86751);
   MPass->SetBinError(3566,29.48839);
   MPass->SetBinError(3567,25.40003);
   MPass->SetBinError(3568,28.28427);
   MPass->SetBinError(3569,33.69353);
   MPass->SetBinError(3570,29.87069);
   MPass->SetBinError(3571,25.61001);
   MPass->SetBinError(3572,27.55778);
   MPass->SetBinError(3573,29.24038);
   MPass->SetBinError(3574,26.5812);
   MPass->SetBinError(3575,28.17468);
   MPass->SetBinError(3576,22.25668);
   MPass->SetBinError(3577,24.953);
   MPass->SetBinError(3578,19.24501);
   MPass->SetBinError(3579,24.953);
   MPass->SetBinError(3580,19.49419);
   MPass->SetBinError(3581,29.13358);
   MPass->SetBinError(3582,24.51162);
   MPass->SetBinError(3583,28.17468);
   MPass->SetBinError(3584,24.31052);
   MPass->SetBinError(3585,24.41328);
   MPass->SetBinError(3586,31.16066);
   MPass->SetBinError(3587,26.41115);
   MPass->SetBinError(3588,25.61001);
   MPass->SetBinError(3589,35.76527);
   MPass->SetBinError(3590,33.69353);
   MPass->SetBinError(3591,32.84081);
   MPass->SetBinError(3592,24.8452);
   MPass->SetBinError(3593,30.86067);
   MPass->SetBinError(3594,23.84351);
   MPass->SetBinError(3595,20.58406);
   MPass->SetBinError(3596,24.8452);
   MPass->SetBinError(3597,20.91214);
   MPass->SetBinError(3598,21.84652);
   MPass->SetBinError(3601,15.68276);
   MPass->SetBinError(3602,32.78261);
   MPass->SetBinError(3603,31.94109);
   MPass->SetBinError(3604,40.82483);
   MPass->SetBinError(3605,35.76527);
   MPass->SetBinError(3606,36.51484);
   MPass->SetBinError(3607,33.71982);
   MPass->SetBinError(3608,37.79645);
   MPass->SetBinError(3609,44.72136);
   MPass->SetBinError(3610,35.76527);
   MPass->SetBinError(3611,24.93705);
   MPass->SetBinError(3612,29.12124);
   MPass->SetBinError(3613,24.86443);
   MPass->SetBinError(3614,25.58111);
   MPass->SetBinError(3615,32.02172);
   MPass->SetBinError(3616,31.257);
   MPass->SetBinError(3617,27.05661);
   MPass->SetBinError(3618,27.55778);
   MPass->SetBinError(3619,26.12947);
   MPass->SetBinError(3620,31.16066);
   MPass->SetBinError(3621,28.64691);
   MPass->SetBinError(3622,25.58111);
   MPass->SetBinError(3623,44.72136);
   MPass->SetBinError(3624,29.24038);
   MPass->SetBinError(3625,31.257);
   MPass->SetBinError(3626,19.42129);
   MPass->SetBinError(3627,20.39382);
   MPass->SetBinError(3628,21.22768);
   MPass->SetBinError(3629,22.4543);
   MPass->SetBinError(3630,26.00353);
   MPass->SetBinError(3631,21.07221);
   MPass->SetBinError(3632,20.25231);
   MPass->SetBinError(3633,20.91214);
   MPass->SetBinError(3634,20.91214);
   MPass->SetBinError(3635,25.61001);
   MPass->SetBinError(3636,23.38536);
   MPass->SetBinError(3637,19.04072);
   MPass->SetBinError(3638,26.5812);
   MPass->SetBinError(3639,22.83739);
   MPass->SetBinError(3640,25.28319);
   MPass->SetBinError(3641,21.37662);
   MPass->SetBinError(3642,18.56919);
   MPass->SetBinError(3643,24.17148);
   MPass->SetBinError(3644,22.56677);
   MPass->SetBinError(3645,21.22768);
   MPass->SetBinError(3646,20.28602);
   MPass->SetBinError(3647,21.22768);
   MPass->SetBinError(3648,11.85409);
   MPass->SetBinError(3651,25.23042);
   MPass->SetBinError(3652,26.14563);
   MPass->SetBinError(3653,29.12124);
   MPass->SetBinError(3654,32.78261);
   MPass->SetBinError(3655,28.86751);
   MPass->SetBinError(3656,28.64691);
   MPass->SetBinError(3657,28.86751);
   MPass->SetBinError(3658,23.69728);
   MPass->SetBinError(3659,34.68376);
   MPass->SetBinError(3660,24.17148);
   MPass->SetBinError(3661,26.93364);
   MPass->SetBinError(3662,34.68376);
   MPass->SetBinError(3663,25.28986);
   MPass->SetBinError(3664,25.69958);
   MPass->SetBinError(3665,26.45934);
   MPass->SetBinError(3666,27.53212);
   MPass->SetBinError(3667,27.21655);
   MPass->SetBinError(3668,26.5812);
   MPass->SetBinError(3669,24.56806);
   MPass->SetBinError(3670,27.53212);
   MPass->SetBinError(3671,24.17148);
   MPass->SetBinError(3672,25.58111);
   MPass->SetBinError(3673,24.51162);
   MPass->SetBinError(3674,22.56677);
   MPass->SetBinError(3675,17.33233);
   MPass->SetBinError(3676,24.62841);
   MPass->SetBinError(3677,17.10199);
   MPass->SetBinError(3678,16.32152);
   MPass->SetBinError(3679,18.69599);
   MPass->SetBinError(3680,26.00353);
   MPass->SetBinError(3681,20.57127);
   MPass->SetBinError(3682,19.61729);
   MPass->SetBinError(3683,21.22768);
   MPass->SetBinError(3684,23.13093);
   MPass->SetBinError(3685,24.21425);
   MPass->SetBinError(3686,21.07221);
   MPass->SetBinError(3687,19.9225);
   MPass->SetBinError(3688,25.28319);
   MPass->SetBinError(3689,22.87883);
   MPass->SetBinError(3690,27.26809);
   MPass->SetBinError(3691,19.24501);
   MPass->SetBinError(3692,34.66466);
   MPass->SetBinError(3693,19.3375);
   MPass->SetBinError(3694,29.24038);
   MPass->SetBinError(3695,28.08702);
   MPass->SetBinError(3696,17.20647);
   MPass->SetBinError(3697,23.13093);
   MPass->SetBinError(3698,19.5535);
   MPass->SetBinError(3701,23.38765);
   MPass->SetBinError(3702,26.41115);
   MPass->SetBinError(3703,26.58627);
   MPass->SetBinError(3704,29.48839);
   MPass->SetBinError(3705,33.33333);
   MPass->SetBinError(3706,29.75624);
   MPass->SetBinError(3707,27.21655);
   MPass->SetBinError(3708,31.16066);
   MPass->SetBinError(3709,30.86067);
   MPass->SetBinError(3710,33.33333);
   MPass->SetBinError(3711,36.51484);
   MPass->SetBinError(3712,24.78466);
   MPass->SetBinError(3713,30.86067);
   MPass->SetBinError(3714,25.23042);
   MPass->SetBinError(3715,28.57351);
   MPass->SetBinError(3716,32.44428);
   MPass->SetBinError(3717,29.87069);
   MPass->SetBinError(3718,29.24038);
   MPass->SetBinError(3719,28.04015);
   MPass->SetBinError(3720,31.94109);
   MPass->SetBinError(3721,30.54152);
   MPass->SetBinError(3722,21.83062);
   MPass->SetBinError(3723,28.52501);
   MPass->SetBinError(3724,29.72155);
   MPass->SetBinError(3725,30.54152);
   MPass->SetBinError(3726,28.17468);
   MPass->SetBinError(3727,21.65064);
   MPass->SetBinError(3728,23.11596);
   MPass->SetBinError(3729,25.23042);
   MPass->SetBinError(3730,26.58627);
   MPass->SetBinError(3731,29.87069);
   MPass->SetBinError(3732,27.71598);
   MPass->SetBinError(3733,21.85336);
   MPass->SetBinError(3734,27.55778);
   MPass->SetBinError(3735,30.86067);
   MPass->SetBinError(3736,24.51162);
   MPass->SetBinError(3737,24.39262);
   MPass->SetBinError(3738,29.57424);
   MPass->SetBinError(3739,23.44275);
   MPass->SetBinError(3740,30.54152);
   MPass->SetBinError(3741,21.22768);
   MPass->SetBinError(3742,20.91214);
   MPass->SetBinError(3743,32.84081);
   MPass->SetBinError(3744,27.71598);
   MPass->SetBinError(3745,26.28717);
   MPass->SetBinError(3746,21.84652);
   MPass->SetBinError(3747,28.57351);
   MPass->SetBinError(3748,16.57653);
   MPass->SetBinError(3751,23.69728);
   MPass->SetBinError(3752,28.64691);
   MPass->SetBinError(3753,32.84081);
   MPass->SetBinError(3754,32.78261);
   MPass->SetBinError(3755,39.22323);
   MPass->SetBinError(3756,32.44428);
   MPass->SetBinError(3757,36.51484);
   MPass->SetBinError(3758,37.79645);
   MPass->SetBinError(3759,26.00353);
   MPass->SetBinError(3760,31.257);
   MPass->SetBinError(3761,32.44428);
   MPass->SetBinError(3762,24.953);
   MPass->SetBinError(3763,27.55778);
   MPass->SetBinError(3764,29.12124);
   MPass->SetBinError(3765,27.53212);
   MPass->SetBinError(3766,29.75624);
   MPass->SetBinError(3767,29.24038);
   MPass->SetBinError(3768,24.16752);
   MPass->SetBinError(3769,23.2348);
   MPass->SetBinError(3770,32.78261);
   MPass->SetBinError(3771,32.84081);
   MPass->SetBinError(3772,40.82483);
   MPass->SetBinError(3773,29.12124);
   MPass->SetBinError(3774,25.28986);
   MPass->SetBinError(3775,26.28717);
   MPass->SetBinError(3776,25.29822);
   MPass->SetBinError(3777,20.49);
   MPass->SetBinError(3778,25.28319);
   MPass->SetBinError(3779,29.13358);
   MPass->SetBinError(3780,20.57127);
   MPass->SetBinError(3781,21.22768);
   MPass->SetBinError(3782,24.31052);
   MPass->SetBinError(3783,22.05581);
   MPass->SetBinError(3784,26.28717);
   MPass->SetBinError(3785,28.57351);
   MPass->SetBinError(3786,20.04546);
   MPass->SetBinError(3787,20.58406);
   MPass->SetBinError(3788,21.45239);
   MPass->SetBinError(3789,27.26809);
   MPass->SetBinError(3790,16.56157);
   MPass->SetBinError(3791,20.91214);
   MPass->SetBinError(3792,20.39382);
   MPass->SetBinError(3793,20.28602);
   MPass->SetBinError(3794,19.04072);
   MPass->SetBinError(3795,19.23311);
   MPass->SetBinError(3796,18.17312);
   MPass->SetBinError(3797,24.31052);
   MPass->SetBinError(3798,17.84983);
   MPass->SetBinError(3801,20.63351);
   MPass->SetBinError(3802,27.53212);
   MPass->SetBinError(3803,28.57351);
   MPass->SetBinError(3804,27.04797);
   MPass->SetBinError(3805,28.28427);
   MPass->SetBinError(3806,28.52501);
   MPass->SetBinError(3807,30.86067);
   MPass->SetBinError(3808,26.45934);
   MPass->SetBinError(3809,27.55778);
   MPass->SetBinError(3810,31.16066);
   MPass->SetBinError(3811,20.67607);
   MPass->SetBinError(3812,27.04797);
   MPass->SetBinError(3813,24.17148);
   MPass->SetBinError(3814,29.12124);
   MPass->SetBinError(3815,28.28427);
   MPass->SetBinError(3816,30.43436);
   MPass->SetBinError(3817,30.43436);
   MPass->SetBinError(3818,25.69958);
   MPass->SetBinError(3819,28.64691);
   MPass->SetBinError(3820,27.04797);
   MPass->SetBinError(3821,24);
   MPass->SetBinError(3822,24.21425);
   MPass->SetBinError(3823,27.04797);
   MPass->SetBinError(3824,26.00353);
   MPass->SetBinError(3825,26.41115);
   MPass->SetBinError(3826,25.95318);
   MPass->SetBinError(3827,20.49);
   MPass->SetBinError(3828,23.40258);
   MPass->SetBinError(3829,19.78366);
   MPass->SetBinError(3830,22.0487);
   MPass->SetBinError(3831,26.92764);
   MPass->SetBinError(3832,25.19456);
   MPass->SetBinError(3833,21.75611);
   MPass->SetBinError(3834,26.28717);
   MPass->SetBinError(3835,21.07221);
   MPass->SetBinError(3836,17.14126);
   MPass->SetBinError(3837,22.64278);
   MPass->SetBinError(3838,24.62841);
   MPass->SetBinError(3839,27.53212);
   MPass->SetBinError(3840,22.83034);
   MPass->SetBinError(3841,16.55017);
   MPass->SetBinError(3842,20.28602);
   MPass->SetBinError(3843,23.38765);
   MPass->SetBinError(3844,23.38536);
   MPass->SetBinError(3845,21.65064);
   MPass->SetBinError(3846,23.40258);
   MPass->SetBinError(3847,21.45239);
   MPass->SetBinError(3848,17.76379);
   MPass->SetBinError(3851,30.98387);
   MPass->SetBinError(3852,25.7247);
   MPass->SetBinError(3853,26.12947);
   MPass->SetBinError(3854,29.75624);
   MPass->SetBinError(3855,32.78261);
   MPass->SetBinError(3856,32.02172);
   MPass->SetBinError(3857,26.12947);
   MPass->SetBinError(3858,33.69353);
   MPass->SetBinError(3859,27.96379);
   MPass->SetBinError(3860,25.58111);
   MPass->SetBinError(3861,30.86067);
   MPass->SetBinError(3862,27.96379);
   MPass->SetBinError(3863,23.49632);
   MPass->SetBinError(3864,30.15113);
   MPass->SetBinError(3865,24.52512);
   MPass->SetBinError(3866,28.08702);
   MPass->SetBinError(3867,30.15113);
   MPass->SetBinError(3868,28.57351);
   MPass->SetBinError(3869,27.96379);
   MPass->SetBinError(3870,29.75624);
   MPass->SetBinError(3871,31.94109);
   MPass->SetBinError(3872,29.75624);
   MPass->SetBinError(3873,31.62278);
   MPass->SetBinError(3874,27.55778);
   MPass->SetBinError(3875,21.24809);
   MPass->SetBinError(3876,28.6411);
   MPass->SetBinError(3877,19.42129);
   MPass->SetBinError(3878,21.07221);
   MPass->SetBinError(3879,26.61437);
   MPass->SetBinError(3880,21.91141);
   MPass->SetBinError(3881,25.95318);
   MPass->SetBinError(3882,27.26809);
   MPass->SetBinError(3883,21.75611);
   MPass->SetBinError(3884,24.14726);
   MPass->SetBinError(3885,23.64083);
   MPass->SetBinError(3886,21.84652);
   MPass->SetBinError(3887,35.6812);
   MPass->SetBinError(3888,26.83282);
   MPass->SetBinError(3889,26.41115);
   MPass->SetBinError(3890,21.84652);
   MPass->SetBinError(3891,21.75611);
   MPass->SetBinError(3892,21.85336);
   MPass->SetBinError(3893,23.4375);
   MPass->SetBinError(3894,23.64083);
   MPass->SetBinError(3895,15.94401);
   MPass->SetBinError(3896,18.8192);
   MPass->SetBinError(3897,19.5535);
   MPass->SetBinError(3898,13.85656);
   MPass->SetBinError(3901,20.41241);
   MPass->SetBinError(3902,30.43436);
   MPass->SetBinError(3903,31.16066);
   MPass->SetBinError(3904,33.69353);
   MPass->SetBinError(3905,29.48839);
   MPass->SetBinError(3906,28.52501);
   MPass->SetBinError(3907,32.84081);
   MPass->SetBinError(3908,27.96379);
   MPass->SetBinError(3909,26.58627);
   MPass->SetBinError(3910,27.96379);
   MPass->SetBinError(3911,28.57351);
   MPass->SetBinError(3912,34.29972);
   MPass->SetBinError(3913,33.69353);
   MPass->SetBinError(3914,27.21655);
   MPass->SetBinError(3915,24.21425);
   MPass->SetBinError(3916,27.43429);
   MPass->SetBinError(3917,33.33333);
   MPass->SetBinError(3918,28.28427);
   MPass->SetBinError(3919,28.52501);
   MPass->SetBinError(3920,32.44428);
   MPass->SetBinError(3921,31.62278);
   MPass->SetBinError(3922,29.12124);
   MPass->SetBinError(3923,25.61001);
   MPass->SetBinError(3924,27.04797);
   MPass->SetBinError(3925,29.72155);
   MPass->SetBinError(3926,22.56677);
   MPass->SetBinError(3927,24.17148);
   MPass->SetBinError(3928,30.98387);
   MPass->SetBinError(3929,28.64691);
   MPass->SetBinError(3930,24.93705);
   MPass->SetBinError(3931,26.41115);
   MPass->SetBinError(3932,26.92764);
   MPass->SetBinError(3933,27.65283);
   MPass->SetBinError(3934,24.14726);
   MPass->SetBinError(3935,27.71598);
   MPass->SetBinError(3936,21.45239);
   MPass->SetBinError(3937,21.37662);
   MPass->SetBinError(3938,23.69728);
   MPass->SetBinError(3939,20.74902);
   MPass->SetBinError(3940,25.95318);
   MPass->SetBinError(3941,22.25668);
   MPass->SetBinError(3942,22.87883);
   MPass->SetBinError(3943,18.26346);
   MPass->SetBinError(3944,25.28319);
   MPass->SetBinError(3945,24.953);
   MPass->SetBinError(3946,19.36492);
   MPass->SetBinError(3947,22.87883);
   MPass->SetBinError(3948,13.9795);
   MPass->SetBinError(3951,21.64441);
   MPass->SetBinError(3952,23.54846);
   MPass->SetBinError(3953,24);
   MPass->SetBinError(3954,27.96379);
   MPass->SetBinError(3955,27.05661);
   MPass->SetBinError(3956,22.09163);
   MPass->SetBinError(3957,33.71982);
   MPass->SetBinError(3958,28.08702);
   MPass->SetBinError(3959,28.64691);
   MPass->SetBinError(3960,31.62278);
   MPass->SetBinError(3961,27.96379);
   MPass->SetBinError(3962,27.55778);
   MPass->SetBinError(3963,26.5812);
   MPass->SetBinError(3964,27.21655);
   MPass->SetBinError(3965,25.69958);
   MPass->SetBinError(3966,27.43429);
   MPass->SetBinError(3967,31.16066);
   MPass->SetBinError(3968,29.12124);
   MPass->SetBinError(3969,30.43436);
   MPass->SetBinError(3970,27.55778);
   MPass->SetBinError(3971,23.11596);
   MPass->SetBinError(3972,26.14563);
   MPass->SetBinError(3973,23.2348);
   MPass->SetBinError(3974,22.38511);
   MPass->SetBinError(3975,31.257);
   MPass->SetBinError(3976,24.31052);
   MPass->SetBinError(3977,21.65064);
   MPass->SetBinError(3978,24);
   MPass->SetBinError(3979,19.3375);
   MPass->SetBinError(3980,22.87883);
   MPass->SetBinError(3981,21.93444);
   MPass->SetBinError(3982,20.74902);
   MPass->SetBinError(3983,19.14559);
   MPass->SetBinError(3984,33.07189);
   MPass->SetBinError(3985,16.59661);
   MPass->SetBinError(3986,17.07695);
   MPass->SetBinError(3987,20.1692);
   MPass->SetBinError(3988,20.1692);
   MPass->SetBinError(3989,19.24501);
   MPass->SetBinError(3990,22.83034);
   MPass->SetBinError(3991,25.28319);
   MPass->SetBinError(3992,24.14726);
   MPass->SetBinError(3993,25.23042);
   MPass->SetBinError(3994,21.65064);
   MPass->SetBinError(3995,24.51162);
   MPass->SetBinError(3996,27.26809);
   MPass->SetBinError(3997,22.4543);
   MPass->SetBinError(3998,17.18182);
   MPass->SetBinError(4001,23.1455);
   MPass->SetBinError(4002,29.48839);
   MPass->SetBinError(4003,27.55778);
   MPass->SetBinError(4004,26.93364);
   MPass->SetBinError(4005,26.41115);
   MPass->SetBinError(4006,22.09163);
   MPass->SetBinError(4007,27.43429);
   MPass->SetBinError(4008,23.84351);
   MPass->SetBinError(4009,25.7247);
   MPass->SetBinError(4010,26.00915);
   MPass->SetBinError(4011,26.83282);
   MPass->SetBinError(4012,31.16066);
   MPass->SetBinError(4013,32.84081);
   MPass->SetBinError(4014,31.94109);
   MPass->SetBinError(4015,29.48839);
   MPass->SetBinError(4016,27.21655);
   MPass->SetBinError(4017,33.69353);
   MPass->SetBinError(4018,25.40003);
   MPass->SetBinError(4019,27.43429);
   MPass->SetBinError(4020,23.52718);
   MPass->SetBinError(4021,30.43436);
   MPass->SetBinError(4022,24.62841);
   MPass->SetBinError(4023,32.44428);
   MPass->SetBinError(4024,27.55778);
   MPass->SetBinError(4025,32.78261);
   MPass->SetBinError(4026,25.61001);
   MPass->SetBinError(4027,24.39262);
   MPass->SetBinError(4028,24.39262);
   MPass->SetBinError(4029,24.62841);
   MPass->SetBinError(4030,35.6812);
   MPass->SetBinError(4031,21.82401);
   MPass->SetBinError(4032,24.17148);
   MPass->SetBinError(4033,21.51657);
   MPass->SetBinError(4034,30.98387);
   MPass->SetBinError(4035,24.953);
   MPass->SetBinError(4036,19.59592);
   MPass->SetBinError(4037,23.15707);
   MPass->SetBinError(4038,27.71598);
   MPass->SetBinError(4039,29.13358);
   MPass->SetBinError(4040,25.61001);
   MPass->SetBinError(4041,25.32223);
   MPass->SetBinError(4042,23.87467);
   MPass->SetBinError(4043,24.56806);
   MPass->SetBinError(4044,25.28319);
   MPass->SetBinError(4045,22.14464);
   MPass->SetBinError(4046,29.24038);
   MPass->SetBinError(4047,30.43436);
   MPass->SetBinError(4048,21.9089);
   MPass->SetBinError(4051,21.64441);
   MPass->SetBinError(4052,31.94109);
   MPass->SetBinError(4053,29.87069);
   MPass->SetBinError(4054,32.78261);
   MPass->SetBinError(4055,25.61738);
   MPass->SetBinError(4056,26.00353);
   MPass->SetBinError(4057,30.54152);
   MPass->SetBinError(4058,33.33333);
   MPass->SetBinError(4059,27.05661);
   MPass->SetBinError(4060,35.76527);
   MPass->SetBinError(4061,29.87069);
   MPass->SetBinError(4062,28.57351);
   MPass->SetBinError(4063,26.26129);
   MPass->SetBinError(4064,29.48839);
   MPass->SetBinError(4065,26.41115);
   MPass->SetBinError(4066,33.69353);
   MPass->SetBinError(4067,28.04015);
   MPass->SetBinError(4068,34.29972);
   MPass->SetBinError(4069,28.08702);
   MPass->SetBinError(4070,23.13093);
   MPass->SetBinError(4071,28.08702);
   MPass->SetBinError(4072,30.15113);
   MPass->SetBinError(4073,23.22196);
   MPass->SetBinError(4074,25.23042);
   MPass->SetBinError(4075,28.04015);
   MPass->SetBinError(4076,24.51162);
   MPass->SetBinError(4077,25.61001);
   MPass->SetBinError(4078,21.65064);
   MPass->SetBinError(4079,21.37662);
   MPass->SetBinError(4080,19.57474);
   MPass->SetBinError(4081,23.52718);
   MPass->SetBinError(4082,25.32223);
   MPass->SetBinError(4083,18.26346);
   MPass->SetBinError(4084,23.38536);
   MPass->SetBinError(4085,19.9225);
   MPass->SetBinError(4086,20.25231);
   MPass->SetBinError(4087,21.9089);
   MPass->SetBinError(4088,22.25668);
   MPass->SetBinError(4089,24.62841);
   MPass->SetBinError(4090,23.69728);
   MPass->SetBinError(4091,20.41824);
   MPass->SetBinError(4092,23.40258);
   MPass->SetBinError(4093,21.24809);
   MPass->SetBinError(4094,24.86443);
   MPass->SetBinError(4095,22.83034);
   MPass->SetBinError(4096,20.80592);
   MPass->SetBinError(4097,26.00353);
   MPass->SetBinError(4098,15.81139);
   MPass->SetBinError(4101,22.17878);
   MPass->SetBinError(4102,25.7247);
   MPass->SetBinError(4103,26.83282);
   MPass->SetBinError(4104,27.71598);
   MPass->SetBinError(4105,33.69353);
   MPass->SetBinError(4106,24.17148);
   MPass->SetBinError(4107,28.08702);
   MPass->SetBinError(4108,25.28986);
   MPass->SetBinError(4109,28.04015);
   MPass->SetBinError(4110,23.2348);
   MPass->SetBinError(4111,26.14563);
   MPass->SetBinError(4112,24.93705);
   MPass->SetBinError(4113,24.21425);
   MPass->SetBinError(4114,26.93364);
   MPass->SetBinError(4115,24.16752);
   MPass->SetBinError(4116,28.57351);
   MPass->SetBinError(4117,25.28319);
   MPass->SetBinError(4118,26.41115);
   MPass->SetBinError(4119,28.52501);
   MPass->SetBinError(4120,23.52718);
   MPass->SetBinError(4121,20.66054);
   MPass->SetBinError(4122,26.12947);
   MPass->SetBinError(4123,24.56806);
   MPass->SetBinError(4124,23.84351);
   MPass->SetBinError(4125,22.63);
   MPass->SetBinError(4126,24.14726);
   MPass->SetBinError(4127,21.65064);
   MPass->SetBinError(4128,17.85744);
   MPass->SetBinError(4129,24.62841);
   MPass->SetBinError(4130,21.84652);
   MPass->SetBinError(4131,20.49);
   MPass->SetBinError(4132,23.28848);
   MPass->SetBinError(4133,21.37662);
   MPass->SetBinError(4134,18.69331);
   MPass->SetBinError(4135,18.8192);
   MPass->SetBinError(4136,30.98387);
   MPass->SetBinError(4137,19.14559);
   MPass->SetBinError(4138,16.94201);
   MPass->SetBinError(4139,25.23042);
   MPass->SetBinError(4140,22.83034);
   MPass->SetBinError(4141,21.65064);
   MPass->SetBinError(4142,19.78366);
   MPass->SetBinError(4143,20.25231);
   MPass->SetBinError(4144,21.9089);
   MPass->SetBinError(4145,20.41824);
   MPass->SetBinError(4146,23.00219);
   MPass->SetBinError(4147,19.51067);
   MPass->SetBinError(4148,15.71091);
   MPass->SetBinError(4151,17.32249);
   MPass->SetBinError(4152,30.86067);
   MPass->SetBinError(4153,27.55778);
   MPass->SetBinError(4154,27.26809);
   MPass->SetBinError(4155,26.14563);
   MPass->SetBinError(4156,26.45934);
   MPass->SetBinError(4157,31.16066);
   MPass->SetBinError(4158,30.15113);
   MPass->SetBinError(4159,29.75624);
   MPass->SetBinError(4160,30.86067);
   MPass->SetBinError(4161,27.43429);
   MPass->SetBinError(4162,29.12124);
   MPass->SetBinError(4163,37.79645);
   MPass->SetBinError(4164,31.62278);
   MPass->SetBinError(4165,29.48839);
   MPass->SetBinError(4166,31.94109);
   MPass->SetBinError(4167,26.14563);
   MPass->SetBinError(4168,27.53212);
   MPass->SetBinError(4169,25.61001);
   MPass->SetBinError(4170,32.84081);
   MPass->SetBinError(4171,26.5812);
   MPass->SetBinError(4172,25.95318);
   MPass->SetBinError(4173,35.35534);
   MPass->SetBinError(4174,28.64691);
   MPass->SetBinError(4175,24.93705);
   MPass->SetBinError(4176,27.21655);
   MPass->SetBinError(4177,24);
   MPass->SetBinError(4178,24.51162);
   MPass->SetBinError(4179,27.04797);
   MPass->SetBinError(4180,17.41411);
   MPass->SetBinError(4181,20.28602);
   MPass->SetBinError(4182,28.57351);
   MPass->SetBinError(4183,26.28717);
   MPass->SetBinError(4184,26.58627);
   MPass->SetBinError(4185,29.11026);
   MPass->SetBinError(4186,22.64647);
   MPass->SetBinError(4187,25.23042);
   MPass->SetBinError(4188,20.49);
   MPass->SetBinError(4189,23.38536);
   MPass->SetBinError(4190,21.51657);
   MPass->SetBinError(4191,21.07221);
   MPass->SetBinError(4192,23.52718);
   MPass->SetBinError(4193,18.62465);
   MPass->SetBinError(4194,20.67149);
   MPass->SetBinError(4195,19.59592);
   MPass->SetBinError(4196,23.38536);
   MPass->SetBinError(4197,21.22768);
   MPass->SetBinError(4198,16.68835);
   MPass->SetBinError(4201,27.65283);
   MPass->SetBinError(4202,33.71982);
   MPass->SetBinError(4203,24.21425);
   MPass->SetBinError(4204,28.52501);
   MPass->SetBinError(4205,27.05661);
   MPass->SetBinError(4206,29.24038);
   MPass->SetBinError(4207,32.84081);
   MPass->SetBinError(4208,42.64014);
   MPass->SetBinError(4209,29.72155);
   MPass->SetBinError(4210,32.78261);
   MPass->SetBinError(4211,31.94109);
   MPass->SetBinError(4212,35.76527);
   MPass->SetBinError(4213,26.41115);
   MPass->SetBinError(4214,27.96379);
   MPass->SetBinError(4215,31.62278);
   MPass->SetBinError(4216,34.29972);
   MPass->SetBinError(4217,25.61001);
   MPass->SetBinError(4218,28.04015);
   MPass->SetBinError(4219,32.02172);
   MPass->SetBinError(4220,27.04797);
   MPass->SetBinError(4221,26.00353);
   MPass->SetBinError(4222,26.92764);
   MPass->SetBinError(4223,29.48839);
   MPass->SetBinError(4224,26.41115);
   MPass->SetBinError(4225,26.14563);
   MPass->SetBinError(4226,21.51657);
   MPass->SetBinError(4227,24.14726);
   MPass->SetBinError(4228,21.22768);
   MPass->SetBinError(4229,27.26809);
   MPass->SetBinError(4230,17.84983);
   MPass->SetBinError(4231,22.87883);
   MPass->SetBinError(4232,26.00353);
   MPass->SetBinError(4233,28.08702);
   MPass->SetBinError(4234,21.22768);
   MPass->SetBinError(4235,21.9089);
   MPass->SetBinError(4236,19.59592);
   MPass->SetBinError(4237,24.8452);
   MPass->SetBinError(4238,17.76379);
   MPass->SetBinError(4239,22.14464);
   MPass->SetBinError(4240,19.14559);
   MPass->SetBinError(4241,18.56919);
   MPass->SetBinError(4242,20.41824);
   MPass->SetBinError(4243,21.64441);
   MPass->SetBinError(4244,23.15707);
   MPass->SetBinError(4245,24.39262);
   MPass->SetBinError(4246,23.38765);
   MPass->SetBinError(4247,24.8452);
   MPass->SetBinError(4248,13.8966);
   MPass->SetBinError(4251,24.14726);
   MPass->SetBinError(4252,27.04797);
   MPass->SetBinError(4253,23.11596);
   MPass->SetBinError(4254,23.69728);
   MPass->SetBinError(4255,26.58627);
   MPass->SetBinError(4256,26.14563);
   MPass->SetBinError(4257,25.23042);
   MPass->SetBinError(4258,29.24038);
   MPass->SetBinError(4259,23.87467);
   MPass->SetBinError(4260,27.43429);
   MPass->SetBinError(4261,28.64691);
   MPass->SetBinError(4262,24.953);
   MPass->SetBinError(4263,32.44428);
   MPass->SetBinError(4264,28.57351);
   MPass->SetBinError(4265,27.55778);
   MPass->SetBinError(4266,32.44428);
   MPass->SetBinError(4267,30.33826);
   MPass->SetBinError(4268,26.14563);
   MPass->SetBinError(4269,30.43436);
   MPass->SetBinError(4270,25.7247);
   MPass->SetBinError(4271,28.64691);
   MPass->SetBinError(4272,28.64691);
   MPass->SetBinError(4273,24.86443);
   MPass->SetBinError(4274,27.04797);
   MPass->SetBinError(4275,24.14726);
   MPass->SetBinError(4276,19.5535);
   MPass->SetBinError(4277,17.81524);
   MPass->SetBinError(4278,22.83034);
   MPass->SetBinError(4279,19.16769);
   MPass->SetBinError(4280,32.84081);
   MPass->SetBinError(4281,17.76379);
   MPass->SetBinError(4282,23.84351);
   MPass->SetBinError(4283,19.3375);
   MPass->SetBinError(4284,26.00353);
   MPass->SetBinError(4285,20.39382);
   MPass->SetBinError(4286,15.21886);
   MPass->SetBinError(4287,28.6411);
   MPass->SetBinError(4288,21.51657);
   MPass->SetBinError(4289,18.42988);
   MPass->SetBinError(4290,25.23042);
   MPass->SetBinError(4291,24.51162);
   MPass->SetBinError(4292,19.24501);
   MPass->SetBinError(4293,21.80083);
   MPass->SetBinError(4294,21.23179);
   MPass->SetBinError(4295,28.64691);
   MPass->SetBinError(4296,22.64647);
   MPass->SetBinError(4297,25.61738);
   MPass->SetBinError(4298,14.01903);
   MPass->SetBinError(4301,15.21886);
   MPass->SetBinError(4302,26.61437);
   MPass->SetBinError(4303,23.2348);
   MPass->SetBinError(4304,35.35534);
   MPass->SetBinError(4305,22.58576);
   MPass->SetBinError(4306,28.04015);
   MPass->SetBinError(4307,29.87069);
   MPass->SetBinError(4308,29.13358);
   MPass->SetBinError(4309,40.82483);
   MPass->SetBinError(4310,29.12124);
   MPass->SetBinError(4311,28.57351);
   MPass->SetBinError(4312,24.25356);
   MPass->SetBinError(4313,31.16066);
   MPass->SetBinError(4314,25.32223);
   MPass->SetBinError(4315,28.17468);
   MPass->SetBinError(4316,31.16066);
   MPass->SetBinError(4317,30.43436);
   MPass->SetBinError(4318,40.82483);
   MPass->SetBinError(4319,31.94109);
   MPass->SetBinError(4320,29.87069);
   MPass->SetBinError(4321,36.51484);
   MPass->SetBinError(4322,25.7247);
   MPass->SetBinError(4323,26.45934);
   MPass->SetBinError(4324,28.64691);
   MPass->SetBinError(4325,24.14726);
   MPass->SetBinError(4326,24);
   MPass->SetBinError(4327,23.28848);
   MPass->SetBinError(4328,22.64647);
   MPass->SetBinError(4329,32.84081);
   MPass->SetBinError(4330,24);
   MPass->SetBinError(4331,25.61738);
   MPass->SetBinError(4332,28.17468);
   MPass->SetBinError(4333,28.6411);
   MPass->SetBinError(4334,27.71598);
   MPass->SetBinError(4335,39.19632);
   MPass->SetBinError(4336,21.51657);
   MPass->SetBinError(4337,20.67149);
   MPass->SetBinError(4338,22.83034);
   MPass->SetBinError(4339,24.62727);
   MPass->SetBinError(4340,25.95318);
   MPass->SetBinError(4341,32.02172);
   MPass->SetBinError(4342,25.28986);
   MPass->SetBinError(4343,33.71982);
   MPass->SetBinError(4344,22.38511);
   MPass->SetBinError(4345,26.41115);
   MPass->SetBinError(4346,21.44862);
   MPass->SetBinError(4347,18.50366);
   MPass->SetBinError(4348,14.3117);
   MPass->SetBinError(4351,14.96663);
   MPass->SetBinError(4352,31.65733);
   MPass->SetBinError(4353,27.43429);
   MPass->SetBinError(4354,25.61001);
   MPass->SetBinError(4355,23.69728);
   MPass->SetBinError(4356,28.08702);
   MPass->SetBinError(4357,35.76527);
   MPass->SetBinError(4358,42.64014);
   MPass->SetBinError(4359,34.68376);
   MPass->SetBinError(4360,25.32223);
   MPass->SetBinError(4361,28.28427);
   MPass->SetBinError(4362,34.68376);
   MPass->SetBinError(4363,23.54846);
   MPass->SetBinError(4364,28.57351);
   MPass->SetBinError(4365,38.26383);
   MPass->SetBinError(4366,24.93705);
   MPass->SetBinError(4367,29.75624);
   MPass->SetBinError(4368,32.02172);
   MPass->SetBinError(4369,32.44428);
   MPass->SetBinError(4370,38.26383);
   MPass->SetBinError(4371,34.68376);
   MPass->SetBinError(4372,25.58111);
   MPass->SetBinError(4373,21.85336);
   MPass->SetBinError(4374,21.67811);
   MPass->SetBinError(4375,22.87883);
   MPass->SetBinError(4376,21.37662);
   MPass->SetBinError(4377,18.69331);
   MPass->SetBinError(4378,25.29822);
   MPass->SetBinError(4379,24.14726);
   MPass->SetBinError(4380,19.64809);
   MPass->SetBinError(4381,20.66054);
   MPass->SetBinError(4382,28.08702);
   MPass->SetBinError(4383,25.28319);
   MPass->SetBinError(4384,30.33826);
   MPass->SetBinError(4385,25.28319);
   MPass->SetBinError(4386,26.00353);
   MPass->SetBinError(4387,34.68376);
   MPass->SetBinError(4388,20.67848);
   MPass->SetBinError(4389,23.89559);
   MPass->SetBinError(4390,26.41115);
   MPass->SetBinError(4391,29.72155);
   MPass->SetBinError(4392,23.40258);
   MPass->SetBinError(4393,31.16066);
   MPass->SetBinError(4394,18.4701);
   MPass->SetBinError(4395,22.83739);
   MPass->SetBinError(4396,20.1692);
   MPass->SetBinError(4397,23.28848);
   MPass->SetBinError(4398,16.4234);
   MPass->SetBinError(4401,19.36492);
   MPass->SetBinError(4402,23.40258);
   MPass->SetBinError(4403,30.54152);
   MPass->SetBinError(4404,27.96379);
   MPass->SetBinError(4405,26.14563);
   MPass->SetBinError(4406,26.41115);
   MPass->SetBinError(4407,22.92732);
   MPass->SetBinError(4408,26.58627);
   MPass->SetBinError(4409,25.17347);
   MPass->SetBinError(4410,32.78261);
   MPass->SetBinError(4411,30.15113);
   MPass->SetBinError(4412,31.62278);
   MPass->SetBinError(4413,22.56677);
   MPass->SetBinError(4414,25.69958);
   MPass->SetBinError(4415,27.05661);
   MPass->SetBinError(4416,42.64014);
   MPass->SetBinError(4417,25.69958);
   MPass->SetBinError(4418,31.257);
   MPass->SetBinError(4419,26.00353);
   MPass->SetBinError(4420,28.08702);
   MPass->SetBinError(4421,27.21655);
   MPass->SetBinError(4422,26.58627);
   MPass->SetBinError(4423,22.63);
   MPass->SetBinError(4424,23.13093);
   MPass->SetBinError(4425,22.4543);
   MPass->SetBinError(4426,25.61738);
   MPass->SetBinError(4427,23.15707);
   MPass->SetBinError(4428,18.70585);
   MPass->SetBinError(4429,20.1692);
   MPass->SetBinError(4430,20.67848);
   MPass->SetBinError(4431,21.67811);
   MPass->SetBinError(4432,18.62465);
   MPass->SetBinError(4433,21.22768);
   MPass->SetBinError(4434,32.02172);
   MPass->SetBinError(4435,21.64441);
   MPass->SetBinError(4436,24.39262);
   MPass->SetBinError(4437,28.57351);
   MPass->SetBinError(4438,16.85705);
   MPass->SetBinError(4439,23.89559);
   MPass->SetBinError(4440,28.04015);
   MPass->SetBinError(4441,24.89883);
   MPass->SetBinError(4442,30.43436);
   MPass->SetBinError(4443,30.54152);
   MPass->SetBinError(4444,28.64691);
   MPass->SetBinError(4445,23.38536);
   MPass->SetBinError(4446,20.64582);
   MPass->SetBinError(4447,20.2837);
   MPass->SetBinError(4448,16.28941);
   MPass->SetBinError(4451,29.11026);
   MPass->SetBinError(4452,25.32223);
   MPass->SetBinError(4453,27.55778);
   MPass->SetBinError(4454,26.58627);
   MPass->SetBinError(4455,31.62278);
   MPass->SetBinError(4456,22.30394);
   MPass->SetBinError(4457,21.32629);
   MPass->SetBinError(4458,24.86443);
   MPass->SetBinError(4459,27.55778);
   MPass->SetBinError(4460,34.68376);
   MPass->SetBinError(4461,31.94109);
   MPass->SetBinError(4462,31.62278);
   MPass->SetBinError(4463,27.26809);
   MPass->SetBinError(4464,27.96379);
   MPass->SetBinError(4465,26.93364);
   MPass->SetBinError(4466,24.89883);
   MPass->SetBinError(4467,31.62278);
   MPass->SetBinError(4468,30.43436);
   MPass->SetBinError(4469,32.78261);
   MPass->SetBinError(4470,24.52512);
   MPass->SetBinError(4471,32.78261);
   MPass->SetBinError(4472,30.43436);
   MPass->SetBinError(4473,29.12124);
   MPass->SetBinError(4474,26.5812);
   MPass->SetBinError(4475,22.14464);
   MPass->SetBinError(4476,25.61738);
   MPass->SetBinError(4477,20.39382);
   MPass->SetBinError(4478,21.22768);
   MPass->SetBinError(4479,24.86443);
   MPass->SetBinError(4480,23.38536);
   MPass->SetBinError(4481,25.19456);
   MPass->SetBinError(4482,24.62841);
   MPass->SetBinError(4483,26.5812);
   MPass->SetBinError(4484,27.53212);
   MPass->SetBinError(4485,28.64691);
   MPass->SetBinError(4486,21.37662);
   MPass->SetBinError(4487,27.26809);
   MPass->SetBinError(4488,27.26809);
   MPass->SetBinError(4489,28.04015);
   MPass->SetBinError(4490,22.30394);
   MPass->SetBinError(4491,29.13358);
   MPass->SetBinError(4492,29.87069);
   MPass->SetBinError(4493,24.953);
   MPass->SetBinError(4494,23.52718);
   MPass->SetBinError(4495,29.11026);
   MPass->SetBinError(4496,23.11596);
   MPass->SetBinError(4497,24.31052);
   MPass->SetBinError(4498,15.8276);
   MPass->SetBinError(4501,27.21655);
   MPass->SetBinError(4502,30.43436);
   MPass->SetBinError(4503,36.51484);
   MPass->SetBinError(4504,31.94109);
   MPass->SetBinError(4505,36.51484);
   MPass->SetBinError(4506,26.45934);
   MPass->SetBinError(4507,29.87069);
   MPass->SetBinError(4508,33.69353);
   MPass->SetBinError(4509,39.72104);
   MPass->SetBinError(4510,27.05661);
   MPass->SetBinError(4511,30.43436);
   MPass->SetBinError(4512,30.15113);
   MPass->SetBinError(4513,25.69958);
   MPass->SetBinError(4514,35.35534);
   MPass->SetBinError(4515,33.33333);
   MPass->SetBinError(4516,26.12947);
   MPass->SetBinError(4517,28.52501);
   MPass->SetBinError(4518,25.28319);
   MPass->SetBinError(4519,32.78261);
   MPass->SetBinError(4520,29.24038);
   MPass->SetBinError(4521,21.35519);
   MPass->SetBinError(4522,29.24038);
   MPass->SetBinError(4523,24.52512);
   MPass->SetBinError(4524,27.04797);
   MPass->SetBinError(4525,24.31052);
   MPass->SetBinError(4526,23.89559);
   MPass->SetBinError(4527,18.42988);
   MPass->SetBinError(4528,23.69728);
   MPass->SetBinError(4529,21.9089);
   MPass->SetBinError(4530,20.91214);
   MPass->SetBinError(4531,23.13093);
   MPass->SetBinError(4532,19.3375);
   MPass->SetBinError(4533,19.91649);
   MPass->SetBinError(4534,23.64083);
   MPass->SetBinError(4535,24.62841);
   MPass->SetBinError(4536,20.41824);
   MPass->SetBinError(4537,18.57945);
   MPass->SetBinError(4538,27.71598);
   MPass->SetBinError(4539,19.57474);
   MPass->SetBinError(4540,17.56821);
   MPass->SetBinError(4541,22.93295);
   MPass->SetBinError(4542,23.69728);
   MPass->SetBinError(4543,20.41824);
   MPass->SetBinError(4544,21.45239);
   MPass->SetBinError(4545,19.57474);
   MPass->SetBinError(4546,26.61437);
   MPass->SetBinError(4547,21.24809);
   MPass->SetBinError(4548,17.90809);
   MPass->SetBinError(4551,23.15707);
   MPass->SetBinError(4552,25.61738);
   MPass->SetBinError(4553,25.28319);
   MPass->SetBinError(4554,40.82483);
   MPass->SetBinError(4555,29.24038);
   MPass->SetBinError(4556,22.64647);
   MPass->SetBinError(4557,24.51162);
   MPass->SetBinError(4558,25.7247);
   MPass->SetBinError(4559,26.41115);
   MPass->SetBinError(4560,24.51162);
   MPass->SetBinError(4561,29.75624);
   MPass->SetBinError(4562,29.12124);
   MPass->SetBinError(4563,25.81989);
   MPass->SetBinError(4564,28.64691);
   MPass->SetBinError(4565,26.00353);
   MPass->SetBinError(4566,27.05661);
   MPass->SetBinError(4567,27.04797);
   MPass->SetBinError(4568,24.56806);
   MPass->SetBinError(4569,23.69728);
   MPass->SetBinError(4570,29.87069);
   MPass->SetBinError(4571,26.45934);
   MPass->SetBinError(4572,32.84081);
   MPass->SetBinError(4573,23.87467);
   MPass->SetBinError(4574,22.05581);
   MPass->SetBinError(4575,22.83034);
   MPass->SetBinError(4576,22.05581);
   MPass->SetBinError(4577,24.56806);
   MPass->SetBinError(4578,19.61242);
   MPass->SetBinError(4579,26.41115);
   MPass->SetBinError(4580,25.28319);
   MPass->SetBinError(4581,23.13093);
   MPass->SetBinError(4582,20.39382);
   MPass->SetBinError(4583,17.78089);
   MPass->SetBinError(4584,15.9198);
   MPass->SetBinError(4585,17.20647);
   MPass->SetBinError(4586,16.01748);
   MPass->SetBinError(4587,16.51038);
   MPass->SetBinError(4588,23.1455);
   MPass->SetBinError(4589,21.51657);
   MPass->SetBinError(4590,29.11026);
   MPass->SetBinError(4591,19.5535);
   MPass->SetBinError(4592,21.37662);
   MPass->SetBinError(4593,24.21425);
   MPass->SetBinError(4594,24.62727);
   MPass->SetBinError(4595,25.61738);
   MPass->SetBinError(4596,26.28717);
   MPass->SetBinError(4597,20.63351);
   MPass->SetBinError(4598,21.93444);
   MPass->SetBinError(4601,22.25668);
   MPass->SetBinError(4602,27.05661);
   MPass->SetBinError(4603,27.53212);
   MPass->SetBinError(4604,29.24038);
   MPass->SetBinError(4605,27.96379);
   MPass->SetBinError(4606,28.57351);
   MPass->SetBinError(4607,24.56806);
   MPass->SetBinError(4608,34.66466);
   MPass->SetBinError(4609,31.94109);
   MPass->SetBinError(4610,34.29972);
   MPass->SetBinError(4611,36.95265);
   MPass->SetBinError(4612,40.82483);
   MPass->SetBinError(4613,26.00915);
   MPass->SetBinError(4614,31.94109);
   MPass->SetBinError(4615,35.35534);
   MPass->SetBinError(4616,30.98387);
   MPass->SetBinError(4617,30.86067);
   MPass->SetBinError(4618,30.33826);
   MPass->SetBinError(4619,25.61001);
   MPass->SetBinError(4620,26.00353);
   MPass->SetBinError(4621,31.16066);
   MPass->SetBinError(4622,29.24038);
   MPass->SetBinError(4623,27.04797);
   MPass->SetBinError(4624,29.24038);
   MPass->SetBinError(4625,20.63351);
   MPass->SetBinError(4626,24.14726);
   MPass->SetBinError(4627,21.9089);
   MPass->SetBinError(4628,23.15707);
   MPass->SetBinError(4629,29.24038);
   MPass->SetBinError(4630,23.69728);
   MPass->SetBinError(4631,25.61738);
   MPass->SetBinError(4632,19.5535);
   MPass->SetBinError(4633,25.61738);
   MPass->SetBinError(4634,17.95176);
   MPass->SetBinError(4635,25.61001);
   MPass->SetBinError(4636,19.61242);
   MPass->SetBinError(4637,30.98387);
   MPass->SetBinError(4638,24.62841);
   MPass->SetBinError(4639,26.83282);
   MPass->SetBinError(4640,20.91214);
   MPass->SetBinError(4641,24.62841);
   MPass->SetBinError(4642,25.23042);
   MPass->SetBinError(4643,21.44862);
   MPass->SetBinError(4644,29.87069);
   MPass->SetBinError(4645,22.14464);
   MPass->SetBinError(4646,29.57424);
   MPass->SetBinError(4647,23.00219);
   MPass->SetBinError(4648,16.25384);
   MPass->SetBinError(4651,25.28319);
   MPass->SetBinError(4652,31.65733);
   MPass->SetBinError(4653,22.4543);
   MPass->SetBinError(4654,32.78261);
   MPass->SetBinError(4655,31.62278);
   MPass->SetBinError(4656,30.15113);
   MPass->SetBinError(4657,31.62278);
   MPass->SetBinError(4658,28.64691);
   MPass->SetBinError(4659,26.14563);
   MPass->SetBinError(4660,26.00353);
   MPass->SetBinError(4661,35.35534);
   MPass->SetBinError(4662,27.43429);
   MPass->SetBinError(4663,32.84081);
   MPass->SetBinError(4664,33.69353);
   MPass->SetBinError(4665,25);
   MPass->SetBinError(4666,29.12124);
   MPass->SetBinError(4667,22.0487);
   MPass->SetBinError(4668,32.78261);
   MPass->SetBinError(4669,23.87467);
   MPass->SetBinError(4670,27.55778);
   MPass->SetBinError(4671,28.64691);
   MPass->SetBinError(4672,21.65064);
   MPass->SetBinError(4673,24.52512);
   MPass->SetBinError(4674,25.32223);
   MPass->SetBinError(4675,19.37214);
   MPass->SetBinError(4676,22.4543);
   MPass->SetBinError(4677,21.64441);
   MPass->SetBinError(4678,25.19456);
   MPass->SetBinError(4679,26.00353);
   MPass->SetBinError(4680,28.6411);
   MPass->SetBinError(4681,20.67848);
   MPass->SetBinError(4682,25.28319);
   MPass->SetBinError(4683,20.1692);
   MPass->SetBinError(4684,23.38536);
   MPass->SetBinError(4685,19.49419);
   MPass->SetBinError(4686,26.00353);
   MPass->SetBinError(4687,15.30931);
   MPass->SetBinError(4688,21.24809);
   MPass->SetBinError(4689,16.85705);
   MPass->SetBinError(4690,19.42129);
   MPass->SetBinError(4691,19.78366);
   MPass->SetBinError(4692,17.88854);
   MPass->SetBinError(4693,20.49);
   MPass->SetBinError(4694,19.49419);
   MPass->SetBinError(4695,22.64647);
   MPass->SetBinError(4696,18.6533);
   MPass->SetBinError(4697,23.38536);
   MPass->SetBinError(4698,17.89059);
   MPass->SetBinError(4701,23.1455);
   MPass->SetBinError(4702,28.64691);
   MPass->SetBinError(4703,26.26129);
   MPass->SetBinError(4704,31.62278);
   MPass->SetBinError(4705,36.51484);
   MPass->SetBinError(4706,29.12124);
   MPass->SetBinError(4707,35.76527);
   MPass->SetBinError(4708,24.93705);
   MPass->SetBinError(4709,26.5812);
   MPass->SetBinError(4710,21.65064);
   MPass->SetBinError(4711,26.93364);
   MPass->SetBinError(4712,29.87069);
   MPass->SetBinError(4713,24.52512);
   MPass->SetBinError(4714,28.64691);
   MPass->SetBinError(4715,31.16066);
   MPass->SetBinError(4716,26.41115);
   MPass->SetBinError(4717,34.66466);
   MPass->SetBinError(4718,26.83282);
   MPass->SetBinError(4719,23.54846);
   MPass->SetBinError(4720,24.93705);
   MPass->SetBinError(4721,26.14563);
   MPass->SetBinError(4722,30.54152);
   MPass->SetBinError(4723,22.14464);
   MPass->SetBinError(4724,24.39262);
   MPass->SetBinError(4725,23.40258);
   MPass->SetBinError(4726,19.24501);
   MPass->SetBinError(4727,14.96595);
   MPass->SetBinError(4728,20.25231);
   MPass->SetBinError(4729,23.89559);
   MPass->SetBinError(4730,24.62841);
   MPass->SetBinError(4731,22.25668);
   MPass->SetBinError(4732,17.17442);
   MPass->SetBinError(4733,22.87883);
   MPass->SetBinError(4734,21.23179);
   MPass->SetBinError(4735,20.45521);
   MPass->SetBinError(4736,19.61242);
   MPass->SetBinError(4737,19.61242);
   MPass->SetBinError(4738,22.83034);
   MPass->SetBinError(4739,25.28319);
   MPass->SetBinError(4740,25.61001);
   MPass->SetBinError(4741,18.8192);
   MPass->SetBinError(4742,18.62465);
   MPass->SetBinError(4743,16.10729);
   MPass->SetBinError(4744,20.63351);
   MPass->SetBinError(4745,16.58088);
   MPass->SetBinError(4746,17.90809);
   MPass->SetBinError(4747,21.67811);
   MPass->SetBinError(4748,16.55017);
   MPass->SetBinError(4751,20.41241);
   MPass->SetBinError(4752,31.16066);
   MPass->SetBinError(4753,26.12947);
   MPass->SetBinError(4754,26.5812);
   MPass->SetBinError(4755,22.92732);
   MPass->SetBinError(4756,37.79645);
   MPass->SetBinError(4757,26.12947);
   MPass->SetBinError(4758,28.17468);
   MPass->SetBinError(4759,26.83282);
   MPass->SetBinError(4760,25.61738);
   MPass->SetBinError(4761,26.93364);
   MPass->SetBinError(4762,24.86443);
   MPass->SetBinError(4763,38.26383);
   MPass->SetBinError(4764,38.26383);
   MPass->SetBinError(4765,29.87069);
   MPass->SetBinError(4766,41.35215);
   MPass->SetBinError(4767,32.02172);
   MPass->SetBinError(4768,29.87069);
   MPass->SetBinError(4769,31.62278);
   MPass->SetBinError(4770,36.95265);
   MPass->SetBinError(4771,24.62841);
   MPass->SetBinError(4772,27.73501);
   MPass->SetBinError(4773,29.24038);
   MPass->SetBinError(4774,27.04797);
   MPass->SetBinError(4775,22.87883);
   MPass->SetBinError(4776,18.29582);
   MPass->SetBinError(4777,23.40258);
   MPass->SetBinError(4778,26.28717);
   MPass->SetBinError(4779,22.05581);
   MPass->SetBinError(4780,19.61242);
   MPass->SetBinError(4781,20.04546);
   MPass->SetBinError(4782,27.71598);
   MPass->SetBinError(4783,23.64083);
   MPass->SetBinError(4784,22.05581);
   MPass->SetBinError(4785,29.11026);
   MPass->SetBinError(4786,28.57351);
   MPass->SetBinError(4787,21.75611);
   MPass->SetBinError(4788,21.44862);
   MPass->SetBinError(4789,27.21655);
   MPass->SetBinError(4790,19.3375);
   MPass->SetBinError(4791,28.57351);
   MPass->SetBinError(4792,30.98387);
   MPass->SetBinError(4793,29.75624);
   MPass->SetBinError(4794,25.29822);
   MPass->SetBinError(4795,23.38536);
   MPass->SetBinError(4796,25.28319);
   MPass->SetBinError(4797,20.1692);
   MPass->SetBinError(4798,18.46372);
   MPass->SetBinError(4801,21.65064);
   MPass->SetBinError(4802,21.82401);
   MPass->SetBinError(4803,23.4375);
   MPass->SetBinError(4804,25.32586);
   MPass->SetBinError(4805,30.98387);
   MPass->SetBinError(4806,20.63351);
   MPass->SetBinError(4807,26.28717);
   MPass->SetBinError(4808,20.49);
   MPass->SetBinError(4809,16.10729);
   MPass->SetBinError(4810,16.7597);
   MPass->SetBinError(4811,20.64582);
   MPass->SetBinError(4812,19.42129);
   MPass->SetBinError(4813,16.45034);
   MPass->SetBinError(4814,19.61242);
   MPass->SetBinError(4815,24.62841);
   MPass->SetBinError(4816,28.6411);
   MPass->SetBinError(4817,17.53251);
   MPass->SetBinError(4818,21.85336);
   MPass->SetBinError(4819,20.57127);
   MPass->SetBinError(4820,16.85705);
   MPass->SetBinError(4821,20.1763);
   MPass->SetBinError(4822,21.85336);
   MPass->SetBinError(4823,16.58088);
   MPass->SetBinError(4824,18.46372);
   MPass->SetBinError(4825,13.99428);
   MPass->SetBinError(4826,16.10729);
   MPass->SetBinError(4827,19.16769);
   MPass->SetBinError(4828,17.67767);
   MPass->SetBinError(4829,17.53251);
   MPass->SetBinError(4830,15.37937);
   MPass->SetBinError(4831,20.63351);
   MPass->SetBinError(4832,14.20318);
   MPass->SetBinError(4833,23.44275);
   MPass->SetBinError(4834,16.58088);
   MPass->SetBinError(4835,23.44275);
   MPass->SetBinError(4836,18.60672);
   MPass->SetBinError(4837,16.28941);
   MPass->SetBinError(4838,15.68276);
   MPass->SetBinError(4839,18.29582);
   MPass->SetBinError(4840,13.71056);
   MPass->SetBinError(4841,15.43191);
   MPass->SetBinError(4842,15.30931);
   MPass->SetBinError(4843,17.89059);
   MPass->SetBinError(4844,15.58212);
   MPass->SetBinError(4845,18.69599);
   MPass->SetBinError(4846,19.16769);
   MPass->SetBinError(4847,17.90632);
   MPass->SetBinError(4848,14.65755);
   MPass->SetBinError(7251,21.65064);
   MPass->SetBinError(7252,18.06239);
   MPass->SetBinError(7253,19.5535);
   MPass->SetBinError(7254,20.67149);
   MPass->SetBinError(7255,25.61738);
   MPass->SetBinError(7256,27.53212);
   MPass->SetBinError(7257,13.62994);
   MPass->SetBinError(7258,22.38511);
   MPass->SetBinError(7259,20.64582);
   MPass->SetBinError(7260,21.37662);
   MPass->SetBinError(7261,21.51657);
   MPass->SetBinError(7262,23.13093);
   MPass->SetBinError(7263,29.72155);
   MPass->SetBinError(7264,24.953);
   MPass->SetBinError(7265,23.28848);
   MPass->SetBinError(7266,26.41115);
   MPass->SetBinError(7267,29.57424);
   MPass->SetBinError(7268,20.49);
   MPass->SetBinError(7269,20.04546);
   MPass->SetBinError(7270,20.64582);
   MPass->SetBinError(7271,23.13093);
   MPass->SetBinError(7272,17.00074);
   MPass->SetBinError(7273,25.28319);
   MPass->SetBinError(7274,23.15707);
   MPass->SetBinError(7275,13.71056);
   MPass->SetBinError(7276,16.01086);
   MPass->SetBinError(7277,19.16769);
   MPass->SetBinError(7278,12.25818);
   MPass->SetBinError(7279,19.8259);
   MPass->SetBinError(7280,12.44012);
   MPass->SetBinError(7281,15.58212);
   MPass->SetBinError(7282,19.61242);
   MPass->SetBinError(7283,18.70585);
   MPass->SetBinError(7284,25.19456);
   MPass->SetBinError(7285,18.57945);
   MPass->SetBinError(7286,17.53251);
   MPass->SetBinError(7287,15.38525);
   MPass->SetBinError(7288,19.57474);
   MPass->SetBinError(7289,21.9089);
   MPass->SetBinError(7290,17.89059);
   MPass->SetBinError(7291,17.74584);
   MPass->SetBinError(7292,15.9198);
   MPass->SetBinError(7293,13.60828);
   MPass->SetBinError(7294,19.16769);
   MPass->SetBinError(7295,17.78089);
   MPass->SetBinError(7296,27.65283);
   MPass->SetBinError(7297,15.68276);
   MPass->SetBinError(7298,13.38737);
   MPass->SetBinError(7301,18.66782);
   MPass->SetBinError(7302,25.61001);
   MPass->SetBinError(7303,27.53212);
   MPass->SetBinError(7304,36.51484);
   MPass->SetBinError(7305,27.53212);
   MPass->SetBinError(7306,22.64647);
   MPass->SetBinError(7307,34.68376);
   MPass->SetBinError(7308,26.58627);
   MPass->SetBinError(7309,35.35534);
   MPass->SetBinError(7310,29.87069);
   MPass->SetBinError(7311,27.55778);
   MPass->SetBinError(7312,28.52501);
   MPass->SetBinError(7313,37.79645);
   MPass->SetBinError(7314,29.48839);
   MPass->SetBinError(7315,31.62278);
   MPass->SetBinError(7316,27.26809);
   MPass->SetBinError(7317,36.77454);
   MPass->SetBinError(7318,29.13358);
   MPass->SetBinError(7319,23.40258);
   MPass->SetBinError(7320,28.04015);
   MPass->SetBinError(7321,32.02172);
   MPass->SetBinError(7322,31.257);
   MPass->SetBinError(7323,29.13358);
   MPass->SetBinError(7324,30.43436);
   MPass->SetBinError(7325,20.1692);
   MPass->SetBinError(7326,21.84652);
   MPass->SetBinError(7327,18.69331);
   MPass->SetBinError(7328,15.21886);
   MPass->SetBinError(7329,24.62727);
   MPass->SetBinError(7330,17.19638);
   MPass->SetBinError(7331,17.84983);
   MPass->SetBinError(7332,26.83282);
   MPass->SetBinError(7333,21.93444);
   MPass->SetBinError(7334,28.04015);
   MPass->SetBinError(7335,26.00353);
   MPass->SetBinError(7336,24.62841);
   MPass->SetBinError(7337,22.83034);
   MPass->SetBinError(7338,26.00353);
   MPass->SetBinError(7339,20.56215);
   MPass->SetBinError(7340,25.7247);
   MPass->SetBinError(7341,19.49586);
   MPass->SetBinError(7342,26.83282);
   MPass->SetBinError(7343,19.04072);
   MPass->SetBinError(7344,25.61001);
   MPass->SetBinError(7345,16.85705);
   MPass->SetBinError(7346,22.05581);
   MPass->SetBinError(7347,24);
   MPass->SetBinError(7348,13.99428);
   MPass->SetBinError(7351,20.63351);
   MPass->SetBinError(7352,22.83034);
   MPass->SetBinError(7353,28.17468);
   MPass->SetBinError(7354,33.71982);
   MPass->SetBinError(7355,25.32223);
   MPass->SetBinError(7356,28.57351);
   MPass->SetBinError(7357,25.61001);
   MPass->SetBinError(7358,28.64691);
   MPass->SetBinError(7359,19.51067);
   MPass->SetBinError(7360,25.32223);
   MPass->SetBinError(7361,22.36198);
   MPass->SetBinError(7362,23.22196);
   MPass->SetBinError(7363,28.08702);
   MPass->SetBinError(7364,24.17148);
   MPass->SetBinError(7365,32.84081);
   MPass->SetBinError(7366,30.43436);
   MPass->SetBinError(7367,28.64691);
   MPass->SetBinError(7368,23.52718);
   MPass->SetBinError(7369,24.93705);
   MPass->SetBinError(7370,27.04797);
   MPass->SetBinError(7371,29.12124);
   MPass->SetBinError(7372,25.7247);
   MPass->SetBinError(7373,29.75624);
   MPass->SetBinError(7374,26.00353);
   MPass->SetBinError(7375,21.93444);
   MPass->SetBinError(7376,16.98416);
   MPass->SetBinError(7377,19.3375);
   MPass->SetBinError(7378,18.56919);
   MPass->SetBinError(7379,17.14126);
   MPass->SetBinError(7380,25.61738);
   MPass->SetBinError(7381,19.49419);
   MPass->SetBinError(7382,23.89559);
   MPass->SetBinError(7383,19.9225);
   MPass->SetBinError(7384,23.00219);
   MPass->SetBinError(7385,24);
   MPass->SetBinError(7386,18.62465);
   MPass->SetBinError(7387,19.91649);
   MPass->SetBinError(7388,20.91214);
   MPass->SetBinError(7389,21.85336);
   MPass->SetBinError(7390,22.64647);
   MPass->SetBinError(7391,25.03813);
   MPass->SetBinError(7392,18.29582);
   MPass->SetBinError(7393,20.1692);
   MPass->SetBinError(7394,19.5535);
   MPass->SetBinError(7395,24.31052);
   MPass->SetBinError(7396,30.33826);
   MPass->SetBinError(7397,18.70439);
   MPass->SetBinError(7398,16.57653);
   MPass->SetBinError(7401,16.18706);
   MPass->SetBinError(7402,23.64083);
   MPass->SetBinError(7403,20.1692);
   MPass->SetBinError(7404,24.86443);
   MPass->SetBinError(7405,24.17148);
   MPass->SetBinError(7406,30.54152);
   MPass->SetBinError(7407,23.69728);
   MPass->SetBinError(7408,28.08702);
   MPass->SetBinError(7409,26.5812);
   MPass->SetBinError(7410,24.17148);
   MPass->SetBinError(7411,28.64691);
   MPass->SetBinError(7412,29.75624);
   MPass->SetBinError(7413,36.51484);
   MPass->SetBinError(7414,35.35534);
   MPass->SetBinError(7415,35.76527);
   MPass->SetBinError(7416,23.38536);
   MPass->SetBinError(7417,29.75624);
   MPass->SetBinError(7418,26.14563);
   MPass->SetBinError(7419,22.64223);
   MPass->SetBinError(7420,26.45934);
   MPass->SetBinError(7421,33.71982);
   MPass->SetBinError(7422,31.94109);
   MPass->SetBinError(7423,27.05661);
   MPass->SetBinError(7424,22.30394);
   MPass->SetBinError(7425,21.75611);
   MPass->SetBinError(7426,21.51657);
   MPass->SetBinError(7427,20.63351);
   MPass->SetBinError(7428,20.39382);
   MPass->SetBinError(7429,21.85336);
   MPass->SetBinError(7430,20.39382);
   MPass->SetBinError(7431,18.57945);
   MPass->SetBinError(7432,28.64691);
   MPass->SetBinError(7433,25.95318);
   MPass->SetBinError(7434,28.6411);
   MPass->SetBinError(7435,19.49419);
   MPass->SetBinError(7436,20.28602);
   MPass->SetBinError(7437,24.62727);
   MPass->SetBinError(7438,20.63351);
   MPass->SetBinError(7439,17.84983);
   MPass->SetBinError(7440,18.69331);
   MPass->SetBinError(7441,28.57351);
   MPass->SetBinError(7442,20.39382);
   MPass->SetBinError(7443,18.69599);
   MPass->SetBinError(7444,20.1692);
   MPass->SetBinError(7445,15.37043);
   MPass->SetBinError(7446,22.83034);
   MPass->SetBinError(7447,30.54152);
   MPass->SetBinError(7448,15.68276);
   MPass->SetBinError(7451,13.22697);
   MPass->SetBinError(7452,26.00353);
   MPass->SetBinError(7453,22.4543);
   MPass->SetBinError(7454,26.58627);
   MPass->SetBinError(7455,29.72155);
   MPass->SetBinError(7456,26.92764);
   MPass->SetBinError(7457,28.08702);
   MPass->SetBinError(7458,29.48839);
   MPass->SetBinError(7459,28.64691);
   MPass->SetBinError(7460,31.94109);
   MPass->SetBinError(7461,27.05661);
   MPass->SetBinError(7462,27.55778);
   MPass->SetBinError(7463,25.24347);
   MPass->SetBinError(7464,29.12124);
   MPass->SetBinError(7465,23.52718);
   MPass->SetBinError(7466,24.31052);
   MPass->SetBinError(7467,30.43436);
   MPass->SetBinError(7468,27.05661);
   MPass->SetBinError(7469,28.52501);
   MPass->SetBinError(7470,32.44428);
   MPass->SetBinError(7471,30.86067);
   MPass->SetBinError(7472,30.86067);
   MPass->SetBinError(7473,32.84081);
   MPass->SetBinError(7474,25.61001);
   MPass->SetBinError(7475,24.953);
   MPass->SetBinError(7476,24.14726);
   MPass->SetBinError(7477,22.87883);
   MPass->SetBinError(7478,24.14726);
   MPass->SetBinError(7479,19.04072);
   MPass->SetBinError(7480,23.13093);
   MPass->SetBinError(7481,30.33826);
   MPass->SetBinError(7482,26.14563);
   MPass->SetBinError(7483,24.31052);
   MPass->SetBinError(7484,23.89559);
   MPass->SetBinError(7485,30.43436);
   MPass->SetBinError(7486,26.28717);
   MPass->SetBinError(7487,18.62465);
   MPass->SetBinError(7488,22.63);
   MPass->SetBinError(7489,22.14464);
   MPass->SetBinError(7490,27.26809);
   MPass->SetBinError(7491,24.39262);
   MPass->SetBinError(7492,24.62727);
   MPass->SetBinError(7493,17.14126);
   MPass->SetBinError(7494,20.41241);
   MPass->SetBinError(7495,19.42129);
   MPass->SetBinError(7496,23.28848);
   MPass->SetBinError(7497,19.59592);
   MPass->SetBinError(7498,15.41975);
   MPass->SetBinError(7501,16.98416);
   MPass->SetBinError(7502,24.86443);
   MPass->SetBinError(7503,25.29822);
   MPass->SetBinError(7504,26.00353);
   MPass->SetBinError(7505,30.86067);
   MPass->SetBinError(7506,23.89559);
   MPass->SetBinError(7507,29.87069);
   MPass->SetBinError(7508,25.7247);
   MPass->SetBinError(7509,23.22196);
   MPass->SetBinError(7510,22.38511);
   MPass->SetBinError(7511,22.56677);
   MPass->SetBinError(7512,27.05661);
   MPass->SetBinError(7513,26.5812);
   MPass->SetBinError(7514,23.11596);
   MPass->SetBinError(7515,25.95318);
   MPass->SetBinError(7516,24);
   MPass->SetBinError(7517,25.95318);
   MPass->SetBinError(7518,22.05581);
   MPass->SetBinError(7519,22.14464);
   MPass->SetBinError(7520,24.86443);
   MPass->SetBinError(7521,30.86067);
   MPass->SetBinError(7522,26.45934);
   MPass->SetBinError(7523,24.93705);
   MPass->SetBinError(7524,25.61001);
   MPass->SetBinError(7525,23.40258);
   MPass->SetBinError(7526,25.23042);
   MPass->SetBinError(7527,22.63);
   MPass->SetBinError(7528,19.3375);
   MPass->SetBinError(7529,21.82401);
   MPass->SetBinError(7530,18.69599);
   MPass->SetBinError(7531,23.00219);
   MPass->SetBinError(7532,20.57127);
   MPass->SetBinError(7533,18.6533);
   MPass->SetBinError(7534,17.14126);
   MPass->SetBinError(7535,18.46372);
   MPass->SetBinError(7536,20.39382);
   MPass->SetBinError(7537,19.64809);
   MPass->SetBinError(7538,21.9089);
   MPass->SetBinError(7539,23.89559);
   MPass->SetBinError(7540,17.88854);
   MPass->SetBinError(7541,19.78366);
   MPass->SetBinError(7542,14.65755);
   MPass->SetBinError(7543,26.28717);
   MPass->SetBinError(7544,17.88394);
   MPass->SetBinError(7545,22.4543);
   MPass->SetBinError(7546,18.4701);
   MPass->SetBinError(7547,23.13093);
   MPass->SetBinError(7548,17.78089);
   MPass->SetBinError(7551,18.50366);
   MPass->SetBinError(7552,23.40258);
   MPass->SetBinError(7553,23.38536);
   MPass->SetBinError(7554,24.39262);
   MPass->SetBinError(7555,28.04015);
   MPass->SetBinError(7556,28.04015);
   MPass->SetBinError(7557,24.31052);
   MPass->SetBinError(7558,27.05661);
   MPass->SetBinError(7559,29.72155);
   MPass->SetBinError(7560,26.61437);
   MPass->SetBinError(7561,29.87069);
   MPass->SetBinError(7562,22.56677);
   MPass->SetBinError(7563,27.53212);
   MPass->SetBinError(7564,25.23042);
   MPass->SetBinError(7565,22.64278);
   MPass->SetBinError(7566,25.23042);
   MPass->SetBinError(7567,37.79645);
   MPass->SetBinError(7568,26.58627);
   MPass->SetBinError(7569,31.16066);
   MPass->SetBinError(7570,36.51484);
   MPass->SetBinError(7571,27.53212);
   MPass->SetBinError(7572,25.28986);
   MPass->SetBinError(7573,27.05661);
   MPass->SetBinError(7574,31.16066);
   MPass->SetBinError(7575,22.0487);
   MPass->SetBinError(7576,25.95318);
   MPass->SetBinError(7577,19.42129);
   MPass->SetBinError(7578,25.61001);
   MPass->SetBinError(7579,23.15707);
   MPass->SetBinError(7580,21.91141);
   MPass->SetBinError(7581,19.36492);
   MPass->SetBinError(7582,21.85336);
   MPass->SetBinError(7583,26.28717);
   MPass->SetBinError(7584,24.8452);
   MPass->SetBinError(7585,18.66782);
   MPass->SetBinError(7586,30.42903);
   MPass->SetBinError(7587,29.11026);
   MPass->SetBinError(7588,21.51657);
   MPass->SetBinError(7589,19.59592);
   MPass->SetBinError(7590,15.9198);
   MPass->SetBinError(7591,23.44275);
   MPass->SetBinError(7592,19.61242);
   MPass->SetBinError(7593,20.01365);
   MPass->SetBinError(7594,23.38536);
   MPass->SetBinError(7595,17.07469);
   MPass->SetBinError(7596,20.56215);
   MPass->SetBinError(7597,20.39382);
   MPass->SetBinError(7598,15.9198);
   MPass->SetBinError(7601,24.39262);
   MPass->SetBinError(7602,38.26383);
   MPass->SetBinError(7603,27.55778);
   MPass->SetBinError(7604,37.79645);
   MPass->SetBinError(7605,26.58627);
   MPass->SetBinError(7606,27.71598);
   MPass->SetBinError(7607,38.26383);
   MPass->SetBinError(7608,27.05661);
   MPass->SetBinError(7609,26.00353);
   MPass->SetBinError(7610,26.58627);
   MPass->SetBinError(7611,31.94109);
   MPass->SetBinError(7612,29.13358);
   MPass->SetBinError(7613,26.5812);
   MPass->SetBinError(7614,37.79645);
   MPass->SetBinError(7615,30.43436);
   MPass->SetBinError(7616,43.19224);
   MPass->SetBinError(7617,29.24038);
   MPass->SetBinError(7618,32.44428);
   MPass->SetBinError(7619,27.26809);
   MPass->SetBinError(7620,29.87069);
   MPass->SetBinError(7621,29.12124);
   MPass->SetBinError(7622,26.41115);
   MPass->SetBinError(7623,33.69353);
   MPass->SetBinError(7624,29.24038);
   MPass->SetBinError(7625,29.87069);
   MPass->SetBinError(7626,28.6411);
   MPass->SetBinError(7627,17.56821);
   MPass->SetBinError(7628,24.62841);
   MPass->SetBinError(7629,21.82401);
   MPass->SetBinError(7630,26.92764);
   MPass->SetBinError(7631,29.13358);
   MPass->SetBinError(7632,25.61738);
   MPass->SetBinError(7633,21.22768);
   MPass->SetBinError(7634,21.65064);
   MPass->SetBinError(7635,31.257);
   MPass->SetBinError(7636,24.953);
   MPass->SetBinError(7637,21.37662);
   MPass->SetBinError(7638,26.92764);
   MPass->SetBinError(7639,25.95318);
   MPass->SetBinError(7640,18.70585);
   MPass->SetBinError(7641,20.2398);
   MPass->SetBinError(7642,26.92764);
   MPass->SetBinError(7643,24.52512);
   MPass->SetBinError(7644,27.65283);
   MPass->SetBinError(7645,25.61738);
   MPass->SetBinError(7646,18.8192);
   MPass->SetBinError(7647,20.28602);
   MPass->SetBinError(7648,21.64441);
   MPass->SetBinError(7651,24.14726);
   MPass->SetBinError(7652,30.43436);
   MPass->SetBinError(7653,31.94109);
   MPass->SetBinError(7654,29.24038);
   MPass->SetBinError(7655,29.12124);
   MPass->SetBinError(7656,24.93705);
   MPass->SetBinError(7657,25.32223);
   MPass->SetBinError(7658,25.23042);
   MPass->SetBinError(7659,29.12124);
   MPass->SetBinError(7660,26.41115);
   MPass->SetBinError(7661,25.28986);
   MPass->SetBinError(7662,28.64691);
   MPass->SetBinError(7663,25.23042);
   MPass->SetBinError(7664,29.24038);
   MPass->SetBinError(7665,25.32223);
   MPass->SetBinError(7666,25.69958);
   MPass->SetBinError(7667,27.53212);
   MPass->SetBinError(7668,24.86443);
   MPass->SetBinError(7669,25.7247);
   MPass->SetBinError(7670,26.00353);
   MPass->SetBinError(7671,26.93364);
   MPass->SetBinError(7672,31.94109);
   MPass->SetBinError(7673,31.94109);
   MPass->SetBinError(7674,23.64083);
   MPass->SetBinError(7675,23.2348);
   MPass->SetBinError(7676,21.01631);
   MPass->SetBinError(7677,17.84983);
   MPass->SetBinError(7678,23.64083);
   MPass->SetBinError(7679,19.59592);
   MPass->SetBinError(7680,14.57278);
   MPass->SetBinError(7681,17.53251);
   MPass->SetBinError(7682,21.22768);
   MPass->SetBinError(7683,22.4543);
   MPass->SetBinError(7684,19.75949);
   MPass->SetBinError(7685,18.93159);
   MPass->SetBinError(7686,23.40258);
   MPass->SetBinError(7687,24.62727);
   MPass->SetBinError(7688,21.65064);
   MPass->SetBinError(7689,18.62465);
   MPass->SetBinError(7690,24.62727);
   MPass->SetBinError(7691,16.25384);
   MPass->SetBinError(7692,20.64582);
   MPass->SetBinError(7693,21.51657);
   MPass->SetBinError(7694,15.98271);
   MPass->SetBinError(7695,18.35167);
   MPass->SetBinError(7696,18.56919);
   MPass->SetBinError(7697,20.1692);
   MPass->SetBinError(7698,15.58212);
   MPass->SetBinError(7701,20.91214);
   MPass->SetBinError(7702,28.08702);
   MPass->SetBinError(7703,24.31052);
   MPass->SetBinError(7704,29.72155);
   MPass->SetBinError(7705,33.69353);
   MPass->SetBinError(7706,27.04797);
   MPass->SetBinError(7707,25.69958);
   MPass->SetBinError(7708,26.83282);
   MPass->SetBinError(7709,29.24038);
   MPass->SetBinError(7710,21.24809);
   MPass->SetBinError(7711,32.02172);
   MPass->SetBinError(7712,27.55778);
   MPass->SetBinError(7713,32.78261);
   MPass->SetBinError(7714,29.12124);
   MPass->SetBinError(7715,25.23042);
   MPass->SetBinError(7716,24.8452);
   MPass->SetBinError(7717,24.56806);
   MPass->SetBinError(7718,25.7247);
   MPass->SetBinError(7719,25.23042);
   MPass->SetBinError(7720,32.44428);
   MPass->SetBinError(7721,22.14464);
   MPass->SetBinError(7722,31.16066);
   MPass->SetBinError(7723,32.84081);
   MPass->SetBinError(7724,29.72155);
   MPass->SetBinError(7725,23.15707);
   MPass->SetBinError(7726,24.31052);
   MPass->SetBinError(7727,24.62841);
   MPass->SetBinError(7728,24.14726);
   MPass->SetBinError(7729,20.39382);
   MPass->SetBinError(7730,17.2025);
   MPass->SetBinError(7731,21.64441);
   MPass->SetBinError(7732,23.44275);
   MPass->SetBinError(7733,21.85336);
   MPass->SetBinError(7734,29.13358);
   MPass->SetBinError(7735,24.62841);
   MPass->SetBinError(7736,21.67811);
   MPass->SetBinError(7737,22.38511);
   MPass->SetBinError(7738,18.26346);
   MPass->SetBinError(7739,23.00219);
   MPass->SetBinError(7740,24.39262);
   MPass->SetBinError(7741,17.67767);
   MPass->SetBinError(7742,19.59592);
   MPass->SetBinError(7743,19.61242);
   MPass->SetBinError(7744,23.13093);
   MPass->SetBinError(7745,19.24501);
   MPass->SetBinError(7746,20.63351);
   MPass->SetBinError(7747,21.93444);
   MPass->SetBinError(7748,16.25384);
   MPass->SetBinError(7751,20.04546);
   MPass->SetBinError(7752,32.84081);
   MPass->SetBinError(7753,27.04797);
   MPass->SetBinError(7754,29.24038);
   MPass->SetBinError(7755,27.96379);
   MPass->SetBinError(7756,31.62278);
   MPass->SetBinError(7757,26.58627);
   MPass->SetBinError(7758,25.7247);
   MPass->SetBinError(7759,33.69353);
   MPass->SetBinError(7760,28.86751);
   MPass->SetBinError(7761,29.87069);
   MPass->SetBinError(7762,33.69353);
   MPass->SetBinError(7763,23.87467);
   MPass->SetBinError(7764,24.86443);
   MPass->SetBinError(7765,31.94109);
   MPass->SetBinError(7766,26.14563);
   MPass->SetBinError(7767,28.04015);
   MPass->SetBinError(7768,35.35534);
   MPass->SetBinError(7769,30.86067);
   MPass->SetBinError(7770,25.81989);
   MPass->SetBinError(7771,26.58627);
   MPass->SetBinError(7772,24.52512);
   MPass->SetBinError(7773,26.41115);
   MPass->SetBinError(7774,31.16066);
   MPass->SetBinError(7775,21.51657);
   MPass->SetBinError(7776,26.58627);
   MPass->SetBinError(7777,21.37662);
   MPass->SetBinError(7778,30.54152);
   MPass->SetBinError(7779,20.57127);
   MPass->SetBinError(7780,18.57945);
   MPass->SetBinError(7781,24.14726);
   MPass->SetBinError(7782,28.64691);
   MPass->SetBinError(7783,22.64647);
   MPass->SetBinError(7784,21.24809);
   MPass->SetBinError(7785,21.9089);
   MPass->SetBinError(7786,26.83282);
   MPass->SetBinError(7787,21.24809);
   MPass->SetBinError(7788,21.22768);
   MPass->SetBinError(7789,23.13093);
   MPass->SetBinError(7790,18.50366);
   MPass->SetBinError(7791,22.4543);
   MPass->SetBinError(7792,21.91141);
   MPass->SetBinError(7793,18.56919);
   MPass->SetBinError(7794,21.07221);
   MPass->SetBinError(7795,20.67848);
   MPass->SetBinError(7796,22.25668);
   MPass->SetBinError(7797,20.91214);
   MPass->SetBinError(7798,12.64548);
   MPass->SetBinError(7801,21.22768);
   MPass->SetBinError(7802,31.94109);
   MPass->SetBinError(7803,34.29972);
   MPass->SetBinError(7804,27.55778);
   MPass->SetBinError(7805,30.86067);
   MPass->SetBinError(7806,26.93364);
   MPass->SetBinError(7807,26.12947);
   MPass->SetBinError(7808,27.43429);
   MPass->SetBinError(7809,34.66466);
   MPass->SetBinError(7810,26.93364);
   MPass->SetBinError(7811,23.82492);
   MPass->SetBinError(7812,22.87754);
   MPass->SetBinError(7813,22.64223);
   MPass->SetBinError(7814,26.14563);
   MPass->SetBinError(7815,27.43429);
   MPass->SetBinError(7816,24.78466);
   MPass->SetBinError(7817,23.49632);
   MPass->SetBinError(7818,26.00915);
   MPass->SetBinError(7819,26.14563);
   MPass->SetBinError(7820,26.12947);
   MPass->SetBinError(7821,22.0487);
   MPass->SetBinError(7822,22.64647);
   MPass->SetBinError(7823,34.66466);
   MPass->SetBinError(7824,19.75949);
   MPass->SetBinError(7825,20.4705);
   MPass->SetBinError(7826,20.04546);
   MPass->SetBinError(7827,25.23042);
   MPass->SetBinError(7828,19.49586);
   MPass->SetBinError(7829,18.42988);
   MPass->SetBinError(7830,24);
   MPass->SetBinError(7831,26.00353);
   MPass->SetBinError(7832,21.9089);
   MPass->SetBinError(7833,19.14559);
   MPass->SetBinError(7834,18.69599);
   MPass->SetBinError(7835,19.3375);
   MPass->SetBinError(7836,28.64691);
   MPass->SetBinError(7837,18.17312);
   MPass->SetBinError(7838,25.32223);
   MPass->SetBinError(7839,18.93159);
   MPass->SetBinError(7840,19.91649);
   MPass->SetBinError(7841,19.14559);
   MPass->SetBinError(7842,20.41824);
   MPass->SetBinError(7843,19.24501);
   MPass->SetBinError(7844,24.86443);
   MPass->SetBinError(7845,21.37662);
   MPass->SetBinError(7846,15.94401);
   MPass->SetBinError(7847,19.5535);
   MPass->SetBinError(7848,14.65755);
   MPass->SetBinError(7851,22.64647);
   MPass->SetBinError(7852,30.54152);
   MPass->SetBinError(7853,24.31052);
   MPass->SetBinError(7854,26.14563);
   MPass->SetBinError(7855,29.24038);
   MPass->SetBinError(7856,34.29972);
   MPass->SetBinError(7857,26.5812);
   MPass->SetBinError(7858,24);
   MPass->SetBinError(7859,28.64691);
   MPass->SetBinError(7860,27.05661);
   MPass->SetBinError(7861,25.32223);
   MPass->SetBinError(7862,23.40258);
   MPass->SetBinError(7863,28.08702);
   MPass->SetBinError(7864,25.28986);
   MPass->SetBinError(7865,25.32223);
   MPass->SetBinError(7866,27.96379);
   MPass->SetBinError(7867,33.33333);
   MPass->SetBinError(7868,23.52718);
   MPass->SetBinError(7869,21.35519);
   MPass->SetBinError(7870,26.14563);
   MPass->SetBinError(7871,28.64691);
   MPass->SetBinError(7872,27.04797);
   MPass->SetBinError(7873,26.83282);
   MPass->SetBinError(7874,20.4705);
   MPass->SetBinError(7875,20.28602);
   MPass->SetBinError(7876,22.25668);
   MPass->SetBinError(7877,22.25668);
   MPass->SetBinError(7878,24.51162);
   MPass->SetBinError(7879,23.22196);
   MPass->SetBinError(7880,21.65064);
   MPass->SetBinError(7881,22.83034);
   MPass->SetBinError(7882,18.56919);
   MPass->SetBinError(7883,19.49586);
   MPass->SetBinError(7884,17.18182);
   MPass->SetBinError(7885,26.41115);
   MPass->SetBinError(7886,17.76379);
   MPass->SetBinError(7887,20.1692);
   MPass->SetBinError(7888,21.51657);
   MPass->SetBinError(7889,21.04963);
   MPass->SetBinError(7890,25.95318);
   MPass->SetBinError(7891,21.64441);
   MPass->SetBinError(7892,21.91141);
   MPass->SetBinError(7893,24.31052);
   MPass->SetBinError(7894,26.61437);
   MPass->SetBinError(7895,18.3494);
   MPass->SetBinError(7896,19.23311);
   MPass->SetBinError(7897,18.69599);
   MPass->SetBinError(7898,17.90632);
   MPass->SetBinError(7901,26.83282);
   MPass->SetBinError(7902,30.33826);
   MPass->SetBinError(7903,32.84081);
   MPass->SetBinError(7904,34.68376);
   MPass->SetBinError(7905,28.52501);
   MPass->SetBinError(7906,29.87069);
   MPass->SetBinError(7907,22.14464);
   MPass->SetBinError(7908,33.71982);
   MPass->SetBinError(7909,29.24038);
   MPass->SetBinError(7910,31.94109);
   MPass->SetBinError(7911,30.86067);
   MPass->SetBinError(7912,27.96379);
   MPass->SetBinError(7913,38.26383);
   MPass->SetBinError(7914,29.12124);
   MPass->SetBinError(7915,28.52501);
   MPass->SetBinError(7916,32.02172);
   MPass->SetBinError(7917,39.22323);
   MPass->SetBinError(7918,34.68376);
   MPass->SetBinError(7919,24.78466);
   MPass->SetBinError(7920,32.35556);
   MPass->SetBinError(7921,23.13093);
   MPass->SetBinError(7922,23.64083);
   MPass->SetBinError(7923,28.6411);
   MPass->SetBinError(7924,25.61738);
   MPass->SetBinError(7925,23.64083);
   MPass->SetBinError(7926,21.9089);
   MPass->SetBinError(7927,22.4543);
   MPass->SetBinError(7928,19.64809);
   MPass->SetBinError(7929,30.43436);
   MPass->SetBinError(7930,23.40258);
   MPass->SetBinError(7931,25.28319);
   MPass->SetBinError(7932,25.61738);
   MPass->SetBinError(7933,21.22768);
   MPass->SetBinError(7934,19.57474);
   MPass->SetBinError(7935,22.83034);
   MPass->SetBinError(7936,24.39262);
   MPass->SetBinError(7937,30.33826);
   MPass->SetBinError(7938,19.37214);
   MPass->SetBinError(7939,25.7247);
   MPass->SetBinError(7940,20.67149);
   MPass->SetBinError(7941,26.41115);
   MPass->SetBinError(7942,23.00219);
   MPass->SetBinError(7943,22.87883);
   MPass->SetBinError(7944,23.82492);
   MPass->SetBinError(7945,24.93705);
   MPass->SetBinError(7946,25.28319);
   MPass->SetBinError(7947,30.33826);
   MPass->SetBinError(7948,16.68835);
   MPass->SetBinError(7951,22.25668);
   MPass->SetBinError(7952,31.62278);
   MPass->SetBinError(7953,38.26383);
   MPass->SetBinError(7954,35.35534);
   MPass->SetBinError(7955,29.12124);
   MPass->SetBinError(7956,28.64691);
   MPass->SetBinError(7957,31.16066);
   MPass->SetBinError(7958,21.01631);
   MPass->SetBinError(7959,24.89883);
   MPass->SetBinError(7960,31.94109);
   MPass->SetBinError(7961,24.21425);
   MPass->SetBinError(7962,25.69958);
   MPass->SetBinError(7963,22.20958);
   MPass->SetBinError(7964,29.12124);
   MPass->SetBinError(7965,29.75624);
   MPass->SetBinError(7966,32.44428);
   MPass->SetBinError(7967,30.43436);
   MPass->SetBinError(7968,24.41328);
   MPass->SetBinError(7969,30.54152);
   MPass->SetBinError(7970,29.75624);
   MPass->SetBinError(7971,27.55778);
   MPass->SetBinError(7972,21.67811);
   MPass->SetBinError(7973,29.24038);
   MPass->SetBinError(7974,21.44862);
   MPass->SetBinError(7975,25.24347);
   MPass->SetBinError(7976,20.85367);
   MPass->SetBinError(7977,17.84983);
   MPass->SetBinError(7978,18.50366);
   MPass->SetBinError(7979,25.28319);
   MPass->SetBinError(7980,25.28319);
   MPass->SetBinError(7981,18.26346);
   MPass->SetBinError(7982,25.61738);
   MPass->SetBinError(7983,20.39382);
   MPass->SetBinError(7984,17.53251);
   MPass->SetBinError(7985,24.62841);
   MPass->SetBinError(7986,29.13358);
   MPass->SetBinError(7987,22.64647);
   MPass->SetBinError(7988,23.4375);
   MPass->SetBinError(7989,21.64441);
   MPass->SetBinError(7990,19.59592);
   MPass->SetBinError(7991,23.89559);
   MPass->SetBinError(7992,26.61437);
   MPass->SetBinError(7993,20.91214);
   MPass->SetBinError(7994,20.25231);
   MPass->SetBinError(7995,19.23311);
   MPass->SetBinError(7996,20.28602);
   MPass->SetBinError(7997,20.67848);
   MPass->SetBinError(7998,11.41089);
   MPass->SetBinError(8001,30.02048);
   MPass->SetBinError(8002,27.53212);
   MPass->SetBinError(8003,28.64691);
   MPass->SetBinError(8004,25.7247);
   MPass->SetBinError(8005,34.68376);
   MPass->SetBinError(8006,30.98387);
   MPass->SetBinError(8007,26.00353);
   MPass->SetBinError(8008,25.28319);
   MPass->SetBinError(8009,29.12124);
   MPass->SetBinError(8010,25.32223);
   MPass->SetBinError(8011,29.12124);
   MPass->SetBinError(8012,26.41115);
   MPass->SetBinError(8013,35.35534);
   MPass->SetBinError(8014,24.93705);
   MPass->SetBinError(8015,26.93364);
   MPass->SetBinError(8016,29.12124);
   MPass->SetBinError(8017,29.12124);
   MPass->SetBinError(8018,31.16066);
   MPass->SetBinError(8019,27.43429);
   MPass->SetBinError(8020,25.28986);
   MPass->SetBinError(8021,25.32223);
   MPass->SetBinError(8022,30.43436);
   MPass->SetBinError(8023,22.14464);
   MPass->SetBinError(8024,23.38536);
   MPass->SetBinError(8025,17.14244);
   MPass->SetBinError(8026,23.38765);
   MPass->SetBinError(8027,20.63351);
   MPass->SetBinError(8028,25.28319);
   MPass->SetBinError(8029,22.4543);
   MPass->SetBinError(8030,18.62465);
   MPass->SetBinError(8031,23.00219);
   MPass->SetBinError(8032,20.49);
   MPass->SetBinError(8033,21.22768);
   MPass->SetBinError(8034,18.57945);
   MPass->SetBinError(8035,28.57351);
   MPass->SetBinError(8036,23.38536);
   MPass->SetBinError(8037,27.26809);
   MPass->SetBinError(8038,30.33826);
   MPass->SetBinError(8039,22.64647);
   MPass->SetBinError(8040,18.50366);
   MPass->SetBinError(8041,24.51636);
   MPass->SetBinError(8042,30.02048);
   MPass->SetBinError(8043,19.61729);
   MPass->SetBinError(8044,21.51657);
   MPass->SetBinError(8045,30.33826);
   MPass->SetBinError(8046,18.70585);
   MPass->SetBinError(8047,18.49189);
   MPass->SetBinError(8048,15.01314);
   MPass->SetBinError(8051,19.59592);
   MPass->SetBinError(8052,26.41115);
   MPass->SetBinError(8053,24.86443);
   MPass->SetBinError(8054,30.33826);
   MPass->SetBinError(8055,30.43436);
   MPass->SetBinError(8056,33.69353);
   MPass->SetBinError(8057,32.02172);
   MPass->SetBinError(8058,22.83034);
   MPass->SetBinError(8059,28.04015);
   MPass->SetBinError(8060,40.82483);
   MPass->SetBinError(8061,34.29972);
   MPass->SetBinError(8062,35.76527);
   MPass->SetBinError(8063,26.93364);
   MPass->SetBinError(8064,28.28427);
   MPass->SetBinError(8065,34.68376);
   MPass->SetBinError(8066,34.68376);
   MPass->SetBinError(8067,29.12124);
   MPass->SetBinError(8068,27.26809);
   MPass->SetBinError(8069,36.51484);
   MPass->SetBinError(8070,33.69353);
   MPass->SetBinError(8071,28.57351);
   MPass->SetBinError(8072,30.43436);
   MPass->SetBinError(8073,22.09163);
   MPass->SetBinError(8074,25.28986);
   MPass->SetBinError(8075,21.51657);
   MPass->SetBinError(8076,19.42129);
   MPass->SetBinError(8077,19.61729);
   MPass->SetBinError(8078,19.61729);
   MPass->SetBinError(8079,21.64441);
   MPass->SetBinError(8080,29.11026);
   MPass->SetBinError(8081,20.57127);
   MPass->SetBinError(8082,20.56215);
   MPass->SetBinError(8083,25.19456);
   MPass->SetBinError(8084,26.12947);
   MPass->SetBinError(8085,27.04797);
   MPass->SetBinError(8086,20.08691);
   MPass->SetBinError(8087,26.41115);
   MPass->SetBinError(8088,19.3375);
   MPass->SetBinError(8089,19.78366);
   MPass->SetBinError(8090,28.17468);
   MPass->SetBinError(8091,20.41241);
   MPass->SetBinError(8092,21.51657);
   MPass->SetBinError(8093,21.9089);
   MPass->SetBinError(8094,22.25668);
   MPass->SetBinError(8095,27.21655);
   MPass->SetBinError(8096,19.14559);
   MPass->SetBinError(8097,24.39262);
   MPass->SetBinError(8098,17.18182);
   MPass->SetBinError(8101,33.07189);
   MPass->SetBinError(8102,25.28319);
   MPass->SetBinError(8103,30.86067);
   MPass->SetBinError(8104,26.58627);
   MPass->SetBinError(8105,35.76527);
   MPass->SetBinError(8106,33.33333);
   MPass->SetBinError(8107,26.00353);
   MPass->SetBinError(8108,26.83282);
   MPass->SetBinError(8109,30.43436);
   MPass->SetBinError(8110,21.12177);
   MPass->SetBinError(8111,31.16066);
   MPass->SetBinError(8112,31.16066);
   MPass->SetBinError(8113,31.62278);
   MPass->SetBinError(8114,25.28986);
   MPass->SetBinError(8115,27.55778);
   MPass->SetBinError(8116,42.64014);
   MPass->SetBinError(8117,27.53212);
   MPass->SetBinError(8118,28.57351);
   MPass->SetBinError(8119,25.69958);
   MPass->SetBinError(8120,25.7247);
   MPass->SetBinError(8121,32.44428);
   MPass->SetBinError(8122,29.75624);
   MPass->SetBinError(8123,23.84351);
   MPass->SetBinError(8124,23.64083);
   MPass->SetBinError(8125,21.07221);
   MPass->SetBinError(8126,19.36492);
   MPass->SetBinError(8127,20.67848);
   MPass->SetBinError(8128,24.8452);
   MPass->SetBinError(8129,17.56821);
   MPass->SetBinError(8130,20.49);
   MPass->SetBinError(8131,21.07221);
   MPass->SetBinError(8132,20.04546);
   MPass->SetBinError(8133,16.36634);
   MPass->SetBinError(8134,20.67149);
   MPass->SetBinError(8135,27.71598);
   MPass->SetBinError(8136,21.67811);
   MPass->SetBinError(8137,18.93159);
   MPass->SetBinError(8138,18.17312);
   MPass->SetBinError(8139,25.61738);
   MPass->SetBinError(8140,19.61242);
   MPass->SetBinError(8141,21.65064);
   MPass->SetBinError(8142,23.38765);
   MPass->SetBinError(8143,18.66782);
   MPass->SetBinError(8144,25.61738);
   MPass->SetBinError(8145,19.42129);
   MPass->SetBinError(8146,14.96233);
   MPass->SetBinError(8147,17.14126);
   MPass->SetBinError(8148,17.07469);
   MPass->SetBinError(8151,23.38765);
   MPass->SetBinError(8152,35.35534);
   MPass->SetBinError(8153,23.40258);
   MPass->SetBinError(8154,25.32223);
   MPass->SetBinError(8155,22.87883);
   MPass->SetBinError(8156,27.55778);
   MPass->SetBinError(8157,29.24038);
   MPass->SetBinError(8158,24.52512);
   MPass->SetBinError(8159,63.24555);
   MPass->SetBinError(8160,26.5812);
   MPass->SetBinError(8161,32.78261);
   MPass->SetBinError(8162,30.15113);
   MPass->SetBinError(8163,26.58627);
   MPass->SetBinError(8164,25.7247);
   MPass->SetBinError(8165,28.17468);
   MPass->SetBinError(8166,28.04015);
   MPass->SetBinError(8167,28.08702);
   MPass->SetBinError(8168,27.53212);
   MPass->SetBinError(8169,33.69353);
   MPass->SetBinError(8170,27.96379);
   MPass->SetBinError(8171,26.45934);
   MPass->SetBinError(8172,30.33826);
   MPass->SetBinError(8173,24.89883);
   MPass->SetBinError(8174,26.00353);
   MPass->SetBinError(8175,26.28717);
   MPass->SetBinError(8176,16.7597);
   MPass->SetBinError(8177,19.61729);
   MPass->SetBinError(8178,18.70585);
   MPass->SetBinError(8179,23.52718);
   MPass->SetBinError(8180,20.67848);
   MPass->SetBinError(8181,21.91141);
   MPass->SetBinError(8182,20.39382);
   MPass->SetBinError(8183,15.9198);
   MPass->SetBinError(8184,29.57424);
   MPass->SetBinError(8185,27.26809);
   MPass->SetBinError(8186,26.58627);
   MPass->SetBinError(8187,21.84652);
   MPass->SetBinError(8188,24.93705);
   MPass->SetBinError(8189,24.86443);
   MPass->SetBinError(8190,24.39262);
   MPass->SetBinError(8191,21.22768);
   MPass->SetBinError(8192,19.61242);
   MPass->SetBinError(8193,21.84652);
   MPass->SetBinError(8194,17.14126);
   MPass->SetBinError(8195,23.4375);
   MPass->SetBinError(8196,25.19456);
   MPass->SetBinError(8197,26.41115);
   MPass->SetBinError(8198,16.68835);
   MPass->SetBinError(8201,23.3492);
   MPass->SetBinError(8202,29.24038);
   MPass->SetBinError(8203,22.64278);
   MPass->SetBinError(8204,32.44428);
   MPass->SetBinError(8205,24);
   MPass->SetBinError(8206,31.65733);
   MPass->SetBinError(8207,31.94109);
   MPass->SetBinError(8208,31.94109);
   MPass->SetBinError(8209,29.87069);
   MPass->SetBinError(8210,29.75624);
   MPass->SetBinError(8211,33.69353);
   MPass->SetBinError(8212,27.04797);
   MPass->SetBinError(8213,25.28986);
   MPass->SetBinError(8214,30.43436);
   MPass->SetBinError(8215,38.26383);
   MPass->SetBinError(8216,28.57351);
   MPass->SetBinError(8217,26.14563);
   MPass->SetBinError(8218,32.78261);
   MPass->SetBinError(8219,27.05661);
   MPass->SetBinError(8220,24.52512);
   MPass->SetBinError(8221,32.44428);
   MPass->SetBinError(8222,27.43429);
   MPass->SetBinError(8223,23.11596);
   MPass->SetBinError(8224,24.31052);
   MPass->SetBinError(8225,20.63351);
   MPass->SetBinError(8226,26.83282);
   MPass->SetBinError(8227,20.57127);
   MPass->SetBinError(8228,23.4375);
   MPass->SetBinError(8229,22.4543);
   MPass->SetBinError(8230,33.69353);
   MPass->SetBinError(8231,32.35556);
   MPass->SetBinError(8232,24);
   MPass->SetBinError(8233,26.83282);
   MPass->SetBinError(8234,22.64647);
   MPass->SetBinError(8235,25.32223);
   MPass->SetBinError(8236,20.67149);
   MPass->SetBinError(8237,30.54152);
   MPass->SetBinError(8238,23.52718);
   MPass->SetBinError(8239,27.26809);
   MPass->SetBinError(8240,24.86443);
   MPass->SetBinError(8241,27.71598);
   MPass->SetBinError(8242,19.49586);
   MPass->SetBinError(8243,19.5535);
   MPass->SetBinError(8244,21.44862);
   MPass->SetBinError(8245,20.67848);
   MPass->SetBinError(8246,17.88854);
   MPass->SetBinError(8247,20.67149);
   MPass->SetBinError(8248,16.51038);
   MPass->SetBinError(8251,21.22768);
   MPass->SetBinError(8252,24.14726);
   MPass->SetBinError(8253,27.05661);
   MPass->SetBinError(8254,31.62278);
   MPass->SetBinError(8255,27.21655);
   MPass->SetBinError(8256,36.51484);
   MPass->SetBinError(8257,28.28427);
   MPass->SetBinError(8258,26.83282);
   MPass->SetBinError(8259,22.64278);
   MPass->SetBinError(8260,30.54152);
   MPass->SetBinError(8261,32.78261);
   MPass->SetBinError(8262,29.72155);
   MPass->SetBinError(8263,29.12124);
   MPass->SetBinError(8264,24.51162);
   MPass->SetBinError(8265,23.64083);
   MPass->SetBinError(8266,26.12947);
   MPass->SetBinError(8267,22.83739);
   MPass->SetBinError(8268,21.67811);
   MPass->SetBinError(8269,25.69958);
   MPass->SetBinError(8270,25.58111);
   MPass->SetBinError(8271,33.33333);
   MPass->SetBinError(8272,26.14563);
   MPass->SetBinError(8273,25.17347);
   MPass->SetBinError(8274,23.40258);
   MPass->SetBinError(8275,20.57127);
   MPass->SetBinError(8276,22.87883);
   MPass->SetBinError(8277,16.98416);
   MPass->SetBinError(8278,20.1692);
   MPass->SetBinError(8279,19.57474);
   MPass->SetBinError(8280,27.05661);
   MPass->SetBinError(8281,20.57127);
   MPass->SetBinError(8282,19.04072);
   MPass->SetBinError(8283,15.81139);
   MPass->SetBinError(8284,18.69331);
   MPass->SetBinError(8285,24.953);
   MPass->SetBinError(8286,25.28319);
   MPass->SetBinError(8287,25.95318);
   MPass->SetBinError(8288,25.61738);
   MPass->SetBinError(8289,19.3375);
   MPass->SetBinError(8290,24.17148);
   MPass->SetBinError(8291,18.50366);
   MPass->SetBinError(8292,19.5535);
   MPass->SetBinError(8293,20.58406);
   MPass->SetBinError(8294,19.24501);
   MPass->SetBinError(8295,24.62841);
   MPass->SetBinError(8296,16.25384);
   MPass->SetBinError(8297,16.0065);
   MPass->SetBinError(8298,11.32139);
   MPass->SetBinError(8301,21.84652);
   MPass->SetBinError(8302,39.72104);
   MPass->SetBinError(8303,28.64691);
   MPass->SetBinError(8304,29.87069);
   MPass->SetBinError(8305,30.43436);
   MPass->SetBinError(8306,22.10203);
   MPass->SetBinError(8307,30.33826);
   MPass->SetBinError(8308,24.52512);
   MPass->SetBinError(8309,24.51162);
   MPass->SetBinError(8310,27.05661);
   MPass->SetBinError(8311,33.69353);
   MPass->SetBinError(8312,33.69353);
   MPass->SetBinError(8313,28.04015);
   MPass->SetBinError(8314,32.02172);
   MPass->SetBinError(8315,31.65733);
   MPass->SetBinError(8316,23.64083);
   MPass->SetBinError(8317,32.84081);
   MPass->SetBinError(8318,27.53212);
   MPass->SetBinError(8319,29.24038);
   MPass->SetBinError(8320,25.17347);
   MPass->SetBinError(8321,22.83034);
   MPass->SetBinError(8322,26.5812);
   MPass->SetBinError(8323,27.04797);
   MPass->SetBinError(8324,34.66466);
   MPass->SetBinError(8325,21.82401);
   MPass->SetBinError(8326,20.57127);
   MPass->SetBinError(8327,17.18182);
   MPass->SetBinError(8328,22.63);
   MPass->SetBinError(8329,30.02048);
   MPass->SetBinError(8330,22.4543);
   MPass->SetBinError(8331,17.56821);
   MPass->SetBinError(8332,16.55017);
   MPass->SetBinError(8333,18.69599);
   MPass->SetBinError(8334,22.25668);
   MPass->SetBinError(8335,19.8259);
   MPass->SetBinError(8336,30.98387);
   MPass->SetBinError(8337,21.07221);
   MPass->SetBinError(8338,27.71598);
   MPass->SetBinError(8339,25.95318);
   MPass->SetBinError(8340,23.1455);
   MPass->SetBinError(8341,21.51657);
   MPass->SetBinError(8342,19.14559);
   MPass->SetBinError(8343,16.7332);
   MPass->SetBinError(8344,19.14559);
   MPass->SetBinError(8345,16.25384);
   MPass->SetBinError(8346,17.78089);
   MPass->SetBinError(8347,19.5535);
   MPass->SetBinError(8348,15.71348);
   MPass->SetBinError(8351,23.44275);
   MPass->SetBinError(8352,24.51162);
   MPass->SetBinError(8353,25.32223);
   MPass->SetBinError(8354,36.95265);
   MPass->SetBinError(8355,28.04015);
   MPass->SetBinError(8356,32.44428);
   MPass->SetBinError(8357,27.43429);
   MPass->SetBinError(8358,25.23042);
   MPass->SetBinError(8359,26.45934);
   MPass->SetBinError(8360,29.12124);
   MPass->SetBinError(8361,25.69958);
   MPass->SetBinError(8362,27.53212);
   MPass->SetBinError(8363,31.16066);
   MPass->SetBinError(8364,29.24038);
   MPass->SetBinError(8365,22.14464);
   MPass->SetBinError(8366,25.7247);
   MPass->SetBinError(8367,34.29972);
   MPass->SetBinError(8368,31.94109);
   MPass->SetBinError(8369,29.13358);
   MPass->SetBinError(8370,31.94109);
   MPass->SetBinError(8371,28.64691);
   MPass->SetBinError(8372,27.96379);
   MPass->SetBinError(8373,26.12947);
   MPass->SetBinError(8374,26.41115);
   MPass->SetBinError(8375,16.85705);
   MPass->SetBinError(8376,23.38765);
   MPass->SetBinError(8377,21.51657);
   MPass->SetBinError(8378,20.57127);
   MPass->SetBinError(8379,26.28717);
   MPass->SetBinError(8380,27.26809);
   MPass->SetBinError(8381,21.07221);
   MPass->SetBinError(8382,20.64582);
   MPass->SetBinError(8383,23.00219);
   MPass->SetBinError(8384,20.28602);
   MPass->SetBinError(8385,18.8192);
   MPass->SetBinError(8386,27.53212);
   MPass->SetBinError(8387,24.86443);
   MPass->SetBinError(8388,24.953);
   MPass->SetBinError(8389,22.25668);
   MPass->SetBinError(8390,22.83034);
   MPass->SetBinError(8391,20.91214);
   MPass->SetBinError(8392,27.53212);
   MPass->SetBinError(8393,18.70585);
   MPass->SetBinError(8394,22.83034);
   MPass->SetBinError(8395,15.21886);
   MPass->SetBinError(8396,28.17468);
   MPass->SetBinError(8397,25.19456);
   MPass->SetBinError(8398,20.56215);
   MPass->SetBinError(8401,20.64582);
   MPass->SetBinError(8402,28.57351);
   MPass->SetBinError(8403,27.43429);
   MPass->SetBinError(8404,27.53212);
   MPass->SetBinError(8405,27.55778);
   MPass->SetBinError(8406,30.43436);
   MPass->SetBinError(8407,26.93364);
   MPass->SetBinError(8408,25.28986);
   MPass->SetBinError(8409,24.52512);
   MPass->SetBinError(8410,27.04797);
   MPass->SetBinError(8411,29.13358);
   MPass->SetBinError(8412,30.54152);
   MPass->SetBinError(8413,24.86443);
   MPass->SetBinError(8414,20.66054);
   MPass->SetBinError(8415,24.39262);
   MPass->SetBinError(8416,27.04797);
   MPass->SetBinError(8417,28.28427);
   MPass->SetBinError(8418,25.32223);
   MPass->SetBinError(8419,34.68376);
   MPass->SetBinError(8420,41.35215);
   MPass->SetBinError(8421,28.04015);
   MPass->SetBinError(8422,31.94109);
   MPass->SetBinError(8423,27.05661);
   MPass->SetBinError(8424,20.67149);
   MPass->SetBinError(8425,19.04072);
   MPass->SetBinError(8426,17.81524);
   MPass->SetBinError(8427,20.49);
   MPass->SetBinError(8428,13.60828);
   MPass->SetBinError(8429,18.66782);
   MPass->SetBinError(8430,19.49586);
   MPass->SetBinError(8431,24.62727);
   MPass->SetBinError(8432,25.95318);
   MPass->SetBinError(8433,18.50366);
   MPass->SetBinError(8434,19.78366);
   MPass->SetBinError(8435,20.41824);
   MPass->SetBinError(8436,22.87883);
   MPass->SetBinError(8437,23.13093);
   MPass->SetBinError(8438,24.14726);
   MPass->SetBinError(8439,23.69728);
   MPass->SetBinError(8440,24.39262);
   MPass->SetBinError(8441,19.3375);
   MPass->SetBinError(8442,19.61729);
   MPass->SetBinError(8443,19.42129);
   MPass->SetBinError(8444,14.04236);
   MPass->SetBinError(8445,35.35534);
   MPass->SetBinError(8451,18.70585);
   MPass->SetBinError(8452,35.6812);
   MPass->SetBinError(8453,27.05661);
   MPass->SetBinError(8454,25.7247);
   MPass->SetBinError(8455,28.86751);
   MPass->SetBinError(8456,26.83282);
   MPass->SetBinError(8457,26.14563);
   MPass->SetBinError(8458,30.15113);
   MPass->SetBinError(8459,25.28986);
   MPass->SetBinError(8460,26.12947);
   MPass->SetBinError(8461,28.52501);
   MPass->SetBinError(8462,39.22323);
   MPass->SetBinError(8463,28.52501);
   MPass->SetBinError(8464,25.32223);
   MPass->SetBinError(8465,35.76527);
   MPass->SetBinError(8466,26.41115);
   MPass->SetBinError(8467,29.72155);
   MPass->SetBinError(8468,23.69728);
   MPass->SetBinError(8469,26.5812);
   MPass->SetBinError(8470,26.14563);
   MPass->SetBinError(8471,31.94109);
   MPass->SetBinError(8472,23.22196);
   MPass->SetBinError(8473,30.43436);
   MPass->SetBinError(8474,23.89559);
   MPass->SetBinError(8475,19.57474);
   MPass->SetBinError(8476,17.78089);
   MPass->SetBinError(8477,25.29822);
   MPass->SetBinError(8478,20.04546);
   MPass->SetBinError(8479,18.88526);
   MPass->SetBinError(8480,21.82401);
   MPass->SetBinError(8481,20.67848);
   MPass->SetBinError(8482,27.26809);
   MPass->SetBinError(8483,17.74584);
   MPass->SetBinError(8484,18.69599);
   MPass->SetBinError(8485,18.69331);
   MPass->SetBinError(8486,21.85336);
   MPass->SetBinError(8487,17.14126);
   MPass->SetBinError(8488,20.04546);
   MPass->SetBinError(8489,22.05581);
   MPass->SetBinError(8490,21.85336);
   MPass->SetBinError(8491,26.58627);
   MPass->SetBinError(8492,19.14559);
   MPass->SetBinError(8493,24.86443);
   MPass->SetBinError(8494,28.17468);
   MPass->SetBinError(8501,23.44275);
   MPass->SetBinError(8502,28.57351);
   MPass->SetBinError(8503,22.36783);
   MPass->SetBinError(8504,35.35534);
   MPass->SetBinError(8505,23.84351);
   MPass->SetBinError(8506,28.86751);
   MPass->SetBinError(8507,31.257);
   MPass->SetBinError(8508,27.53212);
   MPass->SetBinError(8509,26.58627);
   MPass->SetBinError(8510,27.21655);
   MPass->SetBinError(8511,24.52512);
   MPass->SetBinError(8512,26.58627);
   MPass->SetBinError(8513,35.76527);
   MPass->SetBinError(8514,26.41115);
   MPass->SetBinError(8515,27.05661);
   MPass->SetBinError(8516,24);
   MPass->SetBinError(8517,24.52512);
   MPass->SetBinError(8518,26.00353);
   MPass->SetBinError(8519,36.95265);
   MPass->SetBinError(8520,24.21425);
   MPass->SetBinError(8521,31.16066);
   MPass->SetBinError(8522,29.12124);
   MPass->SetBinError(8523,32.78261);
   MPass->SetBinError(8524,24.39262);
   MPass->SetBinError(8525,24);
   MPass->SetBinError(8526,20.57127);
   MPass->SetBinError(8527,21.64441);
   MPass->SetBinError(8528,21.51657);
   MPass->SetBinError(8529,19.16769);
   MPass->SetBinError(8530,19.57474);
   MPass->SetBinError(8531,21.22768);
   MPass->SetBinError(8532,21.37662);
   MPass->SetBinError(8533,20.64582);
   MPass->SetBinError(8534,23.4375);
   MPass->SetBinError(8535,19.64809);
   MPass->SetBinError(8536,16.46892);
   MPass->SetBinError(8537,18.69599);
   MPass->SetBinError(8538,20.28602);
   MPass->SetBinError(8539,28.04015);
   MPass->SetBinError(8540,23.64083);
   MPass->SetBinError(8541,32.84081);
   MPass->SetBinError(8542,21.64441);
   MPass->SetBinError(8543,20.49);
   MPass->SetBinError(8544,26.92764);
   MPass->SetBinError(8551,25.95318);
   MPass->SetBinError(8552,26.00353);
   MPass->SetBinError(8553,28.04015);
   MPass->SetBinError(8554,24.86443);
   MPass->SetBinError(8555,26.00915);
   MPass->SetBinError(8556,22.64278);
   MPass->SetBinError(8557,28.08702);
   MPass->SetBinError(8558,24.31052);
   MPass->SetBinError(8559,34.68376);
   MPass->SetBinError(8560,27.05661);
   MPass->SetBinError(8561,28.52501);
   MPass->SetBinError(8562,29.24038);
   MPass->SetBinError(8563,28.28427);
   MPass->SetBinError(8564,32.02172);
   MPass->SetBinError(8565,20.41824);
   MPass->SetBinError(8566,29.13358);
   MPass->SetBinError(8567,25.58111);
   MPass->SetBinError(8568,26.5812);
   MPass->SetBinError(8569,25.32223);
   MPass->SetBinError(8570,28.04015);
   MPass->SetBinError(8571,28.08702);
   MPass->SetBinError(8572,25.28986);
   MPass->SetBinError(8573,26.12947);
   MPass->SetBinError(8574,23.18081);
   MPass->SetBinError(8575,22.05581);
   MPass->SetBinError(8576,21.22768);
   MPass->SetBinError(8577,18.50366);
   MPass->SetBinError(8578,22.05581);
   MPass->SetBinError(8579,25.61738);
   MPass->SetBinError(8580,25.28319);
   MPass->SetBinError(8581,26.41115);
   MPass->SetBinError(8582,21.67811);
   MPass->SetBinError(8583,23.38765);
   MPass->SetBinError(8584,16.01748);
   MPass->SetBinError(8585,21.9089);
   MPass->SetBinError(8586,23.44275);
   MPass->SetBinError(8587,22.25668);
   MPass->SetBinError(8588,21.9089);
   MPass->SetBinError(8589,26.28717);
   MPass->SetBinError(8590,28.6411);
   MPass->SetBinError(8591,28.6411);
   MPass->SetBinError(8592,18.26346);
   MPass->SetBinError(8593,22.25668);
   MPass->SetBinError(8594,24.62727);
   MPass->SetBinError(8601,22.83034);
   MPass->SetBinError(8602,32.84081);
   MPass->SetBinError(8603,26.5812);
   MPass->SetBinError(8604,30.54152);
   MPass->SetBinError(8605,24.86443);
   MPass->SetBinError(8606,27.96379);
   MPass->SetBinError(8607,26.41115);
   MPass->SetBinError(8608,28.28427);
   MPass->SetBinError(8609,25.7247);
   MPass->SetBinError(8610,24.56806);
   MPass->SetBinError(8611,28.86751);
   MPass->SetBinError(8612,23.87467);
   MPass->SetBinError(8613,31.16066);
   MPass->SetBinError(8614,22.92732);
   MPass->SetBinError(8615,24.51162);
   MPass->SetBinError(8616,24.62841);
   MPass->SetBinError(8617,26.58627);
   MPass->SetBinError(8618,32.84081);
   MPass->SetBinError(8619,25.7247);
   MPass->SetBinError(8620,30.54152);
   MPass->SetBinError(8621,26.58627);
   MPass->SetBinError(8622,22.63);
   MPass->SetBinError(8623,31.257);
   MPass->SetBinError(8624,24.17148);
   MPass->SetBinError(8625,22.83034);
   MPass->SetBinError(8626,27.71598);
   MPass->SetBinError(8627,19.5535);
   MPass->SetBinError(8628,14.359);
   MPass->SetBinError(8629,23.69728);
   MPass->SetBinError(8630,28.17468);
   MPass->SetBinError(8631,21.64441);
   MPass->SetBinError(8632,23.89559);
   MPass->SetBinError(8633,21.51657);
   MPass->SetBinError(8634,19.16769);
   MPass->SetBinError(8635,20.67149);
   MPass->SetBinError(8636,17.14244);
   MPass->SetBinError(8637,17.78359);
   MPass->SetBinError(8638,21.85336);
   MPass->SetBinError(8639,21.64441);
   MPass->SetBinError(8640,20.39382);
   MPass->SetBinError(8641,25.03813);
   MPass->SetBinError(8642,20.57127);
   MPass->SetBinError(8643,16.85705);
   MPass->SetBinError(8644,13.6626);
   MPass->SetBinError(8645,17.59298);
   MPass->SetBinError(8651,21.37662);
   MPass->SetBinError(8652,28.57351);
   MPass->SetBinError(8653,32.78261);
   MPass->SetBinError(8654,29.48839);
   MPass->SetBinError(8655,32.44428);
   MPass->SetBinError(8656,26.14563);
   MPass->SetBinError(8657,26.14563);
   MPass->SetBinError(8658,30.98387);
   MPass->SetBinError(8659,28.57351);
   MPass->SetBinError(8660,32.78261);
   MPass->SetBinError(8661,31.16066);
   MPass->SetBinError(8662,24.41328);
   MPass->SetBinError(8663,29.75624);
   MPass->SetBinError(8664,31.16066);
   MPass->SetBinError(8665,24.93705);
   MPass->SetBinError(8666,26.28717);
   MPass->SetBinError(8667,25.61001);
   MPass->SetBinError(8668,34.66466);
   MPass->SetBinError(8669,25.32223);
   MPass->SetBinError(8670,27.04797);
   MPass->SetBinError(8671,30.43436);
   MPass->SetBinError(8672,29.24038);
   MPass->SetBinError(8673,23.11596);
   MPass->SetBinError(8674,22.64647);
   MPass->SetBinError(8675,23.64083);
   MPass->SetBinError(8676,27.71598);
   MPass->SetBinError(8677,25.29822);
   MPass->SetBinError(8678,20.56215);
   MPass->SetBinError(8679,21.84652);
   MPass->SetBinError(8680,25.7247);
   MPass->SetBinError(8681,23.64083);
   MPass->SetBinError(8682,26.58627);
   MPass->SetBinError(8683,20.1692);
   MPass->SetBinError(8684,21.84652);
   MPass->SetBinError(8685,21.07221);
   MPass->SetBinError(8686,32.35556);
   MPass->SetBinError(8687,24.39262);
   MPass->SetBinError(8688,26.41115);
   MPass->SetBinError(8689,28.17468);
   MPass->SetBinError(8690,30.54152);
   MPass->SetBinError(8691,25.95318);
   MPass->SetBinError(8692,19.59592);
   MPass->SetBinError(8693,19.5535);
   MPass->SetBinError(8694,19.57474);
   MPass->SetBinError(8695,20.04546);
   MPass->SetBinError(8696,25.95318);
   MPass->SetBinError(8697,22.83034);
   MPass->SetBinError(8698,12.31644);
   MPass->SetBinError(8701,16.68835);
   MPass->SetBinError(8702,24.953);
   MPass->SetBinError(8703,29.24038);
   MPass->SetBinError(8704,24.89883);
   MPass->SetBinError(8705,25.7247);
   MPass->SetBinError(8706,27.55778);
   MPass->SetBinError(8707,25.23042);
   MPass->SetBinError(8708,27.55778);
   MPass->SetBinError(8709,29.87069);
   MPass->SetBinError(8710,24.21425);
   MPass->SetBinError(8711,26.41115);
   MPass->SetBinError(8712,29.87069);
   MPass->SetBinError(8713,25.17347);
   MPass->SetBinError(8714,27.53212);
   MPass->SetBinError(8715,29.24038);
   MPass->SetBinError(8716,23.38536);
   MPass->SetBinError(8717,35.76527);
   MPass->SetBinError(8718,25.28986);
   MPass->SetBinError(8719,24.93705);
   MPass->SetBinError(8720,24.93705);
   MPass->SetBinError(8721,32.44428);
   MPass->SetBinError(8722,30.43436);
   MPass->SetBinError(8723,22.56677);
   MPass->SetBinError(8724,26.14563);
   MPass->SetBinError(8725,21.24809);
   MPass->SetBinError(8726,20.39382);
   MPass->SetBinError(8727,20.41824);
   MPass->SetBinError(8728,18.62465);
   MPass->SetBinError(8729,21.24809);
   MPass->SetBinError(8730,29.24038);
   MPass->SetBinError(8731,21.22768);
   MPass->SetBinError(8732,26.58627);
   MPass->SetBinError(8733,23.15707);
   MPass->SetBinError(8734,24.62727);
   MPass->SetBinError(8735,21.91141);
   MPass->SetBinError(8736,30.54152);
   MPass->SetBinError(8737,18.57945);
   MPass->SetBinError(8738,21.64441);
   MPass->SetBinError(8739,26.61437);
   MPass->SetBinError(8740,19.61242);
   MPass->SetBinError(8741,18.70585);
   MPass->SetBinError(8742,27.26809);
   MPass->SetBinError(8743,17.81524);
   MPass->SetBinError(8744,17.90632);
   MPass->SetBinError(8745,19.8259);
   MPass->SetBinError(8746,16.10729);
   MPass->SetBinError(8747,16.51038);
   MPass->SetBinError(8748,13.85656);
   MPass->SetBinError(8751,20.49);
   MPass->SetBinError(8752,20.74902);
   MPass->SetBinError(8753,24.31052);
   MPass->SetBinError(8754,29.12124);
   MPass->SetBinError(8755,30.02048);
   MPass->SetBinError(8756,23.13093);
   MPass->SetBinError(8757,26.58627);
   MPass->SetBinError(8758,21.35519);
   MPass->SetBinError(8759,23.11596);
   MPass->SetBinError(8760,26.83282);
   MPass->SetBinError(8761,30.15113);
   MPass->SetBinError(8762,34.68376);
   MPass->SetBinError(8763,28.64691);
   MPass->SetBinError(8764,32.78261);
   MPass->SetBinError(8765,26.5812);
   MPass->SetBinError(8766,34.66466);
   MPass->SetBinError(8767,27.96379);
   MPass->SetBinError(8768,30.86067);
   MPass->SetBinError(8769,30.98387);
   MPass->SetBinError(8770,23.87467);
   MPass->SetBinError(8771,31.257);
   MPass->SetBinError(8772,26.00353);
   MPass->SetBinError(8773,27.21655);
   MPass->SetBinError(8774,24.93705);
   MPass->SetBinError(8775,25.61001);
   MPass->SetBinError(8776,28.17468);
   MPass->SetBinError(8777,24.953);
   MPass->SetBinError(8778,15.93444);
   MPass->SetBinError(8779,31.65733);
   MPass->SetBinError(8780,22.4543);
   MPass->SetBinError(8781,24.62727);
   MPass->SetBinError(8782,24.39262);
   MPass->SetBinError(8783,27.53212);
   MPass->SetBinError(8784,33.71982);
   MPass->SetBinError(8785,20.64582);
   MPass->SetBinError(8786,28.6411);
   MPass->SetBinError(8787,23.1455);
   MPass->SetBinError(8788,26.28717);
   MPass->SetBinError(8789,26.92764);
   MPass->SetBinError(8790,22.05581);
   MPass->SetBinError(8791,18.69331);
   MPass->SetBinError(8792,22.83034);
   MPass->SetBinError(8793,17.88854);
   MPass->SetBinError(8794,22.87883);
   MPass->SetBinError(8795,19.61242);
   MPass->SetBinError(8796,18.50366);
   MPass->SetBinError(8797,19.59592);
   MPass->SetBinError(8798,20.56215);
   MPass->SetBinError(8801,20.41241);
   MPass->SetBinError(8802,22.92732);
   MPass->SetBinError(8803,26.41115);
   MPass->SetBinError(8804,27.05661);
   MPass->SetBinError(8805,26.00353);
   MPass->SetBinError(8806,28.52501);
   MPass->SetBinError(8807,30.43436);
   MPass->SetBinError(8808,34.29972);
   MPass->SetBinError(8809,28.6411);
   MPass->SetBinError(8810,29.12124);
   MPass->SetBinError(8811,28.08702);
   MPass->SetBinError(8812,27.96379);
   MPass->SetBinError(8813,29.75624);
   MPass->SetBinError(8814,28.08702);
   MPass->SetBinError(8815,30.43436);
   MPass->SetBinError(8816,34.29972);
   MPass->SetBinError(8817,24.21425);
   MPass->SetBinError(8818,24.52512);
   MPass->SetBinError(8819,28.64691);
   MPass->SetBinError(8820,28.28427);
   MPass->SetBinError(8821,27.55778);
   MPass->SetBinError(8822,30.43436);
   MPass->SetBinError(8823,28.86751);
   MPass->SetBinError(8824,27.96379);
   MPass->SetBinError(8825,34.68376);
   MPass->SetBinError(8826,19.78366);
   MPass->SetBinError(8827,21.64441);
   MPass->SetBinError(8828,24.14726);
   MPass->SetBinError(8829,23.89559);
   MPass->SetBinError(8830,22.05581);
   MPass->SetBinError(8831,24.39262);
   MPass->SetBinError(8832,34.68376);
   MPass->SetBinError(8833,19.04072);
   MPass->SetBinError(8834,23.64083);
   MPass->SetBinError(8835,24.953);
   MPass->SetBinError(8836,20.57127);
   MPass->SetBinError(8837,20.39382);
   MPass->SetBinError(8838,24.14726);
   MPass->SetBinError(8839,25.95318);
   MPass->SetBinError(8840,28.64691);
   MPass->SetBinError(8841,27.96379);
   MPass->SetBinError(8842,23.69728);
   MPass->SetBinError(8843,17.16217);
   MPass->SetBinError(8844,21.37662);
   MPass->SetBinError(8845,27.21655);
   MPass->SetBinError(8846,17.84983);
   MPass->SetBinError(8847,23.00219);
   MPass->SetBinError(8848,11.46426);
   MPass->SetBinError(8851,21.51657);
   MPass->SetBinError(8852,26.58627);
   MPass->SetBinError(8853,23.84351);
   MPass->SetBinError(8854,25.32223);
   MPass->SetBinError(8855,28.28427);
   MPass->SetBinError(8856,26.58627);
   MPass->SetBinError(8857,27.05661);
   MPass->SetBinError(8858,32.84081);
   MPass->SetBinError(8859,38.26383);
   MPass->SetBinError(8860,22.4543);
   MPass->SetBinError(8861,24);
   MPass->SetBinError(8862,26.93364);
   MPass->SetBinError(8863,26.45934);
   MPass->SetBinError(8864,29.75624);
   MPass->SetBinError(8865,34.29972);
   MPass->SetBinError(8866,21.9089);
   MPass->SetBinError(8867,25.69958);
   MPass->SetBinError(8868,28.52501);
   MPass->SetBinError(8869,36.95265);
   MPass->SetBinError(8870,28.64691);
   MPass->SetBinError(8871,24.78466);
   MPass->SetBinError(8872,25.23042);
   MPass->SetBinError(8873,25.17347);
   MPass->SetBinError(8874,26.12947);
   MPass->SetBinError(8875,22.05581);
   MPass->SetBinError(8876,17.85744);
   MPass->SetBinError(8877,21.51657);
   MPass->SetBinError(8878,16.01745);
   MPass->SetBinError(8879,18.66782);
   MPass->SetBinError(8880,22.83034);
   MPass->SetBinError(8881,23.22196);
   MPass->SetBinError(8882,25.32223);
   MPass->SetBinError(8883,22.25668);
   MPass->SetBinError(8884,19.49419);
   MPass->SetBinError(8885,19.57474);
   MPass->SetBinError(8886,22.83034);
   MPass->SetBinError(8887,20.63351);
   MPass->SetBinError(8888,21.75611);
   MPass->SetBinError(8889,26.92764);
   MPass->SetBinError(8890,18.56919);
   MPass->SetBinError(8891,20.91214);
   MPass->SetBinError(8892,20.04546);
   MPass->SetBinError(8893,19.3375);
   MPass->SetBinError(8894,17.78089);
   MPass->SetBinError(8895,16.67072);
   MPass->SetBinError(8896,21.93444);
   MPass->SetBinError(8897,17.90632);
   MPass->SetBinError(8898,15.68276);
   MPass->SetBinError(8901,27.04797);
   MPass->SetBinError(8902,21.32629);
   MPass->SetBinError(8903,28.28427);
   MPass->SetBinError(8904,44.72136);
   MPass->SetBinError(8905,25.7247);
   MPass->SetBinError(8906,31.257);
   MPass->SetBinError(8907,26.00353);
   MPass->SetBinError(8908,30.86067);
   MPass->SetBinError(8909,32.78261);
   MPass->SetBinError(8910,32.78261);
   MPass->SetBinError(8911,26.14563);
   MPass->SetBinError(8912,31.257);
   MPass->SetBinError(8913,30.54152);
   MPass->SetBinError(8914,32.44428);
   MPass->SetBinError(8915,31.16066);
   MPass->SetBinError(8916,30.54152);
   MPass->SetBinError(8917,32.78261);
   MPass->SetBinError(8918,24.93705);
   MPass->SetBinError(8919,25.7247);
   MPass->SetBinError(8920,28.86751);
   MPass->SetBinError(8921,31.16066);
   MPass->SetBinError(8922,27.05661);
   MPass->SetBinError(8923,33.69353);
   MPass->SetBinError(8924,22.87883);
   MPass->SetBinError(8925,28.04015);
   MPass->SetBinError(8926,23.28848);
   MPass->SetBinError(8927,32.35556);
   MPass->SetBinError(8928,29.11026);
   MPass->SetBinError(8929,25.95318);
   MPass->SetBinError(8930,21.22768);
   MPass->SetBinError(8931,21.9089);
   MPass->SetBinError(8932,20.41241);
   MPass->SetBinError(8933,22.25668);
   MPass->SetBinError(8934,31.65733);
   MPass->SetBinError(8935,20.91214);
   MPass->SetBinError(8936,18.46372);
   MPass->SetBinError(8937,21.93444);
   MPass->SetBinError(8938,22.83034);
   MPass->SetBinError(8939,27.71598);
   MPass->SetBinError(8940,19.91649);
   MPass->SetBinError(8941,20.49);
   MPass->SetBinError(8942,22.4543);
   MPass->SetBinError(8943,25.03813);
   MPass->SetBinError(8944,25.28319);
   MPass->SetBinError(8945,30.98387);
   MPass->SetBinError(8946,21.82401);
   MPass->SetBinError(8947,21.84652);
   MPass->SetBinError(8948,15.21729);
   MPass->SetBinError(8951,24.14726);
   MPass->SetBinError(8952,24.89883);
   MPass->SetBinError(8953,27.55778);
   MPass->SetBinError(8954,22.56677);
   MPass->SetBinError(8955,27.53212);
   MPass->SetBinError(8956,36.51484);
   MPass->SetBinError(8957,31.65733);
   MPass->SetBinError(8958,26.83282);
   MPass->SetBinError(8959,23.89559);
   MPass->SetBinError(8960,26.14563);
   MPass->SetBinError(8961,29.87069);
   MPass->SetBinError(8962,31.62278);
   MPass->SetBinError(8963,26.93364);
   MPass->SetBinError(8964,27.43429);
   MPass->SetBinError(8965,34.29972);
   MPass->SetBinError(8966,32.44428);
   MPass->SetBinError(8967,27.73501);
   MPass->SetBinError(8968,29.24038);
   MPass->SetBinError(8969,35.35534);
   MPass->SetBinError(8970,26.45934);
   MPass->SetBinError(8971,31.62278);
   MPass->SetBinError(8972,35.76527);
   MPass->SetBinError(8973,30.86067);
   MPass->SetBinError(8974,28.17468);
   MPass->SetBinError(8975,24.62841);
   MPass->SetBinError(8976,18.69599);
   MPass->SetBinError(8977,17.81524);
   MPass->SetBinError(8978,17.74584);
   MPass->SetBinError(8979,18.29582);
   MPass->SetBinError(8980,20.49);
   MPass->SetBinError(8981,20.63351);
   MPass->SetBinError(8982,20.74902);
   MPass->SetBinError(8983,23.11596);
   MPass->SetBinError(8984,18.4701);
   MPass->SetBinError(8985,26.92764);
   MPass->SetBinError(8986,22.87883);
   MPass->SetBinError(8987,18.70585);
   MPass->SetBinError(8988,24.953);
   MPass->SetBinError(8989,19.49586);
   MPass->SetBinError(8990,21.93444);
   MPass->SetBinError(8991,23.64083);
   MPass->SetBinError(8992,21.22768);
   MPass->SetBinError(8993,17.90632);
   MPass->SetBinError(8994,20.67848);
   MPass->SetBinError(8995,23.38765);
   MPass->SetBinError(8996,18.62465);
   MPass->SetBinError(8997,17.17442);
   MPass->SetBinError(8998,20.39382);
   MPass->SetBinError(9001,24);
   MPass->SetBinError(9002,28.57351);
   MPass->SetBinError(9003,29.12124);
   MPass->SetBinError(9004,27.53212);
   MPass->SetBinError(9005,28.52501);
   MPass->SetBinError(9006,33.69353);
   MPass->SetBinError(9007,34.68376);
   MPass->SetBinError(9008,29.13358);
   MPass->SetBinError(9009,24.953);
   MPass->SetBinError(9010,27.04797);
   MPass->SetBinError(9011,27.05661);
   MPass->SetBinError(9012,25.23042);
   MPass->SetBinError(9013,31.16066);
   MPass->SetBinError(9014,23.87467);
   MPass->SetBinError(9015,24.89883);
   MPass->SetBinError(9016,29.57424);
   MPass->SetBinError(9017,24.31052);
   MPass->SetBinError(9018,26.5812);
   MPass->SetBinError(9019,27.21655);
   MPass->SetBinError(9020,28.64691);
   MPass->SetBinError(9021,26.58627);
   MPass->SetBinError(9022,25.61001);
   MPass->SetBinError(9023,27.05661);
   MPass->SetBinError(9024,26.92764);
   MPass->SetBinError(9025,17.18182);
   MPass->SetBinError(9026,24.14726);
   MPass->SetBinError(9027,23.00219);
   MPass->SetBinError(9028,23.38536);
   MPass->SetBinError(9029,21.93444);
   MPass->SetBinError(9030,16.57653);
   MPass->SetBinError(9031,23.11596);
   MPass->SetBinError(9032,20.74902);
   MPass->SetBinError(9033,24.62727);
   MPass->SetBinError(9034,17.84983);
   MPass->SetBinError(9035,19.57474);
   MPass->SetBinError(9036,21.85336);
   MPass->SetBinError(9037,27.26809);
   MPass->SetBinError(9038,20.58406);
   MPass->SetBinError(9039,25.95318);
   MPass->SetBinError(9040,18.93159);
   MPass->SetBinError(9041,19.61242);
   MPass->SetBinError(9042,23.15707);
   MPass->SetBinError(9043,20.64582);
   MPass->SetBinError(9044,17.78089);
   MPass->SetBinError(9045,26.92764);
   MPass->SetBinError(9046,18.66782);
   MPass->SetBinError(9047,19.59592);
   MPass->SetBinError(9048,18.06239);
   MPass->SetBinError(9051,24);
   MPass->SetBinError(9052,28.04015);
   MPass->SetBinError(9053,35.76527);
   MPass->SetBinError(9054,28.57351);
   MPass->SetBinError(9055,25.7247);
   MPass->SetBinError(9056,27.71598);
   MPass->SetBinError(9057,29.24038);
   MPass->SetBinError(9058,30.54152);
   MPass->SetBinError(9059,28.08702);
   MPass->SetBinError(9060,24.89883);
   MPass->SetBinError(9061,30.98387);
   MPass->SetBinError(9062,23.84351);
   MPass->SetBinError(9063,30.54152);
   MPass->SetBinError(9064,30.54152);
   MPass->SetBinError(9065,27.96379);
   MPass->SetBinError(9066,32.78261);
   MPass->SetBinError(9067,25.58111);
   MPass->SetBinError(9068,27.55778);
   MPass->SetBinError(9069,29.75624);
   MPass->SetBinError(9070,31.16066);
   MPass->SetBinError(9071,27.96379);
   MPass->SetBinError(9072,30.54152);
   MPass->SetBinError(9073,26.5812);
   MPass->SetBinError(9074,20.41824);
   MPass->SetBinError(9075,27.53212);
   MPass->SetBinError(9076,28.6411);
   MPass->SetBinError(9077,23.15707);
   MPass->SetBinError(9078,18.70585);
   MPass->SetBinError(9079,19.64809);
   MPass->SetBinError(9080,18.06239);
   MPass->SetBinError(9081,22.25668);
   MPass->SetBinError(9082,22.05581);
   MPass->SetBinError(9083,19.49419);
   MPass->SetBinError(9084,23.15707);
   MPass->SetBinError(9085,21.64441);
   MPass->SetBinError(9086,28.6411);
   MPass->SetBinError(9087,22.63);
   MPass->SetBinError(9088,22.83034);
   MPass->SetBinError(9089,18.46372);
   MPass->SetBinError(9090,24.62841);
   MPass->SetBinError(9091,18.69331);
   MPass->SetBinError(9092,21.37662);
   MPass->SetBinError(9093,22.83034);
   MPass->SetBinError(9094,24.17148);
   MPass->SetBinError(9095,26.83282);
   MPass->SetBinError(9096,23.64083);
   MPass->SetBinError(9097,22.83034);
   MPass->SetBinError(9098,15.71348);
   MPass->SetBinError(9101,29.57424);
   MPass->SetBinError(9102,30.33826);
   MPass->SetBinError(9103,27.04797);
   MPass->SetBinError(9104,30.43436);
   MPass->SetBinError(9105,36.95265);
   MPass->SetBinError(9106,42.64014);
   MPass->SetBinError(9107,26.00353);
   MPass->SetBinError(9108,26.14563);
   MPass->SetBinError(9109,24.93705);
   MPass->SetBinError(9110,29.87069);
   MPass->SetBinError(9111,31.65733);
   MPass->SetBinError(9112,29.13358);
   MPass->SetBinError(9113,30.33826);
   MPass->SetBinError(9114,25.23042);
   MPass->SetBinError(9115,27.55778);
   MPass->SetBinError(9116,31.94109);
   MPass->SetBinError(9117,30.54152);
   MPass->SetBinError(9118,34.29972);
   MPass->SetBinError(9119,28.08702);
   MPass->SetBinError(9120,27.96379);
   MPass->SetBinError(9121,28.28427);
   MPass->SetBinError(9122,32.02172);
   MPass->SetBinError(9123,31.16066);
   MPass->SetBinError(9124,28.04015);
   MPass->SetBinError(9125,26.00353);
   MPass->SetBinError(9126,19.5535);
   MPass->SetBinError(9127,24.8452);
   MPass->SetBinError(9128,29.57424);
   MPass->SetBinError(9129,22.87883);
   MPass->SetBinError(9130,23.38536);
   MPass->SetBinError(9131,25.17347);
   MPass->SetBinError(9132,22.14464);
   MPass->SetBinError(9133,21.07221);
   MPass->SetBinError(9134,21.24809);
   MPass->SetBinError(9135,19.78366);
   MPass->SetBinError(9136,23.15707);
   MPass->SetBinError(9137,20.41824);
   MPass->SetBinError(9138,24.953);
   MPass->SetBinError(9139,28.57351);
   MPass->SetBinError(9140,23.38536);
   MPass->SetBinError(9141,24.51162);
   MPass->SetBinError(9142,25.95318);
   MPass->SetBinError(9143,24.953);
   MPass->SetBinError(9144,22.05581);
   MPass->SetBinError(9145,26.41115);
   MPass->SetBinError(9146,29.72155);
   MPass->SetBinError(9147,20.67848);
   MPass->SetBinError(9148,15.81139);
   MPass->SetBinError(9151,25.03813);
   MPass->SetBinError(9152,24.17148);
   MPass->SetBinError(9153,33.69353);
   MPass->SetBinError(9154,27.71598);
   MPass->SetBinError(9155,24.21425);
   MPass->SetBinError(9156,27.04797);
   MPass->SetBinError(9157,33.33333);
   MPass->SetBinError(9158,32.02172);
   MPass->SetBinError(9159,28.64691);
   MPass->SetBinError(9160,25.28986);
   MPass->SetBinError(9161,25.17347);
   MPass->SetBinError(9162,26.83282);
   MPass->SetBinError(9163,27.26809);
   MPass->SetBinError(9164,32.84081);
   MPass->SetBinError(9165,28.28427);
   MPass->SetBinError(9166,25.61001);
   MPass->SetBinError(9167,26.26129);
   MPass->SetBinError(9168,21.23179);
   MPass->SetBinError(9169,27.55778);
   MPass->SetBinError(9170,30.15113);
   MPass->SetBinError(9171,28.04015);
   MPass->SetBinError(9172,29.12124);
   MPass->SetBinError(9173,26.41115);
   MPass->SetBinError(9174,28.17468);
   MPass->SetBinError(9175,20.58406);
   MPass->SetBinError(9176,18.57945);
   MPass->SetBinError(9177,26.14563);
   MPass->SetBinError(9178,20.85367);
   MPass->SetBinError(9179,26.28717);
   MPass->SetBinError(9180,22.83034);
   MPass->SetBinError(9181,20.74902);
   MPass->SetBinError(9182,21.67811);
   MPass->SetBinError(9183,30.42903);
   MPass->SetBinError(9184,24.39262);
   MPass->SetBinError(9185,20.91214);
   MPass->SetBinError(9186,25.28319);
   MPass->SetBinError(9187,28.6411);
   MPass->SetBinError(9188,21.9089);
   MPass->SetBinError(9189,17.90632);
   MPass->SetBinError(9190,24.953);
   MPass->SetBinError(9191,21.85336);
   MPass->SetBinError(9192,23.40258);
   MPass->SetBinError(9193,19.42129);
   MPass->SetBinError(9194,20.25231);
   MPass->SetBinError(9195,17.53251);
   MPass->SetBinError(9196,18.6533);
   MPass->SetBinError(9197,23.3492);
   MPass->SetBinError(9198,13.60828);
   MPass->SetBinError(9201,20.63351);
   MPass->SetBinError(9202,26.00353);
   MPass->SetBinError(9203,31.94109);
   MPass->SetBinError(9204,36.95265);
   MPass->SetBinError(9205,27.04797);
   MPass->SetBinError(9206,33.69353);
   MPass->SetBinError(9207,29.12124);
   MPass->SetBinError(9208,29.48839);
   MPass->SetBinError(9209,29.75624);
   MPass->SetBinError(9210,29.13358);
   MPass->SetBinError(9211,31.16066);
   MPass->SetBinError(9212,26.5812);
   MPass->SetBinError(9213,27.43429);
   MPass->SetBinError(9214,32.35556);
   MPass->SetBinError(9215,26.41115);
   MPass->SetBinError(9216,28.17468);
   MPass->SetBinError(9217,26.14563);
   MPass->SetBinError(9218,27.04797);
   MPass->SetBinError(9219,26.45934);
   MPass->SetBinError(9220,33.79347);
   MPass->SetBinError(9221,27.04797);
   MPass->SetBinError(9222,29.13358);
   MPass->SetBinError(9223,26.00915);
   MPass->SetBinError(9224,28.08702);
   MPass->SetBinError(9225,24);
   MPass->SetBinError(9226,18.69331);
   MPass->SetBinError(9227,26.41115);
   MPass->SetBinError(9228,24.51162);
   MPass->SetBinError(9229,20.39382);
   MPass->SetBinError(9230,16.36634);
   MPass->SetBinError(9231,17.14244);
   MPass->SetBinError(9232,24.39262);
   MPass->SetBinError(9233,20.63351);
   MPass->SetBinError(9234,19.59592);
   MPass->SetBinError(9235,20.64582);
   MPass->SetBinError(9236,29.24038);
   MPass->SetBinError(9237,26.41115);
   MPass->SetBinError(9238,26.12947);
   MPass->SetBinError(9239,19.5535);
   MPass->SetBinError(9240,26.00353);
   MPass->SetBinError(9241,22.05581);
   MPass->SetBinError(9242,26.00353);
   MPass->SetBinError(9243,25.29822);
   MPass->SetBinError(9244,21.85336);
   MPass->SetBinError(9245,20.67149);
   MPass->SetBinError(9246,25.61738);
   MPass->SetBinError(9247,26.92764);
   MPass->SetBinError(9248,23.28848);
   MPass->SetBinError(9251,18.46372);
   MPass->SetBinError(9252,31.65733);
   MPass->SetBinError(9253,36.95265);
   MPass->SetBinError(9254,39.72104);
   MPass->SetBinError(9255,32.78261);
   MPass->SetBinError(9256,32.78261);
   MPass->SetBinError(9257,30.86067);
   MPass->SetBinError(9258,24.41328);
   MPass->SetBinError(9259,24.89883);
   MPass->SetBinError(9260,33.69353);
   MPass->SetBinError(9261,26.12947);
   MPass->SetBinError(9262,28.64691);
   MPass->SetBinError(9263,22.4543);
   MPass->SetBinError(9264,24.62841);
   MPass->SetBinError(9265,25.69958);
   MPass->SetBinError(9266,25.61738);
   MPass->SetBinError(9267,23.11596);
   MPass->SetBinError(9268,34.29972);
   MPass->SetBinError(9269,27.55778);
   MPass->SetBinError(9270,27.53212);
   MPass->SetBinError(9271,25.69958);
   MPass->SetBinError(9272,29.24038);
   MPass->SetBinError(9273,30.86067);
   MPass->SetBinError(9274,26.58627);
   MPass->SetBinError(9275,22.64647);
   MPass->SetBinError(9276,30.33826);
   MPass->SetBinError(9277,19.37214);
   MPass->SetBinError(9278,22.83034);
   MPass->SetBinError(9279,23.11596);
   MPass->SetBinError(9280,21.07221);
   MPass->SetBinError(9281,23.64083);
   MPass->SetBinError(9282,21.75611);
   MPass->SetBinError(9283,22.4543);
   MPass->SetBinError(9284,21.22768);
   MPass->SetBinError(9285,27.04797);
   MPass->SetBinError(9286,30.98387);
   MPass->SetBinError(9287,22.05581);
   MPass->SetBinError(9288,23.38536);
   MPass->SetBinError(9289,23.40258);
   MPass->SetBinError(9290,20.41824);
   MPass->SetBinError(9291,24.51162);
   MPass->SetBinError(9292,24.8452);
   MPass->SetBinError(9293,18.70585);
   MPass->SetBinError(9294,17.84983);
   MPass->SetBinError(9295,21.64441);
   MPass->SetBinError(9296,19.5535);
   MPass->SetBinError(9297,23.38765);
   MPass->SetBinError(9298,14.01903);
   MPass->SetBinError(9301,18.46372);
   MPass->SetBinError(9302,27.53212);
   MPass->SetBinError(9303,22.30394);
   MPass->SetBinError(9304,29.13358);
   MPass->SetBinError(9305,23.11596);
   MPass->SetBinError(9306,24);
   MPass->SetBinError(9307,36.95265);
   MPass->SetBinError(9308,30.54152);
   MPass->SetBinError(9309,25.61001);
   MPass->SetBinError(9310,26.72612);
   MPass->SetBinError(9311,30.15113);
   MPass->SetBinError(9312,24.51162);
   MPass->SetBinError(9313,26.5812);
   MPass->SetBinError(9314,28.04015);
   MPass->SetBinError(9315,29.13358);
   MPass->SetBinError(9316,21.64441);
   MPass->SetBinError(9317,25.7247);
   MPass->SetBinError(9318,33.33333);
   MPass->SetBinError(9319,27.43429);
   MPass->SetBinError(9320,25.7247);
   MPass->SetBinError(9321,29.24038);
   MPass->SetBinError(9322,35.76527);
   MPass->SetBinError(9323,27.55778);
   MPass->SetBinError(9324,23.38536);
   MPass->SetBinError(9325,22.87883);
   MPass->SetBinError(9326,28.04015);
   MPass->SetBinError(9327,19.61729);
   MPass->SetBinError(9328,20.66054);
   MPass->SetBinError(9329,21.85336);
   MPass->SetBinError(9330,19.64809);
   MPass->SetBinError(9331,29.57424);
   MPass->SetBinError(9332,17.2025);
   MPass->SetBinError(9333,21.67811);
   MPass->SetBinError(9334,19.61729);
   MPass->SetBinError(9335,20.67848);
   MPass->SetBinError(9336,21.22768);
   MPass->SetBinError(9337,24.56806);
   MPass->SetBinError(9338,27.53212);
   MPass->SetBinError(9339,25.03813);
   MPass->SetBinError(9340,23.38765);
   MPass->SetBinError(9341,19.59592);
   MPass->SetBinError(9342,21.37662);
   MPass->SetBinError(9343,22.4543);
   MPass->SetBinError(9344,16.85705);
   MPass->SetBinError(9345,20.57127);
   MPass->SetBinError(9346,24.39262);
   MPass->SetBinError(9347,17.89059);
   MPass->SetBinError(9348,13.22697);
   MPass->SetBinError(9351,29.13358);
   MPass->SetBinError(9352,23.89559);
   MPass->SetBinError(9353,29.72155);
   MPass->SetBinError(9354,24.17148);
   MPass->SetBinError(9355,27.53212);
   MPass->SetBinError(9356,25.69958);
   MPass->SetBinError(9357,31.62278);
   MPass->SetBinError(9358,26.12947);
   MPass->SetBinError(9359,26.00915);
   MPass->SetBinError(9360,26.00353);
   MPass->SetBinError(9361,27.05661);
   MPass->SetBinError(9362,25.69958);
   MPass->SetBinError(9363,23.87467);
   MPass->SetBinError(9364,34.29972);
   MPass->SetBinError(9365,29.11026);
   MPass->SetBinError(9366,26.41115);
   MPass->SetBinError(9367,32.44428);
   MPass->SetBinError(9368,27.05661);
   MPass->SetBinError(9369,24.953);
   MPass->SetBinError(9370,24.21425);
   MPass->SetBinError(9371,24);
   MPass->SetBinError(9372,29.72155);
   MPass->SetBinError(9373,26.58627);
   MPass->SetBinError(9374,24);
   MPass->SetBinError(9375,28.6411);
   MPass->SetBinError(9376,20.49);
   MPass->SetBinError(9377,18.69331);
   MPass->SetBinError(9378,19.49586);
   MPass->SetBinError(9379,28.6411);
   MPass->SetBinError(9380,17.90809);
   MPass->SetBinError(9381,23.64083);
   MPass->SetBinError(9382,19.5535);
   MPass->SetBinError(9383,21.93444);
   MPass->SetBinError(9384,21.36109);
   MPass->SetBinError(9385,21.9089);
   MPass->SetBinError(9386,22.05581);
   MPass->SetBinError(9387,19.3375);
   MPass->SetBinError(9388,27.46585);
   MPass->SetBinError(9389,16.55017);
   MPass->SetBinError(9390,28.17468);
   MPass->SetBinError(9391,22.05581);
   MPass->SetBinError(9392,22.83034);
   MPass->SetBinError(9393,19.5535);
   MPass->SetBinError(9394,21.64441);
   MPass->SetBinError(9395,22.64647);
   MPass->SetBinError(9396,24.8452);
   MPass->SetBinError(9397,17.14126);
   MPass->SetBinError(9398,13.9795);
   MPass->SetBinError(9401,20.39382);
   MPass->SetBinError(9402,26.83282);
   MPass->SetBinError(9403,30.76779);
   MPass->SetBinError(9404,29.87069);
   MPass->SetBinError(9405,29.11026);
   MPass->SetBinError(9406,24);
   MPass->SetBinError(9407,27.53212);
   MPass->SetBinError(9408,24.21425);
   MPass->SetBinError(9409,27.43429);
   MPass->SetBinError(9410,31.94109);
   MPass->SetBinError(9411,34.68376);
   MPass->SetBinError(9412,27.55778);
   MPass->SetBinError(9413,32.78261);
   MPass->SetBinError(9414,24);
   MPass->SetBinError(9415,26.5812);
   MPass->SetBinError(9416,31.94109);
   MPass->SetBinError(9417,32.35556);
   MPass->SetBinError(9418,27.96379);
   MPass->SetBinError(9419,23.87467);
   MPass->SetBinError(9420,29.87069);
   MPass->SetBinError(9421,30.54152);
   MPass->SetBinError(9422,22.10203);
   MPass->SetBinError(9423,32.78261);
   MPass->SetBinError(9424,29.13358);
   MPass->SetBinError(9425,25.28319);
   MPass->SetBinError(9426,26.93364);
   MPass->SetBinError(9427,24.14726);
   MPass->SetBinError(9428,27.26809);
   MPass->SetBinError(9429,22.05581);
   MPass->SetBinError(9430,29.72155);
   MPass->SetBinError(9431,21.9089);
   MPass->SetBinError(9432,17.18182);
   MPass->SetBinError(9433,20.39382);
   MPass->SetBinError(9434,17.84983);
   MPass->SetBinError(9435,27.74303);
   MPass->SetBinError(9436,16.85705);
   MPass->SetBinError(9437,18.70585);
   MPass->SetBinError(9438,18.29582);
   MPass->SetBinError(9439,23.28848);
   MPass->SetBinError(9440,28.08702);
   MPass->SetBinError(9441,23.64083);
   MPass->SetBinError(9442,21.84652);
   MPass->SetBinError(9443,21.64441);
   MPass->SetBinError(9444,20.49);
   MPass->SetBinError(9445,18.69599);
   MPass->SetBinError(9446,19.61729);
   MPass->SetBinError(9447,20.39382);
   MPass->SetBinError(9448,13.36143);
   MPass->SetBinError(9451,17.84983);
   MPass->SetBinError(9452,26.14563);
   MPass->SetBinError(9453,32.44428);
   MPass->SetBinError(9454,26.83282);
   MPass->SetBinError(9455,21.9089);
   MPass->SetBinError(9456,24.31052);
   MPass->SetBinError(9457,23.52718);
   MPass->SetBinError(9458,26.45934);
   MPass->SetBinError(9459,30.43436);
   MPass->SetBinError(9460,24.17148);
   MPass->SetBinError(9461,30.43436);
   MPass->SetBinError(9462,27.55778);
   MPass->SetBinError(9463,23.52718);
   MPass->SetBinError(9464,24.21425);
   MPass->SetBinError(9465,28.57351);
   MPass->SetBinError(9466,24.21425);
   MPass->SetBinError(9467,29.75624);
   MPass->SetBinError(9468,25.28986);
   MPass->SetBinError(9469,29.24038);
   MPass->SetBinError(9470,26.93364);
   MPass->SetBinError(9471,24.56806);
   MPass->SetBinError(9472,26.00353);
   MPass->SetBinError(9473,25.32223);
   MPass->SetBinError(9474,22.0487);
   MPass->SetBinError(9475,26.28717);
   MPass->SetBinError(9476,21.84652);
   MPass->SetBinError(9477,22.83034);
   MPass->SetBinError(9478,25.32586);
   MPass->SetBinError(9479,20.56215);
   MPass->SetBinError(9480,28.6411);
   MPass->SetBinError(9481,24.62841);
   MPass->SetBinError(9482,21.22768);
   MPass->SetBinError(9483,14.49333);
   MPass->SetBinError(9484,17.89059);
   MPass->SetBinError(9485,18.66782);
   MPass->SetBinError(9486,18.29582);
   MPass->SetBinError(9487,15.8879);
   MPass->SetBinError(9488,18.70439);
   MPass->SetBinError(9489,18.69599);
   MPass->SetBinError(9490,23.00219);
   MPass->SetBinError(9491,23.69728);
   MPass->SetBinError(9492,22.63);
   MPass->SetBinError(9493,17.53251);
   MPass->SetBinError(9494,20.74902);
   MPass->SetBinError(9495,17.20647);
   MPass->SetBinError(9496,20.58406);
   MPass->SetBinError(9497,17.88854);
   MPass->SetBinError(9498,15.81139);
   MPass->SetBinError(9501,28.17468);
   MPass->SetBinError(9502,25.7247);
   MPass->SetBinError(9503,33.71982);
   MPass->SetBinError(9504,23.89559);
   MPass->SetBinError(9505,36.77454);
   MPass->SetBinError(9506,31.65733);
   MPass->SetBinError(9507,24.51162);
   MPass->SetBinError(9508,26.45934);
   MPass->SetBinError(9509,29.12124);
   MPass->SetBinError(9510,29.24038);
   MPass->SetBinError(9511,22.63);
   MPass->SetBinError(9512,39.22323);
   MPass->SetBinError(9513,25.23042);
   MPass->SetBinError(9514,24.51162);
   MPass->SetBinError(9515,24.52512);
   MPass->SetBinError(9516,36.51484);
   MPass->SetBinError(9517,33.69353);
   MPass->SetBinError(9518,26.00353);
   MPass->SetBinError(9519,27.55778);
   MPass->SetBinError(9520,29.87069);
   MPass->SetBinError(9521,26.58627);
   MPass->SetBinError(9522,23.22196);
   MPass->SetBinError(9523,20.91214);
   MPass->SetBinError(9524,24.14726);
   MPass->SetBinError(9525,18.56919);
   MPass->SetBinError(9526,22.25668);
   MPass->SetBinError(9527,20.67848);
   MPass->SetBinError(9528,25.03813);
   MPass->SetBinError(9529,20.67149);
   MPass->SetBinError(9530,23.00219);
   MPass->SetBinError(9531,22.05581);
   MPass->SetBinError(9532,21.9089);
   MPass->SetBinError(9533,23.89559);
   MPass->SetBinError(9534,20.41241);
   MPass->SetBinError(9535,16.01748);
   MPass->SetBinError(9536,24.14726);
   MPass->SetBinError(9537,26.41115);
   MPass->SetBinError(9538,20.66054);
   MPass->SetBinError(9539,20.85367);
   MPass->SetBinError(9540,23.38765);
   MPass->SetBinError(9541,25.61738);
   MPass->SetBinError(9542,24.39262);
   MPass->SetBinError(9543,26.00353);
   MPass->SetBinError(9544,20.39382);
   MPass->SetBinError(9545,29.57424);
   MPass->SetBinError(9546,24.62727);
   MPass->SetBinError(9547,22.25668);
   MPass->SetBinError(9548,15.68276);
   MPass->SetBinError(9551,19.57474);
   MPass->SetBinError(9552,28.17468);
   MPass->SetBinError(9553,24.953);
   MPass->SetBinError(9554,26.92764);
   MPass->SetBinError(9555,33.71982);
   MPass->SetBinError(9556,27.26809);
   MPass->SetBinError(9557,27.53212);
   MPass->SetBinError(9558,24.14726);
   MPass->SetBinError(9559,24.953);
   MPass->SetBinError(9560,21.9089);
   MPass->SetBinError(9561,25.95318);
   MPass->SetBinError(9562,30.54152);
   MPass->SetBinError(9563,22.93295);
   MPass->SetBinError(9564,24.31052);
   MPass->SetBinError(9565,26.41115);
   MPass->SetBinError(9566,29.72155);
   MPass->SetBinError(9567,29.87069);
   MPass->SetBinError(9568,28.86751);
   MPass->SetBinError(9569,29.12124);
   MPass->SetBinError(9570,36.95265);
   MPass->SetBinError(9571,32.78261);
   MPass->SetBinError(9572,28.04015);
   MPass->SetBinError(9573,24.86443);
   MPass->SetBinError(9574,25.61001);
   MPass->SetBinError(9575,20.04546);
   MPass->SetBinError(9576,29.11026);
   MPass->SetBinError(9577,20.1692);
   MPass->SetBinError(9578,24.93705);
   MPass->SetBinError(9579,23.89559);
   MPass->SetBinError(9580,29.72155);
   MPass->SetBinError(9581,24.21425);
   MPass->SetBinError(9582,17.89059);
   MPass->SetBinError(9583,18.70585);
   MPass->SetBinError(9584,20.67149);
   MPass->SetBinError(9585,29.11026);
   MPass->SetBinError(9586,23.44275);
   MPass->SetBinError(9587,26.14563);
   MPass->SetBinError(9588,22.4543);
   MPass->SetBinError(9589,27.53212);
   MPass->SetBinError(9590,22.14464);
   MPass->SetBinError(9591,18.29582);
   MPass->SetBinError(9592,20.49);
   MPass->SetBinError(9593,21.51657);
   MPass->SetBinError(9594,26.83282);
   MPass->SetBinError(9595,19.49586);
   MPass->SetBinError(9596,14.96663);
   MPass->SetBinError(9597,18.29582);
   MPass->SetBinError(9598,9.287088);
   MPass->SetBinError(9601,21.51657);
   MPass->SetBinError(9602,27.65283);
   MPass->SetBinError(9603,21.51657);
   MPass->SetBinError(9604,16.18706);
   MPass->SetBinError(9605,27.46585);
   MPass->SetBinError(9606,27.65283);
   MPass->SetBinError(9607,18.06239);
   MPass->SetBinError(9608,22.64647);
   MPass->SetBinError(9609,22.25668);
   MPass->SetBinError(9610,19.61242);
   MPass->SetBinError(9611,22.4543);
   MPass->SetBinError(9612,20.64582);
   MPass->SetBinError(9613,19.5535);
   MPass->SetBinError(9614,21.91141);
   MPass->SetBinError(9615,20.1763);
   MPass->SetBinError(9616,19.59592);
   MPass->SetBinError(9617,23.44275);
   MPass->SetBinError(9618,24.62727);
   MPass->SetBinError(9619,17.89059);
   MPass->SetBinError(9620,23.89559);
   MPass->SetBinError(9621,23.00219);
   MPass->SetBinError(9622,24.31052);
   MPass->SetBinError(9623,16.55017);
   MPass->SetBinError(9624,21.85336);
   MPass->SetBinError(9625,20.64582);
   MPass->SetBinError(9626,17.18182);
   MPass->SetBinError(9627,19.16769);
   MPass->SetBinError(9628,20.67848);
   MPass->SetBinError(9629,20.67848);
   MPass->SetBinError(9630,19.16769);
   MPass->SetBinError(9631,14.78712);
   MPass->SetBinError(9632,17.18182);
   MPass->SetBinError(9633,11.60518);
   MPass->SetBinError(9634,18.06239);
   MPass->SetBinError(9635,20.64582);
   MPass->SetBinError(9636,25.61738);
   MPass->SetBinError(9637,25.19456);
   MPass->SetBinError(9638,19.61729);
   MPass->SetBinError(9639,18.6533);
   MPass->SetBinError(9640,17.88854);
   MPass->SetBinError(9641,13.1608);
   MPass->SetBinError(9642,14.27691);
   MPass->SetBinError(9643,20.57127);
   MPass->SetBinError(9644,21.93444);
   MPass->SetBinError(9645,18.62465);
   MPass->SetBinError(9646,9.31695);
   MPass->SetBinError(9647,17.14126);
   MPass->SetBinError(9648,9.287088);
   MPass->SetMinimum(50);
   MPass->SetMaximum(100);
   MPass->SetEntries(61568.64);
   MPass->SetStats(0);
   MPass->SetContour(100);
   MPass->SetContourLevel(0,50);
   MPass->SetContourLevel(1,50.5);
   MPass->SetContourLevel(2,51);
   MPass->SetContourLevel(3,51.5);
   MPass->SetContourLevel(4,52);
   MPass->SetContourLevel(5,52.5);
   MPass->SetContourLevel(6,53);
   MPass->SetContourLevel(7,53.5);
   MPass->SetContourLevel(8,54);
   MPass->SetContourLevel(9,54.5);
   MPass->SetContourLevel(10,55);
   MPass->SetContourLevel(11,55.5);
   MPass->SetContourLevel(12,56);
   MPass->SetContourLevel(13,56.5);
   MPass->SetContourLevel(14,57);
   MPass->SetContourLevel(15,57.5);
   MPass->SetContourLevel(16,58);
   MPass->SetContourLevel(17,58.5);
   MPass->SetContourLevel(18,59);
   MPass->SetContourLevel(19,59.5);
   MPass->SetContourLevel(20,60);
   MPass->SetContourLevel(21,60.5);
   MPass->SetContourLevel(22,61);
   MPass->SetContourLevel(23,61.5);
   MPass->SetContourLevel(24,62);
   MPass->SetContourLevel(25,62.5);
   MPass->SetContourLevel(26,63);
   MPass->SetContourLevel(27,63.5);
   MPass->SetContourLevel(28,64);
   MPass->SetContourLevel(29,64.5);
   MPass->SetContourLevel(30,65);
   MPass->SetContourLevel(31,65.5);
   MPass->SetContourLevel(32,66);
   MPass->SetContourLevel(33,66.5);
   MPass->SetContourLevel(34,67);
   MPass->SetContourLevel(35,67.5);
   MPass->SetContourLevel(36,68);
   MPass->SetContourLevel(37,68.5);
   MPass->SetContourLevel(38,69);
   MPass->SetContourLevel(39,69.5);
   MPass->SetContourLevel(40,70);
   MPass->SetContourLevel(41,70.5);
   MPass->SetContourLevel(42,71);
   MPass->SetContourLevel(43,71.5);
   MPass->SetContourLevel(44,72);
   MPass->SetContourLevel(45,72.5);
   MPass->SetContourLevel(46,73);
   MPass->SetContourLevel(47,73.5);
   MPass->SetContourLevel(48,74);
   MPass->SetContourLevel(49,74.5);
   MPass->SetContourLevel(50,75);
   MPass->SetContourLevel(51,75.5);
   MPass->SetContourLevel(52,76);
   MPass->SetContourLevel(53,76.5);
   MPass->SetContourLevel(54,77);
   MPass->SetContourLevel(55,77.5);
   MPass->SetContourLevel(56,78);
   MPass->SetContourLevel(57,78.5);
   MPass->SetContourLevel(58,79);
   MPass->SetContourLevel(59,79.5);
   MPass->SetContourLevel(60,80);
   MPass->SetContourLevel(61,80.5);
   MPass->SetContourLevel(62,81);
   MPass->SetContourLevel(63,81.5);
   MPass->SetContourLevel(64,82);
   MPass->SetContourLevel(65,82.5);
   MPass->SetContourLevel(66,83);
   MPass->SetContourLevel(67,83.5);
   MPass->SetContourLevel(68,84);
   MPass->SetContourLevel(69,84.5);
   MPass->SetContourLevel(70,85);
   MPass->SetContourLevel(71,85.5);
   MPass->SetContourLevel(72,86);
   MPass->SetContourLevel(73,86.5);
   MPass->SetContourLevel(74,87);
   MPass->SetContourLevel(75,87.5);
   MPass->SetContourLevel(76,88);
   MPass->SetContourLevel(77,88.5);
   MPass->SetContourLevel(78,89);
   MPass->SetContourLevel(79,89.5);
   MPass->SetContourLevel(80,90);
   MPass->SetContourLevel(81,90.5);
   MPass->SetContourLevel(82,91);
   MPass->SetContourLevel(83,91.5);
   MPass->SetContourLevel(84,92);
   MPass->SetContourLevel(85,92.5);
   MPass->SetContourLevel(86,93);
   MPass->SetContourLevel(87,93.5);
   MPass->SetContourLevel(88,94);
   MPass->SetContourLevel(89,94.5);
   MPass->SetContourLevel(90,95);
   MPass->SetContourLevel(91,95.5);
   MPass->SetContourLevel(92,96);
   MPass->SetContourLevel(93,96.5);
   MPass->SetContourLevel(94,97);
   MPass->SetContourLevel(95,97.5);
   MPass->SetContourLevel(96,98);
   MPass->SetContourLevel(97,98.5);
   MPass->SetContourLevel(98,99);
   MPass->SetContourLevel(99,99.5);
   
   TPaletteAxis *palette = new TPaletteAxis(16.11268,0,17.12676,64,MPass);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.045);
   palette->SetTitleOffset(1.35);
   palette->SetTitleSize(0.045);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#700002");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   MPass->GetListOfFunctions()->Add(palette,"br");
   MPass->SetMarkerStyle(20);
   MPass->SetMarkerSize(0.8);
   MPass->GetXaxis()->SetTitle("pixel X-coordinate");
   MPass->GetXaxis()->SetRange(1,48);
   MPass->GetXaxis()->SetLabelFont(42);
   MPass->GetXaxis()->SetLabelSize(0.045);
   MPass->GetXaxis()->SetTitleSize(0.045);
   MPass->GetXaxis()->SetTitleOffset(1.1);
   MPass->GetXaxis()->SetTitleFont(42);
   MPass->GetYaxis()->SetTitle("pixel Y-coordinate");
   MPass->GetYaxis()->SetRange(1,384);
   MPass->GetYaxis()->SetLabelFont(42);
   MPass->GetYaxis()->SetLabelSize(0.045);
   MPass->GetYaxis()->SetTitleSize(0.045);
   MPass->GetYaxis()->SetTitleOffset(1.1);
   MPass->GetYaxis()->SetTitleFont(42);
   MPass->GetZaxis()->SetTitle("Efficiency [%]");
   MPass->GetZaxis()->SetLabelFont(42);
   MPass->GetZaxis()->SetLabelSize(0.045);
   MPass->GetZaxis()->SetTitleSize(0.045);
   MPass->GetZaxis()->SetTitleOffset(1.35);
   MPass->GetZaxis()->SetTitleFont(42);
   MPass->Draw("colz");
   TLine *line = new TLine(8,0,8,64);
   line->Draw();
   line = new TLine(0,16,16,16);
   line->Draw();
   line = new TLine(0,32,16,32);
   line->Draw();
   line = new TLine(0,48,16,48);
   line->Draw();
   TLatex *   tex = new TLatex(0.22,0.96,"W5R3@SUB=10V (2#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.62,"Thr. = 130e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.62,"Thr. = 240e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(1.7,45,1.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   arrow = new TArrow(9.7,45,9.7,34,0.05,"<|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->SetAngle(40);
   arrow->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_vs_sub_W1R3_2e15_ELSA_plot.C <==
void eff_vs_sub_W1R3_2e15_ELSA_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Wed Jun 19 12:50:30 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.6626506,42.42424,36.80723,103.0303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t _fx1001[3] = {
   6,
   12,
   20};
   Double_t _fy1001[3] = {
   71.7,
   78.8,
   74.5};
   Double_t _fex1001[3] = {
   0,
   0,
   0};
   Double_t _fey1001[3] = {
   0.6,
   0.7,
   0.2};
   TGraphErrors *gre = new TGraphErrors(3,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("W1R3 2e15 irrad chip (ELSA)");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","W1R3 2e15 irrad chip (ELSA)",100,5,35);
   Graph_Graph1001->SetMinimum(50);
   Graph_Graph1001->SetMaximum(100);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->SetMarkerSize(1.1);
   Graph_Graph1001->GetXaxis()->SetTitle("SUB [V]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Efficiency [%]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("alp");
   
   Double_t _fx1002[3] = {
   6,
   12,
   20};
   Double_t _fy1002[3] = {
   89.4,
   88.6,
   84.1};
   Double_t _fex1002[3] = {
   0,
   0,
   0};
   Double_t _fey1002[3] = {
   0.4,
   0.6,
   0.2};
   gre = new TGraphErrors(3,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,4.6,21.4);
   Graph_Graph1002->SetMinimum(83.31);
   Graph_Graph1002->SetMaximum(90.39);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->SetMarkerSize(1.1);
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("lp");
   
   Double_t _fx1003[3] = {
   6,
   12,
   20};
   Double_t _fy1003[3] = {
   88.9,
   88.1,
   84.9};
   Double_t _fex1003[3] = {
   0,
   0,
   0};
   Double_t _fey1003[3] = {
   0.4,
   0.6,
   0.2};
   gre = new TGraphErrors(3,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","",100,4.6,21.4);
   Graph_Graph1003->SetMinimum(84.24);
   Graph_Graph1003->SetMaximum(89.76);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->SetMarkerSize(1.1);
   Graph_Graph1003->GetXaxis()->SetLabelFont(42);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetXaxis()->SetTitleFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetYaxis()->SetTitleFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("lp");
   
   Double_t _fx1004[3] = {
   6,
   12,
   20};
   Double_t _fy1004[3] = {
   53.5,
   61.2,
   57};
   Double_t _fex1004[3] = {
   0,
   0,
   0};
   Double_t _fey1004[3] = {
   0.6,
   0.8,
   0.2};
   gre = new TGraphErrors(3,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","",100,4.6,21.4);
   Graph_Graph1004->SetMinimum(51.99);
   Graph_Graph1004->SetMaximum(62.91);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);
   Graph_Graph1004->SetMarkerStyle(20);
   Graph_Graph1004->SetMarkerSize(1.1);
   Graph_Graph1004->GetXaxis()->SetLabelFont(42);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetXaxis()->SetTitleFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetYaxis()->SetTitleFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1004);
   
   gre->Draw("lp");
   
   Double_t _fx1005[3] = {
   6,
   12,
   20};
   Double_t _fy1005[3] = {
   65.9,
   68.2,
   62.5};
   Double_t _fex1005[3] = {
   0,
   0,
   0};
   Double_t _fey1005[3] = {
   0.6,
   0.8,
   0.2};
   gre = new TGraphErrors(3,_fx1005,_fy1005,_fex1005,_fey1005);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","",100,4.6,21.4);
   Graph_Graph1005->SetMinimum(61.63);
   Graph_Graph1005->SetMaximum(69.67);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->SetMarkerSize(1.1);
   Graph_Graph1005->GetXaxis()->SetLabelFont(42);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetXaxis()->SetTitleFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetYaxis()->SetTitleFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1005);
   
   gre->Draw("lp");
   
   Double_t _fx1006[3] = {
   6,
   12,
   20};
   Double_t _fy1006[3] = {
   67.8,
   67.6,
   62.1};
   Double_t _fex1006[3] = {
   0,
   0,
   0};
   Double_t _fey1006[3] = {
   0.5,
   0.8,
   0.2};
   gre = new TGraphErrors(3,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","",100,4.6,21.4);
   Graph_Graph1006->SetMinimum(61.25);
   Graph_Graph1006->SetMaximum(69.05);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);
   Graph_Graph1006->SetMarkerStyle(20);
   Graph_Graph1006->SetMarkerSize(1.1);
   Graph_Graph1006->GetXaxis()->SetLabelFont(42);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetXaxis()->SetTitleFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetYaxis()->SetTitleFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1006);
   
   gre->Draw("lp");
   
   TLegend *leg = new TLegend(0.55,0.62,0.74,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Large trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.55,0.54,"Thr. = 160e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.26,"Thr. = 290e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.17,0.86,"W1R3 (2#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_vs_sub_W2R1_1e15_ELSA_plot.C <==
void eff_vs_sub_W2R1_1e15_ELSA_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Wed Jun  5 16:21:30 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(2.831325,42.42424,20.90361,103.0303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t _fx1001[2] = {
   6,
   10};
   Double_t _fy1001[2] = {
   93.8,
   94.9};
   Double_t _fex1001[2] = {
   0,
   0};
   Double_t _fey1001[2] = {
   0.2,
   0.2};
   TGraphErrors *gre = new TGraphErrors(2,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("W2R1 1e15 irrad chip (ELSA)");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","W2R1 1e15 irrad chip (ELSA)",100,5,20);
   Graph_Graph1001->SetMinimum(50);
   Graph_Graph1001->SetMaximum(100);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->SetMarkerSize(1.1);
   Graph_Graph1001->GetXaxis()->SetTitle("SUB [V]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Efficiency [%]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("alp");
   
   Double_t _fx1002[2] = {
   6,
   10};
   Double_t _fy1002[2] = {
   97.9,
   97.7};
   Double_t _fex1002[2] = {
   0,
   0};
   Double_t _fey1002[2] = {
   0.1,
   0.1};
   gre = new TGraphErrors(2,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,5.6,10.4);
   Graph_Graph1002->SetMinimum(97.56);
   Graph_Graph1002->SetMaximum(98.04);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->SetMarkerSize(1.1);
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("lp");
   
   Double_t _fx1003[2] = {
   6,
   10};
   Double_t _fy1003[2] = {
   98,
   97.7};
   Double_t _fex1003[2] = {
   0,
   0};
   Double_t _fey1003[2] = {
   0.1,
   0.1};
   gre = new TGraphErrors(2,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","",100,5.6,10.4);
   Graph_Graph1003->SetMinimum(97.55);
   Graph_Graph1003->SetMaximum(98.15);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->SetMarkerSize(1.1);
   Graph_Graph1003->GetXaxis()->SetLabelFont(42);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetXaxis()->SetTitleFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetYaxis()->SetTitleFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("lp");
   
   Double_t _fx1004[2] = {
   6,
   10};
   Double_t _fy1004[2] = {
   79.5,
   81.5};
   Double_t _fex1004[2] = {
   0,
   0};
   Double_t _fey1004[2] = {
   0.3,
   0.3};
   gre = new TGraphErrors(2,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","",100,5.6,10.4);
   Graph_Graph1004->SetMinimum(78.94);
   Graph_Graph1004->SetMaximum(82.06);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);
   Graph_Graph1004->SetMarkerStyle(20);
   Graph_Graph1004->SetMarkerSize(1.1);
   Graph_Graph1004->GetXaxis()->SetLabelFont(42);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetXaxis()->SetTitleFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetYaxis()->SetTitleFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1004);
   
   gre->Draw("lp");
   
   Double_t _fx1005[2] = {
   6,
   10};
   Double_t _fy1005[2] = {
   88,
   87.1};
   Double_t _fex1005[2] = {
   0,
   0};
   Double_t _fey1005[2] = {
   0.2,
   0.2};
   gre = new TGraphErrors(2,_fx1005,_fy1005,_fex1005,_fey1005);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","",100,5.6,10.4);
   Graph_Graph1005->SetMinimum(86.77);
   Graph_Graph1005->SetMaximum(88.33);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->SetMarkerSize(1.1);
   Graph_Graph1005->GetXaxis()->SetLabelFont(42);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetXaxis()->SetTitleFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetYaxis()->SetTitleFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1005);
   
   gre->Draw("lp");
   
   Double_t _fx1006[2] = {
   6,
   10};
   Double_t _fy1006[2] = {
   87.7,
   87};
   Double_t _fex1006[2] = {
   0,
   0};
   Double_t _fey1006[2] = {
   0.2,
   0.2};
   gre = new TGraphErrors(2,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","",100,5.6,10.4);
   Graph_Graph1006->SetMinimum(86.69);
   Graph_Graph1006->SetMaximum(88.01);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);
   Graph_Graph1006->SetMarkerStyle(20);
   Graph_Graph1006->SetMarkerSize(1.1);
   Graph_Graph1006->GetXaxis()->SetLabelFont(42);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetXaxis()->SetTitleFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetYaxis()->SetTitleFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1006);
   
   gre->Draw("lp");
   
   TLegend *leg = new TLegend(0.55,0.62,0.74,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Large trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.42,0.87,"Thr. = 155e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.42,0.68,"Thr. = 300e");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.3,"W2R1 (1#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_vs_th_W1R3_W5R3_2e15_ELSA_plot.C <==
void eff_vs_th_W1R3_W5R3_2e15_ELSA_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Wed Jun  5 16:07:37 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(7.951807,42.42424,441.6867,103.0303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t _fx1001[2] = {
   150,
   205};
   Double_t _fy1001[2] = {
   80.7,
   71.7};
   Double_t _fex1001[2] = {
   0,
   0};
   Double_t _fey1001[2] = {
   0.2,
   0.4};
   TGraphErrors *gre = new TGraphErrors(2,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("W1R3+W5R3 2e15 irrad chips @SUB=10V (ELSA)");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","W1R3+W5R3 2e15 irrad chips @SUB=10V (ELSA)",100,60,420);
   Graph_Graph1001->SetMinimum(50);
   Graph_Graph1001->SetMaximum(100);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->SetMarkerSize(1.1);
   Graph_Graph1001->GetXaxis()->SetTitle("Threshold [e]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Efficiency [%]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("alp");
   
   Double_t _fx1002[2] = {
   150,
   205};
   Double_t _fy1002[2] = {
   91.6,
   82.5};
   Double_t _fex1002[2] = {
   0,
   0};
   Double_t _fey1002[2] = {
   0.1,
   0.3};
   gre = new TGraphErrors(2,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,144.5,210.5);
   Graph_Graph1002->SetMinimum(81.25);
   Graph_Graph1002->SetMaximum(92.65);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->SetMarkerSize(1.1);
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("lp");
   
   Double_t _fx1003[2] = {
   150,
   205};
   Double_t _fy1003[2] = {
   91.3,
   82.6};
   Double_t _fex1003[2] = {
   0,
   0};
   Double_t _fey1003[2] = {
   0.1,
   0.3};
   gre = new TGraphErrors(2,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","",100,144.5,210.5);
   Graph_Graph1003->SetMinimum(81.39);
   Graph_Graph1003->SetMaximum(92.31);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->SetMarkerSize(1.1);
   Graph_Graph1003->GetXaxis()->SetLabelFont(42);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetXaxis()->SetTitleFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetYaxis()->SetTitleFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("lp");
   
   Double_t _fx1004[2] = {
   280,
   380};
   Double_t _fy1004[2] = {
   61,
   50.1};
   Double_t _fex1004[2] = {
   0,
   0};
   Double_t _fey1004[2] = {
   0.2,
   0.4};
   gre = new TGraphErrors(2,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","",100,270,390);
   Graph_Graph1004->SetMinimum(48.55);
   Graph_Graph1004->SetMaximum(62.35);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);
   Graph_Graph1004->SetMarkerStyle(20);
   Graph_Graph1004->SetMarkerSize(1.1);
   Graph_Graph1004->GetXaxis()->SetLabelFont(42);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetXaxis()->SetTitleFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetYaxis()->SetTitleFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1004);
   
   gre->Draw("lp");
   
   Double_t _fx1005[2] = {
   280,
   380};
   Double_t _fy1005[2] = {
   69,
   52.2};
   Double_t _fex1005[2] = {
   0,
   0};
   Double_t _fey1005[2] = {
   0.2,
   0.4};
   gre = new TGraphErrors(2,_fx1005,_fy1005,_fex1005,_fey1005);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","",100,270,390);
   Graph_Graph1005->SetMinimum(50.06);
   Graph_Graph1005->SetMaximum(70.94);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->SetMarkerSize(1.1);
   Graph_Graph1005->GetXaxis()->SetLabelFont(42);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetXaxis()->SetTitleFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetYaxis()->SetTitleFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1005);
   
   gre->Draw("lp");
   
   Double_t _fx1006[2] = {
   280,
   380};
   Double_t _fy1006[2] = {
   69.8,
   52.8};
   Double_t _fex1006[2] = {
   0,
   0};
   Double_t _fey1006[2] = {
   0.2,
   0.4};
   gre = new TGraphErrors(2,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","",100,270,390);
   Graph_Graph1006->SetMinimum(50.64);
   Graph_Graph1006->SetMaximum(71.76);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);
   Graph_Graph1006->SetMarkerStyle(20);
   Graph_Graph1006->SetMarkerSize(1.1);
   Graph_Graph1006->GetXaxis()->SetLabelFont(42);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetXaxis()->SetTitleFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetYaxis()->SetTitleFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1006);
   
   gre->Draw("lp");
   
   Double_t _fx1007[3] = {
   150,
   135,
   120};
   Double_t _fy1007[3] = {
   82.6,
   84.7,
   86.5};
   Double_t _fex1007[3] = {
   0,
   0,
   0};
   Double_t _fey1007[3] = {
   0.3,
   0.3,
   0.2};
   gre = new TGraphErrors(3,_fx1007,_fy1007,_fex1007,_fey1007);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","",100,117,153);
   Graph_Graph1007->SetMinimum(81.86);
   Graph_Graph1007->SetMaximum(87.14);
   Graph_Graph1007->SetDirectory(0);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetMarkerStyle(20);
   Graph_Graph1007->SetMarkerSize(1.1);
   Graph_Graph1007->GetXaxis()->SetLabelFont(42);
   Graph_Graph1007->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1007->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1007->GetXaxis()->SetTitleFont(42);
   Graph_Graph1007->GetYaxis()->SetLabelFont(42);
   Graph_Graph1007->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1007->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1007->GetYaxis()->SetTitleFont(42);
   Graph_Graph1007->GetZaxis()->SetLabelFont(42);
   Graph_Graph1007->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1007->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1007->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1007);
   
   gre->Draw("lp");
   
   Double_t _fx1008[3] = {
   150,
   135,
   120};
   Double_t _fy1008[3] = {
   90.1,
   91.4,
   93.7};
   Double_t _fex1008[3] = {
   0,
   0,
   0};
   Double_t _fey1008[3] = {
   0.2,
   0.2,
   0.2};
   gre = new TGraphErrors(3,_fx1008,_fy1008,_fex1008,_fey1008);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(92);
   gre->SetMarkerColor(92);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1008 = new TH1F("Graph_Graph1008","",100,117,153);
   Graph_Graph1008->SetMinimum(89.5);
   Graph_Graph1008->SetMaximum(94.3);
   Graph_Graph1008->SetDirectory(0);
   Graph_Graph1008->SetStats(0);
   Graph_Graph1008->SetMarkerStyle(20);
   Graph_Graph1008->SetMarkerSize(1.1);
   Graph_Graph1008->GetXaxis()->SetLabelFont(42);
   Graph_Graph1008->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1008->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1008->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1008->GetXaxis()->SetTitleFont(42);
   Graph_Graph1008->GetYaxis()->SetLabelFont(42);
   Graph_Graph1008->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1008->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1008->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1008->GetYaxis()->SetTitleFont(42);
   Graph_Graph1008->GetZaxis()->SetLabelFont(42);
   Graph_Graph1008->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1008->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1008->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1008);
   
   gre->Draw("lp");
   
   Double_t _fx1009[3] = {
   150,
   135,
   120};
   Double_t _fy1009[3] = {
   87.5,
   89.7,
   92.1};
   Double_t _fex1009[3] = {
   0,
   0,
   0};
   Double_t _fey1009[3] = {
   0.2,
   0.2,
   0.2};
   gre = new TGraphErrors(3,_fx1009,_fy1009,_fex1009,_fey1009);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1009 = new TH1F("Graph_Graph1009","",100,117,153);
   Graph_Graph1009->SetMinimum(86.8);
   Graph_Graph1009->SetMaximum(92.8);
   Graph_Graph1009->SetDirectory(0);
   Graph_Graph1009->SetStats(0);
   Graph_Graph1009->SetMarkerStyle(20);
   Graph_Graph1009->SetMarkerSize(1.1);
   Graph_Graph1009->GetXaxis()->SetLabelFont(42);
   Graph_Graph1009->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1009->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1009->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1009->GetXaxis()->SetTitleFont(42);
   Graph_Graph1009->GetYaxis()->SetLabelFont(42);
   Graph_Graph1009->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1009->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1009->GetYaxis()->SetTitleFont(42);
   Graph_Graph1009->GetZaxis()->SetLabelFont(42);
   Graph_Graph1009->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1009->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1009->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1009);
   
   gre->Draw("lp");
   
   Double_t _fx1010[3] = {
   280,
   240,
   225};
   Double_t _fy1010[3] = {
   65.6,
   68.4,
   70.9};
   Double_t _fex1010[3] = {
   0,
   0,
   0};
   Double_t _fey1010[3] = {
   0.3,
   0.4,
   0.3};
   gre = new TGraphErrors(3,_fx1010,_fy1010,_fex1010,_fey1010);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1010 = new TH1F("Graph_Graph1010","",100,219.5,285.5);
   Graph_Graph1010->SetMinimum(64.71);
   Graph_Graph1010->SetMaximum(71.79);
   Graph_Graph1010->SetDirectory(0);
   Graph_Graph1010->SetStats(0);
   Graph_Graph1010->SetMarkerStyle(20);
   Graph_Graph1010->SetMarkerSize(1.1);
   Graph_Graph1010->GetXaxis()->SetLabelFont(42);
   Graph_Graph1010->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1010->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1010->GetXaxis()->SetTitleFont(42);
   Graph_Graph1010->GetYaxis()->SetLabelFont(42);
   Graph_Graph1010->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1010->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1010->GetYaxis()->SetTitleFont(42);
   Graph_Graph1010->GetZaxis()->SetLabelFont(42);
   Graph_Graph1010->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1010->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1010->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1010);
   
   gre->Draw("lp");
   
   Double_t _fx1011[3] = {
   280,
   240,
   225};
   Double_t _fy1011[3] = {
   68.7,
   72.2,
   76.4};
   Double_t _fex1011[3] = {
   0,
   0,
   0};
   Double_t _fey1011[3] = {
   0.3,
   0.3,
   0.3};
   gre = new TGraphErrors(3,_fx1011,_fy1011,_fex1011,_fey1011);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1011 = new TH1F("Graph_Graph1011","",100,219.5,285.5);
   Graph_Graph1011->SetMinimum(67.57);
   Graph_Graph1011->SetMaximum(77.53);
   Graph_Graph1011->SetDirectory(0);
   Graph_Graph1011->SetStats(0);
   Graph_Graph1011->SetMarkerStyle(20);
   Graph_Graph1011->SetMarkerSize(1.1);
   Graph_Graph1011->GetXaxis()->SetLabelFont(42);
   Graph_Graph1011->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1011->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1011->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1011->GetXaxis()->SetTitleFont(42);
   Graph_Graph1011->GetYaxis()->SetLabelFont(42);
   Graph_Graph1011->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1011->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1011->GetYaxis()->SetTitleFont(42);
   Graph_Graph1011->GetZaxis()->SetLabelFont(42);
   Graph_Graph1011->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1011->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1011->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1011);
   
   gre->Draw("lp");
   
   Double_t _fx1012[3] = {
   280,
   240,
   225};
   Double_t _fy1012[3] = {
   64.1,
   68.3,
   73.1};
   Double_t _fex1012[3] = {
   0,
   0,
   0};
   Double_t _fey1012[3] = {
   0.3,
   0.3,
   0.3};
   gre = new TGraphErrors(3,_fx1012,_fy1012,_fex1012,_fey1012);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1012 = new TH1F("Graph_Graph1012","",100,219.5,285.5);
   Graph_Graph1012->SetMinimum(62.84);
   Graph_Graph1012->SetMaximum(74.36);
   Graph_Graph1012->SetDirectory(0);
   Graph_Graph1012->SetStats(0);
   Graph_Graph1012->SetMarkerStyle(20);
   Graph_Graph1012->SetMarkerSize(1.1);
   Graph_Graph1012->GetXaxis()->SetLabelFont(42);
   Graph_Graph1012->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1012->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1012->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1012->GetXaxis()->SetTitleFont(42);
   Graph_Graph1012->GetYaxis()->SetLabelFont(42);
   Graph_Graph1012->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1012->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1012->GetYaxis()->SetTitleFont(42);
   Graph_Graph1012->GetZaxis()->SetLabelFont(42);
   Graph_Graph1012->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1012->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1012);
   
   gre->Draw("lp");
   
   TLegend *leg = new TLegend(0.18,0.17,0.37,0.43,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Large trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   leg->Draw();
   
   Double_t _fx1013[1] = {
   83};
   Double_t _fy1013[1] = {
   67.1};
   Double_t _fex1013[1] = {
   0};
   Double_t _fey1013[1] = {
   0};
   gre = new TGraphErrors(1,_fx1013,_fy1013,_fex1013,_fey1013);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1013 = new TH1F("Graph_Graph1013","",100,82.9,84.1);
   Graph_Graph1013->SetMinimum(67);
   Graph_Graph1013->SetMaximum(68.2);
   Graph_Graph1013->SetDirectory(0);
   Graph_Graph1013->SetStats(0);
   Graph_Graph1013->SetMarkerStyle(20);
   Graph_Graph1013->SetMarkerSize(1.1);
   Graph_Graph1013->GetXaxis()->SetLabelFont(42);
   Graph_Graph1013->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1013->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1013->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1013->GetXaxis()->SetTitleFont(42);
   Graph_Graph1013->GetYaxis()->SetLabelFont(42);
   Graph_Graph1013->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1013->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1013->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1013->GetYaxis()->SetTitleFont(42);
   Graph_Graph1013->GetZaxis()->SetLabelFont(42);
   Graph_Graph1013->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1013->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1013->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1013);
   
   gre->Draw("lp");
   
   Double_t _fx1014[1] = {
   83};
   Double_t _fy1014[1] = {
   61.9};
   Double_t _fex1014[1] = {
   0};
   Double_t _fey1014[1] = {
   0};
   gre = new TGraphErrors(1,_fx1014,_fy1014,_fex1014,_fey1014);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1014 = new TH1F("Graph_Graph1014","",100,82.9,84.1);
   Graph_Graph1014->SetMinimum(61.8);
   Graph_Graph1014->SetMaximum(63);
   Graph_Graph1014->SetDirectory(0);
   Graph_Graph1014->SetStats(0);
   Graph_Graph1014->SetMarkerStyle(20);
   Graph_Graph1014->SetMarkerSize(1.1);
   Graph_Graph1014->GetXaxis()->SetLabelFont(42);
   Graph_Graph1014->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1014->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1014->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1014->GetXaxis()->SetTitleFont(42);
   Graph_Graph1014->GetYaxis()->SetLabelFont(42);
   Graph_Graph1014->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1014->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1014->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1014->GetYaxis()->SetTitleFont(42);
   Graph_Graph1014->GetZaxis()->SetLabelFont(42);
   Graph_Graph1014->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1014->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1014->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1014);
   
   gre->Draw("lp");
   
   Double_t _fx1015[1] = {
   83};
   Double_t _fy1015[1] = {
   64.46};
   Double_t _fex1015[1] = {
   0};
   Double_t _fey1015[1] = {
   0};
   gre = new TGraphErrors(1,_fx1015,_fy1015,_fex1015,_fey1015);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(92);
   gre->SetMarkerColor(92);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1015 = new TH1F("Graph_Graph1015","",100,82.9,84.1);
   Graph_Graph1015->SetMinimum(64.36);
   Graph_Graph1015->SetMaximum(65.56);
   Graph_Graph1015->SetDirectory(0);
   Graph_Graph1015->SetStats(0);
   Graph_Graph1015->SetMarkerStyle(20);
   Graph_Graph1015->SetMarkerSize(1.1);
   Graph_Graph1015->GetXaxis()->SetLabelFont(42);
   Graph_Graph1015->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1015->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1015->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1015->GetXaxis()->SetTitleFont(42);
   Graph_Graph1015->GetYaxis()->SetLabelFont(42);
   Graph_Graph1015->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1015->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1015->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1015->GetYaxis()->SetTitleFont(42);
   Graph_Graph1015->GetZaxis()->SetLabelFont(42);
   Graph_Graph1015->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1015->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1015->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1015);
   
   gre->Draw("lp");
   
   Double_t _fx1016[1] = {
   83};
   Double_t _fy1016[1] = {
   59.3};
   Double_t _fex1016[1] = {
   0};
   Double_t _fey1016[1] = {
   0};
   gre = new TGraphErrors(1,_fx1016,_fy1016,_fex1016,_fey1016);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1016 = new TH1F("Graph_Graph1016","",100,82.9,84.1);
   Graph_Graph1016->SetMinimum(59.2);
   Graph_Graph1016->SetMaximum(60.4);
   Graph_Graph1016->SetDirectory(0);
   Graph_Graph1016->SetStats(0);
   Graph_Graph1016->SetMarkerStyle(20);
   Graph_Graph1016->SetMarkerSize(1.1);
   Graph_Graph1016->GetXaxis()->SetLabelFont(42);
   Graph_Graph1016->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1016->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1016->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1016->GetXaxis()->SetTitleFont(42);
   Graph_Graph1016->GetYaxis()->SetLabelFont(42);
   Graph_Graph1016->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1016->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1016->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1016->GetYaxis()->SetTitleFont(42);
   Graph_Graph1016->GetZaxis()->SetLabelFont(42);
   Graph_Graph1016->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1016->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1016);
   
   gre->Draw("lp");
   
   Double_t _fx1017[1] = {
   83};
   Double_t _fy1017[1] = {
   56.6};
   Double_t _fex1017[1] = {
   0};
   Double_t _fey1017[1] = {
   0};
   gre = new TGraphErrors(1,_fx1017,_fy1017,_fex1017,_fey1017);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1017 = new TH1F("Graph_Graph1017","",100,82.9,84.1);
   Graph_Graph1017->SetMinimum(56.5);
   Graph_Graph1017->SetMaximum(57.7);
   Graph_Graph1017->SetDirectory(0);
   Graph_Graph1017->SetStats(0);
   Graph_Graph1017->SetMarkerStyle(20);
   Graph_Graph1017->SetMarkerSize(1.1);
   Graph_Graph1017->GetXaxis()->SetLabelFont(42);
   Graph_Graph1017->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1017->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1017->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1017->GetXaxis()->SetTitleFont(42);
   Graph_Graph1017->GetYaxis()->SetLabelFont(42);
   Graph_Graph1017->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1017->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1017->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1017->GetYaxis()->SetTitleFont(42);
   Graph_Graph1017->GetZaxis()->SetLabelFont(42);
   Graph_Graph1017->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1017->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1017->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1017);
   
   gre->Draw("lp");
   
   Double_t _fx1018[1] = {
   83};
   Double_t _fy1018[1] = {
   54.1};
   Double_t _fex1018[1] = {
   0};
   Double_t _fey1018[1] = {
   0};
   gre = new TGraphErrors(1,_fx1018,_fy1018,_fex1018,_fey1018);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1018 = new TH1F("Graph_Graph1018","",100,82.9,84.1);
   Graph_Graph1018->SetMinimum(54);
   Graph_Graph1018->SetMaximum(55.2);
   Graph_Graph1018->SetDirectory(0);
   Graph_Graph1018->SetStats(0);
   Graph_Graph1018->SetMarkerStyle(20);
   Graph_Graph1018->SetMarkerSize(1.1);
   Graph_Graph1018->GetXaxis()->SetLabelFont(42);
   Graph_Graph1018->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1018->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1018->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1018->GetXaxis()->SetTitleFont(42);
   Graph_Graph1018->GetYaxis()->SetLabelFont(42);
   Graph_Graph1018->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1018->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1018->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1018->GetYaxis()->SetTitleFont(42);
   Graph_Graph1018->GetZaxis()->SetLabelFont(42);
   Graph_Graph1018->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1018->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1018->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1018);
   
   gre->Draw("lp");
   TLatex *   tex = new TLatex(0.48,0.87,"W1R3+W5R3 (2#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.182,0.445,"W5R3 (25 #mum EPI)");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.215,0.445,"W1R3 (30 #mum EPI)");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/eff_vs_th_W2R1_W4R2_1e15_ELSA_plot.C <==
void eff_vs_th_W2R1_W4R2_1e15_ELSA_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Wed Jun  5 16:00:36 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1.927711,42.42424,652.5301,103.0303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t _fx1001[4] = {
   255,
   200,
   155,
   105};
   Double_t _fy1001[4] = {
   86.2,
   91.9,
   93.8,
   94.5};
   Double_t _fex1001[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1001[4] = {
   0.2,
   0.1,
   0.2,
   0.1};
   TGraphErrors *gre = new TGraphErrors(4,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("W2R1+W4R2 1e15 irrad chips @SUB=6V (ELSA)");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","W2R1+W4R2 1e15 irrad chips @SUB=6V (ELSA)",100,80,620);
   Graph_Graph1001->SetMinimum(50);
   Graph_Graph1001->SetMaximum(100);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->SetMarkerSize(1.1);
   Graph_Graph1001->GetXaxis()->SetTitle("Threshold [e]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Efficiency [%]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("alp");
   
   Double_t _fx1002[4] = {
   255,
   200,
   155,
   105};
   Double_t _fy1002[4] = {
   94.7,
   97.6,
   97.9,
   97.9};
   Double_t _fex1002[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1002[4] = {
   0.1,
   0.1,
   0.1,
   0.1};
   gre = new TGraphErrors(4,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,90,270);
   Graph_Graph1002->SetMinimum(94.26);
   Graph_Graph1002->SetMaximum(98.34);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->SetMarkerSize(1.1);
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("lp");
   
   Double_t _fx1003[4] = {
   255,
   200,
   155,
   105};
   Double_t _fy1003[4] = {
   94.4,
   97.9,
   98,
   97.9};
   Double_t _fex1003[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1003[4] = {
   0.1,
   0.1,
   0.1,
   0.1};
   gre = new TGraphErrors(4,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","",100,90,270);
   Graph_Graph1003->SetMinimum(93.92);
   Graph_Graph1003->SetMaximum(98.48);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->SetMarkerSize(1.1);
   Graph_Graph1003->GetXaxis()->SetLabelFont(42);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetXaxis()->SetTitleFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1003->GetYaxis()->SetTitleFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("lp");
   
   Double_t _fx1004[4] = {
   450,
   340,
   300,
   210};
   Double_t _fy1004[4] = {
   68.5,
   78.8,
   79.5,
   79.6};
   Double_t _fex1004[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1004[4] = {
   0.2,
   0.2,
   0.3,
   0.2};
   gre = new TGraphErrors(4,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","",100,186,474);
   Graph_Graph1004->SetMinimum(67.15);
   Graph_Graph1004->SetMaximum(80.95);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);
   Graph_Graph1004->SetMarkerStyle(20);
   Graph_Graph1004->SetMarkerSize(1.1);
   Graph_Graph1004->GetXaxis()->SetLabelFont(42);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetXaxis()->SetTitleFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1004->GetYaxis()->SetTitleFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1004);
   
   gre->Draw("lp");
   
   Double_t _fx1005[4] = {
   450,
   340,
   300,
   210};
   Double_t _fy1005[4] = {
   74.5,
   87,
   88,
   87.9};
   Double_t _fex1005[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1005[4] = {
   0.2,
   0.1,
   0.2,
   0.1};
   gre = new TGraphErrors(4,_fx1005,_fy1005,_fex1005,_fey1005);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","",100,186,474);
   Graph_Graph1005->SetMinimum(72.91);
   Graph_Graph1005->SetMaximum(89.59);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->SetMarkerSize(1.1);
   Graph_Graph1005->GetXaxis()->SetLabelFont(42);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetXaxis()->SetTitleFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1005->GetYaxis()->SetTitleFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1005);
   
   gre->Draw("lp");
   
   Double_t _fx1006[4] = {
   450,
   340,
   300,
   210};
   Double_t _fy1006[4] = {
   74.8,
   86.5,
   87.7,
   87.9};
   Double_t _fex1006[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1006[4] = {
   0.2,
   0.1,
   0.2,
   0.1};
   gre = new TGraphErrors(4,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","",100,186,474);
   Graph_Graph1006->SetMinimum(73.26);
   Graph_Graph1006->SetMaximum(89.34);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);
   Graph_Graph1006->SetMarkerStyle(20);
   Graph_Graph1006->SetMarkerSize(1.1);
   Graph_Graph1006->GetXaxis()->SetLabelFont(42);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetXaxis()->SetTitleFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1006->GetYaxis()->SetTitleFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1006->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1006);
   
   gre->Draw("lp");
   
   Double_t _fx1007[2] = {
   195,
   120};
   Double_t _fy1007[2] = {
   89.8,
   95.8};
   Double_t _fex1007[2] = {
   0,
   0};
   Double_t _fey1007[2] = {
   0.2,
   0.1};
   gre = new TGraphErrors(2,_fx1007,_fy1007,_fex1007,_fey1007);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","",100,112.5,202.5);
   Graph_Graph1007->SetMinimum(88.97);
   Graph_Graph1007->SetMaximum(96.53);
   Graph_Graph1007->SetDirectory(0);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetMarkerStyle(20);
   Graph_Graph1007->SetMarkerSize(1.1);
   Graph_Graph1007->GetXaxis()->SetLabelFont(42);
   Graph_Graph1007->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1007->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1007->GetXaxis()->SetTitleFont(42);
   Graph_Graph1007->GetYaxis()->SetLabelFont(42);
   Graph_Graph1007->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1007->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1007->GetYaxis()->SetTitleFont(42);
   Graph_Graph1007->GetZaxis()->SetLabelFont(42);
   Graph_Graph1007->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1007->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1007->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1007);
   
   gre->Draw("lp");
   
   Double_t _fx1008[2] = {
   195,
   120};
   Double_t _fy1008[2] = {
   97.2,
   98.8};
   Double_t _fex1008[2] = {
   0,
   0};
   Double_t _fey1008[2] = {
   0.1,
   0.1};
   gre = new TGraphErrors(2,_fx1008,_fy1008,_fex1008,_fey1008);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1008 = new TH1F("Graph_Graph1008","",100,112.5,202.5);
   Graph_Graph1008->SetMinimum(96.92);
   Graph_Graph1008->SetMaximum(99.08);
   Graph_Graph1008->SetDirectory(0);
   Graph_Graph1008->SetStats(0);
   Graph_Graph1008->SetMarkerStyle(20);
   Graph_Graph1008->SetMarkerSize(1.1);
   Graph_Graph1008->GetXaxis()->SetLabelFont(42);
   Graph_Graph1008->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1008->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1008->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1008->GetXaxis()->SetTitleFont(42);
   Graph_Graph1008->GetYaxis()->SetLabelFont(42);
   Graph_Graph1008->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1008->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1008->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1008->GetYaxis()->SetTitleFont(42);
   Graph_Graph1008->GetZaxis()->SetLabelFont(42);
   Graph_Graph1008->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1008->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1008->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1008);
   
   gre->Draw("lp");
   
   Double_t _fx1009[2] = {
   195,
   120};
   Double_t _fy1009[2] = {
   97.9,
   99.2};
   Double_t _fex1009[2] = {
   0,
   0};
   Double_t _fey1009[2] = {
   0.1,
   0.1};
   gre = new TGraphErrors(2,_fx1009,_fy1009,_fex1009,_fey1009);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(92);
   gre->SetMarkerColor(92);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1009 = new TH1F("Graph_Graph1009","",100,112.5,202.5);
   Graph_Graph1009->SetMinimum(97.65);
   Graph_Graph1009->SetMaximum(99.45);
   Graph_Graph1009->SetDirectory(0);
   Graph_Graph1009->SetStats(0);
   Graph_Graph1009->SetMarkerStyle(20);
   Graph_Graph1009->SetMarkerSize(1.1);
   Graph_Graph1009->GetXaxis()->SetLabelFont(42);
   Graph_Graph1009->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1009->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1009->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1009->GetXaxis()->SetTitleFont(42);
   Graph_Graph1009->GetYaxis()->SetLabelFont(42);
   Graph_Graph1009->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1009->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1009->GetYaxis()->SetTitleFont(42);
   Graph_Graph1009->GetZaxis()->SetLabelFont(42);
   Graph_Graph1009->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1009->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1009->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1009);
   
   gre->Draw("lp");
   
   Double_t _fx1010[2] = {
   350,
   275};
   Double_t _fy1010[2] = {
   73.6,
   79.4};
   Double_t _fex1010[2] = {
   0,
   0};
   Double_t _fey1010[2] = {
   0.2,
   0.2};
   gre = new TGraphErrors(2,_fx1010,_fy1010,_fex1010,_fey1010);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1010 = new TH1F("Graph_Graph1010","",100,267.5,357.5);
   Graph_Graph1010->SetMinimum(72.78);
   Graph_Graph1010->SetMaximum(80.22);
   Graph_Graph1010->SetDirectory(0);
   Graph_Graph1010->SetStats(0);
   Graph_Graph1010->SetMarkerStyle(20);
   Graph_Graph1010->SetMarkerSize(1.1);
   Graph_Graph1010->GetXaxis()->SetLabelFont(42);
   Graph_Graph1010->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1010->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1010->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1010->GetXaxis()->SetTitleFont(42);
   Graph_Graph1010->GetYaxis()->SetLabelFont(42);
   Graph_Graph1010->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1010->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1010->GetYaxis()->SetTitleFont(42);
   Graph_Graph1010->GetZaxis()->SetLabelFont(42);
   Graph_Graph1010->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1010->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1010->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1010);
   
   gre->Draw("lp");
   
   Double_t _fx1011[2] = {
   350,
   275};
   Double_t _fy1011[2] = {
   88.2,
   92.5};
   Double_t _fex1011[2] = {
   0,
   0};
   Double_t _fey1011[2] = {
   0.2,
   0.1};
   gre = new TGraphErrors(2,_fx1011,_fy1011,_fex1011,_fey1011);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1011 = new TH1F("Graph_Graph1011","",100,267.5,357.5);
   Graph_Graph1011->SetMinimum(87.54);
   Graph_Graph1011->SetMaximum(93.06);
   Graph_Graph1011->SetDirectory(0);
   Graph_Graph1011->SetStats(0);
   Graph_Graph1011->SetMarkerStyle(20);
   Graph_Graph1011->SetMarkerSize(1.1);
   Graph_Graph1011->GetXaxis()->SetLabelFont(42);
   Graph_Graph1011->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1011->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1011->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1011->GetXaxis()->SetTitleFont(42);
   Graph_Graph1011->GetYaxis()->SetLabelFont(42);
   Graph_Graph1011->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1011->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1011->GetYaxis()->SetTitleFont(42);
   Graph_Graph1011->GetZaxis()->SetLabelFont(42);
   Graph_Graph1011->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1011->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1011->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1011);
   
   gre->Draw("lp");
   
   Double_t _fx1012[2] = {
   350,
   275};
   Double_t _fy1012[2] = {
   84.7,
   90.7};
   Double_t _fex1012[2] = {
   0,
   0};
   Double_t _fey1012[2] = {
   0.2,
   0.1};
   gre = new TGraphErrors(2,_fx1012,_fy1012,_fex1012,_fey1012);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1012 = new TH1F("Graph_Graph1012","",100,267.5,357.5);
   Graph_Graph1012->SetMinimum(83.87);
   Graph_Graph1012->SetMaximum(91.43);
   Graph_Graph1012->SetDirectory(0);
   Graph_Graph1012->SetStats(0);
   Graph_Graph1012->SetMarkerStyle(20);
   Graph_Graph1012->SetMarkerSize(1.1);
   Graph_Graph1012->GetXaxis()->SetLabelFont(42);
   Graph_Graph1012->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1012->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1012->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1012->GetXaxis()->SetTitleFont(42);
   Graph_Graph1012->GetYaxis()->SetLabelFont(42);
   Graph_Graph1012->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1012->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1012->GetYaxis()->SetTitleFont(42);
   Graph_Graph1012->GetZaxis()->SetLabelFont(42);
   Graph_Graph1012->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1012->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1012);
   
   gre->Draw("lp");
   
   TLegend *leg = new TLegend(0.18,0.17,0.37,0.43,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Large trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Large trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + extra p-well","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Std trans. + n-gap","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(42);
   leg->Draw();
   
   Double_t _fx1013[1] = {
   115};
   Double_t _fy1013[1] = {
   67.1};
   Double_t _fex1013[1] = {
   0};
   Double_t _fey1013[1] = {
   0};
   gre = new TGraphErrors(1,_fx1013,_fy1013,_fex1013,_fey1013);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1013 = new TH1F("Graph_Graph1013","",100,114.9,116.1);
   Graph_Graph1013->SetMinimum(67);
   Graph_Graph1013->SetMaximum(68.2);
   Graph_Graph1013->SetDirectory(0);
   Graph_Graph1013->SetStats(0);
   Graph_Graph1013->SetMarkerStyle(20);
   Graph_Graph1013->SetMarkerSize(1.1);
   Graph_Graph1013->GetXaxis()->SetLabelFont(42);
   Graph_Graph1013->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1013->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1013->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1013->GetXaxis()->SetTitleFont(42);
   Graph_Graph1013->GetYaxis()->SetLabelFont(42);
   Graph_Graph1013->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1013->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1013->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1013->GetYaxis()->SetTitleFont(42);
   Graph_Graph1013->GetZaxis()->SetLabelFont(42);
   Graph_Graph1013->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1013->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1013->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1013);
   
   gre->Draw("lp");
   
   Double_t _fx1014[1] = {
   115};
   Double_t _fy1014[1] = {
   61.9};
   Double_t _fex1014[1] = {
   0};
   Double_t _fey1014[1] = {
   0};
   gre = new TGraphErrors(1,_fx1014,_fy1014,_fex1014,_fey1014);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(94);
   gre->SetMarkerColor(94);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1014 = new TH1F("Graph_Graph1014","",100,114.9,116.1);
   Graph_Graph1014->SetMinimum(61.8);
   Graph_Graph1014->SetMaximum(63);
   Graph_Graph1014->SetDirectory(0);
   Graph_Graph1014->SetStats(0);
   Graph_Graph1014->SetMarkerStyle(20);
   Graph_Graph1014->SetMarkerSize(1.1);
   Graph_Graph1014->GetXaxis()->SetLabelFont(42);
   Graph_Graph1014->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1014->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1014->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1014->GetXaxis()->SetTitleFont(42);
   Graph_Graph1014->GetYaxis()->SetLabelFont(42);
   Graph_Graph1014->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1014->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1014->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1014->GetYaxis()->SetTitleFont(42);
   Graph_Graph1014->GetZaxis()->SetLabelFont(42);
   Graph_Graph1014->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1014->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1014->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1014);
   
   gre->Draw("lp");
   
   Double_t _fx1015[1] = {
   115};
   Double_t _fy1015[1] = {
   64.46};
   Double_t _fex1015[1] = {
   0};
   Double_t _fey1015[1] = {
   0};
   gre = new TGraphErrors(1,_fx1015,_fy1015,_fex1015,_fey1015);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(92);
   gre->SetMarkerColor(92);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1015 = new TH1F("Graph_Graph1015","",100,114.9,116.1);
   Graph_Graph1015->SetMinimum(64.36);
   Graph_Graph1015->SetMaximum(65.56);
   Graph_Graph1015->SetDirectory(0);
   Graph_Graph1015->SetStats(0);
   Graph_Graph1015->SetMarkerStyle(20);
   Graph_Graph1015->SetMarkerSize(1.1);
   Graph_Graph1015->GetXaxis()->SetLabelFont(42);
   Graph_Graph1015->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1015->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1015->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1015->GetXaxis()->SetTitleFont(42);
   Graph_Graph1015->GetYaxis()->SetLabelFont(42);
   Graph_Graph1015->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1015->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1015->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1015->GetYaxis()->SetTitleFont(42);
   Graph_Graph1015->GetZaxis()->SetLabelFont(42);
   Graph_Graph1015->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1015->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1015->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1015);
   
   gre->Draw("lp");
   
   Double_t _fx1016[1] = {
   115};
   Double_t _fy1016[1] = {
   59.3};
   Double_t _fex1016[1] = {
   0};
   Double_t _fey1016[1] = {
   0};
   gre = new TGraphErrors(1,_fx1016,_fy1016,_fex1016,_fey1016);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1016 = new TH1F("Graph_Graph1016","",100,114.9,116.1);
   Graph_Graph1016->SetMinimum(59.2);
   Graph_Graph1016->SetMaximum(60.4);
   Graph_Graph1016->SetDirectory(0);
   Graph_Graph1016->SetStats(0);
   Graph_Graph1016->SetMarkerStyle(20);
   Graph_Graph1016->SetMarkerSize(1.1);
   Graph_Graph1016->GetXaxis()->SetLabelFont(42);
   Graph_Graph1016->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1016->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1016->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1016->GetXaxis()->SetTitleFont(42);
   Graph_Graph1016->GetYaxis()->SetLabelFont(42);
   Graph_Graph1016->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1016->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1016->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1016->GetYaxis()->SetTitleFont(42);
   Graph_Graph1016->GetZaxis()->SetLabelFont(42);
   Graph_Graph1016->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1016->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1016);
   
   gre->Draw("lp");
   
   Double_t _fx1017[1] = {
   115};
   Double_t _fy1017[1] = {
   56.6};
   Double_t _fex1017[1] = {
   0};
   Double_t _fey1017[1] = {
   0};
   gre = new TGraphErrors(1,_fx1017,_fy1017,_fex1017,_fey1017);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1017 = new TH1F("Graph_Graph1017","",100,114.9,116.1);
   Graph_Graph1017->SetMinimum(56.5);
   Graph_Graph1017->SetMaximum(57.7);
   Graph_Graph1017->SetDirectory(0);
   Graph_Graph1017->SetStats(0);
   Graph_Graph1017->SetMarkerStyle(20);
   Graph_Graph1017->SetMarkerSize(1.1);
   Graph_Graph1017->GetXaxis()->SetLabelFont(42);
   Graph_Graph1017->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1017->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1017->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1017->GetXaxis()->SetTitleFont(42);
   Graph_Graph1017->GetYaxis()->SetLabelFont(42);
   Graph_Graph1017->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1017->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1017->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1017->GetYaxis()->SetTitleFont(42);
   Graph_Graph1017->GetZaxis()->SetLabelFont(42);
   Graph_Graph1017->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1017->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1017->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1017);
   
   gre->Draw("lp");
   
   Double_t _fx1018[1] = {
   115};
   Double_t _fy1018[1] = {
   54.1};
   Double_t _fex1018[1] = {
   0};
   Double_t _fey1018[1] = {
   0};
   gre = new TGraphErrors(1,_fx1018,_fy1018,_fex1018,_fey1018);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(65);
   gre->SetMarkerColor(65);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1018 = new TH1F("Graph_Graph1018","",100,114.9,116.1);
   Graph_Graph1018->SetMinimum(54);
   Graph_Graph1018->SetMaximum(55.2);
   Graph_Graph1018->SetDirectory(0);
   Graph_Graph1018->SetStats(0);
   Graph_Graph1018->SetMarkerStyle(20);
   Graph_Graph1018->SetMarkerSize(1.1);
   Graph_Graph1018->GetXaxis()->SetLabelFont(42);
   Graph_Graph1018->GetXaxis()->SetLabelSize(0.045);
   Graph_Graph1018->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1018->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1018->GetXaxis()->SetTitleFont(42);
   Graph_Graph1018->GetYaxis()->SetLabelFont(42);
   Graph_Graph1018->GetYaxis()->SetLabelSize(0.045);
   Graph_Graph1018->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1018->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1018->GetYaxis()->SetTitleFont(42);
   Graph_Graph1018->GetZaxis()->SetLabelFont(42);
   Graph_Graph1018->GetZaxis()->SetLabelSize(0.045);
   Graph_Graph1018->GetZaxis()->SetTitleSize(0.045);
   Graph_Graph1018->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1018);
   
   gre->Draw("lp");
   TLatex *   tex = new TLatex(0.48,0.87,"W2R1+W4R2 (1#times10^{15} neq/cm^{2})");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.182,0.445,"W4R2 (25 #mum EPI)");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.215,0.445,"W2R1 (30 #mum EPI)");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/noise_comparison2_plot.C <==
void noise_comparison2_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Thu Jun 13 17:04:22 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-7.619047,-25.75758,55.87302,180.303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.07);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *Hnoise3__4 = new TH1F("Hnoise3__4","Sec1",35,0,50);
   Hnoise3__4->SetBinContent(4,28);
   Hnoise3__4->SetBinContent(5,12);
   Hnoise3__4->SetBinContent(6,25);
   Hnoise3__4->SetBinContent(7,77);
   Hnoise3__4->SetBinContent(8,99);
   Hnoise3__4->SetBinContent(9,61);
   Hnoise3__4->SetBinContent(10,33);
   Hnoise3__4->SetBinContent(11,11);
   Hnoise3__4->SetBinContent(12,11);
   Hnoise3__4->SetBinContent(13,2);
   Hnoise3__4->SetBinContent(14,3);
   Hnoise3__4->SetBinContent(15,1);
   Hnoise3__4->SetBinContent(16,2);
   Hnoise3__4->SetBinContent(17,1);
   Hnoise3__4->SetBinContent(18,1);
   Hnoise3__4->SetBinContent(19,1);
   Hnoise3__4->SetBinContent(20,1);
   Hnoise3__4->SetBinContent(22,3);
   Hnoise3__4->SetBinContent(25,1);
   Hnoise3__4->SetBinContent(26,1);
   Hnoise3__4->SetBinContent(27,1);
   Hnoise3__4->SetBinContent(29,1);
   Hnoise3__4->SetBinContent(32,1);
   Hnoise3__4->SetBinContent(33,1);
   Hnoise3__4->SetBinContent(35,1);
   Hnoise3__4->SetBinError(4,5.291503);
   Hnoise3__4->SetBinError(5,3.464102);
   Hnoise3__4->SetBinError(6,5);
   Hnoise3__4->SetBinError(7,8.774964);
   Hnoise3__4->SetBinError(8,9.949874);
   Hnoise3__4->SetBinError(9,7.81025);
   Hnoise3__4->SetBinError(10,5.744563);
   Hnoise3__4->SetBinError(11,3.316625);
   Hnoise3__4->SetBinError(12,3.316625);
   Hnoise3__4->SetBinError(13,1.414214);
   Hnoise3__4->SetBinError(14,1.732051);
   Hnoise3__4->SetBinError(15,1);
   Hnoise3__4->SetBinError(16,1.414214);
   Hnoise3__4->SetBinError(17,1);
   Hnoise3__4->SetBinError(18,1);
   Hnoise3__4->SetBinError(19,1);
   Hnoise3__4->SetBinError(20,1);
   Hnoise3__4->SetBinError(22,1.732051);
   Hnoise3__4->SetBinError(25,1);
   Hnoise3__4->SetBinError(26,1);
   Hnoise3__4->SetBinError(27,1);
   Hnoise3__4->SetBinError(29,1);
   Hnoise3__4->SetBinError(32,1);
   Hnoise3__4->SetBinError(33,1);
   Hnoise3__4->SetBinError(35,1);
   Hnoise3__4->SetMaximum(170);
   Hnoise3__4->SetEntries(379);
   Hnoise3__4->SetStats(0);
   Hnoise3__4->SetLineColor(66);
   Hnoise3__4->SetLineWidth(3);
   Hnoise3__4->SetMarkerStyle(20);
   Hnoise3__4->SetMarkerSize(0.8);
   Hnoise3__4->GetXaxis()->SetTitle("ENC [e]");
   Hnoise3__4->GetXaxis()->SetRange(1,36);
   Hnoise3__4->GetXaxis()->SetLabelFont(42);
   Hnoise3__4->GetXaxis()->SetLabelSize(0.045);
   Hnoise3__4->GetXaxis()->SetTitleSize(0.045);
   Hnoise3__4->GetXaxis()->SetTitleOffset(1.1);
   Hnoise3__4->GetXaxis()->SetTitleFont(42);
   Hnoise3__4->GetYaxis()->SetTitle("Number of pixels");
   Hnoise3__4->GetYaxis()->SetLabelFont(42);
   Hnoise3__4->GetYaxis()->SetLabelSize(0.045);
   Hnoise3__4->GetYaxis()->SetTitleSize(0.045);
   Hnoise3__4->GetYaxis()->SetTitleOffset(1.1);
   Hnoise3__4->GetYaxis()->SetTitleFont(42);
   Hnoise3__4->GetZaxis()->SetLabelFont(42);
   Hnoise3__4->GetZaxis()->SetLabelSize(0.045);
   Hnoise3__4->GetZaxis()->SetTitleSize(0.045);
   Hnoise3__4->GetZaxis()->SetTitleFont(42);
   Hnoise3__4->Draw("hist");
   
   TH1F *Hnoise3__5 = new TH1F("Hnoise3__5","Sec1",35,0,50);
   Hnoise3__5->SetBinContent(7,1);
   Hnoise3__5->SetBinContent(8,1);
   Hnoise3__5->SetBinContent(9,4);
   Hnoise3__5->SetBinContent(10,2);
   Hnoise3__5->SetBinContent(11,5);
   Hnoise3__5->SetBinContent(12,20);
   Hnoise3__5->SetBinContent(13,55);
   Hnoise3__5->SetBinContent(14,91);
   Hnoise3__5->SetBinContent(15,66);
   Hnoise3__5->SetBinContent(16,43);
   Hnoise3__5->SetBinContent(17,20);
   Hnoise3__5->SetBinContent(18,17);
   Hnoise3__5->SetBinContent(19,7);
   Hnoise3__5->SetBinContent(20,6);
   Hnoise3__5->SetBinContent(21,5);
   Hnoise3__5->SetBinContent(22,2);
   Hnoise3__5->SetBinContent(23,3);
   Hnoise3__5->SetBinContent(24,2);
   Hnoise3__5->SetBinContent(25,2);
   Hnoise3__5->SetBinContent(26,2);
   Hnoise3__5->SetBinContent(27,1);
   Hnoise3__5->SetBinContent(28,1);
   Hnoise3__5->SetBinContent(30,1);
   Hnoise3__5->SetBinContent(32,1);
   Hnoise3__5->SetBinContent(33,1);
   Hnoise3__5->SetBinContent(34,1);
   Hnoise3__5->SetBinContent(36,3);
   Hnoise3__5->SetBinError(7,1);
   Hnoise3__5->SetBinError(8,1);
   Hnoise3__5->SetBinError(9,2);
   Hnoise3__5->SetBinError(10,1.414214);
   Hnoise3__5->SetBinError(11,2.236068);
   Hnoise3__5->SetBinError(12,4.472136);
   Hnoise3__5->SetBinError(13,7.416198);
   Hnoise3__5->SetBinError(14,9.539392);
   Hnoise3__5->SetBinError(15,8.124038);
   Hnoise3__5->SetBinError(16,6.557439);
   Hnoise3__5->SetBinError(17,4.472136);
   Hnoise3__5->SetBinError(18,4.123106);
   Hnoise3__5->SetBinError(19,2.645751);
   Hnoise3__5->SetBinError(20,2.44949);
   Hnoise3__5->SetBinError(21,2.236068);
   Hnoise3__5->SetBinError(22,1.414214);
   Hnoise3__5->SetBinError(23,1.732051);
   Hnoise3__5->SetBinError(24,1.414214);
   Hnoise3__5->SetBinError(25,1.414214);
   Hnoise3__5->SetBinError(26,1.414214);
   Hnoise3__5->SetBinError(27,1);
   Hnoise3__5->SetBinError(28,1);
   Hnoise3__5->SetBinError(30,1);
   Hnoise3__5->SetBinError(32,1);
   Hnoise3__5->SetBinError(33,1);
   Hnoise3__5->SetBinError(34,1);
   Hnoise3__5->SetBinError(36,1.732051);
   Hnoise3__5->SetEntries(363);
   Hnoise3__5->SetStats(0);
   Hnoise3__5->SetLineColor(63);
   Hnoise3__5->SetLineWidth(3);
   Hnoise3__5->SetMarkerStyle(20);
   Hnoise3__5->SetMarkerSize(0.8);
   Hnoise3__5->GetXaxis()->SetTitle("noise [el]");
   Hnoise3__5->GetXaxis()->SetLabelFont(42);
   Hnoise3__5->GetXaxis()->SetLabelSize(0.045);
   Hnoise3__5->GetXaxis()->SetTitleSize(0.045);
   Hnoise3__5->GetXaxis()->SetTitleOffset(1.1);
   Hnoise3__5->GetXaxis()->SetTitleFont(42);
   Hnoise3__5->GetYaxis()->SetTitle("# pixels SECTOR 2");
   Hnoise3__5->GetYaxis()->SetLabelFont(42);
   Hnoise3__5->GetYaxis()->SetLabelSize(0.045);
   Hnoise3__5->GetYaxis()->SetTitleSize(0.045);
   Hnoise3__5->GetYaxis()->SetTitleOffset(1.1);
   Hnoise3__5->GetYaxis()->SetTitleFont(42);
   Hnoise3__5->GetZaxis()->SetLabelFont(42);
   Hnoise3__5->GetZaxis()->SetLabelSize(0.045);
   Hnoise3__5->GetZaxis()->SetTitleSize(0.045);
   Hnoise3__5->GetZaxis()->SetTitleFont(42);
   Hnoise3__5->Draw("histsame");
   
   TH1F *Hnoise3__6 = new TH1F("Hnoise3__6","Sec1",35,0,50);
   Hnoise3__6->SetBinContent(10,1);
   Hnoise3__6->SetBinContent(11,2);
   Hnoise3__6->SetBinContent(12,28);
   Hnoise3__6->SetBinContent(13,73);
   Hnoise3__6->SetBinContent(14,86);
   Hnoise3__6->SetBinContent(15,52);
   Hnoise3__6->SetBinContent(16,32);
   Hnoise3__6->SetBinContent(17,26);
   Hnoise3__6->SetBinContent(18,19);
   Hnoise3__6->SetBinContent(19,12);
   Hnoise3__6->SetBinContent(20,8);
   Hnoise3__6->SetBinContent(21,8);
   Hnoise3__6->SetBinContent(22,5);
   Hnoise3__6->SetBinContent(23,8);
   Hnoise3__6->SetBinContent(25,2);
   Hnoise3__6->SetBinContent(26,3);
   Hnoise3__6->SetBinContent(27,1);
   Hnoise3__6->SetBinContent(28,2);
   Hnoise3__6->SetBinContent(30,1);
   Hnoise3__6->SetBinContent(31,3);
   Hnoise3__6->SetBinContent(34,1);
   Hnoise3__6->SetBinContent(36,6);
   Hnoise3__6->SetBinError(10,1);
   Hnoise3__6->SetBinError(11,1.414214);
   Hnoise3__6->SetBinError(12,5.291503);
   Hnoise3__6->SetBinError(13,8.544004);
   Hnoise3__6->SetBinError(14,9.273618);
   Hnoise3__6->SetBinError(15,7.211103);
   Hnoise3__6->SetBinError(16,5.656854);
   Hnoise3__6->SetBinError(17,5.09902);
   Hnoise3__6->SetBinError(18,4.358899);
   Hnoise3__6->SetBinError(19,3.464102);
   Hnoise3__6->SetBinError(20,2.828427);
   Hnoise3__6->SetBinError(21,2.828427);
   Hnoise3__6->SetBinError(22,2.236068);
   Hnoise3__6->SetBinError(23,2.828427);
   Hnoise3__6->SetBinError(25,1.414214);
   Hnoise3__6->SetBinError(26,1.732051);
   Hnoise3__6->SetBinError(27,1);
   Hnoise3__6->SetBinError(28,1.414214);
   Hnoise3__6->SetBinError(30,1);
   Hnoise3__6->SetBinError(31,1.732051);
   Hnoise3__6->SetBinError(34,1);
   Hnoise3__6->SetBinError(36,2.44949);
   Hnoise3__6->SetEntries(379);
   Hnoise3__6->SetStats(0);
   Hnoise3__6->SetLineColor(214);
   Hnoise3__6->SetLineWidth(3);
   Hnoise3__6->SetMarkerStyle(20);
   Hnoise3__6->SetMarkerSize(0.8);
   Hnoise3__6->GetXaxis()->SetTitle("noise [el]");
   Hnoise3__6->GetXaxis()->SetLabelFont(42);
   Hnoise3__6->GetXaxis()->SetLabelSize(0.045);
   Hnoise3__6->GetXaxis()->SetTitleSize(0.045);
   Hnoise3__6->GetXaxis()->SetTitleOffset(1.1);
   Hnoise3__6->GetXaxis()->SetTitleFont(42);
   Hnoise3__6->GetYaxis()->SetTitle("# pixels SECTOR 2");
   Hnoise3__6->GetYaxis()->SetLabelFont(42);
   Hnoise3__6->GetYaxis()->SetLabelSize(0.045);
   Hnoise3__6->GetYaxis()->SetTitleSize(0.045);
   Hnoise3__6->GetYaxis()->SetTitleOffset(1.1);
   Hnoise3__6->GetYaxis()->SetTitleFont(42);
   Hnoise3__6->GetZaxis()->SetLabelFont(42);
   Hnoise3__6->GetZaxis()->SetLabelSize(0.045);
   Hnoise3__6->GetZaxis()->SetTitleSize(0.045);
   Hnoise3__6->GetZaxis()->SetTitleFont(42);
   Hnoise3__6->Draw("histsame");
   
   TLegend *leg = new TLegend(0.38,0.77,0.6,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Hnoise3","W2R11 (unirrad.) std trans.","l");
   entry->SetLineColor(66);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hnoise3","W2R1 (1#times10^{15} neq/cm^{2}) std trans.","l");
   entry->SetLineColor(63);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hnoise3","W1R3 (2#times10^{15} neq/cm^{2}) std trans.","l");
   entry->SetLineColor(214);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/noise_comparison_plot.C <==
void noise_comparison_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Thu Jun 13 17:04:22 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-7.619047,-25.75758,55.87302,180.303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.07);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *Hnoise2__1 = new TH1F("Hnoise2__1","Sec0",35,0,50);
   Hnoise2__1->SetBinContent(4,8);
   Hnoise2__1->SetBinContent(5,4);
   Hnoise2__1->SetBinContent(6,42);
   Hnoise2__1->SetBinContent(7,110);
   Hnoise2__1->SetBinContent(8,119);
   Hnoise2__1->SetBinContent(9,66);
   Hnoise2__1->SetBinContent(10,21);
   Hnoise2__1->SetBinContent(11,5);
   Hnoise2__1->SetBinContent(12,3);
   Hnoise2__1->SetBinContent(13,2);
   Hnoise2__1->SetBinContent(15,1);
   Hnoise2__1->SetBinContent(16,2);
   Hnoise2__1->SetBinContent(18,1);
   Hnoise2__1->SetBinError(4,2.828427);
   Hnoise2__1->SetBinError(5,2);
   Hnoise2__1->SetBinError(6,6.480741);
   Hnoise2__1->SetBinError(7,10.48809);
   Hnoise2__1->SetBinError(8,10.90871);
   Hnoise2__1->SetBinError(9,8.124038);
   Hnoise2__1->SetBinError(10,4.582576);
   Hnoise2__1->SetBinError(11,2.236068);
   Hnoise2__1->SetBinError(12,1.732051);
   Hnoise2__1->SetBinError(13,1.414214);
   Hnoise2__1->SetBinError(15,1);
   Hnoise2__1->SetBinError(16,1.414214);
   Hnoise2__1->SetBinError(18,1);
   Hnoise2__1->SetMaximum(170);
   Hnoise2__1->SetEntries(384);
   Hnoise2__1->SetStats(0);
   Hnoise2__1->SetLineColor(94);
   Hnoise2__1->SetLineWidth(3);
   Hnoise2__1->SetMarkerStyle(20);
   Hnoise2__1->SetMarkerSize(0.8);
   Hnoise2__1->GetXaxis()->SetTitle("ENC [e]");
   Hnoise2__1->GetXaxis()->SetRange(1,36);
   Hnoise2__1->GetXaxis()->SetLabelFont(42);
   Hnoise2__1->GetXaxis()->SetLabelSize(0.045);
   Hnoise2__1->GetXaxis()->SetTitleSize(0.045);
   Hnoise2__1->GetXaxis()->SetTitleOffset(1.1);
   Hnoise2__1->GetXaxis()->SetTitleFont(42);
   Hnoise2__1->GetYaxis()->SetTitle("Number of pixels");
   Hnoise2__1->GetYaxis()->SetLabelFont(42);
   Hnoise2__1->GetYaxis()->SetLabelSize(0.045);
   Hnoise2__1->GetYaxis()->SetTitleSize(0.045);
   Hnoise2__1->GetYaxis()->SetTitleOffset(1.1);
   Hnoise2__1->GetYaxis()->SetTitleFont(42);
   Hnoise2__1->GetZaxis()->SetLabelFont(42);
   Hnoise2__1->GetZaxis()->SetLabelSize(0.045);
   Hnoise2__1->GetZaxis()->SetTitleSize(0.045);
   Hnoise2__1->GetZaxis()->SetTitleFont(42);
   Hnoise2__1->Draw("hist");
   
   TH1F *Hnoise2__2 = new TH1F("Hnoise2__2","Sec0",35,0,50);
   Hnoise2__2->SetBinContent(10,1);
   Hnoise2__2->SetBinContent(11,1);
   Hnoise2__2->SetBinContent(12,6);
   Hnoise2__2->SetBinContent(13,42);
   Hnoise2__2->SetBinContent(14,119);
   Hnoise2__2->SetBinContent(15,98);
   Hnoise2__2->SetBinContent(16,62);
   Hnoise2__2->SetBinContent(17,25);
   Hnoise2__2->SetBinContent(18,8);
   Hnoise2__2->SetBinContent(19,7);
   Hnoise2__2->SetBinContent(20,1);
   Hnoise2__2->SetBinContent(21,2);
   Hnoise2__2->SetBinContent(22,3);
   Hnoise2__2->SetBinContent(23,1);
   Hnoise2__2->SetBinContent(27,1);
   Hnoise2__2->SetBinContent(30,1);
   Hnoise2__2->SetBinError(10,1);
   Hnoise2__2->SetBinError(11,1);
   Hnoise2__2->SetBinError(12,2.44949);
   Hnoise2__2->SetBinError(13,6.480741);
   Hnoise2__2->SetBinError(14,10.90871);
   Hnoise2__2->SetBinError(15,9.899495);
   Hnoise2__2->SetBinError(16,7.874008);
   Hnoise2__2->SetBinError(17,5);
   Hnoise2__2->SetBinError(18,2.828427);
   Hnoise2__2->SetBinError(19,2.645751);
   Hnoise2__2->SetBinError(20,1);
   Hnoise2__2->SetBinError(21,1.414214);
   Hnoise2__2->SetBinError(22,1.732051);
   Hnoise2__2->SetBinError(23,1);
   Hnoise2__2->SetBinError(27,1);
   Hnoise2__2->SetBinError(30,1);
   Hnoise2__2->SetEntries(378);
   Hnoise2__2->SetStats(0);
   Hnoise2__2->SetLineColor(2);
   Hnoise2__2->SetLineWidth(3);
   Hnoise2__2->SetMarkerStyle(20);
   Hnoise2__2->SetMarkerSize(0.8);
   Hnoise2__2->GetXaxis()->SetTitle("noise [el]");
   Hnoise2__2->GetXaxis()->SetLabelFont(42);
   Hnoise2__2->GetXaxis()->SetLabelSize(0.045);
   Hnoise2__2->GetXaxis()->SetTitleSize(0.045);
   Hnoise2__2->GetXaxis()->SetTitleOffset(1.1);
   Hnoise2__2->GetXaxis()->SetTitleFont(42);
   Hnoise2__2->GetYaxis()->SetTitle("# pixels SECTOR 0");
   Hnoise2__2->GetYaxis()->SetLabelFont(42);
   Hnoise2__2->GetYaxis()->SetLabelSize(0.045);
   Hnoise2__2->GetYaxis()->SetTitleSize(0.045);
   Hnoise2__2->GetYaxis()->SetTitleOffset(1.1);
   Hnoise2__2->GetYaxis()->SetTitleFont(42);
   Hnoise2__2->GetZaxis()->SetLabelFont(42);
   Hnoise2__2->GetZaxis()->SetLabelSize(0.045);
   Hnoise2__2->GetZaxis()->SetTitleSize(0.045);
   Hnoise2__2->GetZaxis()->SetTitleFont(42);
   Hnoise2__2->Draw("histsame");
   
   TH1F *Hnoise2__3 = new TH1F("Hnoise2__3","Sec0",35,0,50);
   Hnoise2__3->SetBinContent(11,1);
   Hnoise2__3->SetBinContent(12,28);
   Hnoise2__3->SetBinContent(13,81);
   Hnoise2__3->SetBinContent(14,112);
   Hnoise2__3->SetBinContent(15,75);
   Hnoise2__3->SetBinContent(16,36);
   Hnoise2__3->SetBinContent(17,18);
   Hnoise2__3->SetBinContent(18,9);
   Hnoise2__3->SetBinContent(19,6);
   Hnoise2__3->SetBinContent(20,2);
   Hnoise2__3->SetBinContent(21,3);
   Hnoise2__3->SetBinContent(22,3);
   Hnoise2__3->SetBinContent(23,1);
   Hnoise2__3->SetBinContent(26,1);
   Hnoise2__3->SetBinContent(27,2);
   Hnoise2__3->SetBinContent(29,2);
   Hnoise2__3->SetBinError(11,1);
   Hnoise2__3->SetBinError(12,5.291503);
   Hnoise2__3->SetBinError(13,9);
   Hnoise2__3->SetBinError(14,10.58301);
   Hnoise2__3->SetBinError(15,8.660254);
   Hnoise2__3->SetBinError(16,6);
   Hnoise2__3->SetBinError(17,4.242641);
   Hnoise2__3->SetBinError(18,3);
   Hnoise2__3->SetBinError(19,2.44949);
   Hnoise2__3->SetBinError(20,1.414214);
   Hnoise2__3->SetBinError(21,1.732051);
   Hnoise2__3->SetBinError(22,1.732051);
   Hnoise2__3->SetBinError(23,1);
   Hnoise2__3->SetBinError(26,1);
   Hnoise2__3->SetBinError(27,1.414214);
   Hnoise2__3->SetBinError(29,1.414214);
   Hnoise2__3->SetEntries(380);
   Hnoise2__3->SetStats(0);
   Hnoise2__3->SetLineColor(205);
   Hnoise2__3->SetLineWidth(3);
   Hnoise2__3->SetMarkerStyle(20);
   Hnoise2__3->SetMarkerSize(0.8);
   Hnoise2__3->GetXaxis()->SetTitle("noise [el]");
   Hnoise2__3->GetXaxis()->SetLabelFont(42);
   Hnoise2__3->GetXaxis()->SetLabelSize(0.045);
   Hnoise2__3->GetXaxis()->SetTitleSize(0.045);
   Hnoise2__3->GetXaxis()->SetTitleOffset(1.1);
   Hnoise2__3->GetXaxis()->SetTitleFont(42);
   Hnoise2__3->GetYaxis()->SetTitle("# pixels SECTOR 0");
   Hnoise2__3->GetYaxis()->SetLabelFont(42);
   Hnoise2__3->GetYaxis()->SetLabelSize(0.045);
   Hnoise2__3->GetYaxis()->SetTitleSize(0.045);
   Hnoise2__3->GetYaxis()->SetTitleOffset(1.1);
   Hnoise2__3->GetYaxis()->SetTitleFont(42);
   Hnoise2__3->GetZaxis()->SetLabelFont(42);
   Hnoise2__3->GetZaxis()->SetLabelSize(0.045);
   Hnoise2__3->GetZaxis()->SetTitleSize(0.045);
   Hnoise2__3->GetZaxis()->SetTitleFont(42);
   Hnoise2__3->Draw("histsame");
   
   TLegend *leg = new TLegend(0.38,0.77,0.6,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Hnoise2","W2R11 (unirrad.) large trans.","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hnoise2","W2R1 (1#times10^{15} neq/cm^{2}) large trans.","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hnoise2","W1R3 (2#times10^{15} neq/cm^{2}) large trans.","l");
   entry->SetLineColor(205);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/resX_plot.C <==
void resX_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Thu Jun  6 18:45:33 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-129.6296,-10606.06,117.284,74242.42);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.07);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *res_X__1 = new TH1D("res_X__1","",200,-500,500);
   res_X__1->SetBinContent(1,30);
   res_X__1->SetBinContent(2,1);
   res_X__1->SetBinContent(3,1);
   res_X__1->SetBinContent(4,2);
   res_X__1->SetBinContent(7,1);
   res_X__1->SetBinContent(9,1);
   res_X__1->SetBinContent(16,1);
   res_X__1->SetBinContent(19,1);
   res_X__1->SetBinContent(20,1);
   res_X__1->SetBinContent(21,1);
   res_X__1->SetBinContent(25,1);
   res_X__1->SetBinContent(35,2);
   res_X__1->SetBinContent(37,3);
   res_X__1->SetBinContent(43,2);
   res_X__1->SetBinContent(45,2);
   res_X__1->SetBinContent(46,1);
   res_X__1->SetBinContent(48,1);
   res_X__1->SetBinContent(49,1);
   res_X__1->SetBinContent(50,1);
   res_X__1->SetBinContent(52,1);
   res_X__1->SetBinContent(53,1);
   res_X__1->SetBinContent(54,2);
   res_X__1->SetBinContent(56,1);
   res_X__1->SetBinContent(57,2);
   res_X__1->SetBinContent(58,6);
   res_X__1->SetBinContent(61,5);
   res_X__1->SetBinContent(62,3);
   res_X__1->SetBinContent(63,2);
   res_X__1->SetBinContent(64,1);
   res_X__1->SetBinContent(65,2);
   res_X__1->SetBinContent(66,6);
   res_X__1->SetBinContent(67,3);
   res_X__1->SetBinContent(68,7);
   res_X__1->SetBinContent(69,3);
   res_X__1->SetBinContent(70,5);
   res_X__1->SetBinContent(71,5);
   res_X__1->SetBinContent(72,10);
   res_X__1->SetBinContent(73,5);
   res_X__1->SetBinContent(74,7);
   res_X__1->SetBinContent(75,7);
   res_X__1->SetBinContent(76,7);
   res_X__1->SetBinContent(77,17);
   res_X__1->SetBinContent(78,15);
   res_X__1->SetBinContent(79,18);
   res_X__1->SetBinContent(80,13);
   res_X__1->SetBinContent(81,28);
   res_X__1->SetBinContent(82,26);
   res_X__1->SetBinContent(83,30);
   res_X__1->SetBinContent(84,39);
   res_X__1->SetBinContent(85,36);
   res_X__1->SetBinContent(86,52);
   res_X__1->SetBinContent(87,58);
   res_X__1->SetBinContent(88,83);
   res_X__1->SetBinContent(89,106);
   res_X__1->SetBinContent(90,152);
   res_X__1->SetBinContent(91,234);
   res_X__1->SetBinContent(92,510);
   res_X__1->SetBinContent(93,1501);
   res_X__1->SetBinContent(94,4241);
   res_X__1->SetBinContent(95,10252);
   res_X__1->SetBinContent(96,19608);
   res_X__1->SetBinContent(97,33223);
   res_X__1->SetBinContent(98,47952);
   res_X__1->SetBinContent(99,59565);
   res_X__1->SetBinContent(100,65125);
   res_X__1->SetBinContent(101,63827);
   res_X__1->SetBinContent(102,54751);
   res_X__1->SetBinContent(103,41728);
   res_X__1->SetBinContent(104,27989);
   res_X__1->SetBinContent(105,15497);
   res_X__1->SetBinContent(106,7369);
   res_X__1->SetBinContent(107,2702);
   res_X__1->SetBinContent(108,939);
   res_X__1->SetBinContent(109,387);
   res_X__1->SetBinContent(110,199);
   res_X__1->SetBinContent(111,120);
   res_X__1->SetBinContent(112,94);
   res_X__1->SetBinContent(113,63);
   res_X__1->SetBinContent(114,67);
   res_X__1->SetBinContent(115,41);
   res_X__1->SetBinContent(116,31);
   res_X__1->SetBinContent(117,31);
   res_X__1->SetBinContent(118,26);
   res_X__1->SetBinContent(119,26);
   res_X__1->SetBinContent(120,29);
   res_X__1->SetBinContent(121,26);
   res_X__1->SetBinContent(122,14);
   res_X__1->SetBinContent(123,18);
   res_X__1->SetBinContent(124,10);
   res_X__1->SetBinContent(125,21);
   res_X__1->SetBinContent(126,10);
   res_X__1->SetBinContent(127,17);
   res_X__1->SetBinContent(128,12);
   res_X__1->SetBinContent(129,2);
   res_X__1->SetBinContent(130,10);
   res_X__1->SetBinContent(131,3);
   res_X__1->SetBinContent(132,1);
   res_X__1->SetBinContent(133,5);
   res_X__1->SetBinContent(134,7);
   res_X__1->SetBinContent(135,5);
   res_X__1->SetBinContent(136,2);
   res_X__1->SetBinContent(137,3);
   res_X__1->SetBinContent(138,4);
   res_X__1->SetBinContent(139,3);
   res_X__1->SetBinContent(140,5);
   res_X__1->SetBinContent(141,4);
   res_X__1->SetBinContent(142,2);
   res_X__1->SetBinContent(143,1);
   res_X__1->SetBinContent(144,1);
   res_X__1->SetBinContent(145,1);
   res_X__1->SetBinContent(146,2);
   res_X__1->SetBinContent(147,4);
   res_X__1->SetBinContent(150,2);
   res_X__1->SetBinContent(153,1);
   res_X__1->SetBinContent(154,2);
   res_X__1->SetBinContent(155,1);
   res_X__1->SetBinContent(156,1);
   res_X__1->SetBinContent(164,1);
   res_X__1->SetBinContent(168,1);
   res_X__1->SetBinContent(171,2);
   res_X__1->SetBinContent(177,1);
   res_X__1->SetBinContent(178,1);
   res_X__1->SetBinContent(181,1);
   res_X__1->SetBinContent(185,1);
   res_X__1->SetBinContent(188,1);
   res_X__1->SetBinContent(195,1);
   res_X__1->SetBinContent(198,1);
   res_X__1->SetBinContent(200,26);
   res_X__1->SetBinError(0,5.385165);
   res_X__1->SetBinError(1,1);
   res_X__1->SetBinError(2,1);
   res_X__1->SetBinError(3,1);
   res_X__1->SetBinError(4,1.414214);
   res_X__1->SetBinError(7,1);
   res_X__1->SetBinError(9,1);
   res_X__1->SetBinError(16,1);
   res_X__1->SetBinError(19,1);
   res_X__1->SetBinError(20,1);
   res_X__1->SetBinError(21,1);
   res_X__1->SetBinError(25,1);
   res_X__1->SetBinError(35,1.414214);
   res_X__1->SetBinError(37,1.732051);
   res_X__1->SetBinError(43,1.414214);
   res_X__1->SetBinError(45,1.414214);
   res_X__1->SetBinError(46,1);
   res_X__1->SetBinError(48,1);
   res_X__1->SetBinError(49,1);
   res_X__1->SetBinError(50,1);
   res_X__1->SetBinError(52,1);
   res_X__1->SetBinError(53,1);
   res_X__1->SetBinError(54,1.414214);
   res_X__1->SetBinError(56,1);
   res_X__1->SetBinError(57,1.414214);
   res_X__1->SetBinError(58,2.44949);
   res_X__1->SetBinError(61,2.236068);
   res_X__1->SetBinError(62,1.732051);
   res_X__1->SetBinError(63,1.414214);
   res_X__1->SetBinError(64,1);
   res_X__1->SetBinError(65,1.414214);
   res_X__1->SetBinError(66,2.44949);
   res_X__1->SetBinError(67,1.732051);
   res_X__1->SetBinError(68,2.645751);
   res_X__1->SetBinError(69,1.732051);
   res_X__1->SetBinError(70,2.236068);
   res_X__1->SetBinError(71,2.236068);
   res_X__1->SetBinError(72,3.162278);
   res_X__1->SetBinError(73,2.236068);
   res_X__1->SetBinError(74,2.645751);
   res_X__1->SetBinError(75,2.645751);
   res_X__1->SetBinError(76,2.645751);
   res_X__1->SetBinError(77,4.123106);
   res_X__1->SetBinError(78,3.872983);
   res_X__1->SetBinError(79,4.242641);
   res_X__1->SetBinError(80,3.605551);
   res_X__1->SetBinError(81,5.291503);
   res_X__1->SetBinError(82,5.09902);
   res_X__1->SetBinError(83,5.477226);
   res_X__1->SetBinError(84,6.244998);
   res_X__1->SetBinError(85,6);
   res_X__1->SetBinError(86,7.211103);
   res_X__1->SetBinError(87,7.615773);
   res_X__1->SetBinError(88,9.110434);
   res_X__1->SetBinError(89,10.29563);
   res_X__1->SetBinError(90,12.32883);
   res_X__1->SetBinError(91,15.29706);
   res_X__1->SetBinError(92,22.58318);
   res_X__1->SetBinError(93,38.74274);
   res_X__1->SetBinError(94,65.12296);
   res_X__1->SetBinError(95,101.2522);
   res_X__1->SetBinError(96,140.0286);
   res_X__1->SetBinError(97,182.2718);
   res_X__1->SetBinError(98,218.9795);
   res_X__1->SetBinError(99,244.0594);
   res_X__1->SetBinError(100,255.196);
   res_X__1->SetBinError(101,252.6401);
   res_X__1->SetBinError(102,233.9893);
   res_X__1->SetBinError(103,204.2743);
   res_X__1->SetBinError(104,167.2991);
   res_X__1->SetBinError(105,124.4869);
   res_X__1->SetBinError(106,85.84288);
   res_X__1->SetBinError(107,51.98077);
   res_X__1->SetBinError(108,30.64311);
   res_X__1->SetBinError(109,19.67232);
   res_X__1->SetBinError(110,14.10674);
   res_X__1->SetBinError(111,10.95445);
   res_X__1->SetBinError(112,9.69536);
   res_X__1->SetBinError(113,7.937254);
   res_X__1->SetBinError(114,8.185353);
   res_X__1->SetBinError(115,6.403124);
   res_X__1->SetBinError(116,5.567764);
   res_X__1->SetBinError(117,5.567764);
   res_X__1->SetBinError(118,5.09902);
   res_X__1->SetBinError(119,5.09902);
   res_X__1->SetBinError(120,5.385165);
   res_X__1->SetBinError(121,5.09902);
   res_X__1->SetBinError(122,3.741657);
   res_X__1->SetBinError(123,4.242641);
   res_X__1->SetBinError(124,3.162278);
   res_X__1->SetBinError(125,4.582576);
   res_X__1->SetBinError(126,3.162278);
   res_X__1->SetBinError(127,4.123106);
   res_X__1->SetBinError(128,3.464102);
   res_X__1->SetBinError(129,1.414214);
   res_X__1->SetBinError(130,3.162278);
   res_X__1->SetBinError(131,1.732051);
   res_X__1->SetBinError(132,1);
   res_X__1->SetBinError(133,2.236068);
   res_X__1->SetBinError(134,2.645751);
   res_X__1->SetBinError(135,2.236068);
   res_X__1->SetBinError(136,1.414214);
   res_X__1->SetBinError(137,1.732051);
   res_X__1->SetBinError(138,2);
   res_X__1->SetBinError(139,1.732051);
   res_X__1->SetBinError(140,2.236068);
   res_X__1->SetBinError(141,2);
   res_X__1->SetBinError(142,1.414214);
   res_X__1->SetBinError(143,1);
   res_X__1->SetBinError(144,1);
   res_X__1->SetBinError(145,1);
   res_X__1->SetBinError(146,1.414214);
   res_X__1->SetBinError(147,2);
   res_X__1->SetBinError(150,1.414214);
   res_X__1->SetBinError(153,1);
   res_X__1->SetBinError(154,1.414214);
   res_X__1->SetBinError(155,1);
   res_X__1->SetBinError(156,1);
   res_X__1->SetBinError(164,1);
   res_X__1->SetBinError(168,1);
   res_X__1->SetBinError(171,1.414214);
   res_X__1->SetBinError(177,1);
   res_X__1->SetBinError(178,1);
   res_X__1->SetBinError(181,1);
   res_X__1->SetBinError(185,1);
   res_X__1->SetBinError(188,1);
   res_X__1->SetBinError(195,1);
   res_X__1->SetBinError(198,1);
   res_X__1->SetBinError(200,1);
   res_X__1->SetBinError(201,5);
   res_X__1->SetMaximum(70000);
   res_X__1->SetEntries(459218);
   res_X__1->SetStats(0);
   
   TF1 *g2x1 = new TF1("g2x","gaus",-50,50, TF1::EAddToList::kNo);
   g2x1->SetFillColor(19);
   g2x1->SetFillStyle(0);
   g2x1->SetMarkerStyle(20);
   g2x1->SetMarkerSize(0.8);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   g2x1->SetLineColor(ci);
   g2x1->SetLineWidth(3);
   g2x1->SetChisquare(565.1185);
   g2x1->SetNDF(17);
   g2x1->GetXaxis()->SetLabelFont(42);
   g2x1->GetXaxis()->SetLabelSize(0.045);
   g2x1->GetXaxis()->SetTitleSize(0.045);
   g2x1->GetXaxis()->SetTitleOffset(1.1);
   g2x1->GetXaxis()->SetTitleFont(42);
   g2x1->GetYaxis()->SetLabelFont(42);
   g2x1->GetYaxis()->SetLabelSize(0.045);
   g2x1->GetYaxis()->SetTitleSize(0.045);
   g2x1->GetYaxis()->SetTitleOffset(1.1);
   g2x1->GetYaxis()->SetTitleFont(42);
   g2x1->SetParameter(0,67351.05);
   g2x1->SetParError(0,120.6433);
   g2x1->SetParLimits(0,0,0);
   g2x1->SetParameter(1,-1.01355);
   g2x1->SetParError(1,0.02005771);
   g2x1->SetParLimits(1,0,0);
   g2x1->SetParameter(2,13.53868);
   g2x1->SetParError(2,0.01371954);
   g2x1->SetParLimits(2,0,135.483);
   g2x1->SetParent(res_X__1);
   res_X__1->GetListOfFunctions()->Add(g2x1);
   res_X__1->SetMarkerStyle(20);
   res_X__1->SetMarkerSize(0.8);
   res_X__1->GetXaxis()->SetTitle("X_{Cluster} - X_{Track} [#mum]");
   res_X__1->GetXaxis()->SetRange(81,120);
   res_X__1->GetXaxis()->SetLabelFont(42);
   res_X__1->GetXaxis()->SetLabelSize(0.045);
   res_X__1->GetXaxis()->SetTitleSize(0.045);
   res_X__1->GetXaxis()->SetTitleOffset(1.1);
   res_X__1->GetXaxis()->SetTitleFont(42);
   res_X__1->GetYaxis()->SetTitle("Entries");
   res_X__1->GetYaxis()->SetLabelFont(42);
   res_X__1->GetYaxis()->SetLabelSize(0.045);
   res_X__1->GetYaxis()->SetTitleSize(0.045);
   res_X__1->GetYaxis()->SetTitleOffset(1.1);
   res_X__1->GetYaxis()->SetTitleFont(42);
   res_X__1->GetZaxis()->SetLabelFont(42);
   res_X__1->GetZaxis()->SetLabelSize(0.045);
   res_X__1->GetZaxis()->SetTitleSize(0.045);
   res_X__1->GetZaxis()->SetTitleFont(42);
   res_X__1->Draw("");
   TLatex *   tex = new TLatex(0.65,0.83,"#sigma = 13.5 #mum");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/resY_plot.C <==
void resY_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Thu Jun  6 18:45:33 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-129.6296,-10606.06,117.284,74242.42);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.07);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *res_Y__2 = new TH1D("res_Y__2","",200,-500,500);
   res_Y__2->SetBinContent(1,5);
   res_Y__2->SetBinContent(3,1);
   res_Y__2->SetBinContent(4,1);
   res_Y__2->SetBinContent(6,2);
   res_Y__2->SetBinContent(16,1);
   res_Y__2->SetBinContent(17,1);
   res_Y__2->SetBinContent(18,2);
   res_Y__2->SetBinContent(20,1);
   res_Y__2->SetBinContent(24,1);
   res_Y__2->SetBinContent(25,2);
   res_Y__2->SetBinContent(28,1);
   res_Y__2->SetBinContent(31,1);
   res_Y__2->SetBinContent(33,1);
   res_Y__2->SetBinContent(34,1);
   res_Y__2->SetBinContent(35,1);
   res_Y__2->SetBinContent(36,1);
   res_Y__2->SetBinContent(37,1);
   res_Y__2->SetBinContent(38,1);
   res_Y__2->SetBinContent(40,1);
   res_Y__2->SetBinContent(41,2);
   res_Y__2->SetBinContent(43,2);
   res_Y__2->SetBinContent(44,1);
   res_Y__2->SetBinContent(45,2);
   res_Y__2->SetBinContent(46,1);
   res_Y__2->SetBinContent(47,3);
   res_Y__2->SetBinContent(48,2);
   res_Y__2->SetBinContent(49,7);
   res_Y__2->SetBinContent(51,4);
   res_Y__2->SetBinContent(52,3);
   res_Y__2->SetBinContent(54,2);
   res_Y__2->SetBinContent(55,4);
   res_Y__2->SetBinContent(56,3);
   res_Y__2->SetBinContent(57,4);
   res_Y__2->SetBinContent(58,2);
   res_Y__2->SetBinContent(59,5);
   res_Y__2->SetBinContent(60,3);
   res_Y__2->SetBinContent(61,3);
   res_Y__2->SetBinContent(62,11);
   res_Y__2->SetBinContent(63,7);
   res_Y__2->SetBinContent(64,4);
   res_Y__2->SetBinContent(65,5);
   res_Y__2->SetBinContent(66,7);
   res_Y__2->SetBinContent(67,7);
   res_Y__2->SetBinContent(68,4);
   res_Y__2->SetBinContent(69,13);
   res_Y__2->SetBinContent(70,11);
   res_Y__2->SetBinContent(71,15);
   res_Y__2->SetBinContent(72,14);
   res_Y__2->SetBinContent(73,13);
   res_Y__2->SetBinContent(74,15);
   res_Y__2->SetBinContent(75,24);
   res_Y__2->SetBinContent(76,24);
   res_Y__2->SetBinContent(77,40);
   res_Y__2->SetBinContent(78,24);
   res_Y__2->SetBinContent(79,33);
   res_Y__2->SetBinContent(80,33);
   res_Y__2->SetBinContent(81,36);
   res_Y__2->SetBinContent(82,51);
   res_Y__2->SetBinContent(83,45);
   res_Y__2->SetBinContent(84,34);
   res_Y__2->SetBinContent(85,56);
   res_Y__2->SetBinContent(86,49);
   res_Y__2->SetBinContent(87,67);
   res_Y__2->SetBinContent(88,82);
   res_Y__2->SetBinContent(89,97);
   res_Y__2->SetBinContent(90,161);
   res_Y__2->SetBinContent(91,243);
   res_Y__2->SetBinContent(92,583);
   res_Y__2->SetBinContent(93,1407);
   res_Y__2->SetBinContent(94,3903);
   res_Y__2->SetBinContent(95,9233);
   res_Y__2->SetBinContent(96,17833);
   res_Y__2->SetBinContent(97,31439);
   res_Y__2->SetBinContent(98,46176);
   res_Y__2->SetBinContent(99,58345);
   res_Y__2->SetBinContent(100,65180);
   res_Y__2->SetBinContent(101,64140);
   res_Y__2->SetBinContent(102,56520);
   res_Y__2->SetBinContent(103,43929);
   res_Y__2->SetBinContent(104,29121);
   res_Y__2->SetBinContent(105,16220);
   res_Y__2->SetBinContent(106,7951);
   res_Y__2->SetBinContent(107,3330);
   res_Y__2->SetBinContent(108,1163);
   res_Y__2->SetBinContent(109,457);
   res_Y__2->SetBinContent(110,224);
   res_Y__2->SetBinContent(111,128);
   res_Y__2->SetBinContent(112,88);
   res_Y__2->SetBinContent(113,68);
   res_Y__2->SetBinContent(114,50);
   res_Y__2->SetBinContent(115,41);
   res_Y__2->SetBinContent(116,32);
   res_Y__2->SetBinContent(117,38);
   res_Y__2->SetBinContent(118,30);
   res_Y__2->SetBinContent(119,22);
   res_Y__2->SetBinContent(120,19);
   res_Y__2->SetBinContent(121,21);
   res_Y__2->SetBinContent(122,16);
   res_Y__2->SetBinContent(123,16);
   res_Y__2->SetBinContent(124,19);
   res_Y__2->SetBinContent(125,9);
   res_Y__2->SetBinContent(126,6);
   res_Y__2->SetBinContent(127,11);
   res_Y__2->SetBinContent(128,8);
   res_Y__2->SetBinContent(129,8);
   res_Y__2->SetBinContent(130,9);
   res_Y__2->SetBinContent(131,7);
   res_Y__2->SetBinContent(132,7);
   res_Y__2->SetBinContent(133,6);
   res_Y__2->SetBinContent(134,4);
   res_Y__2->SetBinContent(135,4);
   res_Y__2->SetBinContent(136,3);
   res_Y__2->SetBinContent(137,8);
   res_Y__2->SetBinContent(138,5);
   res_Y__2->SetBinContent(139,3);
   res_Y__2->SetBinContent(140,3);
   res_Y__2->SetBinContent(141,3);
   res_Y__2->SetBinContent(143,2);
   res_Y__2->SetBinContent(144,1);
   res_Y__2->SetBinContent(145,4);
   res_Y__2->SetBinContent(146,1);
   res_Y__2->SetBinContent(147,1);
   res_Y__2->SetBinContent(148,1);
   res_Y__2->SetBinContent(153,1);
   res_Y__2->SetBinContent(157,1);
   res_Y__2->SetBinContent(158,1);
   res_Y__2->SetBinContent(159,2);
   res_Y__2->SetBinContent(165,1);
   res_Y__2->SetBinContent(166,2);
   res_Y__2->SetBinContent(169,1);
   res_Y__2->SetBinContent(171,1);
   res_Y__2->SetBinContent(176,1);
   res_Y__2->SetBinContent(178,1);
   res_Y__2->SetBinContent(184,2);
   res_Y__2->SetBinContent(187,1);
   res_Y__2->SetBinContent(198,3);
   res_Y__2->SetBinContent(200,4);
   res_Y__2->SetBinError(0,2.236068);
   res_Y__2->SetBinError(3,1);
   res_Y__2->SetBinError(4,1);
   res_Y__2->SetBinError(6,1.414214);
   res_Y__2->SetBinError(16,1);
   res_Y__2->SetBinError(17,1);
   res_Y__2->SetBinError(18,1.414214);
   res_Y__2->SetBinError(20,1);
   res_Y__2->SetBinError(24,1);
   res_Y__2->SetBinError(25,1.414214);
   res_Y__2->SetBinError(28,1);
   res_Y__2->SetBinError(31,1);
   res_Y__2->SetBinError(33,1);
   res_Y__2->SetBinError(34,1);
   res_Y__2->SetBinError(35,1);
   res_Y__2->SetBinError(36,1);
   res_Y__2->SetBinError(37,1);
   res_Y__2->SetBinError(38,1);
   res_Y__2->SetBinError(40,1);
   res_Y__2->SetBinError(41,1.414214);
   res_Y__2->SetBinError(43,1.414214);
   res_Y__2->SetBinError(44,1);
   res_Y__2->SetBinError(45,1.414214);
   res_Y__2->SetBinError(46,1);
   res_Y__2->SetBinError(47,1.732051);
   res_Y__2->SetBinError(48,1.414214);
   res_Y__2->SetBinError(49,2.645751);
   res_Y__2->SetBinError(51,2);
   res_Y__2->SetBinError(52,1.732051);
   res_Y__2->SetBinError(54,1.414214);
   res_Y__2->SetBinError(55,2);
   res_Y__2->SetBinError(56,1.732051);
   res_Y__2->SetBinError(57,2);
   res_Y__2->SetBinError(58,1.414214);
   res_Y__2->SetBinError(59,2.236068);
   res_Y__2->SetBinError(60,1.732051);
   res_Y__2->SetBinError(61,1.732051);
   res_Y__2->SetBinError(62,3.316625);
   res_Y__2->SetBinError(63,2.645751);
   res_Y__2->SetBinError(64,2);
   res_Y__2->SetBinError(65,2.236068);
   res_Y__2->SetBinError(66,2.645751);
   res_Y__2->SetBinError(67,2.645751);
   res_Y__2->SetBinError(68,2);
   res_Y__2->SetBinError(69,3.605551);
   res_Y__2->SetBinError(70,3.316625);
   res_Y__2->SetBinError(71,3.872983);
   res_Y__2->SetBinError(72,3.741657);
   res_Y__2->SetBinError(73,3.605551);
   res_Y__2->SetBinError(74,3.872983);
   res_Y__2->SetBinError(75,4.898979);
   res_Y__2->SetBinError(76,4.898979);
   res_Y__2->SetBinError(77,6.324555);
   res_Y__2->SetBinError(78,4.898979);
   res_Y__2->SetBinError(79,5.744563);
   res_Y__2->SetBinError(80,5.744563);
   res_Y__2->SetBinError(81,6);
   res_Y__2->SetBinError(82,7.141428);
   res_Y__2->SetBinError(83,6.708204);
   res_Y__2->SetBinError(84,5.830952);
   res_Y__2->SetBinError(85,7.483315);
   res_Y__2->SetBinError(86,7);
   res_Y__2->SetBinError(87,8.185353);
   res_Y__2->SetBinError(88,9.055385);
   res_Y__2->SetBinError(89,9.848858);
   res_Y__2->SetBinError(90,12.68858);
   res_Y__2->SetBinError(91,15.58846);
   res_Y__2->SetBinError(92,24.14539);
   res_Y__2->SetBinError(93,37.51);
   res_Y__2->SetBinError(94,62.47399);
   res_Y__2->SetBinError(95,96.0885);
   res_Y__2->SetBinError(96,133.5403);
   res_Y__2->SetBinError(97,177.3105);
   res_Y__2->SetBinError(98,214.886);
   res_Y__2->SetBinError(99,241.5471);
   res_Y__2->SetBinError(100,255.3037);
   res_Y__2->SetBinError(101,253.2588);
   res_Y__2->SetBinError(102,237.7394);
   res_Y__2->SetBinError(103,209.5925);
   res_Y__2->SetBinError(104,170.6488);
   res_Y__2->SetBinError(105,127.3578);
   res_Y__2->SetBinError(106,89.16838);
   res_Y__2->SetBinError(107,57.70615);
   res_Y__2->SetBinError(108,34.10279);
   res_Y__2->SetBinError(109,21.37756);
   res_Y__2->SetBinError(110,14.96663);
   res_Y__2->SetBinError(111,11.31371);
   res_Y__2->SetBinError(112,9.380832);
   res_Y__2->SetBinError(113,8.246211);
   res_Y__2->SetBinError(114,7.071068);
   res_Y__2->SetBinError(115,6.403124);
   res_Y__2->SetBinError(116,5.656854);
   res_Y__2->SetBinError(117,6.164414);
   res_Y__2->SetBinError(118,5.477226);
   res_Y__2->SetBinError(119,4.690416);
   res_Y__2->SetBinError(120,4.358899);
   res_Y__2->SetBinError(121,4.582576);
   res_Y__2->SetBinError(122,4);
   res_Y__2->SetBinError(123,4);
   res_Y__2->SetBinError(124,4.358899);
   res_Y__2->SetBinError(125,3);
   res_Y__2->SetBinError(126,2.44949);
   res_Y__2->SetBinError(127,3.316625);
   res_Y__2->SetBinError(128,2.828427);
   res_Y__2->SetBinError(129,2.828427);
   res_Y__2->SetBinError(130,3);
   res_Y__2->SetBinError(131,2.645751);
   res_Y__2->SetBinError(132,2.645751);
   res_Y__2->SetBinError(133,2.44949);
   res_Y__2->SetBinError(134,2);
   res_Y__2->SetBinError(135,2);
   res_Y__2->SetBinError(136,1.732051);
   res_Y__2->SetBinError(137,2.828427);
   res_Y__2->SetBinError(138,2.236068);
   res_Y__2->SetBinError(139,1.732051);
   res_Y__2->SetBinError(140,1.732051);
   res_Y__2->SetBinError(141,1.732051);
   res_Y__2->SetBinError(143,1.414214);
   res_Y__2->SetBinError(144,1);
   res_Y__2->SetBinError(145,2);
   res_Y__2->SetBinError(146,1);
   res_Y__2->SetBinError(147,1);
   res_Y__2->SetBinError(148,1);
   res_Y__2->SetBinError(153,1);
   res_Y__2->SetBinError(157,1);
   res_Y__2->SetBinError(158,1);
   res_Y__2->SetBinError(159,1.414214);
   res_Y__2->SetBinError(165,1);
   res_Y__2->SetBinError(166,1.414214);
   res_Y__2->SetBinError(169,1);
   res_Y__2->SetBinError(171,1);
   res_Y__2->SetBinError(176,1);
   res_Y__2->SetBinError(178,1);
   res_Y__2->SetBinError(184,1.414214);
   res_Y__2->SetBinError(187,1);
   res_Y__2->SetBinError(198,1.732051);
   res_Y__2->SetBinError(201,2);
   res_Y__2->SetMaximum(70000);
   res_Y__2->SetEntries(459218);
   res_Y__2->SetStats(0);
   
   TF1 *g2y2 = new TF1("g2y","gaus",-50,50, TF1::EAddToList::kNo);
   g2y2->SetFillColor(19);
   g2y2->SetFillStyle(0);
   g2y2->SetMarkerStyle(20);
   g2y2->SetMarkerSize(0.8);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   g2y2->SetLineColor(ci);
   g2y2->SetLineWidth(3);
   g2y2->SetChisquare(337.4157);
   g2y2->SetNDF(17);
   g2y2->GetXaxis()->SetLabelFont(42);
   g2y2->GetXaxis()->SetLabelSize(0.045);
   g2y2->GetXaxis()->SetTitleSize(0.045);
   g2y2->GetXaxis()->SetTitleOffset(1.1);
   g2y2->GetXaxis()->SetTitleFont(42);
   g2y2->GetYaxis()->SetLabelFont(42);
   g2y2->GetYaxis()->SetLabelSize(0.045);
   g2y2->GetYaxis()->SetTitleSize(0.045);
   g2y2->GetYaxis()->SetTitleOffset(1.1);
   g2y2->GetYaxis()->SetTitleFont(42);
   g2y2->SetParameter(0,67182.32);
   g2y2->SetParError(0,121.3038);
   g2y2->SetParLimits(0,0,0);
   g2y2->SetParameter(1,-0.4204093);
   g2y2->SetParError(1,0.02010926);
   g2y2->SetParLimits(1,0,0);
   g2y2->SetParameter(2,13.57346);
   g2y2->SetParError(2,0.01409916);
   g2y2->SetParLimits(2,0,135.7072);
   g2y2->SetParent(res_Y__2);
   res_Y__2->GetListOfFunctions()->Add(g2y2);
   res_Y__2->SetMarkerStyle(20);
   res_Y__2->SetMarkerSize(0.8);
   res_Y__2->GetXaxis()->SetTitle("Y_{Cluster} - Y_{Track} [#mum]");
   res_Y__2->GetXaxis()->SetRange(81,120);
   res_Y__2->GetXaxis()->SetLabelFont(42);
   res_Y__2->GetXaxis()->SetLabelSize(0.045);
   res_Y__2->GetXaxis()->SetTitleSize(0.045);
   res_Y__2->GetXaxis()->SetTitleOffset(1.1);
   res_Y__2->GetXaxis()->SetTitleFont(42);
   res_Y__2->GetYaxis()->SetTitle("Entries");
   res_Y__2->GetYaxis()->SetLabelFont(42);
   res_Y__2->GetYaxis()->SetLabelSize(0.045);
   res_Y__2->GetYaxis()->SetTitleSize(0.045);
   res_Y__2->GetYaxis()->SetTitleOffset(1.1);
   res_Y__2->GetYaxis()->SetTitleFont(42);
   res_Y__2->GetZaxis()->SetLabelFont(42);
   res_Y__2->GetZaxis()->SetLabelSize(0.045);
   res_Y__2->GetZaxis()->SetTitleSize(0.045);
   res_Y__2->GetZaxis()->SetTitleFont(42);
   res_Y__2->Draw("");
   TLatex *   tex = new TLatex(0.65,0.83,"#sigma = 13.6 #mum");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/threshold_comparison2_plot.C <==
void threshold_comparison2_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Wed Jun 12 20:31:53 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-106.6667,-25.75758,782.2222,180.303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.07);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *Hthres3__4 = new TH1F("Hthres3__4","Sec1",35,0,700);
   Hthres3__4->SetBinContent(21,1);
   Hthres3__4->SetBinContent(22,1);
   Hthres3__4->SetBinContent(23,4);
   Hthres3__4->SetBinContent(24,10);
   Hthres3__4->SetBinContent(25,13);
   Hthres3__4->SetBinContent(26,30);
   Hthres3__4->SetBinContent(27,49);
   Hthres3__4->SetBinContent(28,52);
   Hthres3__4->SetBinContent(29,65);
   Hthres3__4->SetBinContent(30,59);
   Hthres3__4->SetBinContent(31,42);
   Hthres3__4->SetBinContent(32,27);
   Hthres3__4->SetBinContent(33,14);
   Hthres3__4->SetBinContent(34,8);
   Hthres3__4->SetBinContent(35,4);
   Hthres3__4->SetBinError(21,1);
   Hthres3__4->SetBinError(22,1);
   Hthres3__4->SetBinError(23,2);
   Hthres3__4->SetBinError(24,3.162278);
   Hthres3__4->SetBinError(25,3.605551);
   Hthres3__4->SetBinError(26,5.477226);
   Hthres3__4->SetBinError(27,7);
   Hthres3__4->SetBinError(28,7.211103);
   Hthres3__4->SetBinError(29,8.062258);
   Hthres3__4->SetBinError(30,7.681146);
   Hthres3__4->SetBinError(31,6.480741);
   Hthres3__4->SetBinError(32,5.196152);
   Hthres3__4->SetBinError(33,3.741657);
   Hthres3__4->SetBinError(34,2.828427);
   Hthres3__4->SetBinError(35,2);
   Hthres3__4->SetMaximum(170);
   Hthres3__4->SetEntries(379);
   Hthres3__4->SetStats(0);
   Hthres3__4->SetLineColor(66);
   Hthres3__4->SetLineWidth(3);
   Hthres3__4->SetMarkerStyle(20);
   Hthres3__4->SetMarkerSize(0.8);
   Hthres3__4->GetXaxis()->SetTitle("Threshold [e]");
   Hthres3__4->GetXaxis()->SetRange(1,36);
   Hthres3__4->GetXaxis()->SetLabelFont(42);
   Hthres3__4->GetXaxis()->SetLabelSize(0.045);
   Hthres3__4->GetXaxis()->SetTitleSize(0.045);
   Hthres3__4->GetXaxis()->SetTitleOffset(1.1);
   Hthres3__4->GetXaxis()->SetTitleFont(42);
   Hthres3__4->GetYaxis()->SetTitle("Number of pixels");
   Hthres3__4->GetYaxis()->SetLabelFont(42);
   Hthres3__4->GetYaxis()->SetLabelSize(0.045);
   Hthres3__4->GetYaxis()->SetTitleSize(0.045);
   Hthres3__4->GetYaxis()->SetTitleOffset(1.1);
   Hthres3__4->GetYaxis()->SetTitleFont(42);
   Hthres3__4->GetZaxis()->SetLabelFont(42);
   Hthres3__4->GetZaxis()->SetLabelSize(0.045);
   Hthres3__4->GetZaxis()->SetTitleSize(0.045);
   Hthres3__4->GetZaxis()->SetTitleFont(42);
   Hthres3__4->Draw("hist");
   
   TH1F *Hthres3__5 = new TH1F("Hthres3__5","Sec1",35,0,700);
   Hthres3__5->SetBinContent(11,1);
   Hthres3__5->SetBinContent(12,1);
   Hthres3__5->SetBinContent(13,4);
   Hthres3__5->SetBinContent(14,11);
   Hthres3__5->SetBinContent(15,26);
   Hthres3__5->SetBinContent(16,35);
   Hthres3__5->SetBinContent(17,38);
   Hthres3__5->SetBinContent(18,60);
   Hthres3__5->SetBinContent(19,57);
   Hthres3__5->SetBinContent(20,58);
   Hthres3__5->SetBinContent(21,35);
   Hthres3__5->SetBinContent(22,22);
   Hthres3__5->SetBinContent(23,15);
   Hthres3__5->SetBinError(11,1);
   Hthres3__5->SetBinError(12,1);
   Hthres3__5->SetBinError(13,2);
   Hthres3__5->SetBinError(14,3.316625);
   Hthres3__5->SetBinError(15,5.09902);
   Hthres3__5->SetBinError(16,5.91608);
   Hthres3__5->SetBinError(17,6.164414);
   Hthres3__5->SetBinError(18,7.745967);
   Hthres3__5->SetBinError(19,7.549834);
   Hthres3__5->SetBinError(20,7.615773);
   Hthres3__5->SetBinError(21,5.91608);
   Hthres3__5->SetBinError(22,4.690416);
   Hthres3__5->SetBinError(23,3.872983);
   Hthres3__5->SetEntries(363);
   Hthres3__5->SetStats(0);
   Hthres3__5->SetLineColor(63);
   Hthres3__5->SetLineWidth(3);
   Hthres3__5->SetMarkerStyle(20);
   Hthres3__5->SetMarkerSize(0.8);
   Hthres3__5->GetXaxis()->SetTitle("threshold [el]");
   Hthres3__5->GetXaxis()->SetLabelFont(42);
   Hthres3__5->GetXaxis()->SetLabelSize(0.045);
   Hthres3__5->GetXaxis()->SetTitleSize(0.045);
   Hthres3__5->GetXaxis()->SetTitleOffset(1.1);
   Hthres3__5->GetXaxis()->SetTitleFont(42);
   Hthres3__5->GetYaxis()->SetTitle("# pixels SECTOR 2");
   Hthres3__5->GetYaxis()->SetLabelFont(42);
   Hthres3__5->GetYaxis()->SetLabelSize(0.045);
   Hthres3__5->GetYaxis()->SetTitleSize(0.045);
   Hthres3__5->GetYaxis()->SetTitleOffset(1.1);
   Hthres3__5->GetYaxis()->SetTitleFont(42);
   Hthres3__5->GetZaxis()->SetLabelFont(42);
   Hthres3__5->GetZaxis()->SetLabelSize(0.045);
   Hthres3__5->GetZaxis()->SetTitleSize(0.045);
   Hthres3__5->GetZaxis()->SetTitleFont(42);
   Hthres3__5->Draw("histsame");
   
   TH1F *Hthres3__6 = new TH1F("Hthres3__6","Sec1",35,0,700);
   Hthres3__6->SetBinContent(7,2);
   Hthres3__6->SetBinContent(8,3);
   Hthres3__6->SetBinContent(9,1);
   Hthres3__6->SetBinContent(10,10);
   Hthres3__6->SetBinContent(11,15);
   Hthres3__6->SetBinContent(12,33);
   Hthres3__6->SetBinContent(13,46);
   Hthres3__6->SetBinContent(14,65);
   Hthres3__6->SetBinContent(15,51);
   Hthres3__6->SetBinContent(16,49);
   Hthres3__6->SetBinContent(17,41);
   Hthres3__6->SetBinContent(18,30);
   Hthres3__6->SetBinContent(19,15);
   Hthres3__6->SetBinContent(20,6);
   Hthres3__6->SetBinContent(21,10);
   Hthres3__6->SetBinContent(22,2);
   Hthres3__6->SetBinError(7,1.414214);
   Hthres3__6->SetBinError(8,1.732051);
   Hthres3__6->SetBinError(9,1);
   Hthres3__6->SetBinError(10,3.162278);
   Hthres3__6->SetBinError(11,3.872983);
   Hthres3__6->SetBinError(12,5.744563);
   Hthres3__6->SetBinError(13,6.78233);
   Hthres3__6->SetBinError(14,8.062258);
   Hthres3__6->SetBinError(15,7.141428);
   Hthres3__6->SetBinError(16,7);
   Hthres3__6->SetBinError(17,6.403124);
   Hthres3__6->SetBinError(18,5.477226);
   Hthres3__6->SetBinError(19,3.872983);
   Hthres3__6->SetBinError(20,2.44949);
   Hthres3__6->SetBinError(21,3.162278);
   Hthres3__6->SetBinError(22,1.414214);
   Hthres3__6->SetEntries(379);
   Hthres3__6->SetStats(0);
   Hthres3__6->SetLineColor(214);
   Hthres3__6->SetLineWidth(3);
   Hthres3__6->SetMarkerStyle(20);
   Hthres3__6->SetMarkerSize(0.8);
   Hthres3__6->GetXaxis()->SetTitle("threshold [el]");
   Hthres3__6->GetXaxis()->SetLabelFont(42);
   Hthres3__6->GetXaxis()->SetLabelSize(0.045);
   Hthres3__6->GetXaxis()->SetTitleSize(0.045);
   Hthres3__6->GetXaxis()->SetTitleOffset(1.1);
   Hthres3__6->GetXaxis()->SetTitleFont(42);
   Hthres3__6->GetYaxis()->SetTitle("# pixels SECTOR 2");
   Hthres3__6->GetYaxis()->SetLabelFont(42);
   Hthres3__6->GetYaxis()->SetLabelSize(0.045);
   Hthres3__6->GetYaxis()->SetTitleSize(0.045);
   Hthres3__6->GetYaxis()->SetTitleOffset(1.1);
   Hthres3__6->GetYaxis()->SetTitleFont(42);
   Hthres3__6->GetZaxis()->SetLabelFont(42);
   Hthres3__6->GetZaxis()->SetLabelSize(0.045);
   Hthres3__6->GetZaxis()->SetTitleSize(0.045);
   Hthres3__6->GetZaxis()->SetTitleFont(42);
   Hthres3__6->Draw("histsame");
   
   TLegend *leg = new TLegend(0.38,0.77,0.6,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Hthres3","W2R11 (unirrad.) std trans.","l");
   entry->SetLineColor(66);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hthres3","W2R1 (1#times10^{15} neq/cm^{2}) std trans.","l");
   entry->SetLineColor(63);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hthres3","W1R3 (2#times10^{15} neq/cm^{2}) std trans.","l");
   entry->SetLineColor(214);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/threshold_comparison_plot.C <==
void threshold_comparison_plot()
{
//=========Macro generated from canvas: c1/A Simple Graph Example
//=========  (Wed Jun 12 20:31:53 2019) by ROOT version 6.14/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph Example",200,45,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-106.6667,-25.75758,782.2222,180.303);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.07);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.125);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *Hthres2__1 = new TH1F("Hthres2__1","Sec0",35,0,700);
   Hthres2__1->SetBinContent(12,2);
   Hthres2__1->SetBinContent(13,25);
   Hthres2__1->SetBinContent(14,93);
   Hthres2__1->SetBinContent(15,132);
   Hthres2__1->SetBinContent(16,94);
   Hthres2__1->SetBinContent(17,31);
   Hthres2__1->SetBinContent(18,7);
   Hthres2__1->SetBinError(12,1.414214);
   Hthres2__1->SetBinError(13,5);
   Hthres2__1->SetBinError(14,9.643651);
   Hthres2__1->SetBinError(15,11.48913);
   Hthres2__1->SetBinError(16,9.69536);
   Hthres2__1->SetBinError(17,5.567764);
   Hthres2__1->SetBinError(18,2.645751);
   Hthres2__1->SetMaximum(170);
   Hthres2__1->SetEntries(384);
   Hthres2__1->SetStats(0);
   Hthres2__1->SetLineColor(94);
   Hthres2__1->SetLineWidth(3);
   Hthres2__1->SetMarkerStyle(20);
   Hthres2__1->SetMarkerSize(0.8);
   Hthres2__1->GetXaxis()->SetTitle("Threshold [e]");
   Hthres2__1->GetXaxis()->SetRange(1,36);
   Hthres2__1->GetXaxis()->SetLabelFont(42);
   Hthres2__1->GetXaxis()->SetLabelSize(0.045);
   Hthres2__1->GetXaxis()->SetTitleSize(0.045);
   Hthres2__1->GetXaxis()->SetTitleOffset(1.1);
   Hthres2__1->GetXaxis()->SetTitleFont(42);
   Hthres2__1->GetYaxis()->SetTitle("Number of pixels");
   Hthres2__1->GetYaxis()->SetLabelFont(42);
   Hthres2__1->GetYaxis()->SetLabelSize(0.045);
   Hthres2__1->GetYaxis()->SetTitleSize(0.045);
   Hthres2__1->GetYaxis()->SetTitleOffset(1.1);
   Hthres2__1->GetYaxis()->SetTitleFont(42);
   Hthres2__1->GetZaxis()->SetLabelFont(42);
   Hthres2__1->GetZaxis()->SetLabelSize(0.045);
   Hthres2__1->GetZaxis()->SetTitleSize(0.045);
   Hthres2__1->GetZaxis()->SetTitleFont(42);
   Hthres2__1->Draw("hist");
   
   TH1F *Hthres2__2 = new TH1F("Hthres2__2","Sec0",35,0,700);
   Hthres2__2->SetBinContent(8,13);
   Hthres2__2->SetBinContent(9,23);
   Hthres2__2->SetBinContent(10,75);
   Hthres2__2->SetBinContent(11,86);
   Hthres2__2->SetBinContent(12,99);
   Hthres2__2->SetBinContent(13,61);
   Hthres2__2->SetBinContent(14,15);
   Hthres2__2->SetBinContent(15,6);
   Hthres2__2->SetBinError(8,3.605551);
   Hthres2__2->SetBinError(9,4.795832);
   Hthres2__2->SetBinError(10,8.660254);
   Hthres2__2->SetBinError(11,9.273618);
   Hthres2__2->SetBinError(12,9.949874);
   Hthres2__2->SetBinError(13,7.81025);
   Hthres2__2->SetBinError(14,3.872983);
   Hthres2__2->SetBinError(15,2.44949);
   Hthres2__2->SetEntries(378);
   Hthres2__2->SetStats(0);
   Hthres2__2->SetLineColor(2);
   Hthres2__2->SetLineWidth(3);
   Hthres2__2->SetMarkerStyle(20);
   Hthres2__2->SetMarkerSize(0.8);
   Hthres2__2->GetXaxis()->SetTitle("threshold [el]");
   Hthres2__2->GetXaxis()->SetLabelFont(42);
   Hthres2__2->GetXaxis()->SetLabelSize(0.045);
   Hthres2__2->GetXaxis()->SetTitleSize(0.045);
   Hthres2__2->GetXaxis()->SetTitleOffset(1.1);
   Hthres2__2->GetXaxis()->SetTitleFont(42);
   Hthres2__2->GetYaxis()->SetTitle("# pixels SECTOR 0");
   Hthres2__2->GetYaxis()->SetLabelFont(42);
   Hthres2__2->GetYaxis()->SetLabelSize(0.045);
   Hthres2__2->GetYaxis()->SetTitleSize(0.045);
   Hthres2__2->GetYaxis()->SetTitleOffset(1.1);
   Hthres2__2->GetYaxis()->SetTitleFont(42);
   Hthres2__2->GetZaxis()->SetLabelFont(42);
   Hthres2__2->GetZaxis()->SetLabelSize(0.045);
   Hthres2__2->GetZaxis()->SetTitleSize(0.045);
   Hthres2__2->GetZaxis()->SetTitleFont(42);
   Hthres2__2->Draw("histsame");
   
   TH1F *Hthres2__3 = new TH1F("Hthres2__3","Sec0",35,0,700);
   Hthres2__3->SetBinContent(5,6);
   Hthres2__3->SetBinContent(6,26);
   Hthres2__3->SetBinContent(7,50);
   Hthres2__3->SetBinContent(8,101);
   Hthres2__3->SetBinContent(9,98);
   Hthres2__3->SetBinContent(10,63);
   Hthres2__3->SetBinContent(11,29);
   Hthres2__3->SetBinContent(12,5);
   Hthres2__3->SetBinContent(13,2);
   Hthres2__3->SetBinError(5,2.44949);
   Hthres2__3->SetBinError(6,5.09902);
   Hthres2__3->SetBinError(7,7.071068);
   Hthres2__3->SetBinError(8,10.04988);
   Hthres2__3->SetBinError(9,9.899495);
   Hthres2__3->SetBinError(10,7.937254);
   Hthres2__3->SetBinError(11,5.385165);
   Hthres2__3->SetBinError(12,2.236068);
   Hthres2__3->SetBinError(13,1.414214);
   Hthres2__3->SetEntries(380);
   Hthres2__3->SetStats(0);
   Hthres2__3->SetLineColor(205);
   Hthres2__3->SetLineWidth(3);
   Hthres2__3->SetMarkerStyle(20);
   Hthres2__3->SetMarkerSize(0.8);
   Hthres2__3->GetXaxis()->SetTitle("threshold [el]");
   Hthres2__3->GetXaxis()->SetLabelFont(42);
   Hthres2__3->GetXaxis()->SetLabelSize(0.045);
   Hthres2__3->GetXaxis()->SetTitleSize(0.045);
   Hthres2__3->GetXaxis()->SetTitleOffset(1.1);
   Hthres2__3->GetXaxis()->SetTitleFont(42);
   Hthres2__3->GetYaxis()->SetTitle("# pixels SECTOR 0");
   Hthres2__3->GetYaxis()->SetLabelFont(42);
   Hthres2__3->GetYaxis()->SetLabelSize(0.045);
   Hthres2__3->GetYaxis()->SetTitleSize(0.045);
   Hthres2__3->GetYaxis()->SetTitleOffset(1.1);
   Hthres2__3->GetYaxis()->SetTitleFont(42);
   Hthres2__3->GetZaxis()->SetLabelFont(42);
   Hthres2__3->GetZaxis()->SetLabelSize(0.045);
   Hthres2__3->GetZaxis()->SetTitleSize(0.045);
   Hthres2__3->GetZaxis()->SetTitleFont(42);
   Hthres2__3->Draw("histsame");
   
   TLegend *leg = new TLegend(0.38,0.77,0.6,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Hthres2","W2R11 (unirrad.) large trans.","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hthres2","W2R1 (1#times10^{15} neq/cm^{2}) large trans.","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Hthres2","W1R3 (2#times10^{15} neq/cm^{2}) large trans.","l");
   entry->SetLineColor(205);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

